Vertex interpolation by bivariate $C^1$ cubic splines: counterexamples, geometric stability, and indecomposable defects

We study vertex evaluation on the full space of continuously differentiable piecewise cubic polynomials on a fixed planar triangulation. A complete dual description turns failure of interpolation into balanced edge weights with nonzero vertex loading. It leads to exact counterexamples with 17, 25, 31 and 41 vertices, each with one relation and the classical lower-bound dimension. The 31- and 41-vertex examples have interior graphs that are trees. We give a geometric construction criterion for a sector-completion family and a certified implicit construction outside that family. With all boundary vertices fixed, the nearby bad configurations form a four-dimensional smooth locus in the 17-vertex case, two intersecting components of dimensions six and five in the 25-vertex case, and isolated transverse points in the two tree examples. A common Schur-complement estimate explains their different interpolation costs. We first realize arbitrary defect by decomposable chains of the 41-vertex example. We then construct obstructions from individually interpolatory blocks, prove that the capacity of one complete edge is exactly five, and build a fixed-square family with arbitrarily large strongly indecomposable defect. The latter excludes two triangle-disjoint connected normal bad submeshes even when those submeshes may have holes.

==> anc/README.txt <==
Ancillary data for the cubic-spline preprint.
All uploaded file and directory names are ASCII. There are no nested archives.
certificate-index.json maps safe upload names to the original certificate paths and SHA-256 hashes.
The certificate payload bytes are unchanged.
To recover the original verification-code layout locally, run:
  python restore-layout.py --output restored-certificates
The output must be a new directory; it is not an arXiv upload directory.
example17-implicit.json gives the exact equations and isolating box for the 17-vertex example.
The three figure-data JSON files and reproduce_figures.py reproduce the new vector figures.


==> anc/certificate-index.json <==
{
  "format": "arxiv-ascii-certificate-layout/v1",
  "records": [
    {
      "file": "certificates/cert-001-record.json",
      "original_path": "00AI4math/三次C1样条插值20261027/收敛复核_20261028/主代理横截核验.json",
      "original_name": "主代理横截核验.json",
      "bytes": 1036,
      "sha256": "b69cbd4e5804b084788940d5b7b56439d2f0acd95311536bc5510e42009e4abc"
    },
    {
      "file": "certificates/cert-002-record.py",
      "original_path": "00AI4math/三次C1样条插值20261027/收敛复核_20261028/主代理横截核验.py",
      "original_name": "主代理横截核验.py",
      "bytes": 5276,
      "sha256": "ad164cb37aa99efb5316e890c4dcd82b96f6439490fd16e7f1258c601092eea6"
    },
    {
      "file": "certificates/cert-003-coupled83_exact.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰与不可分解双约束_第四轮/验证/coupled83_exact.json",
      "original_name": "coupled83_exact.json",
      "bytes": 48079,
      "sha256": "97a5de87736a9ea94d5975a21b08d273d4ce4023bf13e26a1ecc180e2ceeb055"
    },
    {
      "file": "certificates/cert-004-coupled83_stability_checks.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰与不可分解双约束_第四轮/验证/coupled83_stability_checks.json",
      "original_name": "coupled83_stability_checks.json",
      "bytes": 19226,
      "sha256": "26b32dd47137bd40d5b5861c875d3933c5c284714b1bdbd989afc2a5e9286db5"
    },
    {
      "file": "certificates/cert-005-boundary_cap_reduction_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_reduction_certificates.json",
      "original_name": "boundary_cap_reduction_certificates.json",
      "bytes": 440029,
      "sha256": "28a12a9bcf01b5171eb50d9df6741414bc6fa0c8968df211da0c78f1e97966ff"
    },
    {
      "file": "certificates/cert-006-boundary_cap_reduction_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_reduction_independent_replay.json",
      "original_name": "boundary_cap_reduction_independent_replay.json",
      "bytes": 4441,
      "sha256": "25632a8b7461a3c166aeeb4c221c48544f6d68888caf2574cad809a6aebfb865"
    },
    {
      "file": "certificates/cert-007-boundary_cap_trace.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_trace.py",
      "original_name": "boundary_cap_trace.py",
      "bytes": 8076,
      "sha256": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3"
    },
    {
      "file": "certificates/cert-008-boundary_cardinal_basis.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cardinal_basis.py",
      "original_name": "boundary_cardinal_basis.py",
      "bytes": 2628,
      "sha256": "4b1248fcda493ce43a59e99b8778ba6f98340e049b4ce5131cdcc614965cbceb"
    },
    {
      "file": "certificates/cert-009-certify_conic_split_limit.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_conic_split_limit.py",
      "original_name": "certify_conic_split_limit.py",
      "bytes": 6624,
      "sha256": "7dbdd0c3a18fea738bd9471a0516ec7076d73a137b57ce946d56dd1528d46b60"
    },
    {
      "file": "certificates/cert-010-certify_forest_geometry_reduction.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_forest_geometry_reduction.py",
      "original_name": "certify_forest_geometry_reduction.py",
      "bytes": 10221,
      "sha256": "a981666435a9a2cfa058bb48fd8592addf5f52ffdbcfa2df6423c11ffae9a0e7"
    },
    {
      "file": "certificates/cert-011-certify_good17_hermite_root.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_good17_hermite_root.py",
      "original_name": "certify_good17_hermite_root.py",
      "bytes": 5663,
      "sha256": "4e03c1a858b95fe024309d3307a481a5677398a3c494ffa48095c7e0e0ad4e6f"
    },
    {
      "file": "certificates/cert-012-certify_gradient_coupling.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_gradient_coupling.py",
      "original_name": "certify_gradient_coupling.py",
      "bytes": 9533,
      "sha256": "faf4bfd3bc8864b84599dfff92ac2c6b76dc150572fc0e06477207ef91359828"
    },
    {
      "file": "certificates/cert-013-conic_split_exact_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_split_exact_certificates.json",
      "original_name": "conic_split_exact_certificates.json",
      "bytes": 6471,
      "sha256": "cd4ae396c69d1ec444a71f0c23aa17f72234ff3199021a6d78c55ce5a8b0cdda"
    },
    {
      "file": "certificates/cert-014-conic_split_small_parameter_probe.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_split_small_parameter_probe.json",
      "original_name": "conic_split_small_parameter_probe.json",
      "bytes": 30152,
      "sha256": "12764da2ef3ecb7b46cdbce150b7ac3a4b9d709df369920b0831a4c31ed21bce"
    },
    {
      "file": "certificates/cert-015-conic_volume_reduction.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_volume_reduction.json",
      "original_name": "conic_volume_reduction.json",
      "bytes": 4087,
      "sha256": "a3237e18c38321e6dfbf4ad73a81f492b562332829bed149d4eb2974a4cf884a"
    },
    {
      "file": "certificates/cert-016-conic_volume_reduction.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_volume_reduction.py",
      "original_name": "conic_volume_reduction.py",
      "bytes": 5010,
      "sha256": "54d12c1bba3ecbc8f8ca30c5ecaa37b4c8e80aaf7571a6a1edf14e9159cb133d"
    },
    {
      "file": "certificates/cert-017-forest_geometry_reduction.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction.py",
      "original_name": "forest_geometry_reduction.py",
      "bytes": 8043,
      "sha256": "e4767d75788c5ab6f86050506ba57472873abbb060811f63d87d1cbc4729bea3"
    },
    {
      "file": "certificates/cert-018-forest_geometry_reduction_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction_certificates.json",
      "original_name": "forest_geometry_reduction_certificates.json",
      "bytes": 505492,
      "sha256": "760f4ba27ccfb598ec9a708709cf4c9da62d2fe29dc076b29a8d6e90e5de53b1"
    },
    {
      "file": "certificates/cert-019-forest_geometry_reduction_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction_independent_replay.json",
      "original_name": "forest_geometry_reduction_independent_replay.json",
      "bytes": 2494,
      "sha256": "d24e6af73390ee32b16e59296487feda36e61fc2196869015791c35dc156ea08"
    },
    {
      "file": "certificates/cert-020-four_star_original_fiber_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/four_star_original_fiber_certificates.json",
      "original_name": "four_star_original_fiber_certificates.json",
      "bytes": 259056,
      "sha256": "d45d0b422aecc25f02ff019023e634de6552f44430347876087a67e649219a00"
    },
    {
      "file": "certificates/cert-021-general_split_port_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/general_split_port_certificates.json",
      "original_name": "general_split_port_certificates.json",
      "bytes": 9596,
      "sha256": "5a0af230bc1c13af85669707875ef2890b8e1dc0653e4563187a0d19866672c1"
    },
    {
      "file": "certificates/cert-022-good17_hermite_model.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_model.py",
      "original_name": "good17_hermite_model.py",
      "bytes": 2650,
      "sha256": "12277b7b844003573456b7488c3e14894079e2454f8481e1b845a6b68a6e1456"
    },
    {
      "file": "certificates/cert-023-good17_hermite_root_certificate.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_root_certificate.json",
      "original_name": "good17_hermite_root_certificate.json",
      "bytes": 972560,
      "sha256": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840"
    },
    {
      "file": "certificates/cert-024-good17_hermite_root_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_root_independent_replay.json",
      "original_name": "good17_hermite_root_independent_replay.json",
      "bytes": 15653,
      "sha256": "fd31411e36bf1c445780f6253f9bba0cf0aaf07fb22321f3d6d1a33531ca51ec"
    },
    {
      "file": "certificates/cert-025-gradient_coupled_meshes.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupled_meshes.py",
      "original_name": "gradient_coupled_meshes.py",
      "bytes": 1886,
      "sha256": "31ed46c536d1960acbe12468fb113dc8bb6d693c3b5853ab040e8bbd0f0db067"
    },
    {
      "file": "certificates/cert-026-gradient_coupling_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupling_certificates.json",
      "original_name": "gradient_coupling_certificates.json",
      "bytes": 311811,
      "sha256": "0822d62d2d19e7e1d0dca56712e75abc584a4908dc9b429c1dea591cf85a00f7"
    },
    {
      "file": "certificates/cert-027-gradient_coupling_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupling_independent_replay.json",
      "original_name": "gradient_coupling_independent_replay.json",
      "bytes": 2527,
      "sha256": "3aa4734c03b4a0c09958ef6bf1a1436c8d0b959b71850dd3d24af045b8de7b0a"
    },
    {
      "file": "certificates/cert-028-original_radial_repair_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/original_radial_repair_certificates.json",
      "original_name": "original_radial_repair_certificates.json",
      "bytes": 348729,
      "sha256": "5cb6ce15a06fc6a8ca2af9f68d6859ed7557980e67adeaedcb471be6e80ed803"
    },
    {
      "file": "certificates/cert-029-original_radial_repair_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/original_radial_repair_independent_replay.json",
      "original_name": "original_radial_repair_independent_replay.json",
      "bytes": 7470,
      "sha256": "41f511e0228474989abbe670406b312f6315d5f288757f6a0a2dc20bc82e88f5"
    },
    {
      "file": "certificates/cert-030-replay_boundary_cap_reduction_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_boundary_cap_reduction_independently.py",
      "original_name": "replay_boundary_cap_reduction_independently.py",
      "bytes": 14870,
      "sha256": "7de611401aa99ee1224b9da5d288726d71ff38124ae1411ff90a14bd8d4542c6"
    },
    {
      "file": "certificates/cert-031-replay_good17_hermite_root_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_good17_hermite_root_independently.py",
      "original_name": "replay_good17_hermite_root_independently.py",
      "bytes": 5034,
      "sha256": "d79b5d0c9351c0c5260b41a8711750382bd4142eb072d12762cc188333c52aed"
    },
    {
      "file": "certificates/cert-032-replay_gradient_coupling_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_gradient_coupling_independently.py",
      "original_name": "replay_gradient_coupling_independently.py",
      "bytes": 8528,
      "sha256": "ff016a0038da40e41954ee86988ed9b4073f96b6f77f52ac1baa9f8ab358c05a"
    },
    {
      "file": "certificates/cert-033-replay_original_radial_repair_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_original_radial_repair_independently.py",
      "original_name": "replay_original_radial_repair_independently.py",
      "bytes": 7882,
      "sha256": "dd37aea953e437f7fbfe49a6d5e2e4e52bbdfb51d6a809a4cfe7286eef8e31ad"
    },
    {
      "file": "certificates/cert-034-replay_single_vertex_hermite_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_single_vertex_hermite_independently.py",
      "original_name": "replay_single_vertex_hermite_independently.py",
      "bytes": 11088,
      "sha256": "237cd88e9a14eed7bb1d51326676813454f867bfc6c636a66c3b70c3de264f09"
    },
    {
      "file": "certificates/cert-035-replay_zero_loading_example_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_zero_loading_example_independently.py",
      "original_name": "replay_zero_loading_example_independently.py",
      "bytes": 6239,
      "sha256": "11ae6563e533f8090307e6b2498b7cc819f6975c39c7f6276bea8696c45a4a0c"
    },
    {
      "file": "certificates/cert-036-single_vertex_hermite.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite.py",
      "original_name": "single_vertex_hermite.py",
      "bytes": 2017,
      "sha256": "4b5cc289963cc633021a616e4abd9ae4151b159aeecba3fd719fc5ca2370bd9a"
    },
    {
      "file": "certificates/cert-037-single_vertex_hermite_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_certificates.json",
      "original_name": "single_vertex_hermite_certificates.json",
      "bytes": 2558792,
      "sha256": "70f80792c847855ae3531635d8319810dcf382617771002c9bd2bd47f5ae7d96"
    },
    {
      "file": "certificates/cert-038-single_vertex_hermite_good_curve25.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_good_curve25.json",
      "original_name": "single_vertex_hermite_good_curve25.json",
      "bytes": 10510,
      "sha256": "81cf0f51b4222047bbf513db3adb1b2f788f3bab098de619131fa388d3f8e4ea"
    },
    {
      "file": "certificates/cert-039-single_vertex_hermite_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_independent_replay.json",
      "original_name": "single_vertex_hermite_independent_replay.json",
      "bytes": 31005,
      "sha256": "f588f1668967202c7d92e179c851fd9b3e81c88f5d753cb842fd0ecaede55b1e"
    },
    {
      "file": "certificates/cert-040-star_polynomial_response.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/star_polynomial_response.py",
      "original_name": "star_polynomial_response.py",
      "bytes": 5108,
      "sha256": "16956112ca9c4933db51806bf69885fac6419e7ba48289f73d17441d7bcbe5d6"
    },
    {
      "file": "certificates/cert-041-zero_loading_example28_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/zero_loading_example28_certificates.json",
      "original_name": "zero_loading_example28_certificates.json",
      "bytes": 98994,
      "sha256": "b8b71aab0b073bf79b5dfd85a4a2a8276b0a4fa6027514d1e4dbd6e03c4587fd"
    },
    {
      "file": "certificates/cert-042-zero_loading_example28_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/zero_loading_example28_independent_replay.json",
      "original_name": "zero_loading_example28_independent_replay.json",
      "bytes": 695,
      "sha256": "c6ec3e9563d911440cf0d741dec0ca49f93326b447858c10549123fbaa7d7fbb"
    },
    {
      "file": "certificates/cert-043-audit_symbolic_identities.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/audit_symbolic_identities.py",
      "original_name": "audit_symbolic_identities.py",
      "bytes": 5392,
      "sha256": "d350fc16e56261bf2a57708609be1df72e82d0cb8eeb22c63b7341dadf5b84bd"
    },
    {
      "file": "certificates/cert-044-derive_sector_transfer.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/derive_sector_transfer.py",
      "original_name": "derive_sector_transfer.py",
      "bytes": 2174,
      "sha256": "c5b9a91214f625368c6a06bf26a686bf17bafd81bad803676b1c65b5a33b9e40"
    },
    {
      "file": "certificates/cert-045-draw_geometric_criterion.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/draw_geometric_criterion.py",
      "original_name": "draw_geometric_criterion.py",
      "bytes": 2945,
      "sha256": "a697739259ee953f3e1ffce35e203b8c5b248885f6467a7336f306097a633860"
    },
    {
      "file": "certificates/cert-046-geometric_criterion.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/geometric_criterion.py",
      "original_name": "geometric_criterion.py",
      "bytes": 3734,
      "sha256": "5d5732cc2cd9d355af122de64dcef39dac7936a64f0a0ac7f1a8b9c1f88cc3f3"
    },
    {
      "file": "certificates/cert-047-geometric_criterion_checks.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/geometric_criterion_checks.json",
      "original_name": "geometric_criterion_checks.json",
      "bytes": 72120,
      "sha256": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
    },
    {
      "file": "certificates/cert-048-sector_transfer_symbolic.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/sector_transfer_symbolic.json",
      "original_name": "sector_transfer_symbolic.json",
      "bytes": 2900,
      "sha256": "832fb61e88a2268155da7e6a868dc2a4dae27c28bf7fc10bd1f99e26d466a377"
    },
    {
      "file": "certificates/cert-049-symbolic_identity_audit.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/symbolic_identity_audit.json",
      "original_name": "symbolic_identity_audit.json",
      "bytes": 1057,
      "sha256": "b118f71071d99820288d8fd8ff5b3be5210d6799d0c569eadeaad108b60a43c1"
    },
    {
      "file": "certificates/cert-050-validate_delivery.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/validate_delivery.py",
      "original_name": "validate_delivery.py",
      "bytes": 6319,
      "sha256": "67997a876c7dfbff166759dd8a35240434e64acd9cf3f82a2ca9e8bcc859e923"
    },
    {
      "file": "certificates/cert-051-verify_geometric_criterion.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/verify_geometric_criterion.py",
      "original_name": "verify_geometric_criterion.py",
      "bytes": 9177,
      "sha256": "adff4d00af1f6ce9310f2226c18ce20c5631df6219db59e7b3d05e3ed49b167c"
    },
    {
      "file": "certificates/cert-052-record.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/第二轮交付核对.json",
      "original_name": "第二轮交付核对.json",
      "bytes": 7572,
      "sha256": "39167e270ec6daa9ad7a4e685818734cf863a353f8e209593fab0413fb7fdff3"
    },
    {
      "file": "certificates/cert-053-beta25_minimal_quadratics_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/beta25_minimal_quadratics_certificates.json",
      "original_name": "beta25_minimal_quadratics_certificates.json",
      "bytes": 124884,
      "sha256": "34f2fef9bccd8eaa15401489aa7ae037a029c24893940967a71ab4f0763732d5"
    },
    {
      "file": "certificates/cert-054-beta25_minimal_quadratics_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/beta25_minimal_quadratics_independent_replay.json",
      "original_name": "beta25_minimal_quadratics_independent_replay.json",
      "bytes": 3221,
      "sha256": "e7beac8ff9223173446480c0d2099f7ec5545f08920f2656dd4e02789c81df89"
    },
    {
      "file": "certificates/cert-055-certify_beta25_minimal_quadratics.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_beta25_minimal_quadratics.py",
      "original_name": "certify_beta25_minimal_quadratics.py",
      "bytes": 7156,
      "sha256": "fd39dbd31f94a68ada2709242f07f8ffc74fac2d74be2290e56078c2c7eaf8d0"
    },
    {
      "file": "certificates/cert-056-certify_crossing_loop_unboundedness.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_crossing_loop_unboundedness.py",
      "original_name": "certify_crossing_loop_unboundedness.py",
      "bytes": 16765,
      "sha256": "317f156e1693e787d5c814d4415fb6844c089f37c770560edfc743f08100ff09"
    },
    {
      "file": "certificates/cert-057-certify_edge_hermite_root.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_edge_hermite_root.py",
      "original_name": "certify_edge_hermite_root.py",
      "bytes": 6194,
      "sha256": "0b93376d8281c7aa332e978852e2fc7f24ee90a02f6515fa0df1080bf9fc1483"
    },
    {
      "file": "certificates/cert-058-closed_boundary_control_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/closed_boundary_control_certificates.json",
      "original_name": "closed_boundary_control_certificates.json",
      "bytes": 983454,
      "sha256": "a8139f3152de0654529a5bef412d37fde9dab2c12c65804c26173a0809fc94b6"
    },
    {
      "file": "certificates/cert-059-closed_boundary_control_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/closed_boundary_control_independent_replay.json",
      "original_name": "closed_boundary_control_independent_replay.json",
      "bytes": 140885,
      "sha256": "b3f3e19fdcd55f653d1c4e9e782526e1a6c77a4055408d661496688595016cd1"
    },
    {
      "file": "certificates/cert-060-collinear_interior_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_certificates.json",
      "original_name": "collinear_interior_certificates.json",
      "bytes": 120606,
      "sha256": "77fa8f26ace40437714cd585926f586123590c986e77c42b53be9059fcbd1f9e"
    },
    {
      "file": "certificates/cert-061-collinear_interior_extension.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_extension.py",
      "original_name": "collinear_interior_extension.py",
      "bytes": 9590,
      "sha256": "a1d89a679a3638c3f5f20c46757dfd56600b950338ded662de5c8140f400632b"
    },
    {
      "file": "certificates/cert-062-collinear_interior_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_independent_replay.json",
      "original_name": "collinear_interior_independent_replay.json",
      "bytes": 3685,
      "sha256": "990b328fb0b5f512e7e0cc10cb2e69a7fd5d7556a5d06b03450f588d99d1d9cc"
    },
    {
      "file": "certificates/cert-063-crossing_loop_meshes.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_meshes.py",
      "original_name": "crossing_loop_meshes.py",
      "bytes": 8604,
      "sha256": "7a9af71f5c0440e79159718d9be1688610e289624888afcb0998f08d560ee1ec"
    },
    {
      "file": "certificates/cert-064-crossing_loop_unboundedness_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_unboundedness_certificates.json",
      "original_name": "crossing_loop_unboundedness_certificates.json",
      "bytes": 1440234,
      "sha256": "438e03dbd3295fa5a81edfe9df55dec65a399da6aac96f076c605bed1c5a979e"
    },
    {
      "file": "certificates/cert-065-crossing_loop_unboundedness_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_unboundedness_independent_replay.json",
      "original_name": "crossing_loop_unboundedness_independent_replay.json",
      "bytes": 4488,
      "sha256": "9a87be584b709ff63cc7696fb5aced77f6f9602bc8ec812d092ab451203ebe0a"
    },
    {
      "file": "certificates/cert-066-edge_capacity_meshes.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_capacity_meshes.py",
      "original_name": "edge_capacity_meshes.py",
      "bytes": 5550,
      "sha256": "c6cc4c600a622ea9f9c826113c24e36002889d247ba68d2cc2f8e01454c3b078"
    },
    {
      "file": "certificates/cert-067-edge_hermite_root.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root.py",
      "original_name": "edge_hermite_root.py",
      "bytes": 1507,
      "sha256": "58f6548df2cfcadb43e5e61f9fd5e9f5aba1c47d49560eee3b3c6ad16d4209f9"
    },
    {
      "file": "certificates/cert-068-edge_hermite_root_certificate.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root_certificate.json",
      "original_name": "edge_hermite_root_certificate.json",
      "bytes": 1470924,
      "sha256": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59"
    },
    {
      "file": "certificates/cert-069-edge_hermite_root_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root_independent_replay.json",
      "original_name": "edge_hermite_root_independent_replay.json",
      "bytes": 119762,
      "sha256": "3b91491839a77f573908657dbafd775000e7250cd5156fa4f99f4a4c30a4c1fc"
    },
    {
      "file": "certificates/cert-070-extension_macro7_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/extension_macro7_certificates.json",
      "original_name": "extension_macro7_certificates.json",
      "bytes": 14917,
      "sha256": "641025b97b56ec6cf5f51bd8b75702968df02bf78050510dd729f2def68de4a8"
    },
    {
      "file": "certificates/cert-071-extension_macro7_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/extension_macro7_independent_replay.json",
      "original_name": "extension_macro7_independent_replay.json",
      "bytes": 497,
      "sha256": "baf608db4b6836987d20ceb3282eb32e584ff6828041aba2e8585c62ec2cc4ab"
    },
    {
      "file": "certificates/cert-072-fifth_capacity_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_certificates.json",
      "original_name": "fifth_capacity_certificates.json",
      "bytes": 299580,
      "sha256": "b3280d54f8404263ac5851fa721bd236769b93aa6af1fbb8e5537489757c696e"
    },
    {
      "file": "certificates/cert-073-fifth_capacity_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_independent_replay.json",
      "original_name": "fifth_capacity_independent_replay.json",
      "bytes": 1745,
      "sha256": "459f2675185c737ead83d771aa980e0b880fb88ff31e7b9ce0f27945689f883f"
    },
    {
      "file": "certificates/cert-074-fifth_capacity_meshes.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_meshes.py",
      "original_name": "fifth_capacity_meshes.py",
      "bytes": 3020,
      "sha256": "79bed5e33039f36051887bcb0c63aba95cfdf52aad9d80524832bd123120e660"
    },
    {
      "file": "certificates/cert-075-genuine_cubic_parameters.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/genuine_cubic_parameters.py",
      "original_name": "genuine_cubic_parameters.py",
      "bytes": 6956,
      "sha256": "214fbd8b859acde793b7d521b2c7b1c07f70b70f58ac37f6af16887f4e8e19a8"
    },
    {
      "file": "certificates/cert-076-higher_defect_indivisibility_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/higher_defect_indivisibility_certificates.json",
      "original_name": "higher_defect_indivisibility_certificates.json",
      "bytes": 328150,
      "sha256": "69a4c3f69515eea986924faf56d903a022f8ecd1d5a673f1163b826e3f01c6a3"
    },
    {
      "file": "certificates/cert-077-higher_defect_indivisibility_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/higher_defect_indivisibility_independent_replay.json",
      "original_name": "higher_defect_indivisibility_independent_replay.json",
      "bytes": 507,
      "sha256": "adf4a8f48dd0d9d4538d30eb918ab0e25bd40fd119e4245d38f9d7b8c2863a30"
    },
    {
      "file": "certificates/cert-078-interface_matroid_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/interface_matroid_certificates.json",
      "original_name": "interface_matroid_certificates.json",
      "bytes": 4721,
      "sha256": "4bab5e64b5ef606fae07c7b7372eea61a708ed8edb2d2d8f692174dcfbaa6b0e"
    },
    {
      "file": "certificates/cert-079-one_offline_vertex_extension.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/one_offline_vertex_extension.py",
      "original_name": "one_offline_vertex_extension.py",
      "bytes": 8940,
      "sha256": "863c71af7d4ad91f8d514e91020c0e26a0213cd6e671c4151179fe0bceed66fd"
    },
    {
      "file": "certificates/cert-080-replay_beta25_minimal_quadratics_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_beta25_minimal_quadratics_independently.py",
      "original_name": "replay_beta25_minimal_quadratics_independently.py",
      "bytes": 6683,
      "sha256": "bab06ffe01d58ea5c716c5a44875209248d82852b5aed761f70cd37705e31b54"
    },
    {
      "file": "certificates/cert-081-replay_collinear_interior_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_collinear_interior_independently.py",
      "original_name": "replay_collinear_interior_independently.py",
      "bytes": 12531,
      "sha256": "2d6a2287ac1cedeec944e5996a49f97b34ff01c339f7fb74294d76b106ef3b10"
    },
    {
      "file": "certificates/cert-082-replay_crossing_loops_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_crossing_loops_independently.py",
      "original_name": "replay_crossing_loops_independently.py",
      "bytes": 14538,
      "sha256": "944887e1423a02375b97ef266bb31f005c77c4ff0df50636d63a3f671997695c"
    },
    {
      "file": "certificates/cert-083-replay_edge_capacity_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_edge_capacity_independently.py",
      "original_name": "replay_edge_capacity_independently.py",
      "bytes": 11074,
      "sha256": "5a9ca2fab34d95b58241fbeb5aff778fb76b84fb828456fa4180d63946a4b3ba"
    },
    {
      "file": "certificates/cert-084-replay_edge_hermite_root_independently.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_edge_hermite_root_independently.py",
      "original_name": "replay_edge_hermite_root_independently.py",
      "bytes": 4846,
      "sha256": "ddf8cd6ad03153d49f6c2497854361955104ec162cea873b148255867d775cb7"
    },
    {
      "file": "certificates/cert-085-single_edge_capacity_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/single_edge_capacity_certificates.json",
      "original_name": "single_edge_capacity_certificates.json",
      "bytes": 242300,
      "sha256": "4b4c19a168d669f4373abb76deba6d36c67e789fa67356834e1b4b78013b7a46"
    },
    {
      "file": "certificates/cert-086-single_edge_capacity_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/single_edge_capacity_independent_replay.json",
      "original_name": "single_edge_capacity_independent_replay.json",
      "bytes": 1911,
      "sha256": "9505a61a198c6084f0e0405226db36fb55ee342ded76cc314f9158ccb2fa5cbd"
    },
    {
      "file": "certificates/cert-087-triangle_capacity_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/triangle_capacity_certificates.json",
      "original_name": "triangle_capacity_certificates.json",
      "bytes": 259893,
      "sha256": "acf3cb6b984a17b3aaf9d048f7edd11557f942ffc99d0be1ffde0f1078aefe8c"
    },
    {
      "file": "certificates/cert-088-triangle_capacity_independent_replay.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/triangle_capacity_independent_replay.json",
      "original_name": "triangle_capacity_independent_replay.json",
      "bytes": 656,
      "sha256": "d7c15eaa3afebf1f55a69f200cb37c868d888c56ddfecba92b5f108ea122a9c0"
    },
    {
      "file": "certificates/cert-089-31_reduced_certificate.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/31_reduced_certificate.json",
      "original_name": "31_reduced_certificate.json",
      "bytes": 4822,
      "sha256": "65b6be50f705c7381cf888f9e06cc45f6f4a489ed808eb4c8b3462796b27cc10"
    },
    {
      "file": "certificates/cert-090-31_symbolic_derivation.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/31_symbolic_derivation.json",
      "original_name": "31_symbolic_derivation.json",
      "bytes": 4575,
      "sha256": "9cb4ba47f2d427664b42afab769c127da741da4d3991b3f08b5228775fe255ed"
    },
    {
      "file": "certificates/cert-091-analyze_local.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/analyze_local.py",
      "original_name": "analyze_local.py",
      "bytes": 4297,
      "sha256": "ae4d72d9fca8d83ece4962c2637653967d01cfdc416ad8a744e670bde3882935"
    },
    {
      "file": "certificates/cert-092-branch25_binary_cubic.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_binary_cubic.json",
      "original_name": "branch25_binary_cubic.json",
      "bytes": 994,
      "sha256": "ca87f4ee1d416186072d3dd90481c2ab712e415b4791883163b1d7266630201c"
    },
    {
      "file": "certificates/cert-093-branch25_binary_cubic.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_binary_cubic.py",
      "original_name": "branch25_binary_cubic.py",
      "bytes": 2085,
      "sha256": "cd363dbdd6f7c14b2052e53eec884c59299957975227953e2bebf36f0c74e2e4"
    },
    {
      "file": "certificates/cert-094-branch25_cubic.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic.json",
      "original_name": "branch25_cubic.json",
      "bytes": 3927,
      "sha256": "b85acd1137775ef6734c1afe91d638206cd1ab530eba192352aad520d0f6a79a"
    },
    {
      "file": "certificates/cert-095-branch25_cubic.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic.py",
      "original_name": "branch25_cubic.py",
      "bytes": 4698,
      "sha256": "03d610b64e4bf2a8560033976f8a37e6844d5aaba9a37e70eb5c4690fc2bca85"
    },
    {
      "file": "certificates/cert-096-branch25_cubic_coordinates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic_coordinates.json",
      "original_name": "branch25_cubic_coordinates.json",
      "bytes": 7811,
      "sha256": "1c2ec59186a2965112f674ccb87e00aad8f0972f153c7bc24117797e6cae2c57"
    },
    {
      "file": "certificates/cert-097-branch25_cubic_coordinates.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic_coordinates.py",
      "original_name": "branch25_cubic_coordinates.py",
      "bytes": 2256,
      "sha256": "482c5063261c197392ee21cc725e4ae8e15dfc13a87cc4c5ead89b39391d9b8e"
    },
    {
      "file": "certificates/cert-098-branch25_desingularized_series.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_desingularized_series.json",
      "original_name": "branch25_desingularized_series.json",
      "bytes": 2988,
      "sha256": "66fae1ef438ad012af1e5601422327dad50fafd8b00c41e166328c6663365a92"
    },
    {
      "file": "certificates/cert-099-branch25_desingularized_series.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_desingularized_series.py",
      "original_name": "branch25_desingularized_series.py",
      "bytes": 2821,
      "sha256": "e6a537ab770fc4b8a715235a15cc3db194e9932d1130ce4a01a075c171cff302"
    },
    {
      "file": "certificates/cert-100-branch25_distance_path.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_distance_path.json",
      "original_name": "branch25_distance_path.json",
      "bytes": 9254,
      "sha256": "7364e130a3a0f9388bb9e02620eeb4914ef7ffa0f03313a7fd0d009cf43f32e9"
    },
    {
      "file": "certificates/cert-101-branch25_distance_path.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_distance_path.py",
      "original_name": "branch25_distance_path.py",
      "bytes": 3027,
      "sha256": "89fd86e46c294ede4bcd4bb9405ad88ac32fe4f1b2d36326842be4c30655cecb"
    },
    {
      "file": "certificates/cert-102-branch25_numeric.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_numeric.json",
      "original_name": "branch25_numeric.json",
      "bytes": 10485,
      "sha256": "5a6039ba223183d52d8bd46f5266de6e009a782f1d698c90a5b93ae49137f487"
    },
    {
      "file": "certificates/cert-103-branch25_numeric.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_numeric.py",
      "original_name": "branch25_numeric.py",
      "bytes": 2079,
      "sha256": "cae79a13fbba85dea94d6757a160e99f5fe52dbe1d992bbe0fe6d866c4c31002"
    },
    {
      "file": "certificates/cert-104-branch25_quotient_cubic.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_quotient_cubic.json",
      "original_name": "branch25_quotient_cubic.json",
      "bytes": 28268,
      "sha256": "6cf2333986b07c8b8142ec809a007f7e373db10d408e84b23e50055df5121967"
    },
    {
      "file": "certificates/cert-105-branch25_quotient_cubic.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_quotient_cubic.py",
      "original_name": "branch25_quotient_cubic.py",
      "bytes": 3986,
      "sha256": "effaa253fec3f8555737238b1aa001e06583f4f513d78c1dcab14d78dead8cea"
    },
    {
      "file": "certificates/cert-106-branch25_reflection.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection.json",
      "original_name": "branch25_reflection.json",
      "bytes": 12576,
      "sha256": "ce82e6df38b40c6542721c1014c80c7b57be0233ac6078593ae39bbcb5a64e71"
    },
    {
      "file": "certificates/cert-107-branch25_reflection.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection.py",
      "original_name": "branch25_reflection.py",
      "bytes": 2591,
      "sha256": "3af1ab1b110462c544ec0fbcbb5dba8c8ed8eaff15358f37d00f31eb0f5d6899"
    },
    {
      "file": "certificates/cert-108-branch25_reflection_numeric.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection_numeric.json",
      "original_name": "branch25_reflection_numeric.json",
      "bytes": 9289,
      "sha256": "c80578e4622e3907e1808759462af5c8042562a532b675d96c0b1982ec2c8f56"
    },
    {
      "file": "certificates/cert-109-branch25_reflection_numeric.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection_numeric.py",
      "original_name": "branch25_reflection_numeric.py",
      "bytes": 2161,
      "sha256": "617168a67cca39facdf2d164fbfe0882cfa694d66d4e55d502a02b1a29f918c3"
    },
    {
      "file": "certificates/cert-110-branch25_symmetric.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_symmetric.json",
      "original_name": "branch25_symmetric.json",
      "bytes": 2843,
      "sha256": "3e4270d1cbe26e6367935469336e64ba7651817112f31c60bc4e39c9fcc6ba83"
    },
    {
      "file": "certificates/cert-111-branch25_symmetric.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_symmetric.py",
      "original_name": "branch25_symmetric.py",
      "bytes": 2193,
      "sha256": "03de8d4326a6b53be691f2cd630c23b492a6986e2998c54f31932c5a58380bb8"
    },
    {
      "file": "certificates/cert-112-certify_family17.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_family17.py",
      "original_name": "certify_family17.py",
      "bytes": 3339,
      "sha256": "1ea2e0b05aff1ed9409b1b11dbdf1075691ebea602e836e5e467e28241d9403d"
    },
    {
      "file": "certificates/cert-113-certify_local.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_local.py",
      "original_name": "certify_local.py",
      "bytes": 3987,
      "sha256": "e62e5461d310b6d6e581e8bed682ca7030e483d0584014f07ccf29e21db02aa6"
    },
    {
      "file": "certificates/cert-114-certify_schur.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_schur.py",
      "original_name": "certify_schur.py",
      "bytes": 3554,
      "sha256": "43a563ac2dd5c5163a9efa5e4e7893025071c099dbf6984bffa5480f45a31140"
    },
    {
      "file": "certificates/cert-115-dim17_structure_projective.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim17_structure_projective.json",
      "original_name": "dim17_structure_projective.json",
      "bytes": 1526,
      "sha256": "d857a4d0724b0639c3cd59aa6e985601c10fa41540569a946cfd0d06bd8fd99d"
    },
    {
      "file": "certificates/cert-116-dim17_structure_projective.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim17_structure_projective.py",
      "original_name": "dim17_structure_projective.py",
      "bytes": 4112,
      "sha256": "623cbc275324f859a87b191ad521fa66ad18af85afaa1f1dae53f343b24b03ac"
    },
    {
      "file": "certificates/cert-117-dim25_beta0.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_beta0.json",
      "original_name": "dim25_beta0.json",
      "bytes": 5430,
      "sha256": "36173a718df4553519841338e21f65a1c4a6cdf4222ad42b0fd52bc675ab17b7"
    },
    {
      "file": "certificates/cert-118-dim25_beta0.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_beta0.py",
      "original_name": "dim25_beta0.py",
      "bytes": 3256,
      "sha256": "483dae2d9aa56cb7457d489300ad624c2041f7479e8606223f7162b4915193fd"
    },
    {
      "file": "certificates/cert-119-dim25_quadratic.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_quadratic.json",
      "original_name": "dim25_quadratic.json",
      "bytes": 16033,
      "sha256": "51e49b83eb2559abce147e0840bec8d917c318aedf0993cb7732d8fc8d6a1c5c"
    },
    {
      "file": "certificates/cert-120-dim25_quadratic.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_quadratic.py",
      "original_name": "dim25_quadratic.py",
      "bytes": 3323,
      "sha256": "f33fc3a8f32e3138871beff7be0fd8ea2ac93f5ae45478bc197817987e85e7da"
    },
    {
      "file": "certificates/cert-121-dimension_explore.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dimension_explore.py",
      "original_name": "dimension_explore.py",
      "bytes": 3501,
      "sha256": "989f176f710e6d8caf6f9b5b93fc239718537174a1e89be54b71490102a344e6"
    },
    {
      "file": "certificates/cert-122-family17_certificate.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/family17_certificate.json",
      "original_name": "family17_certificate.json",
      "bytes": 46258,
      "sha256": "16a693a949ab43623327e789d6eb3e9377aec5b53d29df4baf2e8c87e168c549"
    },
    {
      "file": "certificates/cert-123-family17_samples.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/family17_samples.json",
      "original_name": "family17_samples.json",
      "bytes": 12834,
      "sha256": "c459bc77162403b8a3b5f06ebc493776831909f1072529fdec57a97b54fbb49c"
    },
    {
      "file": "certificates/cert-124-geometric_insights17.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17.json",
      "original_name": "geometric_insights17.json",
      "bytes": 96132,
      "sha256": "1476df40c167ba63be629db37b65613de658c7369dd55e5873e63f49f9020e5a"
    },
    {
      "file": "certificates/cert-125-geometric_insights17_good_minor.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17_good_minor.json",
      "original_name": "geometric_insights17_good_minor.json",
      "bytes": 292886,
      "sha256": "c5126d21f918fbe8bba05f442f96142cab3af2890e80a6e88c9df982748d60af"
    },
    {
      "file": "certificates/cert-126-geometric_insights17_symmetric_minor.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17_symmetric_minor.json",
      "original_name": "geometric_insights17_symmetric_minor.json",
      "bytes": 27086,
      "sha256": "da2e005cd0b3a59439b1852153a2469610d8f12511650f1e1b1dfd43a9ffacef"
    },
    {
      "file": "certificates/cert-127-local_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/local_certificates.json",
      "original_name": "local_certificates.json",
      "bytes": 1281379,
      "sha256": "c3447132ce272e1a600d57b123b0d11928642e0e683de1e3f2ae3faee27c1ab2"
    },
    {
      "file": "certificates/cert-128-local_numeric_exploration.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/local_numeric_exploration.json",
      "original_name": "local_numeric_exploration.json",
      "bytes": 10035,
      "sha256": "b71149257b6ba28af1383bda7603e1253bfc447d3a9cdb56e03a7bca85e35d20"
    },
    {
      "file": "certificates/cert-129-mesh_17.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/mesh_17_认证盒.json",
      "original_name": "mesh_17_认证盒.json",
      "bytes": 3053,
      "sha256": "bf4596bd46478694e45c4d0db8fb52924baefc90ad299ec7fc31c88334f3f351"
    },
    {
      "file": "certificates/cert-130-mesh_25.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/mesh_25.json",
      "original_name": "mesh_25.json",
      "bytes": 5237,
      "sha256": "7b61997997b863c38f2d8dbde16631eb2c817b60c071a336e9d710249975b73e"
    },
    {
      "file": "certificates/cert-131-schur_certificates.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/schur_certificates.json",
      "original_name": "schur_certificates.json",
      "bytes": 1091773,
      "sha256": "ef180ac62304a0be2ed6768d6954f9655be6aa4b28077ef026af2dbd2bfdef78"
    },
    {
      "file": "certificates/cert-132-verify_geometric_insights17.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/verify_geometric_insights17.py",
      "original_name": "verify_geometric_insights17.py",
      "bytes": 6567,
      "sha256": "b6f81aab2c0092fb34a851768cc189cc8620c2dfa04f77565e22c0400ed9a12f"
    },
    {
      "file": "certificates/cert-133-verify_local_dimensions.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/verify_local_dimensions.py",
      "original_name": "verify_local_dimensions.py",
      "bytes": 10050,
      "sha256": "dde78fa876b1e910bd9c2c4222e7b86c8f969819bac4c0a2a57cf5c72091c2ca"
    },
    {
      "file": "certificates/cert-134-record.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/精确维数_主代理独立核验.json",
      "original_name": "精确维数_主代理独立核验.json",
      "bytes": 2135,
      "sha256": "b16f94f53087f04864a824d0c3e1b5062d194639d30c91763e75d66b745965d6"
    },
    {
      "file": "certificates/cert-135-17.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/17点_精确隐式方程.json",
      "original_name": "17点_精确隐式方程.json",
      "bytes": 15397,
      "sha256": "38cb4f9eac9479f110c82ea41f45f6dbf875f09d5049bbda6aea18e97ea8d533"
    },
    {
      "file": "certificates/cert-136-export_17_implicit.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/export_17_implicit.py",
      "original_name": "export_17_implicit.py",
      "bytes": 7054,
      "sha256": "528578f480824d7429efe8e7d2c1afd4dc7e38a5dd86ba6357bb5c04874c4bce"
    },
    {
      "file": "certificates/cert-137-mesh_17.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_17_认证盒.json",
      "original_name": "mesh_17_认证盒.json",
      "bytes": 3053,
      "sha256": "bf4596bd46478694e45c4d0db8fb52924baefc90ad299ec7fc31c88334f3f351"
    },
    {
      "file": "certificates/cert-138-mesh_25.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_25.json",
      "original_name": "mesh_25.json",
      "bytes": 5237,
      "sha256": "7b61997997b863c38f2d8dbde16631eb2c817b60c071a336e9d710249975b73e"
    },
    {
      "file": "certificates/cert-139-mesh_31.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_31.json",
      "original_name": "mesh_31.json",
      "bytes": 5509,
      "sha256": "d97aa30c332fe84bf6f90172d1ae437580fbdd0120af5f8d8ef326eacdc33741"
    },
    {
      "file": "certificates/cert-140-verify_examples.py",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/verify_examples.py",
      "original_name": "verify_examples.py",
      "bytes": 14231,
      "sha256": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
    },
    {
      "file": "certificates/cert-141-record.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/复核结果.json",
      "original_name": "复核结果.json",
      "bytes": 3647,
      "sha256": "6f6f70ba7e87f5d78d257fe517a0ef5a763445c816a0fa7a831ac021a54f87ae"
    },
    {
      "file": "certificates/cert-142-record.json",
      "original_path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/隐式表示导出核验.json",
      "original_name": "隐式表示导出核验.json",
      "bytes": 301,
      "sha256": "d607e71e8bb1db90c72f3457650a19668f0d4cfbaf37d4ccdbff1d59413ab95c"
    },
    {
      "file": "certificates/cert-143-readme.txt",
      "original_path": "README.txt",
      "original_name": "README.txt",
      "bytes": 321,
      "sha256": "30c94802c0d2f1a03eb25947fcc69f1cd9a9c51aa5944d5663f1c57e5cd5a948"
    },
    {
      "file": "certificates/cert-144-certificate-manifest.json",
      "original_path": "certificate-manifest.json",
      "original_name": "certificate-manifest.json",
      "bytes": 39536,
      "sha256": "1344ae63583f7c7d9e35ad269f2b0481bce63676b931580207663ea8951663a9"
    }
  ],
  "source_archive_sha256": "3ba7533b63eaf037163f770fe15c89156545da856b44e8d7f7ad3ac8782124ab",
  "note": "The payload bytes are unchanged. Use restore-layout.py to reconstruct the original relative layout for verification."
}

==> anc/certificates/cert-001-record.json <==
{
  "path": "only O=(t,0); all other vertices fixed",
  "H0_shape": [
    72,
    138
  ],
  "rank_H0_base": 71,
  "left_kernel_certificate": true,
  "rank_after_appending_r_transpose_H0_derivative": 72,
  "simple_rank_recovery": true,
  "Ui_balanced_eta": [
    "-(31*t - 40)/(2*(7*t + 2))",
    "(123*t - 40)/(2*(21*t - 2))",
    "(123*t + 40)/(2*(21*t + 2))",
    "-(31*t + 40)/(2*(7*t - 2))",
    "-(31*t + 40)/(2*(7*t - 2))",
    "(123*t + 40)/(2*(21*t + 2))",
    "(123*t - 40)/(2*(21*t - 2))",
    "-(31*t - 40)/(2*(7*t + 2))"
  ],
  "adjusted_G_A0": [
    "15*t/(t - 1)",
    "0"
  ],
  "scope": "Exact first-order transversality. Analytic norm comparison and upper bound are proved separately.",
  "full_34_direction_rank": 105,
  "rank_gain_over_H0": 34,
  "all_geometric_directions_transverse": true,
  "independent_reduced_A1_matrix": [
    [
      "-512/19",
      "384/19"
    ],
    [
      "384/19",
      "-512/19"
    ]
  ],
  "independent_reduced_A1_determinant": "114688/361"
}

==> anc/certificates/cert-002-record.py <==
"""Independent assembly of H0 and its first derivative; no TeX edits."""
from pathlib import Path
import importlib.util
import json
import sympy as S

ROOT = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location(
    "geometry", ROOT.parent / "修订落实_20261028/证据/核查v2关键计算.py")
geo = importlib.util.module_from_spec(spec)
spec.loader.exec_module(geo)
t = S.symbols("t")
p = dict(geo.P)
p["O"] = S.Matrix([t,0])
vertices = list(geo.P)
faces = geo.FACES
edges = [e for e,a in geo.ADJ.items() if len(a)==2]
H = S.zeros(len(edges),2*len(vertices)+len(faces))
for row,(i,j) in enumerate(edges):
    k,l = geo.ADJ[(i,j)]
    if geo.area(geo.P,i,j,k)<0:
        k,l=l,k
    alpha=geo.area(p,i,j,k)
    beta=geo.area(p,j,i,l)
    for u,v in [(i,j),(j,i)]:
        coeff=geo.endpoint(p,u,v)
        for coord in range(2):
            H[row,2*vertices.index(u)+coord]=S.cancel(coeff*(p[v]-p[u])[coord]/3)
    for third,area in [(k,alpha),(l,beta)]:
        fidx=next(n for n,f in enumerate(faces) if set(f)=={i,j,third})
        H[row,2*len(vertices)+fidx]=1/area
A=H.subs(t,0)
Aprime=H.diff(t).subs(t,0)
w=geo.weights([S.Integer((-1)**i) for i in range(8)],[S.Integer(10)]*8)
r=S.Matrix([w[e] for e in edges])
assert (r.T*A)==S.zeros(1,A.cols)
row_derivative=r.T*Aprime
rank0=A.to_DM().rank()
rank_extended=A.col_join(row_derivative).to_DM().rank()
assert rank0==71 and rank_extended==72

# Separate explicit certificate with alternating xi and Ui-balanced eta.
eta=S.symbols("eta0:8")
candidate=geo.weights([S.Integer((-1)**i) for i in range(8)],list(eta))
sol=[]
for i in range(8):
    g,_=geo.balance(p,f"U{i}",candidate)
    eq=next(x for x in g if x!=0)
    value=S.factor(S.solve(eq,eta[i])[0])
    assert all(S.cancel(x.subs(eta[i],value))==0 for x in g)
    sol.append(value)
adjusted=geo.weights([S.Integer((-1)**i) for i in range(8)],sol)
ga,_=geo.balance(p,"A0",adjusted)
assert S.cancel(ga[0]-15*t/(t-1))==0 and ga[1]==0
result={
 "path":"only O=(t,0); all other vertices fixed",
 "H0_shape":list(A.shape),
 "rank_H0_base":rank0,
 "left_kernel_certificate":True,
 "rank_after_appending_r_transpose_H0_derivative":rank_extended,
 "simple_rank_recovery":True,
 "Ui_balanced_eta":[str(x) for x in sol],
 "adjusted_G_A0":[str(S.factor(x)) for x in ga],
 "scope":"Exact first-order transversality. Analytic norm comparison and upper bound are proved separately."
}
def det(a,b):
    return a[0]*b[1]-a[1]*b[0]
def area_prime(i,j,k,dp):
    return det(dp[j]-dp[i],geo.P[k]-geo.P[i])+det(geo.P[j]-geo.P[i],dp[k]-dp[i])
internal=["O"]+[f"U{i}" for i in range(8)]+[f"W{i}" for i in range(8)]
derivative_rows=[]
for vertex in internal:
    for coordinate in range(2):
        dp={v:S.zeros(2,1) for v in vertices}
        dp[vertex][coordinate]=1
        row=S.zeros(1,A.cols)
        for i,j in edges:
            k,l=geo.ADJ[(i,j)]
            if geo.area(geo.P,i,j,k)<0:
                k,l=l,k
            alpha=geo.area(geo.P,i,j,k)
            beta=geo.area(geo.P,j,i,l)
            da=area_prime(i,j,k,dp)
            db=area_prime(j,i,l,dp)
            for u,v,a0,b0 in [(i,j,k,l),(j,i,l,k)]:
                numerator=geo.area(geo.P,v,a0,b0)
                dn=area_prime(v,a0,b0,dp)
                coeff=-numerator/(alpha*beta)
                derivative=-dn/(alpha*beta)+numerator*(da*beta+alpha*db)/(alpha*beta)**2
                vec=w[(i,j)]*(derivative*(geo.P[v]-geo.P[u])+coeff*(dp[v]-dp[u]))/3
                for c in range(2):
                    row[0,2*vertices.index(u)+c]+=vec[c]
        derivative_rows.append(row)
J=S.Matrix.vstack(*derivative_rows)
assert J[0,:]==row_derivative
rank_full=A.col_join(J).to_DM().rank()
assert rank_full==105
result["full_34_direction_rank"]=rank_full
result["rank_gain_over_H0"]=rank_full-rank0
result["all_geometric_directions_transverse"]=True
R=S.Rational
sigmas=S.Matrix([
[-R(90,931),R(18,133)],[-R(18,133),R(90,931)],
[-R(18,133),-R(90,931)],[-R(90,931),-R(18,133)],
[R(90,931),-R(18,133)],[R(18,133),-R(90,931)],
[R(18,133),R(90,931)],[R(90,931),R(18,133)]])
meta=S.zeros(82,8)
for k in range(8):
    eta=[S.Integer(i==k) for i in range(8)]
    wk=geo.weights([S.Integer(0)]*8,eta)
    for vi,v in enumerate(vertices):
        g,_=geo.balance(geo.P,v,wk)
        meta[2*vi:2*vi+2,k]=g
u_rows=[2*vertices.index(f"U{i}")+k for i in range(8) for k in range(2)]
columns=[]
for axis in range(2):
    h=S.zeros(34,1)
    h[axis]=1
    for i in range(8):
        h[2+2*i:4+2*i,0]=sigmas[i,axis]*(geo.P[f"A{(i+1)%8}"]-geo.P[f"A{i}"])
    free=3*J[:,:82].T*h
    eta_solution,params=meta[u_rows,:].gauss_jordan_solve(-free[u_rows,:])
    assert params.rows==0
    remaining=free+meta*eta_solution
    for i in range(0,8,2):
        v=vertices.index(f"A{i}")
        assert remaining[2*v:2*v+2,0]==S.zeros(2,1)
    v=vertices.index("A1")
    columns.append(remaining[2*v:2*v+2,0])
small=S.Matrix.hstack(*columns)
assert small==S.Matrix([[-512,384],[384,-512]])/19
result["independent_reduced_A1_matrix"]=[[str(x) for x in small.row(i)] for i in range(2)]
result["independent_reduced_A1_determinant"]=str(small.det())
(ROOT/"主代理横截核验.json").write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding="utf-8")
print(json.dumps(result,ensure_ascii=True,indent=2))


==> anc/certificates/cert-003-coupled83_exact.json <==
{
  "status": "PASS",
  "coordinates": {
    "L_O": [
      "0",
      "0"
    ],
    "V": [
      "1",
      "0"
    ],
    "L_A1": [
      "1/4",
      "1/4"
    ],
    "L_A2": [
      "0",
      "1"
    ],
    "L_A3": [
      "-1/4",
      "1/4"
    ],
    "L_A4": [
      "-1",
      "0"
    ],
    "L_A5": [
      "-1/4",
      "-1/4"
    ],
    "L_A6": [
      "0",
      "-1"
    ],
    "L_A7": [
      "1/4",
      "-1/4"
    ],
    "L_U0": [
      "5/14",
      "3/14"
    ],
    "L_U1": [
      "3/14",
      "5/14"
    ],
    "L_U2": [
      "-3/14",
      "5/14"
    ],
    "L_U3": [
      "-5/14",
      "3/14"
    ],
    "L_U4": [
      "-5/14",
      "-3/14"
    ],
    "L_U5": [
      "-3/14",
      "-5/14"
    ],
    "L_U6": [
      "3/14",
      "-5/14"
    ],
    "L_U7": [
      "5/14",
      "-3/14"
    ],
    "L_W0": [
      "11/28",
      "19/84"
    ],
    "L_W1": [
      "19/84",
      "11/28"
    ],
    "L_W2": [
      "-19/84",
      "11/28"
    ],
    "L_W3": [
      "-11/28",
      "19/84"
    ],
    "L_W4": [
      "-11/28",
      "-19/84"
    ],
    "L_W5": [
      "-19/84",
      "-11/28"
    ],
    "L_W6": [
      "19/84",
      "-11/28"
    ],
    "L_W7": [
      "11/28",
      "-19/84"
    ],
    "L_B0": [
      "5/12",
      "2/9"
    ],
    "L_B1": [
      "19/72",
      "7/24"
    ],
    "L_B2": [
      "-2/9",
      "5/12"
    ],
    "L_B3": [
      "-7/24",
      "19/72"
    ],
    "L_B4": [
      "-5/12",
      "-2/9"
    ],
    "L_B5": [
      "-19/72",
      "-7/24"
    ],
    "L_B6": [
      "2/9",
      "-5/12"
    ],
    "L_B7": [
      "7/24",
      "-19/72"
    ],
    "L_C0": [
      "7/24",
      "19/72"
    ],
    "L_C1": [
      "2/9",
      "5/12"
    ],
    "L_C2": [
      "-19/72",
      "7/24"
    ],
    "L_C3": [
      "-5/12",
      "2/9"
    ],
    "L_C4": [
      "-7/24",
      "-19/72"
    ],
    "L_C5": [
      "-2/9",
      "-5/12"
    ],
    "L_C6": [
      "19/72",
      "-7/24"
    ],
    "L_C7": [
      "5/12",
      "-2/9"
    ],
    "X": [
      "1",
      "1/100"
    ],
    "R_O": [
      "2",
      "0"
    ],
    "R_A1": [
      "7/4",
      "1/4"
    ],
    "R_A2": [
      "2",
      "1"
    ],
    "R_A3": [
      "9/4",
      "1/4"
    ],
    "R_A4": [
      "3",
      "0"
    ],
    "R_A5": [
      "9/4",
      "-1/4"
    ],
    "R_A6": [
      "2",
      "-1"
    ],
    "R_A7": [
      "7/4",
      "-1/4"
    ],
    "R_U0": [
      "23/14",
      "3/14"
    ],
    "R_U1": [
      "25/14",
      "5/14"
    ],
    "R_U2": [
      "31/14",
      "5/14"
    ],
    "R_U3": [
      "33/14",
      "3/14"
    ],
    "R_U4": [
      "33/14",
      "-3/14"
    ],
    "R_U5": [
      "31/14",
      "-5/14"
    ],
    "R_U6": [
      "25/14",
      "-5/14"
    ],
    "R_U7": [
      "23/14",
      "-3/14"
    ],
    "R_W0": [
      "45/28",
      "19/84"
    ],
    "R_W1": [
      "149/84",
      "11/28"
    ],
    "R_W2": [
      "187/84",
      "11/28"
    ],
    "R_W3": [
      "67/28",
      "19/84"
    ],
    "R_W4": [
      "67/28",
      "-19/84"
    ],
    "R_W5": [
      "187/84",
      "-11/28"
    ],
    "R_W6": [
      "149/84",
      "-11/28"
    ],
    "R_W7": [
      "45/28",
      "-19/84"
    ],
    "R_B0": [
      "19/12",
      "2/9"
    ],
    "R_B1": [
      "125/72",
      "7/24"
    ],
    "R_B2": [
      "20/9",
      "5/12"
    ],
    "R_B3": [
      "55/24",
      "19/72"
    ],
    "R_B4": [
      "29/12",
      "-2/9"
    ],
    "R_B5": [
      "163/72",
      "-7/24"
    ],
    "R_B6": [
      "16/9",
      "-5/12"
    ],
    "R_B7": [
      "41/24",
      "-19/72"
    ],
    "R_C0": [
      "41/24",
      "19/72"
    ],
    "R_C1": [
      "16/9",
      "5/12"
    ],
    "R_C2": [
      "163/72",
      "7/24"
    ],
    "R_C3": [
      "29/12",
      "2/9"
    ],
    "R_C4": [
      "55/24",
      "-19/72"
    ],
    "R_C5": [
      "20/9",
      "-5/12"
    ],
    "R_C6": [
      "125/72",
      "-7/24"
    ],
    "R_C7": [
      "19/12",
      "-2/9"
    ],
    "Y": [
      "1",
      "-1/100"
    ]
  },
  "faces": [
    [
      "L_O",
      "V",
      "L_U0"
    ],
    [
      "L_O",
      "L_U0",
      "L_A1"
    ],
    [
      "L_W0",
      "V",
      "L_B0"
    ],
    [
      "L_W0",
      "L_B0",
      "L_C0"
    ],
    [
      "L_W0",
      "L_C0",
      "L_A1"
    ],
    [
      "L_W0",
      "L_A1",
      "L_U0"
    ],
    [
      "L_W0",
      "L_U0",
      "V"
    ],
    [
      "L_O",
      "L_A1",
      "L_U1"
    ],
    [
      "L_O",
      "L_U1",
      "L_A2"
    ],
    [
      "L_W1",
      "L_A1",
      "L_B1"
    ],
    [
      "L_W1",
      "L_B1",
      "L_C1"
    ],
    [
      "L_W1",
      "L_C1",
      "L_A2"
    ],
    [
      "L_W1",
      "L_A2",
      "L_U1"
    ],
    [
      "L_W1",
      "L_U1",
      "L_A1"
    ],
    [
      "L_O",
      "L_A2",
      "L_U2"
    ],
    [
      "L_O",
      "L_U2",
      "L_A3"
    ],
    [
      "L_W2",
      "L_A2",
      "L_B2"
    ],
    [
      "L_W2",
      "L_B2",
      "L_C2"
    ],
    [
      "L_W2",
      "L_C2",
      "L_A3"
    ],
    [
      "L_W2",
      "L_A3",
      "L_U2"
    ],
    [
      "L_W2",
      "L_U2",
      "L_A2"
    ],
    [
      "L_O",
      "L_A3",
      "L_U3"
    ],
    [
      "L_O",
      "L_U3",
      "L_A4"
    ],
    [
      "L_W3",
      "L_A3",
      "L_B3"
    ],
    [
      "L_W3",
      "L_B3",
      "L_C3"
    ],
    [
      "L_W3",
      "L_C3",
      "L_A4"
    ],
    [
      "L_W3",
      "L_A4",
      "L_U3"
    ],
    [
      "L_W3",
      "L_U3",
      "L_A3"
    ],
    [
      "L_O",
      "L_A4",
      "L_U4"
    ],
    [
      "L_O",
      "L_U4",
      "L_A5"
    ],
    [
      "L_W4",
      "L_A4",
      "L_B4"
    ],
    [
      "L_W4",
      "L_B4",
      "L_C4"
    ],
    [
      "L_W4",
      "L_C4",
      "L_A5"
    ],
    [
      "L_W4",
      "L_A5",
      "L_U4"
    ],
    [
      "L_W4",
      "L_U4",
      "L_A4"
    ],
    [
      "L_O",
      "L_A5",
      "L_U5"
    ],
    [
      "L_O",
      "L_U5",
      "L_A6"
    ],
    [
      "L_W5",
      "L_A5",
      "L_B5"
    ],
    [
      "L_W5",
      "L_B5",
      "L_C5"
    ],
    [
      "L_W5",
      "L_C5",
      "L_A6"
    ],
    [
      "L_W5",
      "L_A6",
      "L_U5"
    ],
    [
      "L_W5",
      "L_U5",
      "L_A5"
    ],
    [
      "L_O",
      "L_A6",
      "L_U6"
    ],
    [
      "L_O",
      "L_U6",
      "L_A7"
    ],
    [
      "L_W6",
      "L_A6",
      "L_B6"
    ],
    [
      "L_W6",
      "L_B6",
      "L_C6"
    ],
    [
      "L_W6",
      "L_C6",
      "L_A7"
    ],
    [
      "L_W6",
      "L_A7",
      "L_U6"
    ],
    [
      "L_W6",
      "L_U6",
      "L_A6"
    ],
    [
      "L_O",
      "L_A7",
      "L_U7"
    ],
    [
      "L_O",
      "L_U7",
      "V"
    ],
    [
      "L_W7",
      "L_A7",
      "L_B7"
    ],
    [
      "L_W7",
      "L_B7",
      "L_C7"
    ],
    [
      "L_W7",
      "L_C7",
      "V"
    ],
    [
      "L_W7",
      "V",
      "L_U7"
    ],
    [
      "L_W7",
      "L_U7",
      "L_A7"
    ],
    [
      "V",
      "X",
      "L_B0"
    ],
    [
      "R_O",
      "R_U0",
      "V"
    ],
    [
      "R_O",
      "R_A1",
      "R_U0"
    ],
    [
      "R_W0",
      "R_B0",
      "V"
    ],
    [
      "R_W0",
      "R_C0",
      "R_B0"
    ],
    [
      "R_W0",
      "R_A1",
      "R_C0"
    ],
    [
      "R_W0",
      "R_U0",
      "R_A1"
    ],
    [
      "R_W0",
      "V",
      "R_U0"
    ],
    [
      "R_O",
      "R_U1",
      "R_A1"
    ],
    [
      "R_O",
      "R_A2",
      "R_U1"
    ],
    [
      "R_W1",
      "R_B1",
      "R_A1"
    ],
    [
      "R_W1",
      "R_C1",
      "R_B1"
    ],
    [
      "R_W1",
      "R_A2",
      "R_C1"
    ],
    [
      "R_W1",
      "R_U1",
      "R_A2"
    ],
    [
      "R_W1",
      "R_A1",
      "R_U1"
    ],
    [
      "R_O",
      "R_U2",
      "R_A2"
    ],
    [
      "R_O",
      "R_A3",
      "R_U2"
    ],
    [
      "R_W2",
      "R_B2",
      "R_A2"
    ],
    [
      "R_W2",
      "R_C2",
      "R_B2"
    ],
    [
      "R_W2",
      "R_A3",
      "R_C2"
    ],
    [
      "R_W2",
      "R_U2",
      "R_A3"
    ],
    [
      "R_W2",
      "R_A2",
      "R_U2"
    ],
    [
      "R_O",
      "R_U3",
      "R_A3"
    ],
    [
      "R_O",
      "R_A4",
      "R_U3"
    ],
    [
      "R_W3",
      "R_B3",
      "R_A3"
    ],
    [
      "R_W3",
      "R_C3",
      "R_B3"
    ],
    [
      "R_W3",
      "R_A4",
      "R_C3"
    ],
    [
      "R_W3",
      "R_U3",
      "R_A4"
    ],
    [
      "R_W3",
      "R_A3",
      "R_U3"
    ],
    [
      "R_O",
      "R_U4",
      "R_A4"
    ],
    [
      "R_O",
      "R_A5",
      "R_U4"
    ],
    [
      "R_W4",
      "R_B4",
      "R_A4"
    ],
    [
      "R_W4",
      "R_C4",
      "R_B4"
    ],
    [
      "R_W4",
      "R_A5",
      "R_C4"
    ],
    [
      "R_W4",
      "R_U4",
      "R_A5"
    ],
    [
      "R_W4",
      "R_A4",
      "R_U4"
    ],
    [
      "R_O",
      "R_U5",
      "R_A5"
    ],
    [
      "R_O",
      "R_A6",
      "R_U5"
    ],
    [
      "R_W5",
      "R_B5",
      "R_A5"
    ],
    [
      "R_W5",
      "R_C5",
      "R_B5"
    ],
    [
      "R_W5",
      "R_A6",
      "R_C5"
    ],
    [
      "R_W5",
      "R_U5",
      "R_A6"
    ],
    [
      "R_W5",
      "R_A5",
      "R_U5"
    ],
    [
      "R_O",
      "R_U6",
      "R_A6"
    ],
    [
      "R_O",
      "R_A7",
      "R_U6"
    ],
    [
      "R_W6",
      "R_B6",
      "R_A6"
    ],
    [
      "R_W6",
      "R_C6",
      "R_B6"
    ],
    [
      "R_W6",
      "R_A7",
      "R_C6"
    ],
    [
      "R_W6",
      "R_U6",
      "R_A7"
    ],
    [
      "R_W6",
      "R_A6",
      "R_U6"
    ],
    [
      "R_O",
      "R_U7",
      "R_A7"
    ],
    [
      "R_O",
      "V",
      "R_U7"
    ],
    [
      "R_W7",
      "R_B7",
      "R_A7"
    ],
    [
      "R_W7",
      "R_C7",
      "R_B7"
    ],
    [
      "R_W7",
      "V",
      "R_C7"
    ],
    [
      "R_W7",
      "R_U7",
      "V"
    ],
    [
      "R_W7",
      "R_A7",
      "R_U7"
    ],
    [
      "V",
      "R_B0",
      "X"
    ],
    [
      "V",
      "L_C7",
      "Y"
    ],
    [
      "V",
      "Y",
      "R_C7"
    ]
  ],
  "vertex_order": [
    "L_O",
    "V",
    "L_A1",
    "L_A2",
    "L_A3",
    "L_A4",
    "L_A5",
    "L_A6",
    "L_A7",
    "L_U0",
    "L_U1",
    "L_U2",
    "L_U3",
    "L_U4",
    "L_U5",
    "L_U6",
    "L_U7",
    "L_W0",
    "L_W1",
    "L_W2",
    "L_W3",
    "L_W4",
    "L_W5",
    "L_W6",
    "L_W7",
    "L_B0",
    "L_B1",
    "L_B2",
    "L_B3",
    "L_B4",
    "L_B5",
    "L_B6",
    "L_B7",
    "L_C0",
    "L_C1",
    "L_C2",
    "L_C3",
    "L_C4",
    "L_C5",
    "L_C6",
    "L_C7",
    "X",
    "R_O",
    "R_A1",
    "R_A2",
    "R_A3",
    "R_A4",
    "R_A5",
    "R_A6",
    "R_A7",
    "R_U0",
    "R_U1",
    "R_U2",
    "R_U3",
    "R_U4",
    "R_U5",
    "R_U6",
    "R_U7",
    "R_W0",
    "R_W1",
    "R_W2",
    "R_W3",
    "R_W4",
    "R_W5",
    "R_W6",
    "R_W7",
    "R_B0",
    "R_B1",
    "R_B2",
    "R_B3",
    "R_B4",
    "R_B5",
    "R_B6",
    "R_B7",
    "R_C0",
    "R_C1",
    "R_C2",
    "R_C3",
    "R_C4",
    "R_C5",
    "R_C6",
    "R_C7",
    "Y"
  ],
  "boundary": [
    "L_A1",
    "L_A2",
    "L_A3",
    "L_A4",
    "L_A5",
    "L_A6",
    "L_A7",
    "L_B0",
    "L_B1",
    "L_B2",
    "L_B3",
    "L_B4",
    "L_B5",
    "L_B6",
    "L_B7",
    "L_C0",
    "L_C1",
    "L_C2",
    "L_C3",
    "L_C4",
    "L_C5",
    "L_C6",
    "L_C7",
    "R_A1",
    "R_A2",
    "R_A3",
    "R_A4",
    "R_A5",
    "R_A6",
    "R_A7",
    "R_B0",
    "R_B1",
    "R_B2",
    "R_B3",
    "R_B4",
    "R_B5",
    "R_B6",
    "R_B7",
    "R_C0",
    "R_C1",
    "R_C2",
    "R_C3",
    "R_C4",
    "R_C5",
    "R_C6",
    "R_C7",
    "X",
    "Y"
  ],
  "interior": [
    "L_O",
    "L_U0",
    "L_U1",
    "L_U2",
    "L_U3",
    "L_U4",
    "L_U5",
    "L_U6",
    "L_U7",
    "L_W0",
    "L_W1",
    "L_W2",
    "L_W3",
    "L_W4",
    "L_W5",
    "L_W6",
    "L_W7",
    "R_O",
    "R_U0",
    "R_U1",
    "R_U2",
    "R_U3",
    "R_U4",
    "R_U5",
    "R_U6",
    "R_U7",
    "R_W0",
    "R_W1",
    "R_W2",
    "R_W3",
    "R_W4",
    "R_W5",
    "R_W6",
    "R_W7",
    "V"
  ],
  "counts": {
    "V": 83,
    "VB": 48,
    "VI": 35,
    "triangles": 116,
    "interior_edges": 150
  },
  "rank_H": 150,
  "rank_H0": 148,
  "spline_dimension": 215,
  "evaluation_rank": 81,
  "defect": 2,
  "interior_graph_connected": true,
  "both_original_cores_meet_at_loaded_vertex": "V",
  "relations": [
    [
      "-756",
      "11",
      "864",
      "11",
      "864",
      "11",
      "864",
      "11",
      "864",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "11",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-756",
      "864",
      "11",
      "864",
      "11",
      "864",
      "11",
      "864",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "-343",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "balanced_pressures": [
    [
      "1",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-9",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "-11",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "10",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "-9"
    ],
    [
      "0",
      "-11"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "-1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "10"
    ],
    [
      "0",
      "0"
    ]
  ],
  "relation_support_union": [
    "L_O",
    "V",
    "L_A1",
    "L_A2",
    "L_A3",
    "L_A4",
    "L_A5",
    "L_A6",
    "L_A7",
    "L_U0",
    "L_U1",
    "L_U2",
    "L_U3",
    "L_U4",
    "L_U5",
    "L_U6",
    "L_U7",
    "R_O",
    "R_A1",
    "R_A2",
    "R_A3",
    "R_A4",
    "R_A5",
    "R_A6",
    "R_A7",
    "R_U0",
    "R_U1",
    "R_U2",
    "R_U3",
    "R_U4",
    "R_U5",
    "R_U6",
    "R_U7"
  ],
  "indecomposability_witness_vertices": [
    "L_O",
    "R_O",
    "V"
  ],
  "three_projective_column_determinants": [
    "571536",
    "-8316",
    "8316"
  ],
  "ear_zero_value_full_trace_certificate": {
    "rank_H0": 72,
    "rank_H0_plus_trace": 77,
    "trace_rank_on_zero_value_space": 5,
    "trace_coordinates": "value coefficients t,t^2; dx-normal coefficients 1,t,t^2 on x=1,y=h*t",
    "trace_matrix": [
      [
        "0",
        "0",
        "0",
        "1/100",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-1/50",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/100",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "-2",
        "-382/525",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-16/21",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-72/7"
      ],
      [
        "0",
        "0",
        "1",
        "382/525",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "16/21",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "72/7"
      ]
    ],
    "zero_value_lifts": [
      [
        "-28315400/96957",
        "0",
        "-352105/32319",
        "0",
        "0"
      ],
      [
        "-18978800/96957",
        "0",
        "-230011/32319",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0"
      ],
      [
        "100",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-8699148366203375/15836978292282",
        "0",
        "-415501866507571/21115971056376",
        "0",
        "0"
      ],
      [
        "285987662676762325/47510934876846",
        "0",
        "14042084505117593/63347913169128",
        "0",
        "0"
      ],
      [
        "2852449024885100/46306954071",
        "0",
        "34966191337888/15435651357",
        "0",
        "0"
      ],
      [
        "-4002983891317000/138920862213",
        "0",
        "-49154414253143/46306954071",
        "0",
        "0"
      ],
      [
        "-20753444236775/13230558306",
        "0",
        "-1012662955873/17640744408",
        "0",
        "0"
      ],
      [
        "4207244847275/4410186102",
        "0",
        "207288512437/5880248136",
        "0",
        "0"
      ],
      [
        "290319914000/38685843",
        "0",
        "3531448675/12895281",
        "0",
        "0"
      ],
      [
        "153532527100/12895281",
        "0",
        "1876397444/4298427",
        "0",
        "0"
      ],
      [
        "-437058925/1228122",
        "0",
        "-21120629/1637496",
        "0",
        "0"
      ],
      [
        "20306825/526338",
        "0",
        "980233/701784",
        "0",
        "0"
      ],
      [
        "4580500/3591",
        "0",
        "55172/1197",
        "0",
        "0"
      ],
      [
        "-3813800/10773",
        "0",
        "-46213/3591",
        "0",
        "0"
      ],
      [
        "-2125/1026",
        "0",
        "-47/1368",
        "0",
        "0"
      ],
      [
        "-4775/342",
        "0",
        "-229/456",
        "0",
        "0"
      ],
      [
        "523520531521167700/388005968160909",
        "0",
        "6441165719565755/129335322720303",
        "0",
        "0"
      ],
      [
        "292810130458279300/388005968160909",
        "0",
        "3792310729983743/129335322720303",
        "0",
        "0"
      ],
      [
        "-8006072098379500/6158824891443",
        "0",
        "-98373160481873/2052941630481",
        "0",
        "0"
      ],
      [
        "8006072098379500/18476474674329",
        "0",
        "98373160481873/6158824891443",
        "0",
        "0"
      ],
      [
        "197796979817300/324148678497",
        "0",
        "2427580305235/108049559499",
        "0",
        "0"
      ],
      [
        "197796979817300/972446035491",
        "0",
        "2427580305235/324148678497",
        "0",
        "0"
      ],
      [
        "-729449146100/5145217119",
        "0",
        "-8908634827/1715072373",
        "0",
        "0"
      ],
      [
        "-729449146100/1715072373",
        "0",
        "-8908634827/571690791",
        "0",
        "0"
      ],
      [
        "-12799536700/270800901",
        "0",
        "-155269487/90266967",
        "0",
        "0"
      ],
      [
        "12799536700/90266967",
        "0",
        "155269487/30088989",
        "0",
        "0"
      ],
      [
        "310900/17689",
        "0",
        "11265/17689",
        "0",
        "0"
      ],
      [
        "-310900/53067",
        "0",
        "-3755/17689",
        "0",
        "0"
      ],
      [
        "45100/25137",
        "0",
        "527/8379",
        "0",
        "0"
      ],
      [
        "45100/75411",
        "0",
        "527/25137",
        "0",
        "0"
      ],
      [
        "100/399",
        "0",
        "1/133",
        "0",
        "0"
      ],
      [
        "100/133",
        "0",
        "3/133",
        "0",
        "0"
      ],
      [
        "-47099964439902575/29019836953863",
        "0",
        "-2310888855550711/38693115938484",
        "0",
        "0"
      ],
      [
        "-800699395478343775/183792300707799",
        "0",
        "-39285110544362087/245056400943732",
        "0",
        "0"
      ],
      [
        "122247257625205900/20421366745311",
        "0",
        "1499982677723303/6807122248437",
        "0",
        "0"
      ],
      [
        "61123628812602950/61264100235933",
        "0",
        "1499982677723303/40842733490622",
        "0",
        "0"
      ],
      [
        "-934608371240975/324148678497",
        "0",
        "-46215014555881/432198237996",
        "0",
        "0"
      ],
      [
        "54976963014175/51181370289",
        "0",
        "2718530267993/68241827052",
        "0",
        "0"
      ],
      [
        "-3926278276450/17060456763",
        "0",
        "-95686178911/11373637842",
        "0",
        "0"
      ],
      [
        "7852556552900/5686818921",
        "0",
        "95686178911/1895606307",
        "0",
        "0"
      ],
      [
        "-8009208425/14252679",
        "0",
        "-387032953/19003572",
        "0",
        "0"
      ],
      [
        "-136156543225/90266967",
        "0",
        "-6579560201/120355956",
        "0",
        "0"
      ],
      [
        "151864100/1583631",
        "0",
        "1833889/527877",
        "0",
        "0"
      ],
      [
        "75932050/4750893",
        "0",
        "1833889/3167262",
        "0",
        "0"
      ],
      [
        "1497275/25137",
        "0",
        "70873/33516",
        "0",
        "0"
      ],
      [
        "-88075/3969",
        "0",
        "-4169/5292",
        "0",
        "0"
      ],
      [
        "-950/1323",
        "0",
        "-17/882",
        "0",
        "0"
      ],
      [
        "1900/441",
        "0",
        "17/147",
        "0",
        "0"
      ],
      [
        "-46653433097075075/191294027267301",
        "20000/1071",
        "-2320891157630047/255058703023068",
        "-25/102",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "1",
        "1"
      ],
      [
        "-200",
        "-100",
        "0",
        "0",
        "0"
      ],
      [
        "-28315400/226233",
        "0",
        "-370060/75411",
        "0",
        "0"
      ],
      [
        "-860541162018800/3750863279751",
        "0",
        "-10680634450501/1250287759917",
        "0",
        "0"
      ],
      [
        "-47099964439902575/945217546497252",
        "0",
        "-2310888855550711/1260290061996336",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-216408837723560150/10476161140344543",
        "0",
        "-2582058256412263/3492053713448181",
        "0",
        "0"
      ],
      [
        "47297926668556100/183792300707799",
        "0",
        "575950972894462/61264100235933",
        "0",
        "0"
      ],
      [
        "-133178225540145700/166288272068961",
        "0",
        "-1635317617210715/55429424022987",
        "0",
        "0"
      ],
      [
        "14861505014581600/2917338106473",
        "0",
        "182493766072904/972446035491",
        "0",
        "0"
      ],
      [
        "30561814406301475/105024171833028",
        "0",
        "1499982677723303/140032229110704",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "4908677482960600/2917338106473",
        "0",
        "60312248714720/972446035491",
        "0",
        "0"
      ],
      [
        "-269309197000/1044517761",
        "0",
        "-3309290375/348172587",
        "0",
        "0"
      ],
      [
        "54976963014175/1667050346556",
        "0",
        "2718530267993/2222733795408",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-10416915932300/46306954071",
        "0",
        "-127097934160/15435651357",
        "0",
        "0"
      ],
      [
        "1173301587200/812402703",
        "0",
        "14316480946/270800901",
        "0",
        "0"
      ],
      [
        "1963139138225/29246497308",
        "0",
        "95686178911/38995329744",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "379978584200/812402703",
        "0",
        "4605171484/270800901",
        "0",
        "0"
      ],
      [
        "-148028200/2036097",
        "0",
        "-1793915/678699",
        "0",
        "0"
      ],
      [
        "8009208425/464230116",
        "0",
        "387032953/618973488",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "310900/477603",
        "0",
        "3755/159201",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-37966025/8144388",
        "0",
        "-1833889/10859184",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-90200/226233",
        "0",
        "-1054/75411",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "88075/129276",
        "0",
        "4169/172368",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "100/3591",
        "0",
        "1/1197",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-475/2268",
        "0",
        "-17/3024",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "209/27",
        "200/27",
        "-7/36",
        "-7/72",
        "0"
      ]
    ]
  },
  "source_sha256": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
  "elapsed_seconds": 10.490509510040283
}

==> anc/certificates/cert-004-coupled83_stability_checks.json <==
{
  "status": "PASS",
  "base_H0_rank": 148,
  "rank_after_four_shared_vertex_derivative_columns": 152,
  "shared_vertex_any_direction_first_order_injective": true,
  "derivative_columns": [
    [
      "10",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "18",
      "0"
    ],
    [
      "224/27",
      "224/27",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-224/27",
      "-224/27"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "6517/27",
      "0",
      "2107/3",
      "0"
    ],
    [
      "6517/81",
      "0",
      "6713/27",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "6517/27",
      "0",
      "-2107/3",
      "0"
    ],
    [
      "-6517/81",
      "0",
      "6713/27",
      "0"
    ],
    [
      "-2702/9",
      "0",
      "-2254/3",
      "0"
    ],
    [
      "2674/27",
      "0",
      "2450/9",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-2702/9",
      "0",
      "2254/3",
      "0"
    ],
    [
      "-2674/27",
      "0",
      "2450/9",
      "0"
    ],
    [
      "-608/3",
      "0",
      "-544",
      "0"
    ],
    [
      "304/9",
      "0",
      "272/3",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-608/3",
      "0",
      "544",
      "0"
    ],
    [
      "-304/9",
      "0",
      "272/3",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "10",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "18"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "6517/27",
      "0",
      "-2107/3"
    ],
    [
      "0",
      "-6517/81",
      "0",
      "6713/27"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "6517/27",
      "0",
      "2107/3"
    ],
    [
      "0",
      "6517/81",
      "0",
      "6713/27"
    ],
    [
      "0",
      "-2702/9",
      "0",
      "2254/3"
    ],
    [
      "0",
      "-2674/27",
      "0",
      "2450/9"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-2702/9",
      "0",
      "-2254/3"
    ],
    [
      "0",
      "2674/27",
      "0",
      "2450/9"
    ],
    [
      "0",
      "-608/3",
      "0",
      "544"
    ],
    [
      "0",
      "-304/9",
      "0",
      "272/3"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-608/3",
      "0",
      "-544"
    ],
    [
      "0",
      "304/9",
      "0",
      "272/3"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "exact_perturbation_checks": {
    "only_shared_vertex": {
      "changes": [
        [
          "V",
          0,
          "1/1000"
        ]
      ],
      "H_shape": [
        150,
        365
      ],
      "rank_H": 150,
      "rank_H0": 150,
      "dimension": 215,
      "evaluation_rank": 83,
      "defect": 0
    },
    "only_left_center": {
      "changes": [
        [
          "L_O",
          1,
          "1/1000"
        ]
      ],
      "H_shape": [
        150,
        365
      ],
      "rank_H": 150,
      "rank_H0": 149,
      "dimension": 215,
      "evaluation_rank": 82,
      "defect": 1
    },
    "both_centers": {
      "changes": [
        [
          "L_O",
          1,
          "1/1000"
        ],
        [
          "R_O",
          1,
          "1/1000"
        ]
      ],
      "H_shape": [
        150,
        365
      ],
      "rank_H": 150,
      "rank_H0": 150,
      "dimension": 215,
      "evaluation_rank": 83,
      "defect": 0
    }
  },
  "scope": "Full local bad set is proved by the independent 51-rank partial-core certificate and persistent X/Y elimination, not extrapolated from these samples.",
  "elapsed_seconds": 160.56829524040222
}

==> anc/certificates/cert-005-boundary_cap_reduction_certificates.json <==
{
  "status": "PASS",
  "universal_boundary_fan_trace_formula_proved": true,
  "local_cases": {
    "regular_m1": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "2",
          "1"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ]
      ],
      "chain": [
        "a0",
        "a1"
      ],
      "b": "b",
      "m": 1,
      "space_dimension": 10,
      "full_trace_dimension": 7,
      "rank_K": 0,
      "trace_rank": 7,
      "trace_codimension": 0,
      "zero_trace_kernel_dimension": 3,
      "new_vertex_value_free": true,
      "compatibility_matrix": []
    },
    "regular_m2": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "2",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2"
      ],
      "b": "b",
      "m": 2,
      "space_dimension": 13,
      "full_trace_dimension": 11,
      "rank_K": 1,
      "trace_rank": 11,
      "trace_codimension": 0,
      "zero_trace_kernel_dimension": 2,
      "new_vertex_value_free": true,
      "compatibility_matrix": []
    },
    "regular_m3": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "2",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "-1",
          "2"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3"
      ],
      "b": "b",
      "m": 3,
      "space_dimension": 16,
      "full_trace_dimension": 15,
      "rank_K": 2,
      "trace_rank": 15,
      "trace_codimension": 0,
      "zero_trace_kernel_dimension": 1,
      "new_vertex_value_free": true,
      "compatibility_matrix": []
    },
    "regular_m4": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "2",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "-1",
          "2"
        ],
        "a4": [
          "-2",
          "1"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ],
        [
          "b",
          "a3",
          "a4"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3",
        "a4"
      ],
      "b": "b",
      "m": 4,
      "space_dimension": 19,
      "full_trace_dimension": 19,
      "rank_K": 3,
      "trace_rank": 19,
      "trace_codimension": 0,
      "zero_trace_kernel_dimension": 0,
      "new_vertex_value_free": false,
      "compatibility_matrix": []
    },
    "regular_m5": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "2",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "-1",
          "2"
        ],
        "a4": [
          "-2",
          "1"
        ],
        "a5": [
          "-1",
          "0"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ],
        [
          "b",
          "a3",
          "a4"
        ],
        [
          "b",
          "a4",
          "a5"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3",
        "a4",
        "a5"
      ],
      "b": "b",
      "m": 5,
      "space_dimension": 22,
      "full_trace_dimension": 23,
      "rank_K": 3,
      "trace_rank": 22,
      "trace_codimension": 1,
      "zero_trace_kernel_dimension": 0,
      "new_vertex_value_free": false,
      "compatibility_matrix": [
        [
          "-3/2",
          "-7/12",
          "-5/12",
          "7/3",
          "-1/2",
          "2/3",
          "-13/6",
          "25/12",
          "29/12",
          "13/6",
          "25/12",
          "-29/12",
          "-7/3",
          "-1/2",
          "-2/3",
          "3/2",
          "-7/12",
          "5/12",
          "-1/3",
          "7/3",
          "0",
          "-7/3",
          "1/3"
        ]
      ]
    },
    "flat_m2": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "1",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2"
      ],
      "b": "b",
      "m": 2,
      "space_dimension": 13,
      "full_trace_dimension": 11,
      "rank_K": 0,
      "trace_rank": 10,
      "trace_codimension": 1,
      "zero_trace_kernel_dimension": 3,
      "new_vertex_value_free": true,
      "compatibility_matrix": [
        [
          "1",
          "1/6",
          "1/3",
          "0",
          "1",
          "4/3",
          "-1",
          "1/6",
          "1/3",
          "2/3",
          "2/3"
        ]
      ]
    },
    "one_flat_m3": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "1",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "0",
          "2"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3"
      ],
      "b": "b",
      "m": 3,
      "space_dimension": 16,
      "full_trace_dimension": 15,
      "rank_K": 1,
      "trace_rank": 14,
      "trace_codimension": 1,
      "zero_trace_kernel_dimension": 2,
      "new_vertex_value_free": true,
      "compatibility_matrix": [
        [
          "1",
          "1/6",
          "1/3",
          "0",
          "1",
          "4/3",
          "-1",
          "1/6",
          "1/3",
          "0",
          "0",
          "0",
          "2/3",
          "2/3",
          "0"
        ]
      ]
    },
    "all_flat_m3": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "1",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "1",
          "3"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3"
      ],
      "b": "b",
      "m": 3,
      "space_dimension": 16,
      "full_trace_dimension": 15,
      "rank_K": 0,
      "trace_rank": 13,
      "trace_codimension": 2,
      "zero_trace_kernel_dimension": 3,
      "new_vertex_value_free": true,
      "compatibility_matrix": [
        [
          "1",
          "1/6",
          "1/3",
          "0",
          "1",
          "4/3",
          "-1",
          "1/6",
          "1/3",
          "0",
          "0",
          "0",
          "2/3",
          "2/3",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "2",
          "1/6",
          "2/3",
          "0",
          "1",
          "8/3",
          "-2",
          "1/6",
          "2/3",
          "0",
          "2/3",
          "2/3"
        ]
      ]
    },
    "all_flat_m4": {
      "points": {
        "b": [
          "0",
          "0"
        ],
        "a0": [
          "1",
          "0"
        ],
        "a1": [
          "1",
          "1"
        ],
        "a2": [
          "1",
          "2"
        ],
        "a3": [
          "1",
          "3"
        ],
        "a4": [
          "1",
          "4"
        ]
      },
      "faces": [
        [
          "b",
          "a0",
          "a1"
        ],
        [
          "b",
          "a1",
          "a2"
        ],
        [
          "b",
          "a2",
          "a3"
        ],
        [
          "b",
          "a3",
          "a4"
        ]
      ],
      "chain": [
        "a0",
        "a1",
        "a2",
        "a3",
        "a4"
      ],
      "b": "b",
      "m": 4,
      "space_dimension": 19,
      "full_trace_dimension": 19,
      "rank_K": 0,
      "trace_rank": 16,
      "trace_codimension": 3,
      "zero_trace_kernel_dimension": 3,
      "new_vertex_value_free": true,
      "compatibility_matrix": [
        [
          "1",
          "1/6",
          "1/3",
          "0",
          "1",
          "4/3",
          "-1",
          "1/6",
          "1/3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2/3",
          "2/3",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "2",
          "1/6",
          "2/3",
          "0",
          "1",
          "8/3",
          "-2",
          "1/6",
          "2/3",
          "0",
          "0",
          "0",
          "0",
          "2/3",
          "2/3",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3",
          "1/6",
          "1",
          "0",
          "1",
          "4",
          "-3",
          "1/6",
          "1",
          "0",
          "0",
          "2/3",
          "2/3"
        ]
      ]
    }
  },
  "flat_two_face_cap_symbolic_formula": {
    "base_points": [
      [
        -1,
        0
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    "centre": [
      "s",
      "t"
    ],
    "normal": [
      0,
      1
    ],
    "A": "-f0 + f2 - gx0/3 - 4*gx1/3 - gx2/3",
    "B": "-gy0/6 - gy1 - gy2/6 + 2*n0/3 + 2*n1/3",
    "compatibility": "s*A+t*B=0",
    "identity_verified_symbolically": true
  },
  "tree_topologies": {
    "31": {
      "points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "0",
          "1"
        ],
        "A2": [
          "-1",
          "3"
        ],
        "A3": [
          "-1/3",
          "0"
        ],
        "A4": [
          "0",
          "-3"
        ],
        "A5": [
          "1/3",
          "-1"
        ],
        "U0": [
          "1/16",
          "15/16"
        ],
        "U1": [
          "-1/16",
          "9/8"
        ],
        "U2": [
          "-3/8",
          "3/16"
        ],
        "U3": [
          "-5/16",
          "-3/16"
        ],
        "U4": [
          "5/16",
          "-9/8"
        ],
        "U5": [
          "3/8",
          "-15/16"
        ],
        "W0": [
          "1/7",
          "9/7"
        ],
        "W1": [
          "-1/7",
          "12/7"
        ],
        "W2": [
          "-4/7",
          "3/7"
        ],
        "W3": [
          "-3/7",
          "-3/7"
        ],
        "W4": [
          "3/7",
          "-12/7"
        ],
        "W5": [
          "4/7",
          "-9/7"
        ],
        "B0": [
          "8/49",
          "65/49"
        ],
        "B1": [
          "-1/49",
          "75/49"
        ],
        "B2": [
          "-89/147",
          "24/49"
        ],
        "B3": [
          "-24/49",
          "-3/49"
        ],
        "B4": [
          "65/147",
          "-89/49"
        ],
        "B5": [
          "25/49",
          "-72/49"
        ],
        "C0": [
          "1/49",
          "72/49"
        ],
        "C1": [
          "-8/49",
          "89/49"
        ],
        "C2": [
          "-25/49",
          "3/49"
        ],
        "C3": [
          "-65/147",
          "-24/49"
        ],
        "C4": [
          "24/49",
          "-75/49"
        ],
        "C5": [
          "89/147",
          "-65/49"
        ]
      },
      "faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "boundary": [
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5"
      ],
      "steps": [
        {
          "b": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "faces": [
            [
              "W0",
              "A0",
              "B0"
            ],
            [
              "W0",
              "B0",
              "C0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "faces": [
            [
              "W0",
              "C0",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "faces": [
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "faces": [
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "faces": [
            [
              "W1",
              "C1",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "faces": [
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "faces": [
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "faces": [
            [
              "W2",
              "C2",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "faces": [
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "faces": [
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "faces": [
            [
              "W3",
              "C3",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "faces": [
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "faces": [
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "faces": [
            [
              "W4",
              "C4",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "faces": [
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "faces": [
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "C5",
          "chain": [
            "A0",
            "W5"
          ],
          "faces": [
            [
              "W5",
              "C5",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ]
        },
        {
          "b": "W5",
          "chain": [
            "A0",
            "U5",
            "A5"
          ],
          "faces": [
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ]
          ]
        },
        {
          "b": "A0",
          "chain": [
            "U0",
            "O",
            "U5"
          ],
          "faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U5",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "faces": [
            [
              "O",
              "U0",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "faces": [
            [
              "O",
              "A1",
              "U1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "faces": [
            [
              "O",
              "U1",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "faces": [
            [
              "O",
              "A2",
              "U2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "faces": [
            [
              "O",
              "U2",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "faces": [
            [
              "O",
              "A3",
              "U3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "faces": [
            [
              "O",
              "U3",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "faces": [
            [
              "O",
              "A4",
              "U4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        },
        {
          "b": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "faces": [
            [
              "O",
              "U4",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A5",
              "U5"
            ]
          ]
        }
      ],
      "core": [
        [
          "O",
          "A5",
          "U5"
        ]
      ],
      "geometry_at_original": [
        {
          "b": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C5",
          "chain": [
            "A0",
            "W5"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W5",
          "chain": [
            "A0",
            "U5",
            "A5"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "A0",
          "chain": [
            "U0",
            "O",
            "U5"
          ],
          "m": 2,
          "K": [
            "105/256"
          ]
        },
        {
          "b": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "m": 1,
          "K": []
        }
      ],
      "critical_zero_triples_at_original": [
        {
          "step": 0,
          "b": "B0",
          "triple": [
            "C0",
            "W0",
            "A0"
          ]
        },
        {
          "step": 2,
          "b": "W0",
          "triple": [
            "A1",
            "U0",
            "A0"
          ]
        },
        {
          "step": 3,
          "b": "B1",
          "triple": [
            "C1",
            "W1",
            "A1"
          ]
        },
        {
          "step": 5,
          "b": "W1",
          "triple": [
            "A2",
            "U1",
            "A1"
          ]
        },
        {
          "step": 6,
          "b": "B2",
          "triple": [
            "C2",
            "W2",
            "A2"
          ]
        },
        {
          "step": 8,
          "b": "W2",
          "triple": [
            "A3",
            "U2",
            "A2"
          ]
        },
        {
          "step": 9,
          "b": "B3",
          "triple": [
            "C3",
            "W3",
            "A3"
          ]
        },
        {
          "step": 11,
          "b": "W3",
          "triple": [
            "A4",
            "U3",
            "A3"
          ]
        },
        {
          "step": 12,
          "b": "B4",
          "triple": [
            "C4",
            "W4",
            "A4"
          ]
        },
        {
          "step": 14,
          "b": "W4",
          "triple": [
            "A5",
            "U4",
            "A4"
          ]
        },
        {
          "step": 15,
          "b": "B5",
          "triple": [
            "C5",
            "W5",
            "A5"
          ]
        },
        {
          "step": 17,
          "b": "W5",
          "triple": [
            "A0",
            "U5",
            "A5"
          ]
        }
      ],
      "all_K_polynomials_nonzero_with_original_boundary_fixed": true,
      "fixed_original_boundary_generic_vertex_surjectivity_proved_by_cap_sequence": true,
      "recursive_inverse_check": {
        "points": {
          "O": [
            "1/100000000",
            "1/50000000"
          ],
          "A0": [
            "1",
            "0"
          ],
          "A1": [
            "0",
            "1"
          ],
          "A2": [
            "-1",
            "3"
          ],
          "A3": [
            "-1/3",
            "0"
          ],
          "A4": [
            "0",
            "-3"
          ],
          "A5": [
            "1/3",
            "-1"
          ],
          "U0": [
            "1562501/25000000",
            "93750009/100000000"
          ],
          "U1": [
            "-6249991/100000000",
            "28125007/25000000"
          ],
          "U2": [
            "-2343749/6250000",
            "3750013/20000000"
          ],
          "U3": [
            "-1249999/4000000",
            "-9374937/50000000"
          ],
          "U4": [
            "7812509/25000000",
            "-112499783/100000000"
          ],
          "U5": [
            "37500049/100000000",
            "-11718707/12500000"
          ],
          "W0": [
            "1562507/10937500",
            "900003591/700000000"
          ],
          "W1": [
            "-99999433/700000000",
            "120000511/70000000"
          ],
          "W2": [
            "-3999993/7000000",
            "300007007/700000000"
          ],
          "W3": [
            "-299999153/700000000",
            "-74997669/175000000"
          ],
          "W4": [
            "18750063/43750000",
            "-1199987897/700000000"
          ],
          "W5": [
            "400001183/700000000",
            "-449992307/350000000"
          ],
          "B0": [
            "8/49",
            "65/49"
          ],
          "B1": [
            "-1/49",
            "75/49"
          ],
          "B2": [
            "-89/147",
            "24/49"
          ],
          "B3": [
            "-24/49",
            "-3/49"
          ],
          "B4": [
            "65/147",
            "-89/49"
          ],
          "B5": [
            "25/49",
            "-72/49"
          ],
          "C0": [
            "1/49",
            "72/49"
          ],
          "C1": [
            "-8/49",
            "89/49"
          ],
          "C2": [
            "-25/49",
            "3/49"
          ],
          "C3": [
            "-65/147",
            "-24/49"
          ],
          "C4": [
            "24/49",
            "-75/49"
          ],
          "C5": [
            "89/147",
            "-65/49"
          ]
        },
        "full_BB_right_inverse": [
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "-312517200000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-4687482900000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "5000000100000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "625007350000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1875002400000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "4999999850000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "172418608887332997867873959863410289648560762600480439041641517715150558217160410459655961169083910139414699800879579059569553269807356957830485293061488596997528341546740000000/3668413511639654191859940261482151565133332701952322330578167074986282647193797377202387215488498081648669545629821935491319953016527182913529958602860045425058288624846934889",
            "5999999940000000/1999999960000001",
            "755307211075142437386877168472138632329773124385000360800000/3560383468621883594069419395954361956225716617711626458341",
            "2403250041276681743186557398556849811213365566840001869600000/801086484450297969556477315529857304287753817195514495625253",
            "1544942725404557825198823750212492151549514011743193492000000/7282585775013393074598005888890021493381151052416659691433",
            "1201621598409691060670981828586000116486150374085006724000000/400543639030136108775037268779969841834636653550601863233391",
            "518817449192081150358882999613588575148476703112745187392076888887013186008122574853035673855509082129721052284227223553333178099923691702650868202997938446436149449093480000000/3668413511639654191859940261482151565133332701952322330578167074986282647193797377202387215488498081648669545629821935491319953016527182913529958602860045425058288624846934889",
            "-6249976837501082374986566250049200000000000000/56966219807956364740047452907335934916041659",
            "-1757806083984312733613919163719248439238649998032000000000000/16021724594089798043450521029112897104258357497669148125023",
            "-5326685546873208863617660464875344454830189400400000000000000/48550839899110541999809598295146156195266240472923705625759",
            "-32958866601552210556564410941881770967978828158825000000000000/300405379485987451669644250401880037935235580953488708774909",
            "-190033095228015515119512429883235168985118918848000000000000/1732051877519891350605377025186543765796187488997001841739",
            "-715517749933821200874883246373390365918128547906760460050121955585942637530709291795500156591799071970094233555196385574416962974336041493433864955500000000000000/9782605726637479685245534194531921690157341062050366078765629502819589010276170451859420091165011574669417104482907620046128906992328412786524806332834167608447",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-113796283003602608628822899798079789148847994804797037815453779846537166888697539790348332275078703442800736296587885145194756610020421692372337217143954645457915160000000/121057645884108588331378028628911001649399979164426636909079513474547327357395313447678778111120436694406095005784123871213558449545397036146488633894381499026923524619948851337",
            "-120000000/1999999960000001",
            "-15106144372564292473380468103247453679069999278400000/3560383468621883594069419395954361956225716617711626458341",
            "-48065001306183647925567627226813268492399996260800000/801086484450297969556477315529857304287753817195514495625253",
            "-339887402987876751422508739271835666059249743176000000/80108443525147323820578064777790236427192661576583256605763",
            "-24032432208518143298601069557730697907029986552000000/400543639030136108775037268779969841834636653550601863233391",
            "-114139839963656252715516787070157357234238447027188411498141030536553206287319029340858141656793414636472777867257767854310977725092989425513085259790399056119943440000000/40352548628036196110459342876303667216466659721475545636359837824849109119131771149226259370373478898135365001928041290404519483181799012048829544631460499675641174873316283779",
            "124999538000017027499901600000000000000/56966219807956364740047452907335934916041659",
            "35156122031247474984753133121916300003936000000000000/16021724594089798043450521029112897104258357497669148125023",
            "1171870832030814270304028005312855833191200000000000000/534059238890215961997905581246607718147928645202160761883349",
            "659177338622817597359464192432277343682350000000000000/300405379485987451669644250401880037935235580953488708774909",
            "3800661942566929728059545878260162162304000000000000/1732051877519891350605377025186543765796187488997001841739",
            "472241719678739189364814836254586004051824882136710725000187740688599547656263609147666194827249335772755551873985133218966527752727064912937000000000000000/322825988979036829613102628419553415775192255047662080599265773593046437339113624911360863008445381964090764447935951461522253930746837621955318608983527531078751",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-312517200000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-4687482900000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "5000000100000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "625007350000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1875002400000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "4999999850000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-312517200000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-4687482900000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "5000000100000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "625007350000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1875002400000000/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "4999999850000000/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-14651210206164052745709619365369712098725320537734254569507338903850650440569771507610733988442668184169748610076977327962006007334676990609801755684044740086846604524256488285335799806802043779526089639463944244856/44882520713864468991827541413795712363776843329089979182041498471608759901314335307642446365441577985048330082568150618223891540308033555127279990280608269308768994377766451131177728636926888363937593786324113",
            "147142086440312636639694703538547757316841215655684/105929509835530748876248918653048667539540735407",
            "-3255548512717667443345979712305367730126904662325522521303602781632718075897782252/502866211078345291851038508646528158951840058402016647482095656145614255325",
            "-2357460892278267743674362780428900191827911563738366660556688231172509743374581624/113144926306918280177671630249328372011926834199824207249126249847623832925725",
            "-3334115212928780756018381470923355125434023487323625900358179861012673371816621256/2262892737588576961167283993815255761002739015112979220395824094544609497295",
            "-235745417822848699122634444777276090020169404201395476304130116658807122348558712/11314503839586722099031367257003507042642526098622230481091183193004914374315",
            "-14695413098692963947487315759864208127892122290049199109241036085651042262143903158336627901066209868204175318267032219893822455068660018802510065628578952258426983158257140765770502496494875850111417962091779629904/14960840237954822997275847137931904121258947776363326394013832823869586633771445102547482121813859328349443360856050206074630513436011185042426663426869423102922998125922150377059242878975629454645864595441371",
            "121238886063871157588134629325049329294061312324089650434909822939937005126185000000/21120413517447980863704098193005166064717684195768834201216452839147798241491",
            "68972583427073191148365217717632050178793238014035373547235954975791596563200000/90515912261430794894431672848268086294886514397119407997244629821342460639",
            "2299086305826290221547281111228738380577826748504481745360452326285303457440000000/3017206975809932445894663624641114327658694878752969535607168398217865711957",
            "1293236038405714976373265801637320187217215199372122363544888011316331934070000000/1697162300645589333614962190005177470428260007458610367918691071979734247037",
            "7456495704469422281918080726030884602716382555155359866765490996311048524800000/9785354557627983727257347132809062951042183520069640870272962054798497227",
            "60800707630447702082982792930452159008337504218861140762585572665738992580832645327848794897693861116135509659069717157697765254884186066910660109506685930659642866145205706105584359767703865200000000/119688798105295282699216904347103089063181336946502185073176143446188029413242266906745927121270973218852181710240361578579118096037098381807729125331603410546802004874908241692975531801957256599",
            "820318625000000/434582584462661",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-317445112162904312851780180827626562469096335992120741300023633575113646261097795815035270879080689141941515688181490490804514370294603418211103964075286789504139368880115081491060143871789452316083908143582255783952/224412603569322344959137707068978561818884216645449895910207492358043799506571676538212231827207889925241650412840753091119457701540167775636399951403041346543844971888832255655888643184634441819687968931620565",
            "3188100878811853014067063750851558072141315578788728/529647549177653744381244593265243337697703677035",
            "-70537378703135399455357193732140879797500614143102824744349316603643904457020604584/2514331055391726459255192543232640794759200292010083237410478280728071276625",
            "-51078677244974857098775938995782944813383634516259944589593393288830450204809928208/565724631534591400888358151246641860059634170999121036245631249238119164628625",
            "-72239669135791476936348894496023072309631266421654904173558420077609090482520592752/11314463687942884805836419969076278805013695075564896101979120472723047486475",
            "-5107853177287693978227420396930567022651731616559322567935680916394562773396965904/56572519197933610495156836285017535213212630493111152405455915965024571871575",
            "-318402848211961986326221204367620857950925523010044331798052347720492729500924369856695795561004132676981145932609209823570295904333457582686330497841407872113234432313728536857963160262041920965804106115335809455968/74804201189774114986379235689659520606294738881816631970069164119347933168857225512737410609069296641747216804280251030373152567180055925212133317134347115514614990629610751885296214394878147273229322977206855",
            "525372187600708190259766715287690879276300413886807097294491378081532139622454000000/21120413517447980863704098193005166064717684195768834201216452839147798241491",
            "298883289149190727049369466950840901044896776743441841304236282569949811130880000/90515912261430794894431672848268086294886514397119407997244629821342460639",
            "9962777135204416191986680093584463818311969022111055335110526929538479042496000000/3017206975809932445894663624641114327658694878752969535607168398217865711957",
            "5604062101192071469927161148856221377543789134057633897876052109891087621188000000/1697162300645589333614962190005177470428260007458610367918691071979734247037",
            "32311707796693198901258742316214342201764833599762873870696403315798407608320000/9785354557627983727257347132809062951042183520069640870272962054798497227",
            "263471579231197697763323447897654317843302291219555110930457830166854650485165843672560318782709137300664567579696662800934866594664352465597900646806211139156851021608828007843627268827487467680000000/119688798105295282699216904347103089063181336946502185073176143446188029413242266906745927121270973218852181710240361578579118096037098381807729125331603410546802004874908241692975531801957256599",
            "3554738950000000/434582584462661",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "14024846992294715453645327348157100703198472413760864000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "123594822898269173894590051360088109024/242232400955396041460150279357315",
            "-1177090010765077338554926382158841568/519070482600984316279968202948955",
            "0",
            "0",
            "-21381688366323755863672977257044943280085541102741952000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "-23071021470296161057070553501075613771973625792000000/45418600007957904148352618124108488654843371463",
            "0",
            "0",
            "0",
            "18392812385665486713433150648306729533989989150220040000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "-3281220600000000/4814564163177817",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-102851024699309132669569817021176383234833346559581576000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "-906380953004374587218326617567359687016/242232400955396041460150279357315",
            "8632173587135914991024075869920044712/519070482600984316279968202948955",
            "0",
            "0",
            "156802320872798245315858780450962266788782677185765968000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "169191022218166567596926339818113125253694648528000000/45418600007957904148352618124108488654843371463",
            "0",
            "0",
            "0",
            "-134883439513254953066475199225408378984227708480667110000000/88159529349911171981558872764177731882118774669573116496491",
            "0",
            "24062786650000000/4814564163177817",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "49566701084874043915318499018754938009911556178849049400000000/37960453137156164246271520140698370557118815248321094676712737",
            "0",
            "0",
            "90641463732556117314679747914804640314/8875396482753872543133053868615503",
            "-4078838863521219870186018751529386079058/1775087589730984641744463494153491",
            "0",
            "21242127079260715582377197471137381752586237499234869200000000/12653484379052054748757173380232790185706271749440364892237579",
            "0",
            "0",
            "1812819016816561400766847512233947809147995547725000000/792448896017499609835711577687933863005338651657",
            "0",
            "0",
            "-10115350177277364942766851593746992640034731033760887400000000/5422921876736594892324502877242624365302687892617299239530391",
            "0",
            "0",
            "-18046797825000000/2961553883954653",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-20278160823693808488057946207121396445259989052891030800000000/12653484379052054748757173380232790185706271749440364892237579",
            "0",
            "0",
            "-111246591278071941896979553936795168644/8875396482753872543133053868615503",
            "5006063464267320969536074256924414494068/1775087589730984641744463494153491",
            "0",
            "-26071006929410498648057111754428913942367771892900743200000000/12653484379052054748757173380232790185706271749440364892237579",
            "0",
            "0",
            "-2224919235858208022661968489540732360511983762850000000/792448896017499609835711577687933863005338651657",
            "0",
            "0",
            "4138276165112902095869838373942639692407407942236346800000000/1807640625578864964108167625747541455100895964205766413176797",
            "0",
            "0",
            "22149297450000000/2961553883954653",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1538896340412999208029590069517873199285891918082444700000000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "-18466742787183200230351215802515139680/12897974827327198170998961422989",
            "31566973597818323310314505576534880/4960788916865448079146295860949",
            "2806126314090897319973339303146007570504558125996317600000000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "1249585508136884674351300759740665588346077391500000000/876658557361693011532316660222922610506267504439",
            "0",
            "-2896654810885819421446165340383884046394160853518714600000000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "-42655897200000000/8768791674179737",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "3196035862373998340216169399355207374686789897841863887500000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "-38352402731190043052361282812217535980/12897974827327198170998961422989",
            "65559438303794085242528863020063180/4960788916865448079146295860949",
            "5827865138582996863559607440390049982034731219957646100000000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "2595184608754420679225323925451095267329518617437500000/876658557361693011532316660222922610506267504439",
            "0",
            "-6015878011656521384170519572321593996197666822861078725000000/1621082686850897303003164070316040549208529809995277349334787",
            "0",
            "0",
            "0",
            "-88589317950000000/8768791674179737",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-35300428212300906476434225367838380261450188030440392459513490879370/16991136134886733800180362237081843439871151719547281940336211",
            "0",
            "0",
            "0",
            "0",
            "-3060118711000601456940382635486910860/6904273629727204248089118850309",
            "764869197050919353655111839117220179615411196186961043311272504251820/5663712044962244600060120745693947813290383906515760646778737",
            "0",
            "0",
            "0",
            "0",
            "-1799385411534841618435482545027756828117834859453000000/18123403891938386225629004111421362453064838181",
            "-1506181721927589832594996025387507728485036613297261450/45310482345521198409631884128603898758169026853",
            "0",
            "0",
            "0",
            "0",
            "10664161725000000/11046825228912037",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "59737097575813837878771948018928950669010863824112388190929667562940/5663712044962244600060120745693947813290383906515760646778737",
            "0",
            "0",
            "0",
            "0",
            "15535444125483716983779050377433247960/6904273629727204248089118850309",
            "-3883046311691212404870356503909306486120277685970343310654457190474520/5663712044962244600060120745693947813290383906515760646778737",
            "0",
            "0",
            "0",
            "0",
            "9135021925985851538919182840301118156000149467658000000/18123403891938386225629004111421362453064838181",
            "2548833797385573144019516056500504998863351365237779900/15103494115173732803210628042867966252723008951",
            "0",
            "0",
            "0",
            "0",
            "-54139235850000000/11046825228912037",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1860753437960634397084460665174894218878571486824417621894721335369480587623929016525947163984978862306958067928455396102361289668028067058290162866326627397141586201345765726004931099298144555207983654287355702176/60712008636651318357191553585222083625602440120244438091352666579634543101809214015464409311652005278565415247753782001045418925862007654474276419390339159869118237025784753736327575316041098391699088181557589",
            "-12950090154041597703483443764751221419249072425478528/11033290409196536602366970626070788398873997134767",
            "130417486166029847254247677257898776992327761839209166919246883847230013082667970528/942789349779234383781991796782630854162385979833284676728303112174860995640025",
            "414964698358388692480337973371980411665564671743567996122320052035837290368570392736/212127657722263771744665941925967852621206977387251943091586120216432992168620825",
            "53352475274517720460578547689630361111262771934356959043991696042980279885750586144/385685663808228907766789292630169140846399169509486204989558214109172429229065",
            "41496351653872366268478315402765501430815780054955163021536690296055661471246071968/21212786787014199711713290863482145567337204318833935242402809158974376174218255",
            "2367284034453524998594139908061791222825444439466659715026933022049147687575301174421631217683442026503787881045909951224375113418280448100976624260097555155184375019051516893848019463574904695149312/38855827972921172900696438796109845784526197827644290555003883869020208111328110008487671825655573515105666933688363009507520984478244518757309963571971325349670275060153437565734185757589565429",
            "-43166873335290468099499708174617343995104083335930288916202880000000/603386076870113427565577468810378635263808183587578123652674399",
            "-12140683805428686233746828202468985584619073448752779937164112933408763351884800000/169702072212470067242920487048263355189104565638742314384298081837626213226803",
            "-36789953991370839863893892529992694204581855402201375834876983527969211218560000000/514250391095491294369390397374225456267850026344192178436277793360264903984499",
            "-227637838804021535275836225530686890136510822050160501845783398133077879889480000000/3181893129117395245397131754791260230480457809019551985551150622211687826502649",
            "-1312506392343812684170274403118501481680520418986416826533470946515838679347200000/18345889736679962387685521042685577703971680369232090025835159633571257263279",
            "-2148756327378044479364314138726947972107091823468076071534233821641350970159911926763367584998557576281502087949453368092946546069090629107434385602838858539164639987082350050530358996001004320969440/161901498149020512814102518766644889950610321959901557741267365568864208807154702321698105329933836701358542243408152474405569132863849731472587983062748981057902825392831724162357533578119730547",
            "0",
            "0",
            "0",
            "0",
            "0",
            "72187941000000000/19578554223533521",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-82050064401304763078587478473793708368798732920322484775264673842661989887687378923566107010175102856403935650412733454298808349091668484801908623805161029109953966195708518078855065885165306874685840276657286104/1510248971060978068586854566796569244417971147269762141575936979592899082134557562573741525165472768123517792232681144304612411091094717772991950731102964175848712363825491386475810331244803442579579307998945",
            "114778077311295708752364480446989679466335710721783712/55166452045982683011834853130353941994369985673835",
            "-1155904563740640149284368215687168670444198214302330268673200467419098906515426776712/4713946748896171918909958983913154270811929899166423383641515560874304978200125",
            "-3677877888346062054007501742651237759045646304385660881393955019260246643983579661144/1060638288611318858723329709629839263106034886936259715457930601082164960843104125",
            "-472868872646144622508847349985479524999403592397884430464515816275929566105899720376/1928428319041144538833946463150845704231995847547431024947791070545862146145325",
            "-5489354348877652296074850718766406213522625699064802770677822527504225609594678216/1583043790075686545650245586827025788607254053644323525552448444699580311508825",
            "-313156708761972187680295966583953821249932300821755689305831467109213467408955850094752943740168878647913307426665911663551022537407997675189018052201864824322890013364895281969016304695934375518144/2899688654695609917962420805679839237651208793107782877239095811120911053084187314066244166093699516052661711469280821605038879438674964086366415191938158608184348885086077430278670578924594435",
            "76518551856082524292637474508157822271603954218312224274665504000000/603386076870113427565577468810378635263808183587578123652674399",
            "21520843914690378735037893644979940440770994321185762909562792573927085013379840000/169702072212470067242920487048263355189104565638742314384298081837626213226803",
            "65214683963921545541571838319303830923370651342691256215566971819592296673248000000/514250391095491294369390397374225456267850026344192178436277793360264903984499",
            "6022624691591924867133649702986671167051401854478337617484465312595817557202000000/47490942225632764856673608280466570604185937448053014709718666003159519798547",
            "2326577782549142999893595005957280437322401829210217884850440126964255604085760000/18345889736679962387685521042685577703971680369232090025835159633571257263279",
            "18949914743923157506933872836932116951666956370284758565954838423288019885094903568993820893429602941084779008575089738532542976373037552712516516542631029159377528678484971313442339599152484171752/805480090293634392109962779933556666420946875422395809658046594869971188095297026476109976765839983588848468872677375494555070312755471300858646681904223786357725499466824498320186734219501147",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-127961936550000000/19578554223533521",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "114035012482176623537809625378646354633533660172406309767791386276584373325708272294145053572798239520986726756412968384870063418655956892172297809680533156848490000636357977420198840086306749116599506840607811478625072528126828577738059765701120608000000/128758391322230138950542282876852924826717045027452405040206478282887915860287497079101931576222641542719531105168881314898788293087114664626694822348496894822875269475807231190452306888660265919214976325840408538157142135223203167204868525855689939",
            "-917235246637322960484405861897432707986983141348018780607069748213760931874038822096000000/236358266081903374834504061530651362241006945643366102238613006417916985990174740816483",
            "53797812101275769471686072926769482620854409232448998162321538371849983564205276425794972654318786595579968435965669259589396625280000/3005490390673467311058256859578076768994748045119383736584879610054251409396069528568992779330892889411156677683087598256107093",
            "81183314152721497014661748430521181831889724486257586951605595108112819737102844134503378762233680166439993848497920000/1442616409421132811097923259937066551601205788495092589880031392903212271237683531094847083346760780454413835043543",
            "574080621314110669995343421853242951933691805819086951621243208735994647690830646321556112129082719056318261699462400000/144261271917306583430546300318667767464313988208081259716507409703394472096659007781551695264586435388626844008353",
            "121774624413904288691717072687710732689446637150142765255902315439095869755550612808349232448467205561158739102214400000/2163926757860485845807610033142811581072066134347962966818817598871793475941108542173020723074169843138349688914063",
            "37728158419833444557637879477037680603286366083866789315030987641126790951016558426837210500325040722195130757936127398865726506596420923389008936088122431938390325808360401207625212441942620963414145349172686108498983238145387202971484086821049024000000/14306487924692237661171364764094769425190782780828045004467386475876435095587499675455770175135849060302170122796542368322087588120790518291854980260944099424763918830645247910050256320962251768801664036204489837573015792802578129689429836206187771",
            "-150733362187949814246226034511666490693132107594135589973178236740743135466145922573098739184528243243902193812663230382240880000000000000/9467309367080887997666701651323933039688631720003963592300543115775715534105780938211042932145100776792265362266353213120556998953",
            "-59379806963346391069110428496559324666912416573925703510520906492850878328218180342168228686532330873843686400000000000/28852319013371270816755858074893643566445256347927230135751411426496409313420556420584969160824363530904373299413",
            "-17813943573499150784202243815493120475069764644829712307378909879783443096864596244070662816973184866000801920000000000000/8655724106232982323053662645577418566755254406262461878840066030350781475190833044676137495859045422239697226682271",
            "-1113371465921220756695294662135693414316880091938597012940068677826824295562041554547315455005756626105811640000000000000/540977457911107378520443529149982558555103129190569225106336988257649977276649640727321660984247539707651066389279",
            "-712557702561695681161729817370236031362898306697054058180300643442891238798127183516197230139360586215374745600000000000/346222539634374957969517156441156388550806340652126637412900510744646096459161322934909611207581731962256369418999",
            "-465945629370560244155375021669025105790485885170509398121198968667734176355512590937294369701069893652851992567415587853941603512695181186277206391612283648962703039524738996804638182304564552927832544747559087170548647316597600000000000000/343361666372906725983520967454895073586672401226720918295662044918929042388800771737158016325273879205022562531859504261423298866067985626324923069929537381750559165629246268773389155625958207788845825076946411967427455767951486674597",
            "-352476406168843124640581760580287738929114836143302321302000000000000000/11326424633052899168735133376493767240773961675799405825141036253183663",
            "0",
            "0",
            "0",
            "0",
            "0",
            "26726434560000000/908896702576423",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-2227015846926147200000000/718856962703734132081823",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "684145534753766685136527536158817777324206154070956910493202395324318575543010012693648656532308507440308517313066469490114876150927191786116243411975340300903865334240649767383545842368159675404441405472018900627759975768156875143334095503191790870500000/386275173966690416851626848630558774480151135082357215120619434848663747580862491237305794728667924628158593315506643944696364879261343993880084467045490684468625808427421693571356920665980797757644928977521225614471426405669609501614605577567069817",
            "-5502892354256325569658568768796670238521158807771602446652501914374774904928915971964750000/709074798245710124503512184591954086723020836930098306715839019253750957970524222449449",
            "322756424781052057552124979015504015796522621825568156677318442642159563718044253581556697297111608653367587413338051767994475098530000/9016471172020401933174770578734230306984244135358151209754638830162754228188208585706978337992678668233470033049262794768321279",
            "487053937778782015883874882328327967027953097166540332705571142064365077952969723311753058806367860654199764731848420000/4327849228263398433293769779811199654803617365485277769640094178709636813713050593284541250040282341363241505130629",
            "1148052938922606224922783692727138577252338672869726353973918007635328772317371121301910402608485352690207701591003300000/144261271917306583430546300318667767464313988208081259716507409703394472096659007781551695264586435388626844008353",
            "730578825973391488344231600467570529607859886783364823695577857461089421711227182661918768223693014775510069192311900000/6491780273581457537422830099428434743216198403043888900456452796615380427823325626519062169222509529415049066742189",
            "226347597598115363644755816103326655058301080543559077118353999410092196073044130128068817031241943964074483353358858513964598336366464565680296465097086622259666958477384915374542738062966787069032636717374308894999566447026384147292130776282725749000000/42919463774076712983514094292284308275572348342484135013402159427629305286762499026367310525407547180906510368389627104966262764362371554875564940782832298274291756491935743730150768962886755306404992108613469512719047378407734389068289508618563313",
            "-904314862906040064059343886579396481215146954719655734653153469897166226123840403771983125007763258325681597167490487326464286250000000000/28401928101242663993000104953971799119065895160011890776901629347327146602317342814633128796435302330376796086799059639361670996859",
            "-118748411574803391590258085198259286627611953284552222874659722674339716024645529364144706123403758057528298800000000000/28852319013371270816755858074893643566445256347927230135751411426496409313420556420584969160824363530904373299413",
            "-106873579323454276786735620167923487413902432989060498247150372404649824907422897685821788145578446887659908670000000000000/25967172318698946969160987936732255700265763218787385636520198091052344425572499134028412487577136266719091680046813",
            "-6679598663185236177393459543047767316123643686651463652147115165301893654287721499073403995926077607299322093125000000000/1622932373733322135561330587449947675665309387571707675319010964772949931829948922181964982952742619122953199167837",
            "-4274942930691401768999733863802807975541891758665812793535194777847354007098335649212781294164328117410339585600000000000/1038667618903124873908551469323469165652419021956379912238701532233938289377483968804728833622745195886769108256997",
            "-2795410066024467359042909705804933848945890590841119233384135561143340488271056270348452622623529561986673305263231568296674868897434752108404974425559708707018751081193204198786622696615495484330375461259500039161293799632714162500000000000/1030084999118720177950562902364685220760017203680162754886986134756787127166402315211474048975821637615067687595578512784269896598203956878974769209788612145251677496887738806320167466877874623366537475230839235902282367303854460023791",
            "-2114658946734972370288300095461248897553312453949285751699656250000000000/33979273899158697506205400129481301722321885027398217475423108759550989",
            "0",
            "0",
            "0",
            "0",
            "0",
            "53447827020000000/908896702576423",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-13360834662411570950000000/2156570888111202396245469",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-52712274339958352160183868673935543670146037879040683023313733085040201736828693012222676064349267053879057421642777355902214701740425479051686818216736896727924420320000000000000/1555627056332662849222960574024498578285150484736728553738639571943660309737130913646416126137299894673972773874152601849694591953589823519344670450936997399933956598163126321",
            "0",
            "-274882123468159517477365703291106241271341725052192900251651307094486466000000/19344001810210391431374740139379592665044601046387314894335369931719367",
            "623397424126959713596953656312046603858511626816953070686809332668928305276379582171022386000000/10096701295544105645396336430709784999226083033047585421102073321808353297217635824278138867",
            "-78297672142825444726893164216589345026712000000000000000/544693020509575484930132389696547660761886224781851",
            "-5536196638403655978137614930993876150824000000000000000/2723474767310062956141014181223414733595495171472807",
            "-7421073575640634452563483748047126037485898950300725364331599123435825170382700589532589866063010130747573410052382721757805226652414429364851923086231300933479902240000000000000/74077478872983945201093360667833265632626213558891835892316170092555252844625281602210291720823804508284417803531076278556885331123324929492603354806523685711140790388720301",
            "0",
            "9183015123121696834119057726201452580514233621510653842603692961531369884529465683004494549760000000000000/648927946281154152347966203016626987588070320226809294969459750574915304034562582796139664739309183",
            "269956336697072324717215324134114400000000000000000000000/3631306853076467864533473445053210904713749558154173",
            "151850438379766963907315214467679450000000000000000000000/2042590098235800762078132595427182422702698945376293",
            "32394758567945668973104463847355776000000000000000000000/435748736477808970454282547683476381277991458898511",
            "224846727870450354997927789424064473765903696905787166958825113327289608246695875394173142657789875379178047964747621080583911884774799590784554656556400000000000000/4148410777985100614839401068199883175019388256056286701614284469122910697393076699679131576574222468117242451150856368205652387248893295500109986532509018139383",
            "0",
            "7608277270529871786508366549906239745531913828842083523888000000000000000/168641425452603776374463075486164023062583068369171912534929427935962831",
            "0",
            "0",
            "0",
            "0",
            "0",
            "8819941655700000000/1170059624495245861",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-56699088929045666460000000/1670830113013265650580401",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "237216231305448371813090801513274290197072229707357254199307046959958807383320591032456958017963099434771105677676416741786816188720409316337146646387819954098636043200000000000000/4666881168997988547668881722073495734855451454210185661215918715830980929211392740939248378411899684021918321622457805549083775860769470558034011352810992199801869794489378963",
            "0",
            "17927926104455820235799359691981923331035720920169157003504605570813140000000/841043556965669192668466962581721420219330480277709343231972605726929",
            "-40658238565851356844856952910854246270381142563732624745621885518617998579380991014789940000000/438987012849743723712884192639555869531568827523808061787046666165580578139897209751223429",
            "117451953005128210790383926328696727537040000000000000000/544693020509575484930132389696547660761886224781851",
            "8304679942652897447413600341600543332080000000000000000/2723474767310062956141014181223414733595495171472807",
            "11132126422146901956425614370532529538409013118748622330211249934739798225116551012283977025501720679790951666725312093459468202182374675229318494493336015640687300800000000000000/74077478872983945201093360667833265632626213558891835892316170092555252844625281602210291720823804508284417803531076278556885331123324929492603354806523685711140790388720301",
            "0",
            "-1796760165407729218607674218520645415900212104576165226644120685526914515578061577940713331200000000000000/84642775601889672045386896045646998381052650464366429778625184857597648352334249929931260618170763",
            "-1214859833125439857397401316373944000000000000000000000000/10893920559229403593600420335159632714141248674462519",
            "-227786217192445247660117701155481500000000000000000000000/2042590098235800762078132595427182422702698945376293",
            "-48594390571335425204459703183089920000000000000000000000/435748736477808970454282547683476381277991458898511",
            "-1011857182689569719040357883760829703766190081299621648346727409446135309041635671251058715580022346773336687457430320876230462178634501798666705952364000000000000000/12445232333955301844518203204599649525058164768168860104842853407368732092179230099037394729722667404351727353452569104616957161746679886500329959597527054418149",
            "0",
            "-34238834947667436126946646248000460108915721090072675094880000000000000000/505924276357811329123389226458492069187749205107515737604788283807888493",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-13230525819000000000/1170059624495245861",
            "0",
            "0",
            "0",
            "0",
            "0",
            "85052576227045228200000000/1670830113013265650580401",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-1371489435166942266103159027026407880177397597735389310779712742282253737277783031214963570548657016061928728427292947654237885964394831054500000000000000000/108498472238559650038018310198722063349894423801390347483323419901886782479249170823466427669981252236509087358912717214395871416172897690030463593934661",
            "0",
            "0",
            "-17092268940558422322818445172705830491602194989885162692005641802581314844122500000000/333525843675118592679216073386291391481384528109717227167209380983748338825940429",
            "139944346850169897234109339670451139369537252169822055577837246740070731795252244638302242500000000/12334592491805139476100009549412172792965844642826817981728698031595049065668835425148428989",
            "-29671683754458782502269510019043936481000000000000000000/22368078258811289318491196493384857869916183392210623",
            "-281792786709142549127954615959907596180271762732762615445451732204361532537609621167043033497998856280080577878494610279221827476930780452000000000000000000/4018461934761468519926604081434150494440534214866309166049015551921732684416635956424682506295601934685521754033804341273921163561959173704831984960543",
            "0",
            "0",
            "-67856410720512428678202954838443633538632429544311964596798832506853223195637606741180774873901739875000000000000000/5982342961682338779752941282313645958828725165701495507176445475221136007234685323421108115050217937844664787",
            "271284811569335651998414711726568750000000000000000000000/5591975823974999832540763108025275596927880385799759",
            "173622270723261165367745121634544000000000000000000000000/3578833171397657026387718697920564308764745646355879",
            "1462491358561784065237525582773037247290330348910694324762607335928560609037557608042456059648818833345512806840422113775873500000000000000000/41333468326862758724390767966582197216210672531908348811586523165635380378547366107097744388500099071309601097624483808837201336189013029",
            "0",
            "0",
            "2865570889093246117728299990807890173250919044737005539621765625000000000000000/67071950465287295799615200806754082629826425498065097227842718361831209888269",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-22050648270000000000/1059749857268329609",
            "0",
            "0",
            "0",
            "0",
            "0",
            "6511140812474832544850000000000/763519626796105840842013073167",
            "0",
            "0",
            "0"
          ],
          [
            "822734932322544070163812412436685852982131241633186924551636958982165762166142658175031670901726016736303546647703065538836904345511805381485000000000000000/36166157412853216679339436732907354449964807933796782494441139967295594159749723607822142556660417412169695786304239071465290472057632563343487864644887",
            "0",
            "0",
            "224526639360668252417131708439938570880507028461399290200582512628126673615575000000/2434495209307434983059971338586068550959011154085527205600068474333929480481317",
            "-1838330183375045935121479665233631000719800993395244066160825821337167978177580910397587975000000/90033521837993718803649704740234837904860179874648306435975898040839774201962302373346197",
            "17799576212301682934237531793597781941730000000000000000/7456026086270429772830398831128285956638727797403541",
            "169043058850764723528116688853375833443289732622137919865377029313929306543334524236596019588323330370332095618956844272032327632894229225160000000000000000/1339487311587156173308868027144716831480178071622103055349671850640577561472211985474894168765200644895173918011268113757973721187319724568277328320181",
            "0",
            "0",
            "297124037211178957606480665450935293448479074295607978052279443511664966027323748409989217650486213750000000000000/14555578982195471483583798740422496250191545415332105856876996290075756708600207599564739939294934155339817",
            "-162739489903152909814710534059848937500000000000000000000/1863991941324999944180254369341758532309293461933253",
            "-104153268330354376328182779346071520000000000000000000000/1192944390465885675462572899306854769588248548785293",
            "-877325554288482163873665793104886195312171344682315493490185227856997449758886287242394960522912496549995586118695946876168755000000000000000/13777822775620919574796922655527399072070224177302782937195507721878460126182455369032581462833366357103200365874827936279067112063004343",
            "0",
            "0",
            "-1719010887762769175965549696551157227517846833488848140868292031250000000000000/22357316821762431933205066935584694209942141832688365742614239453943736629423",
            "0",
            "0",
            "0",
            "0",
            "0",
            "39683510817300000000/1059749857268329609",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-11717792769673003726051500000000/763519626796105840842013073167",
            "0",
            "0",
            "0"
          ],
          [
            "1628606323352139013904815937085599298186869191171489063924461908395778378267025292493215151810295368562653265000000000000/177139258418618484078638800892866147261620694318907507104589352464569712418133216149106500399029111595739392950124403",
            "0",
            "0",
            "0",
            "183528127790384614461468519606056265855519957865380245643431918746131269100000/144552370070803965813383602859335431987144741070233387162643486461604951",
            "-1647445911308647561398880372359615155255378966363115193400013690431543742105055719677300000/322664922757298686775844509445694431732677566979432413805342079376773515381605656076489",
            "7719813595375146839137061904893968501188036010261906725288632705371250091313524907162098412346479604298294855000000000000/177139258418618484078638800892866147261620694318907507104589352464569712418133216149106500399029111595739392950124403",
            "0",
            "0",
            "0",
            "-19427494288196989120537184205764827666026919873505383084084389910034498725992599835143820639500350000000000000/15351375504659947856216858103260496299600051819464407378329551712387024213277775622442160290756056582521",
            "-216025645167471678809531272261600320000000000000000000/7647938286051060046684779291183555996814264395643",
            "-11117897374060383984430080058312677441225343419491095840155002921470017835648253022815837378760000000000000/472379549993466918826923569089987027404595019568334931617645546959471862986710588398411168646641323269",
            "0",
            "0",
            "0",
            "463573215032595217083834076105843184555605629497204149782270000000000000/21936055227963266694551350790238645105010553313241107031864807170352849",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-882017431260000000/665953719379012973",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1037218446162212519419200000/66605082209083562688159313",
            "0",
            "0"
          ],
          [
            "-9771090511202322530164092681073303167422969442481621535939068768646115341331980123236153863119162918459056620000000000000/177139258418618484078638800892866147261620694318907507104589352464569712418133216149106500399029111595739392950124403",
            "0",
            "0",
            "0",
            "-1101107076816630791345549254673442238735142018080164290754083057567050822800000/144552370070803965813383602859335431987144741070233387162643486461604951",
            "9884121706327431674555162835209047192189754794410182341154937010205660468104083978428400000/322664922757298686775844509445694431732677566979432413805342079376773515381605656076489",
            "-46316286685392545576533637877045872258752357116705897940408346833668197249572974211946779513095843708162572340000000000000/177139258418618484078638800892866147261620694318907507104589352464569712418133216149106500399029111595739392950124403",
            "0",
            "0",
            "0",
            "116558435500310990106735565047575936207835244240467612898439649898057346643718603368844877009797800000000000000/15351375504659947856216858103260496299600051819464407378329551712387024213277775622442160290756056582521",
            "1296081257579546807275344713549986560000000000000000000/7647938286051060046684779291183555996814264395643",
            "66703647148196464473314620133716002133992439393988340701878961938500067440476345888784798442080000000000000/472379549993466918826923569089987027404595019568334931617645546959471862986710588398411168646641323269",
            "0",
            "0",
            "0",
            "-2781283467774640691605373936819890169661015458886952351157160000000000000/21936055227963266694551350790238645105010553313241107031864807170352849",
            "0",
            "0",
            "0",
            "0",
            "0",
            "5291808112080000000/665953719379012973",
            "0",
            "0",
            "0",
            "0",
            "0",
            "6222962033255144166393600000/66605082209083562688159313",
            "0",
            "0"
          ],
          [
            "23582371010190957308747673789771333253087052517354908654921797493190118939174200306423694748917723908072500000000/34400562663664561923434928014481504288506942916362864507695507930548991789139334241110504136293271376808261",
            "0",
            "0",
            "0",
            "0",
            "132710542620829530956645041853306371017585279117248202581366615419562501927000000000/908620441862198058120323264589948703968730340879645587106287021881523740168211",
            "-6627227997487321059490940533344836996217995291493453191189012022131889017318024871129082325968375468725727000000000/149069104875879768334884688062753185250196752637572412866680534365712297752937115044812184590604175966169131",
            "0",
            "0",
            "0",
            "0",
            "328890274692360082320699470175957529536409717320399067833524336075998772762444762937620737243901836955000000000000000/10061845062262137787201489332676236545742171830236909886222495378298685240575859955397379600358205193071447813",
            "13045521492998334838649292816803720859424768526704506823509639082046797748945872664085056418500000000/1192573526182195643441431465810573997325112900891654010632008507769479863960401234123466592039",
            "0",
            "0",
            "0",
            "0",
            "-5173493286090686569294658676671870880037112618149860889079609965000000000000000/876147648216534115920023462916858354069440835074451011723765289903386126157843",
            "0",
            "0",
            "0",
            "0",
            "0",
            "8819066491200000000/2290754086846914793",
            "0",
            "0",
            "0",
            "0",
            "0",
            "707861757986233222332800000000/381977960290989860805219416503",
            "0"
          ],
          [
            "-19657386249677054223532337506863076127424094977635394851319484281217124069834461163762919161200163112802968750000/3822284740407173547048325334942389365389660324040318278632834214505443532126592693456722681810363486312029",
            "0",
            "0",
            "0",
            "0",
            "-995603094835999613854350827260217813621167970433833622085374571106699108807062500000/908620441862198058120323264589948703968730340879645587106287021881523740168211",
            "16572631367938160840308095202022902134182653044627329418757264945689209468072343956632610445329164144237773187500000/49689701625293256111628229354251061750065584212524137622226844788570765917645705014937394863534725322056377",
            "0",
            "0",
            "0",
            "0",
            "-274150684873724122625945441845217467926913239210339081365351862263228741918793999409516181173333650775312500000000000/1117982784695793087466832148075137393971352425581878876246943930922076137841762217266375511150911688119049757",
            "-10874260891982100270910192493337816304056480653190007537526795337945349737857962845655087733343750000/132508169575799515937936829534508221925012544543517112292445389752164429328933470458162954671",
            "0",
            "0",
            "0",
            "0",
            "4312431338682943158877546518046272946847667579291680096261702832187500000000000/97349738690726012880002606990762039341048981674939001302640587767042902906427",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-66161208588300000000/2290754086846914793",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-5310424801597725545740200000000/381977960290989860805219416503",
            "0"
          ],
          [
            "481661513246540099344776237403157944964342667103063364290995076368050002188008475725476619933024590226466264658065179895625674918347405584432150464285842376614560553197275497631809174465165306365905506109589647636155899064335245494558943899563541042816899750000/31969673585965394208691536627194564805622425698456146101730830491932872026008774621120274441007301383697342595434732833391856487936445594230041338125447169866790427601395261084458574576735527411999385822984356554260419562890432297168026147237977549794384041",
            "-315279567157104032507764107234242769565357631213612059320024054989085041200974345518811434118000000/528172718263120355675900572721678092782664451687373659077913885321386296522063244663972698748193",
            "122832510345066857556552425968906995688759916467607810400498015893016144854028451461328257967631546005014426738384930668594945000/1805284172371132166558149876662124663491814760957420467998609636875326676486719143867795131764604800771927472099486801767279",
            "390830686147828121675441417423681704833624028194878473147241545245103676659287099205615351668881400982486624672892640456014715000/406189042226491347770495682395288533483908886371343313412961247574826434362509199590381156702188338515660994709235893085820207",
            "2763724608609660785838423980298560224606254830063206531248604425053229464694269910267465146926775611994362496219288848385155425000/40618800318498446172900097539045767797489387602055545277459743615952799985585177651904411497556937107911106423394678889317897",
            "195414786530920869072336979529996863506782141519643990117822527879090097626294823479621148018886764838532060720052479727223975000/203094722312293216412464652343090805787567678820219575494502330884637530294771068217436347150696446423994994724717345407833229",
            "81528537916086765326697540342263564298898584550114300731259033827579154910849264280793588155522262304852821944541450185461761524034729863243608429173683798106746179722052954662068548014288485475885821321550376948506193370693855726894657103089769082409979000000/2740283008009070931954252346290750366888452568653587892910603115745996486150954665863804657424522523089497499103986663561199008708774142961457629074187114361511563222324205661864188822171863648410893176050515652660361398777548521101292376167679812959733217",
            "-1016408069844846964139822121093083748539838802473778210858811958875978997303396752848132986736084779992500000000000/28884589507131047372312623146034207748466840453566574235954880468416095357696130349683362777696182736505732721",
            "-285864785652290003798235775322356340244463205106567082765579850119222125950455331913861349438141981918141200373483800300000000000/8123778261164415139522378587747495291881378148737951081603749479128010316734657493344641428285375704312651106174014011551837",
            "-28586480947435642770505971478162852881171243483513669745562133485253569188484179849393100546270734274592079332976754967500000000000/812380491798765635875372967269358338590326922224592875308227926594507052274021248394340570989396375810311622120714275152450493",
            "-5359965141911083383609633742966626632368734308565958655257837801385073873939204021891101868388914635244345485498715932343750000000/152319850280371969664394552532778409800447939913370768001235674006117107342626086821357642706151154017958215608807054258764471",
            "-30904301975713649670099398481007939522808968499428038861231689214473780221563135266971204255784097014381694066972389200000000000/878232883555846241854024565318929359259926633608162164549543760058971585678653898065529663863917624682634255172784435678241",
            "-10250976612788422214835757159621457765890394473769946916253880573589359270970337017210925179298996880406394123040698393296496678330119714533100809020580546425726304094534736519595222729115099505583353263810167601195394461168314756986965557922347987526733750000/1631143153307875405237572784491709952034998167104629899365212938007876280293206237075138369176504853850250763984040756864315062412583023498938177202813456051578743777718025668667636557892389111791130485523283426204643203969819201675858085415265299724755233",
            "0",
            "0",
            "0",
            "0",
            "0",
            "26168329600512426210555416700778882781342882490517577644232250875000000000000/53796051143038052268615306808729324913164396083023925139346216149888483133187",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-882024346140000000/180039768773659153",
            "0",
            "0",
            "0",
            "0",
            "0",
            "3020524832772098838937485000000/486320485437662524421147884937"
          ],
          [
            "1445117569371979329704163215258591296634565063977981867748365377564227947729693771492199387731707838485419037689479194216203072417700099679132490110586522952507269755258017030650811262540973070550479825766708412614683854078490413335334915295164994899032814500000/31969673585965394208691536627194564805622425698456146101730830491932872026008774621120274441007301383697342595434732833391856487936445594230041338125447169866790427601395261084458574576735527411999385822984356554260419562890432297168026147237977549794384041",
            "-945925778233220114599092842109567752310109054089236362892378076460319345378284202448036285156000000/528172718263120355675900572721678092782664451687373659077913885321386296522063244663972698748193",
            "368531456028673275827308710793213069145693333849576051058550509614173750068781184368289887794490650267353173922339214148353190000/1805284172371132166558149876662124663491814760957420467998609636875326676486719143867795131764604800771927472099486801767279",
            "1172600001596638603759934093528747960517915224981657325098410516640036670019591718617301966030060026072702233109538387353966530000/406189042226491347770495682395288533483908886371343313412961247574826434362509199590381156702188338515660994709235893085820207",
            "637841318175657851498936035191598419624172330484794786148835702341494726208433052578252577471956351247386776538018750272221950000/3124523101422957397915392118388135984422260584773503482881518739688676921968090588608031653658225931377777417184206068409069",
            "586298331015628649945646368389299616960564281283574101753091091552498584615268964314813148020677530887974036383518703094309450000/203094722312293216412464652343090805787567678820219575494502330884637530294771068217436347150696446423994994724717345407833229",
            "244608131037118695969685591067158410668706995026100919756113293770322751024017720831431980942557922703014644481484749983229496169377132844526310423315796014272336884350522590218717020413239432636727661007875022197649544372619769865134787399885502322113218000000/2740283008009070931954252346290750366888452568653587892910603115745996486150954665863804657424522523089497499103986663561199008708774142961457629074187114361511563222324205661864188822171863648410893176050515652660361398777548521101292376167679812959733217",
            "-3049504930306576095589747058034912512937401751070679347793725329715068625932444338096103879483959150435000000000000/28884589507131047372312623146034207748466840453566574235954880468416095357696130349683362777696182736505732721",
            "-857673309678426264361686987498836655920754046692553669800100896509311534026685465600974531730959021408024493762883982600000000000/8123778261164415139522378587747495291881378148737951081603749479128010316734657493344641428285375704312651106174014011551837",
            "-85767338115120492980835563550616486778360384793604961058607767795679083436848531483009063431014743548881284099645901885000000000000/812380491798765635875372967269358338590326922224592875308227926594507052274021248394340570989396375810311622120714275152450493",
            "-1237028906875071110441281937979199919472945957456591252869999329962969937992030759940040403034344753407235249833326465312500000000/11716911560028613051107273271752185369265226147182366769325821077393623641740468217027510977396242616766016585292850327597267",
            "-92721441356725993222121184309316938780201727901672688740714969359189720014709342416680182114194520423121812419203026400000000000/878232883555846241854024565318929359259926633608162164549543760058971585678653898065529663863917624682634255172784435678241",
            "-30755761045785034620432906264933792076044917418991398425603014910364957776100538247233449907446914950083555327582668570622561681163585126616172878714156648059874111473225808883016578801976338478043438660089418410909927387723474310111546595257590711294442500000/1631143153307875405237572784491709952034998167104629899365212938007876280293206237075138369176504853850250763984040756864315062412583023498938177202813456051578743777718025668667636557892389111791130485523283426204643203969819201675858085415265299724755233",
            "0",
            "0",
            "0",
            "0",
            "0",
            "78512216207444680431429838665655038336898141930274963323283949250000000000000/53796051143038052268615306808729324913164396083023925139346216149888483133187",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-2646316643880000000/180039768773659153",
            "0",
            "0",
            "0",
            "0",
            "0",
            "9062408734179001464405870000000/486320485437662524421147884937"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-48977718251841027659727668587716236468439737234849656338244255736106124211223823307658968939768049770071269939307720937475183123311487435081853696859/7969046401800532544444013396986708529221424247584493665950271590077093401911277255405899506185260567600036015830061718708971036933623729495794540258",
            "0",
            "-6042479900756874609381909374989/195312330077945859372631249995",
            "-6408690335083086640636915624981/14648428486318783984328656249945",
            "-9063697307190803701335928124739/292967820305607236099698435619",
            "-1922601624938958041041625624959/4394532899410210507904947811949",
            "-10376342761312747771040435753623676000696798603738483331151579533698925506571476155185038475432005734128783860635831121999884788268477943047453951598/442724800100029585802445188721483807178968013754694092552792866115394077883959847522549972565847809311113111990558984372720613162979096083099696681",
            "9999999700000000/625000381250001",
            "937500024374997425000004000000/58593695312451718749394999999",
            "281250030750000774374998700000000/17578166273366671756516837496733",
            "17578126804687540664062431250000/1098624631353136359905734373917",
            "11250000592499988900000016000000/703113603736264075374389997477",
            "283344701090713307967941036192024777541446396143163642800262501268057797197244237990383917873292595601554949330682252891102905120324943/21251159041568664260715767678039391743137930487308428286197006582250698141680088196376775385162816726038212611594492843700561568557934",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1741430567210078172132081754443504982006959172369240574350404749930451875926599557898190172984070168032229883776418224531580013351047/4250155488365429320542806895927125164880708871412387917815987387134808489873016297982954170204018372208806501308004918004715810680086",
            "0",
            "644531146875011/312499537499995",
            "427246254760693984382084375019/14648428486318783984328656249945",
            "604246815856121923925071875261/292967820305607236099698435619",
            "42724503796315027999791458347/1464844299803403502634982603983",
            "1106809606627095622695205618295336185054773298574828734092045467742601122662988391339269630899545474835651521993861039105402783548402/708359248060904886757134482654520860813451478568731319635997897855801414978836049663825695034003062034801083551334153000785968446681",
            "0",
            "-62500035624998574999996000000/58593695312451718749394999999",
            "-6250004083333508541667100000000/5859388757788890585505612498911",
            "-1171875757812528085937568750000/1098624631353136359905734373917",
            "-250000149166665033333328000000/234371201245421358458129999159",
            "-3358158150963046539688077917932406139528699058895017346230938975214153740185691288339452988966322904388816113866491673/3777981525043470658395261452100019318683302107565191742829132606766889904105892236626649156789825395752428858247895326",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "12362109034368920588832863619550673382773483560226170286613064276252135632580318137664556459263991730500639160952209298761409440280852993709187458813081082747783423922363915005029355262517284181805296752907446472567500264260211776778/21086773916891704375238773645271707835194468579090395873509877927429916649763939260223688640085270894037663724591756336958743297711854916803080113347049162895666449727907942656533185644384855578345011037509494882329283040980585",
            "-151742177271271777339461584062852776313887828329384050955579546802083/60827510191583467272604667310890862656431221810144847370546132885",
            "10071980912938284404236780487916909308384579119935664776305313354196262752871048834273718850677076112/866277007045430159763156228408142073790465299353132258751783685411605489749848782852145466125",
            "49615529303377028385291085042745068493953910246852258827283719856959890219865381810649101708252702/1325934532129196982657882686883389213684467785399680533165764220033507318466699968995934441375",
            "6379124081789546318145452187367174904382958854927938873999056257228602668578422583481193094695958/2410783891556775608048007524345269949644520407055830137551263060667138691768239566269609775",
            "14884616399497550521606472747465614853900295569117396838886292525297325907650075523271602260834778/397780753706649512263534392692936300238089897644092241906156047850774714869673035754879159275",
            "4133134469859174267958037714140627405257291171126233893484194105605879262089632310978684752533021180506734316009240346129624858140624278982543584313208358288667899017825436568926123042316898550370937489778262563327408662467312639284/2342974879654633819470974849474634203910496508787821763723319769714435183307104362247076515565030099337518191621306259662082588634650546311453345927449906988407383303100882517392576182709428397593890115278832764703253671220065",
            "-225052556535028900209059780265729568732765611086412935457927622894256198991202142223184618251128500000/21830214327054309139245142687607755486338802216429986193118825662760643180446404724396884188309",
            "-290321781825904475268404446707324725294804606748506689928775611002805014822501341045035766720000/212149457677041482127306740886896414716632446307872682718909721455168464131710539586702321",
            "-7917867436892379868175150408956491338592636348888353474554107379884699512043943664123943256000000/5785913285729954181726412429789830889278353526553818585058584020862189791442431155653089337",
            "-5443533826573286979523389303725967859602049400794643607548636334281279963601546379125947759500000/3977776422690946912346887122563979638985998517719777828104578331729605524199807221399238643",
            "-94158418238211556854844363857103884834579696999764723217189927158666340871551302995571434240000/68804178537664158303795788689027733759415431112675080594870162525341410843103847536350159",
            "-10260241492055145021034054382620654547793715257768896943326252738874123186181241291081317088179334348850691581699582041016876186025802063713838843196751010334273338872190997686179694042236510122019734133071914620000000/11246474511184153825829116602866656217315034536071546432285011666526040762221222228130715925307469150956954586911482324093881576746217466154817170228124526494315436356506885775028233569263764587032306413696128691",
            "-20599703765201719119906912500000/9167096875632253719950709777411",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-25427564135444688770874220304031307837775308547751715710851484470564315083750633567397699149574732966529229694628157259160652342965837985806291665442346589779908240691571438314114499737544072649172267953541947893638275171772/234835227710764571984536819131639093150146185536959644001824698097267329631316987887623092592575516131414110169770257711949068451351266803028676300100309517507522600339942616648880882014320413091646923855239246769224977",
            "5022254261312822314533718642579630508010256604332763793454674/10900181406211290829343956836089262867688296127291182572359",
            "-17362489020633015976202002980983197140935494409838448270080957390938701762088416723632693210398743412610617/8085280067706413196628682991812818276914119877024189563209561145050588710966704005166502684832393525",
            "-80464911774996890018466438947297336856524698140318681903652182118808080981793361521271252764/11642650134534515649060737555428928803353975726338972113510351015161738535897833589204325",
            "-1928815262639269573531638544385853432104883787100026960255659781562482331537592521898904524/3946650966898525313183955905872625278236713586662525016894510485929330584607961215685",
            "-24139404783266573173702106876534991825561980517187264417089075598433515093006833649439808596/3492798500557269558383804339479536874951536063758504457014731527752194939723599132159465",
            "-8501427679540784293035287632850826818604063945264296302970723522041787069062633489850539647242703590688519588270846362868818617289505239518758466769706131715637522430223124436673437689343786995546108702624699544898611682616/26092803078973841331615202125737677016682909504106627111313855344140814403479665320847010288063946236823790018863361967994340939039029644780964033344478835278613622259993624072097875779368934787960769317248805196580553",
            "1939773393965964110818506654069160537906210102781750006455129355703026280487743354964734335131152707342500000/1018746863513571297190918149857966344597664217363146400655944745862611302066659496007064726868747960561",
            "2354173873480301329541478449913654485856197195311999065119068444999258820089888052515200000/9314117145733860332898399325757957770503323912548973328183180798272938742678075210743",
            "11970376625397281187185498657137169923357432099113610381353031865098688688987057337840000000/47360073093841990780826925085709394339198808488579340308739997622473357239902049932159",
            "44140763511880728421839021869208330693774384189210921816418763269846189607523424097395000000/174638558995906829887198240656350655440129545028053080271751903377199797817951317609669",
            "763515871218899610854620344247713819748813563108013808955929950695040045131257086758400000/3020748608235274944032592938448139207430941833533659760095640221248254351734747073097",
            "11724584852877899971961171703992292515494915040037808945884210202283609904476480678488151202958137499961016160404168659811701776549375869896864531640855438848711802084377409587862482469536784002124036650000000/69582015226604898029739122540269904450000942076127152630616251841547146810025199821331668955162783241412469986236318800958236300347946777644326235511962091225406674209260653151974463190474045448876914719",
            "4808490256150706995948545406854437500000/2994595350628839855508569787218749893233",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-3080/300000959",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "195351876870843845637625325651602796808446538211156057788401900396765654865676772736949403645790474032665228979953052463717187591485065452892521079196314953372109887070990896518725397823777392132475188963360966652492/1137539749127254645137698032384132709909516546444177058579327633676980638878139187969558554434467579965880090023710024289467595935393264242018992857111968204894662443712356606255711398211767687844625221825800795",
            "-653971359512540139692296562525102254121338573590846/894921721024311499126930519655066329213361385335",
            "2260854537739548095850958042517319707194080768576942680829786421868893079983654286523916636196143/663813975520833391032206058822416716140419561849949188070438747724940110125906421096029125",
            "1496819416046198885679167298787149373407406032245616265677208906194632329945063708/136554221404901372628224381335396311048877213689443008748945473954028763875875",
            "2116925206434234102941336321005691623958012482421380792505167384496903963817717252/2731077441917248056581204820121860401210202259619112852201856665829701117425",
            "449044545931129727537353320781416714456136647029682549675872320102280662818032212/40966307005400200703389433171909249637153973805356351741881870181569517562175",
            "65313792819297281857328874090520095945605922829891173170078967521574910191561805555976719670267445163335160858722106648936174768479606972593260219886345051514580834563384857697905306324384728688269380622829415122776/126393305458583849459744225820459189989946282938241895397703070408553404319793243107728728270496397773986676669301113809940843992821473804668776984123552022766073604856928511806190155356863076427180580202866755",
            "-50517471836763965103805303363493661465887901913869100777826844456137277667781578800660308711500000/16728138044824977747105505362881753938693804503602086254722478411406922899854353383597882893",
            "-8758533588969784035102701941143090623676578104364303259775388849540778410880000/21848668476897088422793852066823331174627779337235719171748703749979214637",
            "-2627560295654283693309350771052083264046482100964090373232173961229247016464000000/6554622050897439451426338219047938022155095771084037267008676175438811719079",
            "-164222517383575988417941722247209423618187587961981651350513086044992871063000000/409659865673073287424301218277111803206821381110699054325201293236487576871",
            "-2840605564064007270291830748897142845107995897944677604787540532864516584960000/7085946403799574423186354820310011102478822549015946837094213901750635923",
            "-54045789267949788543732029322801009071524666751204418172234623515961407169984152639083589075465677229621240872385887404333220228907832749563137707851504697610111038562517194608370091768423221710000000/202232796798602374215918217689932805658478810702710588571918311340110808318926588911398290653181989231853686337992335081047475403648890369261335418663743693682527525478293235963993139941238123219",
            "30518037881861409023462500000/203713318226959391323796740863",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-77743478562659840994550199125872709495913097122526481861157600541028969358047879268543192942773753193856902510405556511229132001048431073474982562/442724800100029585802445188721483807178968013754694092552792866115394077883959847522549972565847809311113111990558984372720613162979096083099696681",
            "0",
            "-793463560178604981355918800624/455728770181873671869472916655",
            "-1281755170535317791799818946308/102538999404231487890300593749615",
            "-1812763650641926796525308946652/2050774742139250652697889049333",
            "-128175152009596166136203891204/10253910098623824518444878227881",
            "-691765280593762159814914942951235741595043439749305278331147736455415223930932582024949763585582343196611202165815844330457599293509872230803196488/1033024533566735700205705440350128883417592032094286215956516687602586181729239644219283269320311555059263927977970963536348097380284557527232625589",
            "3333348266667565/1458334222916669",
            "187502506875932624958672000000/410155867187162031245764999993",
            "18750252250114215629477200000000/41015721304522234098539287492377",
            "3515672273458601133522825000000/7690372419471954519340140617419",
            "750010047503998699944896000000/1640598408717949509206909994113",
            "1049438494963236171505388095846744624266876521731455022408652198653275727536364766009234016970678332665426248007163360927245264285906/2754779875758900922685377291597698929666028026132574037099611964365831240588159581011804216595179945967916449651137961220443166294547",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "213870709496976805391965546960700444613766908429709481279458952532239552967725889931037923300637479887755696682900314322310921506376931560835904278342086277955778211187294080511826816705390278442/119166128032133309960827277254398789938496736863782193859220400498470290963583771098366195230506883271640169593368878930123168749344119248935576238865276426048919300543142492860191225206089359615",
            "334823002231709095824862518564/93750004312499913125003293749995",
            "29504855973367924110057020877213949640364714307821478003314556/3115335535044148144810741971460066711697502040497673151048375",
            "93879080321404094993832188106332397078704574440539324087629972/700950673894010723361917651088625141251784590046075183672096375",
            "132771521640330266722484601396760729841199500508509675131390668/14018977616900781668601161336113291374758715775902069906008525",
            "9387881295373716414201645972724398209520208804897096184172436/70095136830273819035631522036494722321061414371355326065843425",
            "14222834335528675693337046752920697309618584845369849786338505728105075375682163413650370600479202888481116905968940701906169025676388728155899657213375231585367472987625468729818476954806591528/1891525841779893808902020273879345872039630743869558632686038103150322078787043985688352305246141004311748723704267919525764583322922527760882162521671054381728877786399087188257003574699831105",
            "-13183914695140757292381267597258965636076684701545992580271005/3738408421632075580513080221679897953431831625628891131458387",
            "-549326838950645831826158355654016331559102436338946273920000/112152072158628586304153647203790279729808502483684036875161",
            "-54932688472788424213618075356810855262415224219947486992000000/11215244016694535201956017206178762081106501549245375999550329",
            "-10299879019981971924588355532530897030105279832449360917000000/2102837656401912161687509752813160265546649066674420961424363",
            "-59386686875606716013553029512056847816207391806953018880000/12124363142639239454237639176305806360573312422979012892173",
            "-280167160448804831134033663621216594591588495643805134632056482866624118001847837918172740594370377033615286791529860072055317883774755958027008167311393528542652386769535409067458/63556370774968063347093616195578434882157974630791104864502252961936970391203894625556649475396775151589427969238739743448909639115589977496842155741963097099149171425442653596229",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-148758940496200662429565548381446149854874942806811558982913279668103502839565296352172661165227285183397639514491299117/306011648059554935406755451383787567964233766408753642778404943971307743285420776801414933081219105642239718114649439613",
            "0",
            "0",
            "-85449072363311742184303749962/2929685697263756796865731249989",
            "-604245552981036503690418747390/292967820305607236099698435619",
            "-128173243506467433562143749590/4394532899410210507904947811949",
            "-48876738864207615192172261386104825924733000699096426179699948159298981603127241823825542527351298140638696486108354949/34001294228839437267417272375976396440470418489861515864267215996811971476157864089046103675691011738026635346072159957",
            "0",
            "999999960000000/937500512500001",
            "18749973062498497499987000000000/17578166273366671756516837496733",
            "1171873308593667656249312500000/1098624631353136359905734373917",
            "749998880000002800000160000000/703113603736264075374389997477",
            "634691681150943442569609698996328661058424322936599496207866489558745995453288998259277782984807957625855/816045217156324110296534213710005208190720737584104092456950825014348551735929521863876351275951995913099",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "2380149623596086231688281990954351323359894942236964023851707253581052068925328732089340238597894471200883/326412246158163683131329800974486866357241369424731152386474582583393901676227823296804071724062986939613",
            "0",
            "0",
            "1367187181250038/3124996368749989",
            "9063701663807699122405781252610/292967820305607236099698435619",
            "1922602549069413691610056250410/4394532899410210507904947811949",
            "782028462059614210601103757494261114885493464460127631714750793401828252220295625271595164511319394145051/36268027350907075903481088997165207373026818824970128042941620287043766852914202588533785747118109659957",
            "0",
            "0",
            "-281250165937506962500013000000000/17578166273366671756516837496733",
            "-17578135253906621093750687500000/1098624631353136359905734373917",
            "-11250005999999929999999840000000/703113603736264075374389997477",
            "-10155071250702606369791535200963984916141235959070553903205120447432333919943322226929874145/870447755788638291383097697316420213789508110977048989025315170657423535457276738758413099",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-96742403411220819974351626278100209588519786722425512833071175755374996496408706329173726311683775313073303279550409724733625075471897067641016000000/644573358519857844627989670022605484826290822610128308791907828575658561484511072302163429861514282776068410376334573140234827104547396836970143846253",
            "0",
            "32601928077815754676667632837221116453450087934301193/31170137806362285373370432398924812668045703065",
            "-369481547750863176917567156524326336359493793046151056/79482575289415636354989383055919948510889266763255",
            "-29003555285889918675980400000000/14355423194974754568885223345331",
            "-6152266633774179738372400000000/215332112071100314887342442785501",
            "-955204062252981988606814230173277693383725833586117597082049867003970989205669303442719000324272807705354595725438639766723794253118622731841016000000/501334834404333879155103076684248710420448417585655351282594977781067770043508611790571556558955553270275430292704667997960421081314641984310111880419",
            "0",
            "-18257071797840752034569150126733637146399243340251116737021312000000/17533212100896179681006304353174393817415042753003793314921839",
            "899991530999631320000000000000000/861330147394966916069325037339917",
            "56249470312480502500000000000000/53832606936303681635380984321933",
            "35999659200004537600000000000000/34452566583076939693345109876373",
            "14313093035300219115121349612509394017428900013081596525716099996038393192749499303423763439989337223865249999909008900164312565340000000/12032244745040065580612562904465116390382577951505358452315483056164103548958072536981967265111845602229484386301015826527965775392780733",
            "0",
            "-9642633400662729344800000000/37930506503619739100984824449",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-66023318359576881059871797598267632803755045369379527462415638035559627552472326723874175476016115888510810108128274888120580337624194972394362261544000000/2582915669633377279115785994014154043236852621929450465269978085341350293482449718108132533401594050026060828076146987784927932363356296730598488286533480263",
            "0",
            "6476780438762296104200128523790790523433528848/47562665966072930231841680899044033987385",
            "-5636675523371344880622190863379428218295478856505733894676082467359619575321/9313474760942547764927294500956736510749221991558666964778605083391450945",
            "-28999603804163095109221200000000/100487962364823281982196563417317",
            "-6151428441044279070797200000000/1507324784497702204211397099498507",
            "-76300865379766807145671021426263938575459803724510951272493755846475921724804897761265959941397814896548608745102985943221111229153965515540154204792000000/286990629959264142123976221557128227026316957992161162807775342815705588164716635345348059266843783336228980897349665309436436929261810747844276476281497807",
            "0",
            "-389355910778674657573099228078766309996029273693591403761669187061824000000/2872029180213988290161176130670529938020240158239554033405923261823157",
            "899868914994317960000000000000000/6029311031764768412485275261379419",
            "56241806812199507500000000000000/376828248554125771447666890253531",
            "35994754560069932800000000000000/241167966081538577853415769134611",
            "1133103941261836586957533382919434594339166876107283954458861885747831206198016132307206132517548783180961075795089653385032653321360580000000/6887894601032420661818403472349769273023677896073096962103355221950309568911695498012938106815071350533075025391175412943413592020923508948049",
            "0",
            "595490468299989493952493050861360800000000/746374227937648149334628146500653510592549",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-78/572453",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-13554592746138656245327471692001575448690170486487900964867180657371664012203636330751401086238964881037769533594593271971365615951977375421400000000/92081908359979692089712810003229354975184403230018329827415404082236937354930153186023347123073468968009772910904939020033546729221056690995734835179",
            "0",
            "-4746009578393415918477067293859140770704/2373877529362881206309472737701687",
            "31529682606616223729847424138928671102755734162968564638007493952277/3548399965100942295214488767611763442671822605885385602738783589",
            "4142925950485954692315600000000/2050774742139250652697889049333",
            "878802093058290944003600000000/30761730295871473555334634683643",
            "168901823904250423539898973604765911382895993445123401626489194471076542173008626957210264723326465482968495841736915834627431521440990291317160000000/71619262057761982736443296669178387202921202512236478754656425397295395720501230255795936651279364752896490041814952571137203011616377426330015982917",
            "0",
            "1426547582017181039795945080798352900797734288908229775365854720000000/716722390987055029635914247400605049802027454840223697318113767",
            "-128556593570785480000000000000000/123047163913566702295617862477131",
            "-8034787044608847500000000000000/7690372419471954519340140617419",
            "-5142263451436486400000000000000/4921795226153848527620729982339",
            "-2714633376649876438784515364907857079925106095449574405286770106357787590819757119621892160847816042471211446936729778746741443300000000/1718892106434295082944651843495016627197511135929336921759354722309157649851153219568852466444549371747069198043002260932566539341825819",
            "0",
            "774543649313951006457724000000000/203118473298555668995789517671707",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-55508326847489126126391881447944504173657217846835840223491756821894121551341244872004501934472759991188820633503456377/17761870119542989617307530345659311573380069360375418735064963580424164203963063330098710875360976281058690106157098485",
            "0",
            "0",
            "-2673442764498941987158286393262/20507799880846297578060118749923",
            "-27191631991033629737179714109754/2050774742139250652697889049333",
            "-28696116591820463114340509874/153043434307818276394699675043",
            "-54713902494657891891883564814658251469418038094786678313931601176315446489497463400352114630945562832962902225608231507/5920623373180996539102510115219770524460023120125139578354987860141388067987687776699570291786992093686230035385699495",
            "0",
            "45000339500001988/32812517937500035",
            "93751872312681337504349800000000/13671907101507411366179762497459",
            "787095937676324573258512500000/114781677902566485363285680857",
            "11250224040009056399839392000000/1640598408717949509206909994113",
            "47366015023196658625097130136985694584902150091185433793700557567853778629007246296781595697326398856551/9473161724866117366626433658325101919295265610429069066664437437977512209206478694937204741180205591031",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "6641136495316279935413057010329285605548471293181012265761590690816192569140172547258091500669697596099127688423141584869049901033111/31876166162740719904071051719453438736605316535592909383619905403511063674047622234872156276530137791566048759810036885035368580100645",
            "0",
            "-1874958675013104/2187496762499965",
            "183108524201141066619956168262/14648428486318783984328656249945",
            "258967144759701934626355127178/292967820305607236099698435619",
            "18310800270797407776083691206/1464844299803403502634982603983",
            "2182034190082330270422814610477189221549897088984656389000127714322987143504424002367218555805659091570533587664095085975073572001567/3541796240304524433785672413272604304067257392843656598179989489279007074894180248319128475170015310174005417756670765003929842233405",
            "0",
            "3749959831249123998350169998012/2050779335935810156228824999965",
            "-2678616866030372498135800000000/5859388757788890585505612498911",
            "-502240659032423905954237500000/1098624631353136359905734373917",
            "-107144668569683600022944000000/234371201245421358458129999159",
            "-5666985893964239824821686645982265102551153536755503947370733834562982386785955002012072732336191535352996659113952393/17000916862695617962778676534450086934074859484043362842731096730451004568476515064819921205554214280885929862115528967",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-32239638824834402840005236456614388912284803262277088514282379995877107686644681958103801/7737188158806177293756299995293246125840369674729552309668584544155373937250473730853942",
            "0",
            "0",
            "0",
            "-9063686176971214128100565616387/292967820305607236099698435619",
            "-640866421328103958842444374549/1464844299803403502634982603983",
            "-89460994468180794031574325966833229526799766261849455048781880973258124905782423817781006/3868594079403088646878149997646623062920184837364776154834292272077686968625236865426971",
            "0",
            "0",
            "30000001300000000/1875006581250099",
            "17578105218749189179685231250000/1098624631353136359905734373917",
            "3749995592500044900000176000000/234371201245421358458129999159",
            "722137970894017378434031534774526025514714134854105815450091977956707824943/61898579004452188443683570152290609486220180275829466784008497184346925998",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "92849887805290344853503803812278448009731704255567848228327585777088255981/334245355259212251100513110588791958884289197877803018219440954070401380498",
            "0",
            "0",
            "0",
            "966794315625261/468746867187443",
            "128173883091907935615966876353/4394532899410210507904947811949",
            "9542508120036548191899900262829874837368493402295447429119894185148324818/6189728801096523168528020566459110349709059219959315152211869519822247787",
            "0",
            "0",
            "0",
            "-1171879156250212695314768750000/1098624631353136359905734373917",
            "-750002622500004499999472000000/703113603736264075374389997477",
            "-693251810390160838132117413452320375056592019443181690479561/891336409073268603853844814615401993534361597137479754843454",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-681462418678045448377812601821899844401613319296119234682462049552960799386780353625705103750044453710237158523239300000000/331573797195364667859868676328339877958493059253290221009943140243601808676554947851911930942341987359975106782982489666127",
            "0",
            "0",
            "-127932693827471973734176022186408851783162894562050572707/9173363030061158582278095940360369200363393250570527",
            "9841044981633465686256375801445488198182520814695058758/3136251583601207705347246304035279270059090835549",
            "-2636988822301843823475400000000/92285190887614420666003904050929",
            "-140101747047077692709413275565978810261838729722753402125312238103752496350565809762478917298739022810168890008303200000000/36841533021707185317763186258704430884277006583698913445549237804844645408506105316879103438037998595552789642553609962903",
            "0",
            "0",
            "-3289678536961096159916039845926550175680805953167461888712485546525000000/1053068329809858495594570952689443588501587219160351290910977055031",
            "24109687259021833750000000000000/23071117258415863558020421852257",
            "15430199074264009600000000000000/14765385678461545582862189947017",
            "139333460744323365154291030510978869225516564498005861574137024196151021666311968806710670410628537300000000/42105339554945732668738159168379338387455599818954870851962748198828314117770888458950691871541663034260901",
            "0",
            "0",
            "591221584724113424846131075000000/62468974498241233233198262615773",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "3539579939318419307662951324865997756080282987051999807756232185260595023463766481187681693021941722327375556150551499663300000000/21912350538705318715809442915766359607993534748089397598007813073122211075717473558357267716797088058080119813575521206316965219747",
            "0",
            "0",
            "495557069451670389710719987665043171357922782886/316144253538188505279231091690420353585529137",
            "-1633264845737297765723358989010762506028669679697156124890021829163486746471009/4630944109750159081543559536357984978487221010929656656043889716870139777",
            "-18459890542190429458011800000000/4521974353493106612634191298495521",
            "373953815938096873186717167067903379189081856236425572829681456945856840821218299704587276220473412288264280586955271103200000000/8927253923176240958292736002719627988441810452925310132521701622383123030847859597849257217954369208847456220345582713684689533971",
            "0",
            "0",
            "41811884906059945694080022323695065487277036700977963295084476516032006325000000/119082077457625827680145169107916196724702982016486179189674805122126751131",
            "168776668313477611250000000000000/1130484745662377314343000670760593",
            "108017062319772483200000000000000/723503898244615733560247307403833",
            "-16293223146682554281213504567057637795478329322638467547877264341443429126354807985596475037804335840298522900000000/91824776063573576917373747953790609878417461899693340906692273063766135173166280263688111869813856972468511491087713",
            "0",
            "0",
            "937463189695758793899014663740975000000/21192172576041249625124098249900670436219",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "23620/450013463",
            "0",
            "0",
            "0"
          ],
          [
            "58979755408208689503909296924297326700025596898133917085748755768086489915366364101983259528392720620798404412382500000000/90429217416917636689055093544092693988679925250897333002711765520982311457242258505066890257002360189084120031722497181671",
            "0",
            "0",
            "3878599337325483203729937792864592035302/1304683282964819263840558918686478941",
            "-983307727931620639499423323339091130055367436339876287605452357248637/1470097005186759770195573503274750115162418409351219361200022497",
            "18457526572911678485396600000000/645996336213300944662027328356503",
            "73643229236533068040767738245750043123883170797824644012261699431823119089992157964497672513980739854229296687912800000000/36841533021707185317763186258704430884277006583698913445549237804844645408506105316879103438037998595552789642553609962903",
            "0",
            "0",
            "327247741735170712075473851460933917501871559475233030418447169925000000/491435140828580613833732982086649437933796332480682862676860614783",
            "-168755054812685116250000000000000/161497820808911044906142952965799",
            "-108003229679956918400000000000000/103357699749230819080035329629119",
            "-494484423523690904617825810604754279189505247454847472153612858924061010539121655962006352318607152500000000/378948055994511594018643432515414045487100398370593837667664733789454827059937996130556226843874967308348109",
            "0",
            "0",
            "-7882995023390941652272775000000/12493877616321685565661112152681",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-87045530854861754820363677358319722608354588871578321622518257672890205532663454984953186/731164281007183754259970349555211758891914934261942693263681239422682837070169767565697519",
            "0",
            "0",
            "0",
            "-3570629384466907412504495876184/2050774742139250652697889049333",
            "-384514826617514722440357731092/30761730295871473555334634683643",
            "-17891948060018719935324316212376587204088826480303080252360241304125577279292519837776616/27080158555821620528147049983526361440441293861553433083840045904543808780376658057988797",
            "0",
            "0",
            "10000234200005607/4375015356250231",
            "3515575089966812738954575000000/7690372419471954519340140617419",
            "2249967945080361398934208000000/4921795226153848527620729982339",
            "649914321685020336837030946544642899787993339239858243668480710241018508666/1949805238640243935976032459797154198815935678688628203696267661306928168937",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "453360466497576891183025853764526999650192588818322316429203951459766471959237125492709837607411388553894/253876191456349531324367622980156451611187731774790896300591342009306367970399418119736500229826767619699",
            "0",
            "0",
            "1250081843729588/21874974581249923",
            "27190523089945022361155307614268/2050774742139250652697889049333",
            "5767684213614931002418442268908/30761730295871473555334634683643",
            "838679333140035879162184671676098243055135964627122361412750595930070325421252065648339129550789465542776/84625397152116510441455874326718817203729243924930298766863780669768789323466472706578833409942255873233",
            "0",
            "0",
            "-674983551940718526290227169305093/123047163913566702295617862477131",
            "-52733277222491029761045425000000/7690372419471954519340140617419",
            "-33749295734929449801065792000000/4921795226153848527620729982339",
            "-10154853444199740868286137920000378657405697308193060651422925505691212358044022948538698442/2031044763506822679893894627071647165508852258946447641059068731533988249400312390436297231",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-4828109988859638559739592609866080073393310123578498565131668/13904699708527972452548460267486763085554912147437327741386277",
            "0",
            "0",
            "0",
            "0",
            "-384517729732069394161536240652/13183598698230631523714843435847",
            "-2542724445206513826132536073476483589980140248136070786175553/1544966634280885828060940029720751453950545794159703082376253",
            "0",
            "0",
            "0",
            "7500000275000000/7031244632812557",
            "2249984932499926900003648000000/2109340811208792226123169992431",
            "32958883775687429105215363083631065823598938442/37079842434399419398612947987268642510932142371",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "10299997480766337914622187191105544930013002076/1977558801416069576107762854030843457669667961",
            "0",
            "0",
            "0",
            "0",
            "820309972500164/1875002134999971",
            "5424507100913702145666934419534671937134699771/219728755712896619567529206003427050852185329",
            "0",
            "0",
            "0",
            "0",
            "-11249991262500205699998784000000/703113603736264075374389997477",
            "-70312557873020378234966006871694/5273581616170730573625433157103",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "904073173445703549401814716507425825417994308959468092405339722647866840128203243125000000/55850459205403803529825010813153796137057048877168891703047095592055048611743166475358287551",
            "0",
            "0",
            "0",
            "-8164289038000071660294146435413177486648117637711831/15192032753885408144022942910751788599133436689",
            "3265757075567962200601388858347429881299181488000840/1367319002129815592608097598938131203879649774413",
            "-17917619028222696472100455229888270140250111062090055525084629755835502992785210176175000000/18616819735134601176608336937717932045685682959056297234349031864018349537247722158452762517",
            "0",
            "0",
            "0",
            "4972061397878871772237657039992997173612969436631152615454101750000000/9293244192317433077134466125587347261246514036419057908642228251",
            "11999605880005252800000000000000/11484188861025646564448369958791",
            "29787322659315181996409471166786820460719702627438208718959282212787000000000/148937141443989171061539037511227874074971812650041753805213452994628600267673",
            "0",
            "0",
            "0",
            "-431912552668980125991950000000/632352573189048894257606036439",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "6031628597313232870824956704769005154540899534197056563989068191009034829059341722588226429625000000/39101021932602380420892386218586323464450255215825970189402421822344328310866871322523441680035467917",
            "0",
            "0",
            "0",
            "-135372713436615417224585181044695693287187201640/442465042999561236716914625007305150694887",
            "2033801614782627059903231844956804298285769303196690661217049143910457135707/1495699457134335108524353162743980375076525114283653359015596659103817091",
            "1818871224072095654247422787032336777903982236279668107249524835284912253928203444497324032725000000/13033673977534126806964128739528774488150085071941990063134140607448109436955623774174480560011822639",
            "0",
            "0",
            "0",
            "128813829805117759505325779190502819296155006308315313704303071829025134750000000/422905713514088855796870664413272184519039030232234733761989825229119455793",
            "12001581559978910400000000000000/80389322027179525951138589711537",
            "-26842380900954734369880984426370690839470161680555643563344209694705762872045000000000/104271200578008183385800064362801170347903479003030979475335053817746822944714620580091",
            "0",
            "0",
            "0",
            "-12100417203384011094190322219619050000000/201434351057559275496663015267427323011139",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "16464/100014581",
            "0",
            "0"
          ],
          [
            "-240632385655110893050358265797030864613441982503123501868061972045370783171820985394775000000/167551377616211410589475032439461388411171146631506675109141286776165145835229499426074862653",
            "0",
            "0",
            "0",
            "1693222608803652317109202264249342254600/632000766539032710378949109726461",
            "-2826501837393128025943944287598007030458995588396936012566409219903/237378000157342313238632573832660312986513454613445251486864297",
            "-30283472225051376756956027298842968434683057361234315402078683628092138070589151268025000000/18616819735134601176608336937717932045685682959056297234349031864018349537247722158452762517",
            "0",
            "0",
            "0",
            "-179020555034403986439120545792987719248753308950870289494169405750000000/67118104543158920060861269375974540663184477298703922609931519731",
            "-12001749559976670400000000000000/11484188861025646564448369958791",
            "1104868667018734206026062188689241817596725029870612683822783578556752600000000/446811424331967513184617112533683622224915437950125261415640358983885800803019",
            "0",
            "0",
            "0",
            "140373940226861115116658250000000/13701019333116567218685069058477",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8046745199259875688482851715999146053233004054108858037537798/3604922146655400265475526736015086725884606853039307192211257",
            "0",
            "0",
            "0",
            "0",
            "-1336671098992869974106851390426/10253910098623824518444878227881",
            "-25426973096335648723978959470549572683442595275446733309401573/2403281431103600176983684490676724483923071235359538128140838",
            "0",
            "0",
            "0",
            "6428553450000545/4687496421875038",
            "11249821132552934099325984000000/1640598408717949509206909994113",
            "54930813193782775541629930382878876502369956787/9613292482992442066307060589291870280612036911",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "58029047568874174782378392115199993198725280241408482364170514165905545266/389952914469080959617265295686923952031670730857436854589347779748801610581",
            "0",
            "0",
            "0",
            "-2812316109464460/3281228070312101",
            "128170958165516377686045772834/10253910098623824518444878227881",
            "61122003486204163278474088747631009992115028252150813887016917340626919397/86656203215351324359392287930427544895926829079430412130966173277511469018",
            "0",
            "0",
            "0",
            "28124016610660970341499745095045/15380744838943909038680281234838",
            "-749985507449641900674016000000/1640598408717949509206909994113",
            "-396132780497839412022403456170574965039666070916860562147929/1039892477252146704496152283717968992456755196660393047317363",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-9887996085649298683578871771217/2109393652947600683468801057382",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1794455434301185653541888729642/117188536274866704637155614299",
            "0",
            "0",
            "0",
            "0",
            "5999999920000000/374993495000087",
            "28125032124999565/5625147318747786",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1757863956244009/5625147318747786",
            "0",
            "0",
            "0",
            "0",
            "0",
            "957041806250702/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1874967475000435/5625147318747786",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-108506298025661936257537336552616199726577727102817662024546101686801625/22479273106455148817638619239659278870949533724961054007064807153",
            "0",
            "0",
            "0",
            "0",
            "-22045608347025833955033897222475163386438405654093085117/21408523074289729631652079869442363194557624873133",
            "783683784402396478165420567457493102202306753801387452383221162015288250/2497697011828349868626513248851030985661059302773450445229423017",
            "0",
            "0",
            "0",
            "0",
            "-1440341578668283051873928658788034688644772570269025574786295008082500000/6244044248102821143422241647241669382705132389967890275821415333",
            "-4629694313068828962327265885862640474932912745720099825625/59945768143124545495942982702142958057057622526519",
            "0",
            "0",
            "0",
            "0",
            "788936338686994174594461087500000/233017672894108418314155977818527",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "35673536580660941777785965564621456803848233160017296255265317370302870711544125727640080809225/132757491406801422980323536244569621162472130725941453283385445757677949478709743844421506",
            "0",
            "0",
            "0",
            "0",
            "1099568639316795991274113752993971142614107927750/19181056458657140895578672009060168492870883",
            "-128825580589804817975702426265056549618459867068317861885866599949181979338867804971903702375465/7375416189266745721129085346920534509026229484774525182410302542093219415483874658023417",
            "0",
            "0",
            "0",
            "0",
            "303067334722187920443916646992159347093415439755890834949415963389990579362500000/23600713702970994738174369706932031310900550313389743362937643000815763021",
            "1522101347162594463789825825809682518146602326361795035519909493085993960965955745/354026118257786372289031597281922118178366276731440195828756470723954418638",
            "0",
            "0",
            "0",
            "0",
            "1756625154141900379594029523942162662500000/2055061440435352439167526194811277857595531",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-44944/899949001",
            "0"
          ],
          [
            "62069811744746602105432908871562717813180095784850053216075909131421545136652740601415/21073811842875023248174281226309118243416063897911200047051403615779199578175358",
            "0",
            "0",
            "0",
            "0",
            "1913183650337697678806952063379410652250/3044784670709697073407301412986269",
            "-224148779650285126301796277667554790553583871468880050189898557206016270932481911485991/1170767324604167958231904512572728791300892438772844447058411311987733309898631",
            "0",
            "0",
            "0",
            "0",
            "527318981087752426404734445723822161294406139943672667519502635317500000/3746357321636558371120150952854149773395333973627141339207262003",
            "2648364907172441487658390112630138772353227936465988565416526774535356463/56197806425602486888513236236137423108802247201916753920077565234",
            "0",
            "0",
            "0",
            "0",
            "-10518761841513857248722237500000/46602673429313408057548866544419",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-1428258172892895289931702359724/12304796308861003986901339501395",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-6554735334562057573907000690244/4101598769620334662300446500465",
            "0",
            "0",
            "0",
            "0",
            "29998485400030261/13124772325003045",
            "2812285512504536/6562671871872417",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "139049171124976888233895969260484304431618377538/69214558049562435163771699891079521018438378635",
            "0",
            "0",
            "0",
            "0",
            "107131888744060/1875002134999971",
            "50468778223409992392672413358064356664764615976/7690506449951381684863522210119946779826486515",
            "0",
            "0",
            "0",
            "0",
            "-6428549085746276311926625041789/1171856006227106792290649995795",
            "-11300173234494835805415860723326/5273581616170730573625433157103",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1/3",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1/3",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1/3",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "937497503124631/2812573659373893",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-1562494271875041/312508184374877",
            "0",
            "0",
            "0",
            "0",
            "0",
            "15937524603124631/2812573659373893",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-99748639305443738363876712980590575022947717802401345422606686017800327530377291651390479423483354328846698911130714321148880129887984198580371257015303716592074665828055920322256094934745536018608124610666119898167/11474569632327099169509203627606973805238861182726198799265653983550928646241941448922773359902228997648863481825464798197584176987919446695638243264774101215263346797873318456165911734731767596031127666314384321",
            "77134639146629915260818961679910180836932360931571040/231699098593127268649706383147486556376353939830107",
            "-466083507411928304804407468496644466586226777092644797976387717377537187682121103624/11879145807218353235653096639461148762446063345899386926776619213403248545064315",
            "-494330956552839266201572712197021903030563091788075750379013372808408914127568269896/890936162433507841327596956089064981009069305026458160984661704909018567108207465",
            "-1629658559912811448696695583180129918882222253349589457226653024288663634032826456/41535379179347728528731154590941292091150679793329283614260115365603184686207",
            "-148298864609409558424316392965122478446231350213636481674612809158114336926820477144/267281113516378916367587464879875034148448774417307584054275395403077139795150013",
            "-39655569514878871208011242199745395948865627600214310971065457213952214175720999745927045920324047537445710887633543240065326412915523749100711380907015694808128388001035376040429324029179324408528486977896310761226/2294935091344456982698262135275321245562795510601075311630645591639854829754220016646544224827009230382482172661376038331088248395100835801250102255661995759169612285313300933669685797441150023965303211691259013",
            "771344714561718210255508237445614361218045330310379094893735200000000/38013322842817145936631380535053854021619915566017421790118487137",
            "24104523679906918842000346477935180681985325507286597677567480693356000472288000000/1187914505487290470700443409337843486323731959471196200690086572863383492587621",
            "1972188465432325024035741567625587728047039990425748043756107391076309049047200000000/97193323917047854635814785103728611234623654979052321724456502945090066853070311",
            "104298427765040516345508315436453273158360519902082717478830122151989805819050000000/5139981208574253857949212834662804987699201076108507053582627928188111104350433",
            "23453050692351155044227051202744215546054702677576249613721941838835113666688000000/1155791053410837630424187825689191395350215863261621671627615056914989207586577",
            "107964144952139102567308199649536880932528268996311283596312547009109831400022876963722776228856141813966458054207806180026570693278449939715984465471548016084958225284404696939424289801594218784252045915404396950890/28687081101632758416130751873126108434378979376316517945350378152929201518151756557718576050658474127942908090363861816180286438921090330358400203076194770857049136512391494373136887671885865104674807538286068777",
            "0",
            "0",
            "0",
            "0",
            "0",
            "2291478819906757510242500000000/23599281308396241847092609366513",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1694478154107892399820987341685289097634005575816006204058140728444617085910682861978332374806464515038887821326895845715596137557649711137799676426454847296778216278969812662944305153931449136863429866221369950773342964762386904974634314635677/391411524558890472363006848424454390196320870849652753637466749614384818596094552882325831331215356051728521934420604575136566737356023448668977793528747066327351915453237218122116902793901155129738207821538252745327822307164361526282497655",
            "-119120407922327208358874398579813740961927275385427028130198073552672525360381264/718503456894628506118343840132584644658886972560145120676397509625275637070535",
            "3598896367189116540648911234760958505077760754821935421059789968386358961310602921850567409946583949782417380607/184187322679875393595963706580260979812108567536718246394789781468109789422526936195245814619659451258607875",
            "3817011019346795638678236339390084354123892294645963430009347565671678607841735979855200520356898252900778316503/13814052718975439658463555819520725901386729372176115144760417502162793292177859768622564299047664791657186625",
            "1799443707875906035217034462590747749413892595992655125447352142864888934902648883069514036853709991193243146619/92093449215270948190571253222229077884930358359596124762992851882108107180970619700258571555938384305990025",
            "1145100044549260529621810743772314291674530585700626138209991451657012892461222726337326491302431348075636827717/4144219921230636357544352080694977256692158507395074825208225799176868659342084485714075980787502281925150325",
            "718573558885781072088290229931322023687531012525320299324781413434303264859259225179710986602612713703195432033054930274591827929528428973714856169457720242009258082537458204623737998517691485220022530248635269555475912296382158/83501431355475125531692892516066948855150000497756453081803510013407603928673421982800744574262723179974300477939038574900008700362308487710667036283436861326336620263499289448197675467355389045529461840860047818859868531485",
            "-238239684257546746995131235401198492286299949475538871613637100351563578339666753088278844000000/23576012195522476969744398023613996275032761517127381411241854703965594784838992844217431137",
            "-7444990549967775352981643288476330892512469260397508751113396628375187944680733417816192680793146385427360000/736749244058741232279683405703845857358169420434402959476068090364342301768832884039243180793458792939621",
            "-6700492053345311400239173735479735473027546063445901569340961032598578960788148350109110711909774774208324000000/663076495420640003025405206060300519424494785783972344341314062996322654489350299480688094701907394133725421",
            "-418780750542210394602169884588228278715390010319928129617115544202106635996381830511446732998381208251401750000/41441875051788837287267485037715352312365554706217172124462577935230437842273821583851654965085055200203629",
            "-7243774782325165582812217608541653900093455056936177143643790558915848961726287917555054430763820016895360000/716826152855998911235931121464789694733540379113974959630052963511760720484926396371376591130931595810577",
            "-391322272482441448203368777249021670551258619504783126104170500446256653709993950334325053058261583101469384344276773404439916079156016676635677524053105869229186519609420273977415513594466056296180699364973338901703045800344616/208756434326307267444239215276582942398867776236870053521757070021229490538568045322461689225569144988456612750762850405493025897651709388934066336241145061714250279115583868595214764358012256563139833926950272520097768063213",
            "0",
            "0",
            "0",
            "0",
            "0",
            "18217101013136612400192314230828066300000000/12142696260817504564646095629431433184685521",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "121752/900094529"
          ],
          [
            "-191747626647368582942195845142422095337626304202430540897376947536077952622625710023526900378747484292334725246743568517388832936640829183900069229623916481853473719615815343395406822524134054339834260342354005671343331155739560511899/8874612654289573758418008687601725744290468281168285178068400586173997889923225891245633264542834955535112126583313575209477752334602086309268890668013949852261638953974419183139222616388676405336374733681302605725192949335902055",
            "1925673840559970219108819851246297718501475069479137983844367942536784/2327269189521889569732879019519073067793275833735645002198438333905",
            "-2850765732026600491258745320074162779276048567186301729655481165110799248290117482316110825845388285663/29233012556788496663072422471284835432166443921313679582391916506314573261977105739435986128465125",
            "-3023539191605171087876691665599002551119036171357276562515588705715837352671873592942712296052255334327/2192476500110775691723177066362917834851849904529958405983064014405598264220576225503558717100616375",
            "-1425379320697164913397997120806119396306373194626152695427169119442132091066273142763160297651322122971/14616472611348349389481775390953580591713028583086287431323917865346802159673199597629400220464175",
            "-907059174169219870267164418290865412425126384500188217003492944744441306422859736835636955537495655653/657743601637492384749347029129803329911007365728277829616434145373582940220601856000659488317794275",
            "-81313608269421477774918005230880918016000149363544537845586632084660314376215326157768742699197608472371379131091888670164127392535599253710283297468631851863742531043351357094968238244389968016745135694724320155094146/1893257640264235264735175172307203185992325073501353188672119788200592336798552510082986133311771600579373543434384590403483954751907711487341652545325112618715887191668538977720350431838158703166234317315980754285",
            "188714944415225586823299093932995712083502133425896913416783208266357443347447996000000/3741831145179082307213407617484648227118560711769638302582241448738450826303472279",
            "5897342343226946024374562899036569824504899663632322427280548972009217826996120113432315011342240000/116932042821461927374278422785500543379700546419640546677366672508737024278358225645437923425907",
            "5307608551204944855985795799172697871388547708502085406296484990609105577020226435746825363941316000000/105239183863009571111614593230018481984906337667558525057556809917861837390152971918842933424814507",
            "331725532238805586328868791498094691815113541725215361784810357334065050900145560565887875977665750000/6577384567728288535802933115787910492798212484225670245362573140396145760545338325689766836396843",
            "5737954865341052238738040162103398974531171741474214762714130992286005507857403209577903679354240000/113769979510991515812213275000647927142572437699084470212517449218739735356479652018443973126759",
            "44280918564228988777958836439534485503466853328817685318850867187205186176894784479832015774718185684187322537929763047454248244965242894418052112283115889288910891403994509103237545168144664522573147647279840761111832/4733208854349601351120166290358710607475557538433584460199333312133220433561093074618285946029744329910890421072398782744917353227211606569663323690004887314888748578421309722990053119006331420351495419681053243453",
            "0",
            "0",
            "0",
            "0",
            "0",
            "-400963729603716142686000100000000/275315669396526025814514259381601",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-1268345408616321076289008136165131057713545958887902433578405894833940091857234239887589710779740810282058038040642170774874742121867114785513404083257997879769360318017057317765385449325084037/1805540656123878571434904333050236599320967511977636582319687120897778339616379730486449059977727071575624283650051542282326964117230493307093802580817358414636456740245513695052370416429716435",
            "781356593959120071701786349664/36458198947920314687414038542145",
            "-23606606959009533917127729382766931117203714030331902271461992/9346006605132444434432225914380200135092506121493019453145125",
            "-25037308579770274735266120142289359302668745790112709591616168/700950673894010723361917651088625141251784590046075183672096375",
            "-3219074760400423199292662596278196880800485981783906146707272/1274452510627343788054651030555753761341701434172915446000775",
            "-7511171182050937399395998852705491589177137727519820464540152/210285410490821457106894566109484166963184243114065978197530275",
            "-2464406491539407426505100500103185381533126911913781882670113572977760341082768490198672138100407585765546771896714718306469037435525138336874470801293530791120792782469988891773/385183418722163690145293727455625914338999933704993844710707542873559677955348724606250657626292298573110302291131303226588595066735354205920645653300304769631120305608928163345",
            "1562709790584782035668921702754105231264000000/1196290615967083659540996511054054633236874839",
            "146504051071549560143083975371255326197267095510596916480000/112152072158628586304153647203790279729808502483684036875161",
            "3995565362187844666883738900028490336185010649005091104000000/3058702913643964145988004692594207840301773149794193454422817",
            "2746951168191136092018590817324903126932919878761615498000000/2102837656401912161687509752813160265546649066674420961424363",
            "47514828641618728104453937193336618948771594560713180160000/36373089427917718362712917528917419081719937268937038676519",
            "6423669968976113414945513342813961791333852140805774265031162945457145715244595100681839205690430362173103653660666211553835308821654769978757678963042827839386015006415401610933/962971720948631217582209887918502873240360056500594510683503649728980506997193444097426426466168268374954877792377938134893395798314749262475358760496995625791130348620204493601",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-133929315600217/937524553124631",
            "0",
            "0",
            "0",
            "0",
            "0",
            "312303940456307/6562671871872417",
            "0",
            "0",
            "0",
            "0",
            "0",
            "7187873140617629/6562671871872417",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        "boundary_unchanged": true,
        "original_global_H_times_inverse_zero": true,
        "nodal_evaluation_times_inverse_identity": true
      }
    },
    "41": {
      "points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "1/4",
          "1/4"
        ],
        "A2": [
          "0",
          "1"
        ],
        "A3": [
          "-1/4",
          "1/4"
        ],
        "A4": [
          "-1",
          "0"
        ],
        "A5": [
          "-1/4",
          "-1/4"
        ],
        "A6": [
          "0",
          "-1"
        ],
        "A7": [
          "1/4",
          "-1/4"
        ],
        "U0": [
          "5/14",
          "3/14"
        ],
        "U1": [
          "3/14",
          "5/14"
        ],
        "U2": [
          "-3/14",
          "5/14"
        ],
        "U3": [
          "-5/14",
          "3/14"
        ],
        "U4": [
          "-5/14",
          "-3/14"
        ],
        "U5": [
          "-3/14",
          "-5/14"
        ],
        "U6": [
          "3/14",
          "-5/14"
        ],
        "U7": [
          "5/14",
          "-3/14"
        ],
        "W0": [
          "11/28",
          "19/84"
        ],
        "W1": [
          "19/84",
          "11/28"
        ],
        "W2": [
          "-19/84",
          "11/28"
        ],
        "W3": [
          "-11/28",
          "19/84"
        ],
        "W4": [
          "-11/28",
          "-19/84"
        ],
        "W5": [
          "-19/84",
          "-11/28"
        ],
        "W6": [
          "19/84",
          "-11/28"
        ],
        "W7": [
          "11/28",
          "-19/84"
        ],
        "B0": [
          "5/12",
          "2/9"
        ],
        "B1": [
          "19/72",
          "7/24"
        ],
        "B2": [
          "-2/9",
          "5/12"
        ],
        "B3": [
          "-7/24",
          "19/72"
        ],
        "B4": [
          "-5/12",
          "-2/9"
        ],
        "B5": [
          "-19/72",
          "-7/24"
        ],
        "B6": [
          "2/9",
          "-5/12"
        ],
        "B7": [
          "7/24",
          "-19/72"
        ],
        "C0": [
          "7/24",
          "19/72"
        ],
        "C1": [
          "2/9",
          "5/12"
        ],
        "C2": [
          "-19/72",
          "7/24"
        ],
        "C3": [
          "-5/12",
          "2/9"
        ],
        "C4": [
          "-7/24",
          "-19/72"
        ],
        "C5": [
          "-2/9",
          "-5/12"
        ],
        "C6": [
          "19/72",
          "-7/24"
        ],
        "C7": [
          "5/12",
          "-2/9"
        ]
      },
      "faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A6"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A6"
        ],
        [
          "W5",
          "A6",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ],
        [
          "O",
          "A6",
          "U6"
        ],
        [
          "O",
          "U6",
          "A7"
        ],
        [
          "W6",
          "A6",
          "B6"
        ],
        [
          "W6",
          "B6",
          "C6"
        ],
        [
          "W6",
          "C6",
          "A7"
        ],
        [
          "W6",
          "A7",
          "U6"
        ],
        [
          "W6",
          "U6",
          "A6"
        ],
        [
          "O",
          "A7",
          "U7"
        ],
        [
          "O",
          "U7",
          "A0"
        ],
        [
          "W7",
          "A7",
          "B7"
        ],
        [
          "W7",
          "B7",
          "C7"
        ],
        [
          "W7",
          "C7",
          "A0"
        ],
        [
          "W7",
          "A0",
          "U7"
        ],
        [
          "W7",
          "U7",
          "A7"
        ]
      ],
      "boundary": [
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "A6",
        "A7",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "B6",
        "B7",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5",
        "C6",
        "C7"
      ],
      "steps": [
        {
          "b": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "faces": [
            [
              "W0",
              "A0",
              "B0"
            ],
            [
              "W0",
              "B0",
              "C0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "faces": [
            [
              "W0",
              "C0",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "faces": [
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "faces": [
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "faces": [
            [
              "W1",
              "C1",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "faces": [
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "faces": [
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "faces": [
            [
              "W2",
              "C2",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "faces": [
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "faces": [
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "faces": [
            [
              "W3",
              "C3",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "faces": [
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "faces": [
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "faces": [
            [
              "W4",
              "C4",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "faces": [
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "faces": [
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C5",
          "chain": [
            "A6",
            "W5"
          ],
          "faces": [
            [
              "W5",
              "C5",
              "A6"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W5",
          "chain": [
            "A6",
            "U5",
            "A5"
          ],
          "faces": [
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B6",
          "chain": [
            "C6",
            "W6",
            "A6"
          ],
          "faces": [
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C6",
          "chain": [
            "A7",
            "W6"
          ],
          "faces": [
            [
              "W6",
              "C6",
              "A7"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W6",
          "chain": [
            "A7",
            "U6",
            "A6"
          ],
          "faces": [
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "B7",
          "chain": [
            "C7",
            "W7",
            "A7"
          ],
          "faces": [
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "C7",
          "chain": [
            "A0",
            "W7"
          ],
          "faces": [
            [
              "W7",
              "C7",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ]
        },
        {
          "b": "W7",
          "chain": [
            "A0",
            "U7",
            "A7"
          ],
          "faces": [
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ]
          ]
        },
        {
          "b": "A0",
          "chain": [
            "U0",
            "O",
            "U7"
          ],
          "faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U7",
              "A0"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "faces": [
            [
              "O",
              "U0",
              "A1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "faces": [
            [
              "O",
              "A1",
              "U1"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "faces": [
            [
              "O",
              "U1",
              "A2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "faces": [
            [
              "O",
              "A2",
              "U2"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "faces": [
            [
              "O",
              "U2",
              "A3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "faces": [
            [
              "O",
              "A3",
              "U3"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "faces": [
            [
              "O",
              "U3",
              "A4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "faces": [
            [
              "O",
              "A4",
              "U4"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "faces": [
            [
              "O",
              "U4",
              "A5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A5",
          "chain": [
            "U5",
            "O"
          ],
          "faces": [
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U5",
          "chain": [
            "A6",
            "O"
          ],
          "faces": [
            [
              "O",
              "U5",
              "A6"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "A6",
          "chain": [
            "U6",
            "O"
          ],
          "faces": [
            [
              "O",
              "A6",
              "U6"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        },
        {
          "b": "U6",
          "chain": [
            "A7",
            "O"
          ],
          "faces": [
            [
              "O",
              "U6",
              "A7"
            ]
          ],
          "remaining_faces": [
            [
              "O",
              "A7",
              "U7"
            ]
          ]
        }
      ],
      "core": [
        [
          "O",
          "A7",
          "U7"
        ]
      ],
      "geometry_at_original": [
        {
          "b": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C5",
          "chain": [
            "A6",
            "W5"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W5",
          "chain": [
            "A6",
            "U5",
            "A5"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B6",
          "chain": [
            "C6",
            "W6",
            "A6"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C6",
          "chain": [
            "A7",
            "W6"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W6",
          "chain": [
            "A7",
            "U6",
            "A6"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "B7",
          "chain": [
            "C7",
            "W7",
            "A7"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "C7",
          "chain": [
            "A0",
            "W7"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "W7",
          "chain": [
            "A0",
            "U7",
            "A7"
          ],
          "m": 2,
          "K": [
            "0"
          ]
        },
        {
          "b": "A0",
          "chain": [
            "U0",
            "O",
            "U7"
          ],
          "m": 2,
          "K": [
            "15/98"
          ]
        },
        {
          "b": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A5",
          "chain": [
            "U5",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U5",
          "chain": [
            "A6",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "A6",
          "chain": [
            "U6",
            "O"
          ],
          "m": 1,
          "K": []
        },
        {
          "b": "U6",
          "chain": [
            "A7",
            "O"
          ],
          "m": 1,
          "K": []
        }
      ],
      "critical_zero_triples_at_original": [
        {
          "step": 0,
          "b": "B0",
          "triple": [
            "C0",
            "W0",
            "A0"
          ]
        },
        {
          "step": 2,
          "b": "W0",
          "triple": [
            "A1",
            "U0",
            "A0"
          ]
        },
        {
          "step": 3,
          "b": "B1",
          "triple": [
            "C1",
            "W1",
            "A1"
          ]
        },
        {
          "step": 5,
          "b": "W1",
          "triple": [
            "A2",
            "U1",
            "A1"
          ]
        },
        {
          "step": 6,
          "b": "B2",
          "triple": [
            "C2",
            "W2",
            "A2"
          ]
        },
        {
          "step": 8,
          "b": "W2",
          "triple": [
            "A3",
            "U2",
            "A2"
          ]
        },
        {
          "step": 9,
          "b": "B3",
          "triple": [
            "C3",
            "W3",
            "A3"
          ]
        },
        {
          "step": 11,
          "b": "W3",
          "triple": [
            "A4",
            "U3",
            "A3"
          ]
        },
        {
          "step": 12,
          "b": "B4",
          "triple": [
            "C4",
            "W4",
            "A4"
          ]
        },
        {
          "step": 14,
          "b": "W4",
          "triple": [
            "A5",
            "U4",
            "A4"
          ]
        },
        {
          "step": 15,
          "b": "B5",
          "triple": [
            "C5",
            "W5",
            "A5"
          ]
        },
        {
          "step": 17,
          "b": "W5",
          "triple": [
            "A6",
            "U5",
            "A5"
          ]
        },
        {
          "step": 18,
          "b": "B6",
          "triple": [
            "C6",
            "W6",
            "A6"
          ]
        },
        {
          "step": 20,
          "b": "W6",
          "triple": [
            "A7",
            "U6",
            "A6"
          ]
        },
        {
          "step": 21,
          "b": "B7",
          "triple": [
            "C7",
            "W7",
            "A7"
          ]
        },
        {
          "step": 23,
          "b": "W7",
          "triple": [
            "A0",
            "U7",
            "A7"
          ]
        }
      ],
      "all_K_polynomials_nonzero_with_original_boundary_fixed": true,
      "fixed_original_boundary_generic_vertex_surjectivity_proved_by_cap_sequence": true
    }
  },
  "root17_regular_degree5_cap": {
    "b": "P0",
    "chain": [
      "P1",
      "W0",
      "A0",
      "W3",
      "P3"
    ],
    "cap_faces": [
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W3",
        "P3",
        "P0"
      ],
      [
        "W3",
        "P0",
        "A0"
      ]
    ],
    "coarse_faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A0"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "A0",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ]
    ],
    "point_intervals": {
      "O": [
        [
          "22753769467843/500000000000000",
          "22753769477843/500000000000000"
        ],
        [
          "0",
          "0"
        ]
      ],
      "A0": [
        [
          "348517075321263/1000000000000000",
          "348517075341263/1000000000000000"
        ],
        [
          "0",
          "0"
        ]
      ],
      "A1": [
        [
          "2/75",
          "2/75"
        ],
        [
          "410253610742349/1000000000000000",
          "410253610762349/1000000000000000"
        ]
      ],
      "A2": [
        [
          "-2/5",
          "-2/5"
        ],
        [
          "0",
          "0"
        ]
      ],
      "A3": [
        [
          "2/75",
          "2/75"
        ],
        [
          "-410253610762349/1000000000000000",
          "-410253610742349/1000000000000000"
        ]
      ],
      "U0": [
        [
          "253694782367091/1000000000000000",
          "253694782387091/1000000000000000"
        ],
        [
          "77777591285941/1000000000000000",
          "77777591305941/1000000000000000"
        ]
      ],
      "U1": [
        [
          "-20862032378437/100000000000000",
          "-20862032376437/100000000000000"
        ],
        [
          "184183987623213/1000000000000000",
          "184183987643213/1000000000000000"
        ]
      ],
      "U2": [
        [
          "-20862032378437/100000000000000",
          "-20862032376437/100000000000000"
        ],
        [
          "-184183987643213/1000000000000000",
          "-184183987623213/1000000000000000"
        ]
      ],
      "U3": [
        [
          "253694782367091/1000000000000000",
          "253694782387091/1000000000000000"
        ],
        [
          "-77777591305941/1000000000000000",
          "-77777591285941/1000000000000000"
        ]
      ],
      "W0": [
        [
          "2/5",
          "2/5"
        ],
        [
          "109078507738049/500000000000000",
          "109078507748049/500000000000000"
        ]
      ],
      "W1": [
        [
          "-296234397277233/1000000000000000",
          "-296234397257233/1000000000000000"
        ],
        [
          "68590964159949/250000000000000",
          "68590964164949/250000000000000"
        ]
      ],
      "W2": [
        [
          "-296234397277233/1000000000000000",
          "-296234397257233/1000000000000000"
        ],
        [
          "-68590964164949/250000000000000",
          "-68590964159949/250000000000000"
        ]
      ],
      "W3": [
        [
          "2/5",
          "2/5"
        ],
        [
          "-109078507748049/500000000000000",
          "-109078507738049/500000000000000"
        ]
      ],
      "P0": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "P1": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "1"
        ]
      ],
      "P2": [
        [
          "-1",
          "-1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "P3": [
        [
          "0",
          "0"
        ],
        [
          "-1",
          "-1"
        ]
      ]
    },
    "pressure_intervals": {
      "A0--O": [
        "-12477683247989/1000000000000000",
        "-12477683227989/1000000000000000"
      ],
      "O--U0": [
        "105668582213327/1000000000000000",
        "105668582233327/1000000000000000"
      ],
      "A0--U0": [
        "-46595449502669/500000000000000",
        "-46595449482669/500000000000000"
      ],
      "A1--U0": [
        "-218366643876647/1000000000000000",
        "-218366643836647/1000000000000000"
      ],
      "U0--W0": [
        "380724687706041/2000000000000000",
        "380724687826041/2000000000000000"
      ],
      "A0--W0": [
        "-38868577967073/400000000000000",
        "-38868577951073/400000000000000"
      ],
      "A1--W0": [
        "56008599907253/2000000000000000",
        "56008599987253/2000000000000000"
      ],
      "A0--P0": [
        "77307726511387/1000000000000000",
        "77307726531387/1000000000000000"
      ],
      "P0--W0": [
        "39727436692591/2000000000000000",
        "39727436812591/2000000000000000"
      ],
      "P1--W0": [
        "-39727436812591/2000000000000000",
        "-39727436692591/2000000000000000"
      ],
      "A1--O": [
        "2817451540583/25000000000000",
        "2817451541083/25000000000000"
      ],
      "O--U1": [
        "1",
        "1"
      ],
      "A1--U1": [
        "-27817451541083/25000000000000",
        "-27817451540583/25000000000000"
      ],
      "A2--U1": [
        "-90017973447531/100000000000000",
        "-90017973445531/100000000000000"
      ],
      "U1--W1": [
        "1994606940853629/2000000000000000",
        "1994606940933629/2000000000000000"
      ],
      "A1--W1": [
        "230789182333011/2000000000000000",
        "230789182413011/2000000000000000"
      ],
      "A2--W1": [
        "-194247472003009/2000000000000000",
        "-194247471923009/2000000000000000"
      ],
      "A1--P1": [
        "-8140581607331/1000000000000000",
        "-8140581587331/1000000000000000"
      ],
      "P1--W1": [
        "-214508019238349/2000000000000000",
        "-214508019118349/2000000000000000"
      ],
      "P2--W1": [
        "214508019118349/2000000000000000",
        "214508019238349/2000000000000000"
      ],
      "A2--O": [
        "-9982026554469/100000000000000",
        "-9982026552469/100000000000000"
      ],
      "O--U2": [
        "1",
        "1"
      ],
      "A2--U2": [
        "-90017973447531/100000000000000",
        "-90017973445531/100000000000000"
      ],
      "A3--U2": [
        "-27817451541083/25000000000000",
        "-27817451540583/25000000000000"
      ],
      "U2--W2": [
        "1994606940853629/2000000000000000",
        "1994606940933629/2000000000000000"
      ],
      "A2--W2": [
        "-194247472003009/2000000000000000",
        "-194247471923009/2000000000000000"
      ],
      "A3--W2": [
        "230789182333011/2000000000000000",
        "230789182413011/2000000000000000"
      ],
      "A2--P2": [
        "-1013027361767/100000000000000",
        "-1013027359767/100000000000000"
      ],
      "P2--W2": [
        "214508019118349/2000000000000000",
        "214508019238349/2000000000000000"
      ],
      "P3--W2": [
        "-214508019238349/2000000000000000",
        "-214508019118349/2000000000000000"
      ],
      "A3--O": [
        "2817451540583/25000000000000",
        "2817451541083/25000000000000"
      ],
      "O--U3": [
        "105668582213327/1000000000000000",
        "105668582233327/1000000000000000"
      ],
      "A3--U3": [
        "-218366643876647/1000000000000000",
        "-218366643836647/1000000000000000"
      ],
      "A0--U3": [
        "-46595449502669/500000000000000",
        "-46595449482669/500000000000000"
      ],
      "U3--W3": [
        "380724687706041/2000000000000000",
        "380724687826041/2000000000000000"
      ],
      "A3--W3": [
        "56008599907253/2000000000000000",
        "56008599987253/2000000000000000"
      ],
      "A0--W3": [
        "-38868577967073/400000000000000",
        "-38868577951073/400000000000000"
      ],
      "A3--P3": [
        "-8140581607331/1000000000000000",
        "-8140581587331/1000000000000000"
      ],
      "P3--W3": [
        "-39727436812591/2000000000000000",
        "-39727436692591/2000000000000000"
      ],
      "P0--W3": [
        "39727436692591/2000000000000000",
        "39727436812591/2000000000000000"
      ]
    },
    "K_intervals": [
      [
        "-63757184840126263071336465887/500000000000000000000000000000",
        "-63757184828822662472884815887/500000000000000000000000000000"
      ],
      [
        "5615680595765437527115184113/250000000000000000000000000000",
        "5615680598461836928663534113/250000000000000000000000000000"
      ],
      [
        "-63757184842307833226297445887/500000000000000000000000000000",
        "-63757184826641092318123835887/500000000000000000000000000000"
      ]
    ],
    "loading_at_removed_boundary_vertex_interval": [
      "8217868322979793424803672677897360508630421391281419118968531398594880939981453933246299900885251/1114054353780583491520047947519587665158394431938993943669776692360970251344610878947463569566423578",
      "14649244329423896697887376746851080480476984062932751152011831707814935293841635214889201767286317/1985922978617443530564771033404867212993867285193099512799493724402745752655795685813521701102890726"
    ],
    "source_true_root_is_contained_in_this_certified_box": true,
    "cap_trace_isomorphism_proved": true,
    "fine_space_dimension": 39,
    "coarse_space_dimension": 39,
    "fine_evaluation_rank": 16,
    "coarse_vertex_count": 16,
    "coarse_evaluation_rank": 16,
    "coarse_surjectivity_proof": "Fine relation space has dimension one and its P0 coefficient is strictly nonzero; projection to the other16 data coordinates is onto. Full cap trace isomorphism identifies the entire coarse space with the fine space.",
    "global_zero_coarse_data_to_new_boundary_value_response_zero_at_true_root": true
  },
  "unbounded_three_boundary_vertex_positive_class": {
    "cycles": 6,
    "vertices": 15,
    "interior_vertices": 12,
    "boundary_vertices": 3,
    "points": {
      "a": [
        "-1",
        "0"
      ],
      "c0": [
        "-1/5",
        "3/10"
      ],
      "d0": [
        "1/5",
        "3/10"
      ],
      "b1": [
        "1",
        "0"
      ],
      "v1": [
        "0",
        "2"
      ],
      "b2": [
        "4",
        "-10"
      ],
      "v2": [
        "-31/6",
        "35"
      ],
      "b3": [
        "269/6",
        "-225"
      ],
      "v3": [
        "-1537/12",
        "4325/6"
      ],
      "b4": [
        "10363/12",
        "-28375/6"
      ],
      "v4": [
        "-195947/72",
        "180625/12"
      ],
      "b5": [
        "1290553/72",
        "-395625/4"
      ],
      "v5": [
        "-8204519/144",
        "22654375/72"
      ],
      "b6": [
        "53927981/144",
        "-148878125/72"
      ],
      "v6": [
        "-1029241489/864",
        "947196875/144"
      ]
    },
    "faces": [
      [
        "a",
        "d0",
        "c0"
      ],
      [
        "b1",
        "d0",
        "a"
      ],
      [
        "v1",
        "a",
        "c0"
      ],
      [
        "v1",
        "c0",
        "d0"
      ],
      [
        "v1",
        "d0",
        "b1"
      ],
      [
        "b2",
        "b1",
        "a"
      ],
      [
        "v2",
        "a",
        "v1"
      ],
      [
        "v2",
        "v1",
        "b1"
      ],
      [
        "v2",
        "b1",
        "b2"
      ],
      [
        "b3",
        "b2",
        "a"
      ],
      [
        "v3",
        "a",
        "v2"
      ],
      [
        "v3",
        "v2",
        "b2"
      ],
      [
        "v3",
        "b2",
        "b3"
      ],
      [
        "b4",
        "b3",
        "a"
      ],
      [
        "v4",
        "a",
        "v3"
      ],
      [
        "v4",
        "v3",
        "b3"
      ],
      [
        "v4",
        "b3",
        "b4"
      ],
      [
        "b5",
        "b4",
        "a"
      ],
      [
        "v5",
        "a",
        "v4"
      ],
      [
        "v5",
        "v4",
        "b4"
      ],
      [
        "v5",
        "b4",
        "b5"
      ],
      [
        "b6",
        "b5",
        "a"
      ],
      [
        "v6",
        "a",
        "v5"
      ],
      [
        "v6",
        "v5",
        "b5"
      ],
      [
        "v6",
        "b5",
        "b6"
      ]
    ],
    "steps": [
      {
        "b": "v6",
        "chain": [
          "a",
          "v5",
          "b5",
          "b6"
        ],
        "faces": [
          [
            "v6",
            "a",
            "v5"
          ],
          [
            "v6",
            "v5",
            "b5"
          ],
          [
            "v6",
            "b5",
            "b6"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ],
          [
            "b4",
            "b3",
            "a"
          ],
          [
            "v4",
            "a",
            "v3"
          ],
          [
            "v4",
            "v3",
            "b3"
          ],
          [
            "v4",
            "b3",
            "b4"
          ],
          [
            "b5",
            "b4",
            "a"
          ],
          [
            "v5",
            "a",
            "v4"
          ],
          [
            "v5",
            "v4",
            "b4"
          ],
          [
            "v5",
            "b4",
            "b5"
          ],
          [
            "b6",
            "b5",
            "a"
          ]
        ]
      },
      {
        "b": "b6",
        "chain": [
          "b5",
          "a"
        ],
        "faces": [
          [
            "b6",
            "b5",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ],
          [
            "b4",
            "b3",
            "a"
          ],
          [
            "v4",
            "a",
            "v3"
          ],
          [
            "v4",
            "v3",
            "b3"
          ],
          [
            "v4",
            "b3",
            "b4"
          ],
          [
            "b5",
            "b4",
            "a"
          ],
          [
            "v5",
            "a",
            "v4"
          ],
          [
            "v5",
            "v4",
            "b4"
          ],
          [
            "v5",
            "b4",
            "b5"
          ]
        ]
      },
      {
        "b": "v5",
        "chain": [
          "a",
          "v4",
          "b4",
          "b5"
        ],
        "faces": [
          [
            "v5",
            "a",
            "v4"
          ],
          [
            "v5",
            "v4",
            "b4"
          ],
          [
            "v5",
            "b4",
            "b5"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ],
          [
            "b4",
            "b3",
            "a"
          ],
          [
            "v4",
            "a",
            "v3"
          ],
          [
            "v4",
            "v3",
            "b3"
          ],
          [
            "v4",
            "b3",
            "b4"
          ],
          [
            "b5",
            "b4",
            "a"
          ]
        ]
      },
      {
        "b": "b5",
        "chain": [
          "b4",
          "a"
        ],
        "faces": [
          [
            "b5",
            "b4",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ],
          [
            "b4",
            "b3",
            "a"
          ],
          [
            "v4",
            "a",
            "v3"
          ],
          [
            "v4",
            "v3",
            "b3"
          ],
          [
            "v4",
            "b3",
            "b4"
          ]
        ]
      },
      {
        "b": "v4",
        "chain": [
          "a",
          "v3",
          "b3",
          "b4"
        ],
        "faces": [
          [
            "v4",
            "a",
            "v3"
          ],
          [
            "v4",
            "v3",
            "b3"
          ],
          [
            "v4",
            "b3",
            "b4"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ],
          [
            "b4",
            "b3",
            "a"
          ]
        ]
      },
      {
        "b": "b4",
        "chain": [
          "b3",
          "a"
        ],
        "faces": [
          [
            "b4",
            "b3",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ],
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ]
        ]
      },
      {
        "b": "v3",
        "chain": [
          "a",
          "v2",
          "b2",
          "b3"
        ],
        "faces": [
          [
            "v3",
            "a",
            "v2"
          ],
          [
            "v3",
            "v2",
            "b2"
          ],
          [
            "v3",
            "b2",
            "b3"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ],
          [
            "b3",
            "b2",
            "a"
          ]
        ]
      },
      {
        "b": "b3",
        "chain": [
          "b2",
          "a"
        ],
        "faces": [
          [
            "b3",
            "b2",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ],
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ]
        ]
      },
      {
        "b": "v2",
        "chain": [
          "a",
          "v1",
          "b1",
          "b2"
        ],
        "faces": [
          [
            "v2",
            "a",
            "v1"
          ],
          [
            "v2",
            "v1",
            "b1"
          ],
          [
            "v2",
            "b1",
            "b2"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ],
          [
            "b2",
            "b1",
            "a"
          ]
        ]
      },
      {
        "b": "b2",
        "chain": [
          "b1",
          "a"
        ],
        "faces": [
          [
            "b2",
            "b1",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ],
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ]
        ]
      },
      {
        "b": "v1",
        "chain": [
          "a",
          "c0",
          "d0",
          "b1"
        ],
        "faces": [
          [
            "v1",
            "a",
            "c0"
          ],
          [
            "v1",
            "c0",
            "d0"
          ],
          [
            "v1",
            "d0",
            "b1"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ],
          [
            "b1",
            "d0",
            "a"
          ]
        ]
      },
      {
        "b": "b1",
        "chain": [
          "d0",
          "a"
        ],
        "faces": [
          [
            "b1",
            "d0",
            "a"
          ]
        ],
        "remaining_faces": [
          [
            "a",
            "d0",
            "c0"
          ]
        ]
      }
    ],
    "core": [
      [
        "a",
        "d0",
        "c0"
      ]
    ],
    "construction_repeats_one_m1_and_one_regular_m3_cap_for_any_positive_cycle_count": true
  },
  "true_nonzero_beta25_regular_degree5_test": {
    "curve_parameter": "beta_odd=t, mu=22",
    "coordinate_order": [
      "a",
      "b",
      "ux",
      "uy",
      "wx",
      "wy",
      "xi_odd",
      "mu",
      "beta_even",
      "beta_odd"
    ],
    "curve_first_derivative": [
      "-5393339867/200429364",
      "121023797/200429364",
      "-157490543881/25654958592",
      "42972101435/8551652864",
      "-4577344603/699172200",
      "10281414941/2097516600",
      "-153059/14298",
      "0",
      "12298/7149",
      "1"
    ],
    "regular_8x8_implicit_function_minor": "-14366165254583353344000/1849",
    "b": "P0",
    "chain": [
      "P1",
      "W0",
      "A0",
      "W5",
      "P5"
    ],
    "point_first_derivatives": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "-5393339867/200429364",
        "0"
      ],
      "A1": [
        "0",
        "121023797/200429364"
      ],
      "A2": [
        "5393339867/200429364",
        "-5393339867/66809788"
      ],
      "A3": [
        "-121023797/601288092",
        "0"
      ],
      "A4": [
        "0",
        "5393339867/66809788"
      ],
      "A5": [
        "121023797/601288092",
        "-121023797/200429364"
      ],
      "U0": [
        "-157490543881/25654958592",
        "42972101435/8551652864"
      ],
      "U1": [
        "157490543881/25654958592",
        "-57259221223/4275826432"
      ],
      "U2": [
        "57259221223/12827479296",
        "-157490543881/8551652864"
      ],
      "U3": [
        "-42972101435/25654958592",
        "157490543881/8551652864"
      ],
      "U4": [
        "42972101435/25654958592",
        "57259221223/4275826432"
      ],
      "U5": [
        "-57259221223/12827479296",
        "-42972101435/8551652864"
      ],
      "W0": [
        "-4577344603/699172200",
        "10281414941/2097516600"
      ],
      "W1": [
        "4577344603/699172200",
        "-15457343243/1048758300"
      ],
      "W2": [
        "15457343243/3146274900",
        "-4577344603/233057400"
      ],
      "W3": [
        "-10281414941/6292549800",
        "4577344603/233057400"
      ],
      "W4": [
        "10281414941/6292549800",
        "15457343243/1048758300"
      ],
      "W5": [
        "-15457343243/3146274900",
        "-10281414941/2097516600"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "P4": [
        "0",
        "0"
      ],
      "P5": [
        "0",
        "0"
      ]
    },
    "pressure_values_and_first_derivatives": {
      "A0--O": [
        "1",
        "0"
      ],
      "O--U0": [
        "22",
        "0"
      ],
      "A0--U0": [
        "-23",
        "0"
      ],
      "A1--U0": [
        "-21",
        "153059/14298"
      ],
      "U0--W0": [
        "22",
        "-38055/9532"
      ],
      "A0--W0": [
        "1",
        "38055/9532"
      ],
      "A1--W0": [
        "-1",
        "-191953/28596"
      ],
      "A0--P0": [
        "0",
        "12298/7149"
      ],
      "P0--W0": [
        "-1",
        "-163357/28596"
      ],
      "P1--W0": [
        "1",
        "163357/28596"
      ],
      "A1--O": [
        "-1",
        "-153059/14298"
      ],
      "O--U1": [
        "22",
        "0"
      ],
      "A1--U1": [
        "-21",
        "153059/14298"
      ],
      "A2--U1": [
        "-23",
        "0"
      ],
      "U1--W1": [
        "22",
        "-38055/9532"
      ],
      "A1--W1": [
        "-1",
        "-191953/28596"
      ],
      "A2--W1": [
        "1",
        "38055/9532"
      ],
      "A1--P1": [
        "0",
        "1"
      ],
      "P1--W1": [
        "1",
        "163357/28596"
      ],
      "P2--W1": [
        "-1",
        "-163357/28596"
      ],
      "A2--O": [
        "1",
        "0"
      ],
      "O--U2": [
        "22",
        "0"
      ],
      "A2--U2": [
        "-23",
        "0"
      ],
      "A3--U2": [
        "-21",
        "153059/14298"
      ],
      "U2--W2": [
        "22",
        "-38055/9532"
      ],
      "A2--W2": [
        "1",
        "38055/9532"
      ],
      "A3--W2": [
        "-1",
        "-191953/28596"
      ],
      "A2--P2": [
        "0",
        "12298/7149"
      ],
      "P2--W2": [
        "-1",
        "-163357/28596"
      ],
      "P3--W2": [
        "1",
        "163357/28596"
      ],
      "A3--O": [
        "-1",
        "-153059/14298"
      ],
      "O--U3": [
        "22",
        "0"
      ],
      "A3--U3": [
        "-21",
        "153059/14298"
      ],
      "A4--U3": [
        "-23",
        "0"
      ],
      "U3--W3": [
        "22",
        "-38055/9532"
      ],
      "A3--W3": [
        "-1",
        "-191953/28596"
      ],
      "A4--W3": [
        "1",
        "38055/9532"
      ],
      "A3--P3": [
        "0",
        "1"
      ],
      "P3--W3": [
        "1",
        "163357/28596"
      ],
      "P4--W3": [
        "-1",
        "-163357/28596"
      ],
      "A4--O": [
        "1",
        "0"
      ],
      "O--U4": [
        "22",
        "0"
      ],
      "A4--U4": [
        "-23",
        "0"
      ],
      "A5--U4": [
        "-21",
        "153059/14298"
      ],
      "U4--W4": [
        "22",
        "-38055/9532"
      ],
      "A4--W4": [
        "1",
        "38055/9532"
      ],
      "A5--W4": [
        "-1",
        "-191953/28596"
      ],
      "A4--P4": [
        "0",
        "12298/7149"
      ],
      "P4--W4": [
        "-1",
        "-163357/28596"
      ],
      "P5--W4": [
        "1",
        "163357/28596"
      ],
      "A5--O": [
        "-1",
        "-153059/14298"
      ],
      "O--U5": [
        "22",
        "0"
      ],
      "A5--U5": [
        "-21",
        "153059/14298"
      ],
      "A0--U5": [
        "-23",
        "0"
      ],
      "U5--W5": [
        "22",
        "-38055/9532"
      ],
      "A5--W5": [
        "-1",
        "-191953/28596"
      ],
      "A0--W5": [
        "1",
        "38055/9532"
      ],
      "A5--P5": [
        "0",
        "1"
      ],
      "P5--W5": [
        "1",
        "163357/28596"
      ],
      "P0--W5": [
        "-1",
        "-163357/28596"
      ]
    },
    "three_K_values_and_derivatives": [
      {
        "value": "0",
        "derivative": "-1285141/36030960"
      },
      {
        "value": "-8987/6075",
        "derivative": "2328109509493/70791185250"
      },
      {
        "value": "0",
        "derivative": "-1285141/36030960"
      }
    ],
    "removed_vertex_loading_value": "0",
    "removed_vertex_loading_first_derivative": "6246383/922221",
    "coarse_points": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/15",
        "43/45"
      ],
      "W1": [
        "-1/15",
        "52/45"
      ],
      "W2": [
        "-52/135",
        "1/5"
      ],
      "W3": [
        "-43/135",
        "-1/5"
      ],
      "W4": [
        "43/135",
        "-52/45"
      ],
      "W5": [
        "52/135",
        "-43/45"
      ],
      "P1": [
        "0",
        "43/42"
      ],
      "P2": [
        "-3/2",
        "9/2"
      ],
      "P3": [
        "-43/126",
        "0"
      ],
      "P4": [
        "0",
        "-9/2"
      ],
      "P5": [
        "43/126",
        "-43/42"
      ]
    },
    "coarse_faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P4"
      ],
      [
        "W3",
        "P4",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "P4"
      ],
      [
        "W4",
        "P4",
        "P5"
      ],
      [
        "W4",
        "P5",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "P5"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ]
    ],
    "coarse_H0_full_minor": {
      "rank": 53,
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        39,
        40,
        42,
        45,
        46,
        48,
        49,
        51,
        53,
        54,
        55,
        60,
        61,
        62,
        67,
        69,
        74
      ],
      "determinant": "263674175497735501080252561779404832978426553958400000/90803204270225034364521"
    },
    "coarse_space_dimension": 57,
    "coarse_evaluation_rank": 24,
    "base_cap_compatibility_codimension": 2,
    "base_actual_outside_compatibility_rank": 2,
    "base_points": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/15",
        "43/45"
      ],
      "W1": [
        "-1/15",
        "52/45"
      ],
      "W2": [
        "-52/135",
        "1/5"
      ],
      "W3": [
        "-43/135",
        "-1/5"
      ],
      "W4": [
        "43/135",
        "-52/45"
      ],
      "W5": [
        "52/135",
        "-43/45"
      ],
      "P0": [
        "3/2",
        "0"
      ],
      "P1": [
        "0",
        "43/42"
      ],
      "P2": [
        "-3/2",
        "9/2"
      ],
      "P3": [
        "-43/126",
        "0"
      ],
      "P4": [
        "0",
        "-9/2"
      ],
      "P5": [
        "43/126",
        "-43/42"
      ]
    },
    "fine_faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P4"
      ],
      [
        "W3",
        "P4",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "P4"
      ],
      [
        "W4",
        "P4",
        "P5"
      ],
      [
        "W4",
        "P5",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "P5"
      ],
      [
        "W5",
        "P5",
        "P0"
      ],
      [
        "W5",
        "P0",
        "A0"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ]
    ],
    "base_cap_compatibility_matrix": [
      [
        "-1869840/3613",
        "-46067/3613",
        "114394/10839",
        "1860300/3613",
        "-207105/7226",
        "76985/3613",
        "9540/3613",
        "-6581/7226",
        "8171/10839",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "264600/3613",
        "1350/3613",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "12195/4706",
        "-55435/84708",
        "-21065/28236",
        "182925/362",
        "-606595/28236",
        "-199445/9412",
        "-1195110/2353",
        "-388045/42354",
        "-147455/14118",
        "0",
        "0",
        "1215/2353",
        "238140/2353"
      ]
    ],
    "base_compatibility_rank_on_global_zero_old_values": 1,
    "base_harmless_dimension_increment": 0,
    "base_data_constraint_increment": 1,
    "base_absorbed_compatibility_count": 1,
    "nonzero_t_cap_has_full19dim_trace_and_zero_clamped_kernel_proved": true,
    "same_true_secondary_bad_family_is_a_regular_degree5_global_lock_for_all_small_nonzero_t_proved": true,
    "six_boundary_pressure_geometric_units_at_base": {
      "P0": {
        "chain": [
          "P1",
          "W0",
          "A0",
          "W5",
          "P5"
        ],
        "middle_endpoint_coefficient": "836/129",
        "middle_K": "-8987/6075",
        "outer_direction_determinant": "14792/6075",
        "left_pressure_weight": "-1",
        "right_pressure_weight": "-1",
        "left_endpoint_over_beta_unit": "9405/7396",
        "right_endpoint_over_beta_unit": "9405/7396",
        "boundary_loading_over_beta_unit": "43681/11094"
      },
      "P1": {
        "chain": [
          "P2",
          "W1",
          "A1",
          "W0",
          "P0"
        ],
        "middle_endpoint_coefficient": "-2940",
        "middle_K": "1/135",
        "outer_direction_determinant": "-4/945",
        "left_pressure_weight": "1",
        "right_pressure_weight": "1",
        "left_endpoint_over_beta_unit": "-2205/2",
        "right_endpoint_over_beta_unit": "-2205/2",
        "boundary_loading_over_beta_unit": "-5145"
      },
      "P2": {
        "chain": [
          "P3",
          "W2",
          "A2",
          "W1",
          "P1"
        ],
        "middle_endpoint_coefficient": "836/129",
        "middle_K": "-8987/6075",
        "outer_direction_determinant": "14792/6075",
        "left_pressure_weight": "-1",
        "right_pressure_weight": "-1",
        "left_endpoint_over_beta_unit": "9405/7396",
        "right_endpoint_over_beta_unit": "9405/7396",
        "boundary_loading_over_beta_unit": "43681/11094"
      },
      "P3": {
        "chain": [
          "P4",
          "W3",
          "A3",
          "W2",
          "P2"
        ],
        "middle_endpoint_coefficient": "-2940",
        "middle_K": "1/135",
        "outer_direction_determinant": "-4/945",
        "left_pressure_weight": "1",
        "right_pressure_weight": "1",
        "left_endpoint_over_beta_unit": "-2205/2",
        "right_endpoint_over_beta_unit": "-2205/2",
        "boundary_loading_over_beta_unit": "-5145"
      },
      "P4": {
        "chain": [
          "P5",
          "W4",
          "A4",
          "W3",
          "P3"
        ],
        "middle_endpoint_coefficient": "836/129",
        "middle_K": "-8987/6075",
        "outer_direction_determinant": "14792/6075",
        "left_pressure_weight": "-1",
        "right_pressure_weight": "-1",
        "left_endpoint_over_beta_unit": "9405/7396",
        "right_endpoint_over_beta_unit": "9405/7396",
        "boundary_loading_over_beta_unit": "43681/11094"
      },
      "P5": {
        "chain": [
          "P0",
          "W5",
          "A5",
          "W4",
          "P4"
        ],
        "middle_endpoint_coefficient": "-2940",
        "middle_K": "1/135",
        "outer_direction_determinant": "-4/945",
        "left_pressure_weight": "1",
        "right_pressure_weight": "1",
        "left_endpoint_over_beta_unit": "-2205/2",
        "right_endpoint_over_beta_unit": "-2205/2",
        "boundary_loading_over_beta_unit": "-5145"
      }
    },
    "universal_three_force_boundary_balance_loading_identity_verified_symbolically": true,
    "entire_nearby_nonzero_beta_bad_set_covered_by_six_regular_degree5_caps_proved": true,
    "each_nonzero_beta_i_bad_point_has_good24_coarsening_at_P_i_proved": true,
    "coarse_full_interpolation_holds_on_full_neighborhood_not_only_the_curve": true,
    "source": "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\验证\\branch25_symmetric.json",
    "source_sha256": "3e4270d1cbe26e6367935469336e64ba7651817112f31c60bc4e39c9fcc6ba83"
  },
  "regular_boundary_degree_at_most4_cap_preserves_full_vertex_relation_space_proved": true,
  "regular_degree5_cap_adds_exactly_zero_or_one_global_data_constraint_proved": true,
  "general_cap_compatibility_separates_harmless_dimension_jump_and_loaded_constraint_proved": true,
  "arbitrary_T_fixed_boundary_density_proved": false,
  "universal_defect1_single_vertex_repair_proved": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\four_star_original_fiber_certificates.json": "d45d0b422aecc25f02ff019023e634de6552f44430347876087a67e649219a00",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cap_trace.py": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  }
}

==> anc/certificates/cert-006-boundary_cap_reduction_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "28a12a9bcf01b5171eb50d9df6741414bc6fa0c8968df211da0c78f1e97966ff",
  "local_caps": {
    "regular_m1": {
      "physical_space_dimension": 10,
      "physical_trace_rank": 7,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "regular_m2": {
      "physical_space_dimension": 13,
      "physical_trace_rank": 11,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "regular_m3": {
      "physical_space_dimension": 16,
      "physical_trace_rank": 15,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "regular_m4": {
      "physical_space_dimension": 19,
      "physical_trace_rank": 19,
      "physical_new_value_free": false,
      "saved_full_trace_annihilator_replayed": true
    },
    "regular_m5": {
      "physical_space_dimension": 22,
      "physical_trace_rank": 22,
      "physical_new_value_free": false,
      "saved_full_trace_annihilator_replayed": true
    },
    "flat_m2": {
      "physical_space_dimension": 13,
      "physical_trace_rank": 10,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "one_flat_m3": {
      "physical_space_dimension": 16,
      "physical_trace_rank": 14,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "all_flat_m3": {
      "physical_space_dimension": 16,
      "physical_trace_rank": 13,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "all_flat_m4": {
      "physical_space_dimension": 19,
      "physical_trace_rank": 16,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    }
  },
  "tree_topologies": {
    "31": {
      "proper_complete_star_peelings_replayed": 28,
      "original_zero_K_count": 12,
      "world_polynomial_recursive_inverse": {
        "all_physical_node_values_identity": true,
        "all_internal_edge_value_and_both_gradient_polynomials_equal": true,
        "scalar_exact_trace_checks": 16740,
        "vertex_count": 31
      }
    },
    "41": {
      "proper_complete_star_peelings_replayed": 38,
      "original_zero_K_count": 16
    }
  },
  "unbounded_growth_witness_peeling_replayed": true,
  "root17_regular_degree5_cap": {
    "independent_K_intervals_exclude_zero": true,
    "independent_removed_vertex_loading_interval": [
      "60716881446375757717053822668817519359957723525635188666581369700765224048833575908946978859071002995214333506011507984356952355477231/8231076900339957740428900882680757208116382312990950750083007989966267680472773975080825830538243526701427934963885611432362814255118018",
      "2511044310225382476309193816317916383273046674148461223040840454802885823147650456456449840528407261782726759758949596366088323642262098992337931417/340409408421634705366574928497572398932061143609003024650670829167263713404477226177969230525082710598530997824795985183226329804536018785344780608526"
    ],
    "true_root_coarse16_surjectivity_follows_from_full_relation_projection": true,
    "root_box_not_replaced_by_rational_centre": true
  },
  "true_nonzero_beta25_regular_degree5_test": {
    "full25_G_and_all_manual_directional_G_derivatives_zero": true,
    "both_outer_collinearity_derivatives_nonzero_replayed": true,
    "removed_vertex_loading_derivative": "6246383/922221",
    "fresh_coarse24_H0_minor_order": 53,
    "physical_base_cap": {
      "physical_space_dimension": 19,
      "physical_trace_rank": 17,
      "physical_new_value_free": true,
      "saved_full_trace_annihilator_replayed": true
    },
    "global_compatibility_ranks": [
      2,
      1
    ],
    "same_nonzero_beta_bad_curve_is_regular_degree5_global_lock_proved": true,
    "six_boundary_geometric_units_and_nonzero_loading_over_beta_factors_independently_replayed": true,
    "entire_nearby_nonzero_beta_bad_set_covered_by_six_regular_degree5_caps_proved": true
  },
  "method": "Independent world monomial edge values and both gradients, complete trace annihilators, independent topology checks, midpoint-radius area/pressure replay. The general theorems have complete written proofs.",
  "universal_arbitrary_T_goal_complete": false
}

==> anc/certificates/cert-007-boundary_cap_trace.py <==
"""Full first-jet interfaces for a boundary fan; no vertex-only gluing."""
import sympy as S
from star_polynomial_response import src,h_matrices,area


def matrix(p,f):
    hf,h0=h_matrices(p,f,False)
    return S.Matrix(hf).row_join(S.Matrix(h0)) if hf else S.zeros(0,3*len(p)+len(f))


def chain_at_vertex(f,b):
    nxt={}
    for t in f:
        if b in t:
            k=t.index(b);a,c=t[(k+1)%3],t[(k+2)%3]
            assert a not in nxt;nxt[a]=c
    starts=set(nxt)-set(nxt.values());assert len(starts)==1
    chain=[starts.pop()]
    while chain[-1] in nxt:
        chain.append(nxt[chain[-1]]);assert len(chain)<=len(nxt)+1
    assert len(chain)==len(nxt)+1
    return chain


def is_disk(f):
    if not f:return False
    adj=src.topology(f);vertices={v for t in f for v in t}
    if len(vertices)-len(adj)+len(f)!=1:return False
    bd=[e for e,z in adj.items() if len(z)==1]
    if any(len(z)>2 for z in adj.values()):return False
    graph={v:set() for e in bd for v in e}
    for a,b in bd:graph[a].add(b);graph[b].add(a)
    if not graph or any(len(z)!=2 for z in graph.values()):return False
    seen={next(iter(graph))}
    while True:
        new=seen|{b for a in seen for b in graph[a]}
        if new==seen:break
        seen=new
    if len(seen)!=len(graph):return False
    face_graph=[set() for _ in f]
    for pair in adj.values():
        if len(pair)==2:
            a,b=pair[0][0],pair[1][0];face_graph[a].add(b);face_graph[b].add(a)
    seen={0}
    while True:
        new=seen|{b for a in seen for b in face_graph[a]}
        if new==seen:break
        seen=new
    return len(seen)==len(f)


def trace_matrix(p,f,chain):
    """Corner values/physical gradients, plus unscaled ccw-normal mid derivatives."""
    vs=list(p);nv=len(vs);m=len(chain)-1;T=S.zeros(4*m+3,3*nv+len(f));adj=src.topology(f)
    for i,a in enumerate(chain):
        T[3*i,vs.index(a)]=1
        for k in [0,1]:T[3*i+1+k,nv+2*vs.index(a)+k]=1
    for i,(a,b) in enumerate(zip(chain,chain[1:])):
        pair=adj[tuple(sorted((a,b)))];assert len(pair)==1
        j,c=pair[0];e=S.Matrix(p[b])-S.Matrix(p[a]);nu=S.Matrix([-e[1],e[0]]);d=S.Matrix(p[c])-S.Matrix(p[a]);n2=(e.T*e)[0]
        xi=(e.T*d)[0]/n2;eta=(nu.T*d)[0]/n2;assert eta!=0
        fa=S.zeros(1,T.cols);fb=fa.copy();ga=S.zeros(2,T.cols);gb=ga.copy();q=fa.copy()
        fa[vs.index(a)]=1;fb[vs.index(b)]=1;q[3*nv+j]=1
        for k in [0,1]:ga[k,nv+2*vs.index(a)+k]=1;gb[k,nv+2*vs.index(b)+k]=1
        base=fa+e.T*ga/3+xi*(fb-fa-e.T*(ga+gb)/3)
        T[3*(m+1)+i,:]=3*(q-base)/(2*eta)+nu.T*(ga+gb)/4
    return T


def local_data(points,chain,b):
    p={a:tuple(S.Rational(z) for z in points[a]) for a in [b]+chain};m=len(chain)-1
    f=[(b,a,c) for a,c in zip(chain,chain[1:])];assert all(area(p[t[0]],p[t[1]],p[t[2]])>0 for t in f)
    vs=list(p);nv=len(vs);H=matrix(p,f);T=trace_matrix(p,f,chain)
    # Any zero link trace has only the b jet left. Use the affine field ell,
    # whose value at b is f_b and whose linear coefficients are grad_b/3.
    J=S.zeros(H.cols,3);J[0,:]=S.Matrix([[1,*p[b]]]);J[nv,1]=3;J[nv+1,2]=3
    K=S.Matrix([[area(p[chain[i-1]],p[chain[i]],p[chain[i+1]])*z for z in (1,*p[chain[i]])] for i in range(1,m)]) if m>1 else S.zeros(0,3)
    assert T*J==S.zeros(T.rows,3)
    assert H.to_DM().rank()==m-1 and T.to_DM().rank()==4*m+3
    assert H*J==S.zeros(0,3) if m==1 else True
    for i,a in enumerate(chain[1:-1]):
        edge=tuple(sorted((b,a)));edges=list(src.operators(p,f)[1]);row=edges.index(edge)
        assert all(S.cancel((H*J)[row,j]*K[i,0]-(H*J)[row,0]*K[i,j])==0 for j in range(3))
        assert ((H*J)[row,0]==0)==(K[i,0]==0)
    r=K.to_DM().rank();epsilon=K.col_join(S.Matrix([[1,*p[b]]])).to_DM().rank()-r
    tr=H.col_join(T).to_DM().rank()-H.rows
    assert tr==3*m+4+r
    value=S.zeros(1,H.cols);value[0]=1
    assert H.col_join(T).col_join(value).to_DM().rank()-H.rows==tr+epsilon
    # L maps freely specified full link jets to cap parameters, with b jet=0.
    L=S.zeros(H.cols,T.rows)
    for i,a in enumerate(chain):
        j=vs.index(a);L[j,3*i]=1
        for k in [0,1]:L[nv+2*j+k,3*i+1+k]=1
    for i,(a,c) in enumerate(zip(chain,chain[1:])):
        e=S.Matrix(p[c])-S.Matrix(p[a]);nu=S.Matrix([-e[1],e[0]]);d=S.Matrix(p[b])-S.Matrix(p[a]);n2=(e.T*e)[0]
        xi=(e.T*d)[0]/n2;eta=(nu.T*d)[0]/n2
        fa=L[vs.index(a),:];fc=L[vs.index(c),:];ga=L[nv+2*vs.index(a):nv+2*vs.index(a)+2,:];gc=L[nv+2*vs.index(c):nv+2*vs.index(c)+2,:]
        n=S.zeros(1,T.rows);n[3*(m+1)+i]=1
        L[3*nv+i,:]=fa+e.T*ga/3+xi*(fc-fa-e.T*(ga+gc)/3)+eta*(4*n-nu.T*(ga+gc))/6
    assert T*L==S.eye(T.rows)
    B=H[:,[0,nv,nv+1]];left=B.T.nullspace();C=S.Matrix.hstack(*left).T*H*L if left else S.zeros(0,T.rows)
    assert C.to_DM().rank()==m-1-r
    return {'points':p,'faces':f,'chain':chain,'b':b,'H':H,'T':T,'J':J,'K':K,'rank_K':r,'epsilon':epsilon,'trace_rank':tr,'compatibility':C,'link_lift':L,'centre_matrix':B}


def peel(f,preferred=()):
    f=[tuple(t) for t in f];assert is_disk(f);steps=[];preferred=list(preferred)
    while len(f)>1:
        adj=src.topology(f);bd={v for e,z in adj.items() if len(z)==1 for v in e};chosen=None
        order=([preferred.pop(0)] if preferred else sorted(bd))
        for b in order:
            star=[t for t in f if b in t]
            if b not in bd or not 1<=len(star)<=3:continue
            ff=[t for t in f if b not in t]
            if {v for t in ff for v in t}!={v for t in f for v in t}-{b} or not is_disk(ff):continue
            chosen={'b':b,'chain':chain_at_vertex(f,b),'faces':star,'remaining_faces':ff};break
        assert chosen is not None,('no proper low-degree cap',sorted(bd))
        steps.append(chosen);f=chosen['remaining_faces']
    return steps,f


def extend(p,f,b,chain,old_p,old_f,old):
    """Preserve the entire old function and add an independently prescribed b value."""
    d=local_data(p,chain,b);m=len(chain)-1;assert m<=3 and d['rank_K']==m-1 and d['epsilon']==1
    vs=list(p);nv=len(vs);ov=list(old_p);on=len(ov);target=S.zeros(3*nv+len(f),nv)
    for a in ov:
        i=vs.index(a);j=ov.index(a)
        for c in ov:target[i,vs.index(c)]=old[j,ov.index(c)]
        for k in [0,1]:
            for c in ov:target[nv+2*i+k,vs.index(c)]=old[on+2*j+k,ov.index(c)]
    for j,t in enumerate(old_f):
        i=next(i for i,u in enumerate(f) if set(t)==set(u))
        for c in ov:target[3*nv+i,vs.index(c)]=old[3*on+j,ov.index(c)]
    trace=trace_matrix(old_p,old_f,chain)*old
    tau=S.zeros(trace.rows,nv)
    for c in ov:tau[:,vs.index(c)]=trace[:,ov.index(c)]
    loc=d['link_lift']*tau;lv=list(d['points']);ln=len(lv);loc[0,vs.index(b)]=1
    gradcols=[ln,ln+1];B=d['H'][:,gradcols];res=d['H']*loc
    if m==2:gg=-B.T*res/(B*B.T)[0]
    elif m==3:gg=-B.inv()*res
    else:gg=S.zeros(2,nv)
    loc[ln:ln+2,:]=gg;assert d['H']*loc==S.zeros(m-1,nv)
    for k in [0,1]:target[nv+2*vs.index(b)+k,:]=gg[k,:]
    target[vs.index(b),vs.index(b)]=1
    for i,t in enumerate(d['faces']):
        j=next(j for j,u in enumerate(f) if set(t)==set(u));target[3*nv+j,:]=loc[3*ln+i,:]
    assert target[:nv,:]==S.eye(nv) and matrix(p,f)*target==S.zeros(matrix(p,f).rows,nv)
    return target


def recursive_interpolator(p,f,steps,core):
    x,y=S.symbols('x y');cv=[v for v in p if v in core[0]];cp={v:p[v] for v in cv};nf=1
    affine=S.Matrix([[1,*p[v]] for v in cv]).inv();old=S.zeros(3*len(cp)+nf,len(cp))
    old[:len(cp),:]=S.eye(len(cp))
    for i in range(len(cp)):old[len(cp)+2*i:len(cp)+2*i+2,:]=affine[1:3,:]
    old[3*len(cp),:]=S.ones(1,3)/3
    cf=[tuple(core[0])]
    for step in reversed(steps):
        ff=cf+[tuple(t) for t in step['faces']];used={v for t in ff for v in t};pp={v:p[v] for v in p if v in used}
        old=extend(pp,ff,step['b'],step['chain'],cp,cf,old);cp,cf=pp,ff
    # Reorder final face rows to the input order.
    out=old.copy()
    for i,t in enumerate(f):out[3*len(p)+i,:]=old[3*len(p)+next(j for j,u in enumerate(cf) if set(t)==set(u)),:]
    assert matrix(p,f)*out==S.zeros(matrix(p,f).rows,len(p)) and out[:len(p),:]==S.eye(len(p))
    return out


==> anc/certificates/cert-008-boundary_cardinal_basis.py <==
"""Explicit global C1 cubic nodal functions for low-degree boundary vertices."""
import itertools
import sympy as S
from star_polynomial_response import src,h_matrices

MONOMIALS=[(i,j) for i in range(4) for j in range(4-i)]

def boundary_basis(p,faces):
    vs=list(p);nv=len(vs);adj=src.topology(faces);boundary={v for e,z in adj.items() if len(z)==1 for v in e}
    nodes=[];gradients={}
    for v in vs:
        if v not in boundary:continue
        neighbours=[next(x for x in e if x!=v) for e,z in adj.items() if len(z)==2 and v in e]
        if len(neighbours)>2:continue
        D=S.Matrix([[p[w][k]-p[v][k] for k in [0,1]] for w in neighbours])
        if not neighbours:g=S.zeros(2,1)
        elif len(neighbours)==1:g=-3*D.T/(D*D.T)[0]
        else:assert D.det()!=0;g=D.inv()*S.Matrix([-3,-3])
        nodes.append(v);gradients[v]=g
    B=S.zeros(3*nv+len(faces),len(nodes))
    for j,v in enumerate(nodes):
        i=vs.index(v);B[i,j]=1;B[nv+2*i:nv+2*i+2,j]=gradients[v]
    hf,h0=h_matrices(p,faces,False);H=S.Matrix(hf).row_join(S.Matrix(h0))
    assert H*B==S.zeros(H.rows,B.cols)
    active=[v for v in vs if v not in nodes]
    return {'basis':B,'nodes':nodes,'gradients':gradients,'active':active,'H':H}

def polynomial_coefficients(p,faces):
    vs=list(p);nv=len(p);P=S.zeros(3*nv+len(faces),10)
    x,y=S.symbols('x y')
    for col,(a,b) in enumerate(MONOMIALS):
        expr=x**a*y**b
        for i,v in enumerate(vs):
            sub={x:p[v][0],y:p[v][1]};P[i,col]=expr.subs(sub)
            P[nv+2*i,col]=S.diff(expr,x).subs(sub);P[nv+2*i+1,col]=S.diff(expr,y).subs(sub)
        for i,T in enumerate(faces):
            total=0
            for order in itertools.permutations(T):
                z=S.Integer(1)
                for k in range(a):z*=p[order[k]][0]
                for k in range(a,a+b):z*=p[order[k]][1]
                total+=z
            P[3*nv+i,col]=total/6
    return P

def interpolator(p,faces):
    rec=boundary_basis(p,faces);vs=list(p);nv=len(vs);P=polynomial_coefficients(p,faces);indices=[vs.index(v) for v in rec['active']]
    assert rec['H']*P==S.zeros(rec['H'].rows,10)
    A=P[indices,:]
    if A.to_DM().rank()!=len(indices):return rec|{'polynomial_matrix':A,'right_inverse':None}
    cols=list(A.rref()[1]);selector=S.eye(nv)[indices,:]
    C=P[:,cols]*A[:,cols].inv()*selector if cols else S.zeros(P.rows,nv)
    low=[vs.index(v) for v in rec['nodes']]
    C+=rec['basis']*(S.eye(nv)-C[:nv,:])[low,:]
    assert C[:nv,:]==S.eye(nv) and rec['H']*C==S.zeros(rec['H'].rows,nv)
    return rec|{'polynomial_matrix':A,'selected_polynomial_columns':cols,'right_inverse':C}


==> anc/certificates/cert-009-certify_conic_split_limit.py <==
"""Exact rational replay of split-limit examples, independently of the modular probe."""
from pathlib import Path
import json,hashlib,sys
import sympy as S
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE))
from conic_volume_reduction import boundary,topology

def matrix(t,faces):
    inside=[v for v in t if v not in boundary(faces)];idx={v:i for i,v in enumerate(inside)}
    J=S.zeros(len(faces),2*len(inside))
    for row,T in enumerate(faces):
        for v in T:
            if v in idx:
                J[row,2*idx[v]]=1
                J[row,2*idx[v]+1]=sum(1/(t[v]-t[w]) for w in T if w!=v)
    return J,inside

def quad(t,faces):
    inside=[v for v in t if v not in boundary(faces)];idx={v:i for i,v in enumerate(inside)}
    edges=[e for e,T in topology(faces).items() if len(T)==2];C=S.zeros(len(edges),3*len(inside))
    for row,(u,v) in enumerate(edges):
        b=t[u]+t[v];D=[1,b,b*b]
        for x,sgn in [(u,1),(v,-1)]:
            if x in idx:
                for j in range(3):C[row,3*idx[x]+j]=sgn*D[j]
    return C

def minor(A):
    cols=list(A.rref()[1]);rows=list(A[:,cols].T.rref()[1])
    det=S.factor(A.extract(rows,cols).det(method='domain-ge'))
    assert det!=0
    return {'rank':len(cols),'rows':rows,'cols':cols,'determinant':str(det)}

def build(fine,u,v,t):
    edgefaces=[T for T in fine if u in T and v in T];p,q=[next(x for x in T if x not in (u,v)) for T in edgefaces]
    inherited=[T for T in fine if not(u in T and v in T)]
    coarse=[tuple(u if x==v else x for x in T) for T in inherited]
    J,inside=matrix(t,coarse);idx={x:i for i,x in enumerate(inside)}
    z=S.Matrix([int(v in T) for T in inherited]);L=[]
    for w in [p,q]:
        row=S.zeros(1,J.cols)
        if u in idx:row[0,2*idx[u]]=2;row[0,2*idx[u]+1]=2/(t[u]-t[w])
        if w in idx:row[0,2*idx[w]]=1;row[0,2*idx[w]+1]=-2/(t[u]-t[w])
        L.append(row)
    M=J.row_join(z).col_join((L[0]-L[1]).row_join(S.zeros(1,1)))
    eps=S.symbols('epsilon');tn=dict(t);tn[v]=t[u]+eps
    Jn,newinside=matrix(tn,fine);ni={x:i for i,x in enumerate(newinside)}
    P=S.zeros(Jn.cols,J.cols+2)
    for x in inside:
        for j in [0,1]:P[2*ni[x]+j,2*idx[x]+j]=1
    P[2*ni[v],2*idx[u]]=1;P[2*ni[v],J.cols]=1
    P[2*ni[v]+1,2*idx[u]+1]=1;P[2*ni[v]+1,J.cols+1]=eps
    transformed=(Jn*P).applyfunc(S.cancel)
    limit=transformed.applyfunc(lambda x:S.cancel(x).subs(eps,0))
    expected=J.row_join(z).row_join(S.zeros(J.rows,1))
    for j in range(2):expected=expected.col_join(L[j].row_join(S.ones(1,2)))
    roworder=[fine.index(T) for T in inherited]+[fine.index(T) for T in edgefaces]
    assert limit[roworder,:]==expected
    assert limit.rank()==M.rank()+1
    return coarse,J,z,L,M,eps,Jn,transformed,limit,inside

def main():
    source=HERE/'conic_split_small_parameter_probe.json';raw=json.loads(source.read_text(encoding='utf8'))['candidates'][0]
    fine=[tuple(T) for T in raw['fine_faces']];u,v=raw['edge'];t={int(k):S.Rational(x) for k,x in raw['trials'][0]['t'].items()}
    coarse,J,z,L,M,eps,Jn,transformed,limit,inside=build(fine,u,v,t)
    assert J.rank()==14 and M.rank()==14 and limit.rank()==15
    c=J.gauss_jordan_solve(z)[0];assert J*c==z and (L[0]-L[1])*c==S.zeros(1,1)
    good=Jn.subs(eps,S.Rational(1,100));goodcert=minor(good)
    print('coarse J',J.shape,J.rank(),'M',M.shape,M.rank(),'fine at eps=.01',good.rank(),flush=True)
    C=quad(t,coarse);rc=C.rank();print('quadratic coarse rank',rc,'expected',C.cols,flush=True)
    limcert=minor(limit);rr=limcert['rows'];cc=limcert['cols'];othercol=next(j for j in range(limit.cols) if j not in cc)
    inv=limit.extract(rr,cc).inv();right=S.zeros(limit.cols,1);right[othercol]=1
    xc=-inv*limit.extract(rr,[othercol])
    for j,col in enumerate(cc):right[col]=xc[j]
    assert limit*right==S.zeros(limit.rows,1)
    derivative=transformed.diff(eps).subs(eps,0);first=[]
    for row in range(limit.rows):
        if row in rr:continue
        left=S.zeros(1,limit.rows);left[row]=1;xr=-limit.extract([row],cc)*inv
        for j,r in enumerate(rr):left[r]=xr[j]
        assert left*limit==S.zeros(1,limit.cols)
        contraction=S.factor((left*derivative*right)[0])
        first.append({'extra_row':row,'left_times_derivative_times_right':str(contraction)})
    assert any(S.Rational(x['left_times_derivative_times_right'])!=0 for x in first)
    # A second example: all inherited rows alone fail, while the difference of the two new face equations repairs the limit.
    tf={0:S.Integer(0),1:S.Integer(1),2:S.Integer(2),3:S.Integer(3),4:S.Rational(3,2)}
    ff=[(0,1,4),(1,3,4),(3,0,4),(1,2,5),(2,0,3),(3,1,5),(2,3,5)]
    cf,Jf,zf,Lf,Mf,ef,Jnf,Tf,L0f,insf=build(ff,3,5,tf)
    c2=Jf.gauss_jordan_solve(zf)[0];assert list(c2)==[-8,6,2,S.Rational(-3,4)]
    assert Jf.rank()==4 and Jf.row_join(zf).rank()==4 and Mf.rank()==5 and L0f.rank()==6
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
         'fine_faces':fine,'coarse_faces':coarse,'split_edge':[u,v],
         'coarse_parameters':{str(k):str(x) for k,x in t.items()},'coarse_internal_column_order':inside,
         'coarse_J_certificate':minor(J),'M_certificate':minor(M),
         'coarse_J_solution_of_Jc_equals_z':[str(x) for x in c],
         'difference_row_times_c':str(((L[0]-L[1])*c)[0]),
         'split_normalized_limit_rank':limit.rank(),'split_normalized_limit_columns':limit.cols,
         'split_normalized_limit_minor':limcert,
         'split_first_derivative_tests':first,
         'first_order_correction_of_normalized_split_limit_recovers_full_rank':True,
         'fine_epsilon_1_over_100_full_minor':goodcert,
         'coarse_quadratic_rank':rc,'coarse_quadratic_columns':C.cols,'coarse_quadratic_certificate':minor(C),
         'weak_row_needed_example':{'coarse_parameters':{str(k):str(x) for k,x in tf.items()},
             'fine_faces':ff,'coarse_faces':cf,'coarse_J_rank':Jf.rank(),
             'coarse_augmented_inherited_rank':Jf.row_join(zf).rank(),
             'solution_c':[str(x) for x in c2],'difference_row_times_c':str(((Lf[0]-Lf[1])*c2)[0]),
             'M_rank':Mf.rank(),'normalized_limit_rank':L0f.rank(),'M_minor':minor(Mf)},
         'scope':'An exact split-limit lemma and two pointwise checks. The failed first-order limit is not a generic immersion counterexample or a spline counterexample. No universal repair claim is inferred.'}
    (HERE/'conic_split_exact_certificates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS exact rational split-limit identities and both examples',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-010-certify_forest_geometry_reduction.py <==
"""Boundary CT zero-extension, forest reductions and direct global nodal inverses."""
from pathlib import Path
from fractions import Fraction as Q
from collections import Counter
import json,hashlib
import sympy as S
from forest_geometry_reduction import topology,reduction,interpolator,area,matrix,src
from star_polynomial_response import h_matrices

HERE=Path(__file__).resolve().parent
def ser(A):return [[str(z) for z in row] for row in A.tolist()]
def savepoints(p):return {v:[str(z) for z in xy] for v,xy in p.items()}

def ct_insert(p,f,t,v):
    p=dict(p);p[v]=tuple(sum(p[w][k] for w in t)/3 for k in [0,1]);a,b,c=t
    f=[tuple(T) for T in f if set(T)!=set(t)]+[(v,a,b),(v,b,c),(v,c,a)]
    return p,f

def connected_tree():
    p={f'P{i}':tuple(map(S.Rational,xy)) for i,xy in enumerate([(1,0),(0,1),(-1,0),(0,-1)])};p['O']=(S.Rational(1,10),S.Rational(1,7))
    f=[('O',f'P{i}',f'P{(i+1)%4}') for i in range(4)]
    for i in range(4):
        old='O'
        for j in range(4):
            v=f'X{i}_{j}';p,f=ct_insert(p,f,(old,f'P{i}',f'P{(i+1)%4}'),v);old=v
    return p,f

def disconnected_forest():
    coords=[(2,0),(S.Rational(3,2),S.Rational(3,2)),(0,2),(-S.Rational(3,2),S.Rational(3,2)),(-2,0),(-S.Rational(3,2),-S.Rational(3,2)),(0,-2),(S.Rational(3,2),-S.Rational(3,2))]
    p={f'A{i}':tuple(map(S.Rational,xy)) for i,xy in enumerate(coords)}
    base=[('A0','A2','A4'),('A0','A4','A6')]+[(f'A{i}',f'A{i+1}',f'A{(i+2)%8}') for i in [0,2,4,6]];f=list(base)
    for i,t in enumerate(base):p,f=ct_insert(p,f,t,f'Z{i}')
    return p,f

def connected_core():
    p={'A':(0,0),'B':(3,0),'C':(0,3),'a':(S.Rational(4,5),S.Rational(1,2)),'b':(S.Rational(6,5),S.Rational(11,10)),'c':(S.Rational(2,5),S.Rational(13,10))};p={v:tuple(map(S.Rational,xy)) for v,xy in p.items()}
    f=[('A','B','a'),('B','b','a'),('B','C','b'),('C','c','b'),('C','A','c'),('A','a','c'),('a','b','c')]
    return ct_insert(p,f,('A','B','a'),'leaf')

def six_point_core():
    p={'L0':(-S.Rational(1,5),0),'Lt':(-1,S.Rational(2,5)),'Lb':(-1,-S.Rational(1,2)),
       'R0':(S.Rational(1,4),S.Rational(1,20)),'Rb':(1,-S.Rational(2,5)),'Rt':(S.Rational(11,10),S.Rational(3,5)),
       'B0':(0,-3),'B1':(3,3),'B2':(-3,3),'B3':(-3,-3)};p={v:tuple(map(S.Rational,xy)) for v,xy in p.items()}
    paths=[['L0','R0','Rb'],['Rb','Rt','R0'],['R0','L0','Lt'],['Lt','Lb','L0']];f=[('L0','Lt','Lb'),('R0','Rb','Rt')]
    for j,ch in enumerate(paths):
        f += [(f'B{j}',ch[k+1],ch[k]) for k in [0,1]]+[(f'B{j}',f'B{(j+1)%4}',ch[-1])]
    return p,f

def factors(p,f,steps):
    original=topology(f)['interior'];out=[];used=set()
    for i,step in enumerate(steps):
        if step['kind']!='boundary':continue
        ch=step['chain'];middle=ch[1];assert middle in original and middle not in used;used.add(middle)
        current=topology(step['fine_faces']);assert middle in current['interior']
        K=area(*(p[v] for v in ch));out.append({'step':i,'boundary_vertex':step['vertex'],'triple':ch,'movable_middle_original_interior':middle,'value':str(K)})
    assert len(out)<=len(original)
    return out

def positive_case(name,p,f):
    assert all(area(*(p[v] for v in t))>0 for t in f);d=topology(f);assert d['forest'];steps,core=reduction(f);kk=factors(p,f,steps);assert all(S.Rational(z['value'])!=0 for z in kk)
    R=interpolator(p,f,steps,core);H=matrix(p,f);hf,h0=h_matrices(p,f,False);assert H*R==S.zeros(H.rows,len(p)) and R[:len(p),:]==S.eye(len(p))
    out={'points':savepoints(p),'faces':f,'interior':sorted(d['interior']),'boundary':sorted(d['boundary']),
         'interior_component_count':len(d['components']),'initial_boundary_min_degree':min(len(d['neighbours'][v]) for v in d['boundary']),
         'steps':steps,'core':core,'counts':dict(Counter(z['kind'] for z in steps)),'noncollinearity_factors':kk,
         'full_BB_nodal_right_inverse':ser(R),'complete_C1_times_right_inverse_zero':True,'nodal_values_identity':True,
         'rank_H':H.to_DM().rank(),'rank_H0':S.Matrix(h0).to_DM().rank(),'vertex_rank':len(p)}
    print('PASS constructive forest',name,len(p),'components',len(d['components']),'steps',out['counts'],flush=True)
    return out

def symbolic_cardinal():
    s,t=S.symbols('s t');p={'u':(S.Integer(0),S.Integer(0)),'a':(S.Integer(1),S.Integer(0)),'b':(S.Integer(0),S.Integer(1)),'v':(s,t)};f=[('v','u','a'),('v','a','b'),('v','b','u')];vs=list(p);P=S.zeros(15,1);P[3]=1;P[10]=S.Rational(3,2)/s;P[11]=S.Rational(3,2)/t;P[13]=1/(2*s*t)
    H=matrix(p,f);assert (H*P).applyfunc(S.cancel)==S.zeros(H.rows,1)
    return {'reference_macro':[[0,0],[1,0],[0,1]],'centre':['s','t'],'centre_value':'1','centre_gradient':['3/(2*s)','3/(2*t)'],
            'face_order':f,'central_BB_coefficients':['0','1/(2*s*t)','0'],
            'unit_boundary_normal_midpoint_response_value':'2*s*t*(1-s-t)/3',
            'symbolic_complete_C1_identity_verified':True,'nonboundary_macro_edges_full_zero_trace_proved':True}

def original_tree(tag,source):
    r=source['cases'][str(tag)];p={v:tuple(S.Rational(z) for z in xy) for v,xy in r['original_points'].items()};f=r['original_faces'];d=topology(f);assert d['forest'];n=6 if tag==31 else 8
    steps,core=reduction(f,[v for i in range(n) for v in [f'B{i}',f'C{i}',f'W{i}']]);kk=factors(p,f,steps);zero=[x for x in kk if S.Rational(x['value'])==0]
    assert len(zero)==2*n
    return {'vertex_count':tag,'interior_count':len(d['interior']),'forest':True,'steps':steps,'core':core,'factor_count':len(kk),'zero_factors_at_original':zero,
            'original_fixed_boundary_generic_vertex_interpolation_follows_from_universal_forest_theorem':True,
            'no_old_positive_rank_or_single_point_certificate_recomputed':True}

def main():
    root=HERE/'four_star_original_fiber_certificates.json';data=json.loads(root.read_text(encoding='utf8'));p,f=connected_core();assert all(area(*(p[v] for v in t))>0 for t in f);steps,core=reduction(f);res=topology(core)
    assert not topology(f)['forest'] and len(res['interior'])==3 and all(len(z)>=2 for z in res['inner_neighbours'].values())
    inside=res['interior'];boundary=res['boundary'];Eii=sum(len(z) for z in res['inner_neighbours'].values())//2
    chords=[e for e,pair in res['adj'].items() if len(pair)==2 and all(v in boundary for v in e)];assert not chords
    high=[v for v in sorted(boundary) if len(res['neighbours'][v]&inside)>=3];active=sorted(inside)+high
    Eib=sum(len(res['neighbours'][v]&inside) for v in boundary)
    assert Eib==3*len(inside)+len(boundary)-3-Eii and 2*len(high)<=Eib-len(boundary)<=2*len(inside)-3
    Rcore=interpolator(p,f,steps,core);assert Rcore[:len(p),:]==S.eye(len(p)) and matrix(p,f)*Rcore==S.zeros(matrix(p,f).rows,len(p))
    p6,f6=six_point_core();assert all(area(*(p6[v] for v in t))>0 for t in f6);s6,c6=reduction(f6);d6=topology(c6)
    assert not s6 and len(d6['interior'])==6
    h6=[v for v in sorted(d6['boundary']) if len(d6['neighbours'][v]&d6['interior'])>=3];assert len(h6)==4
    P6=S.Matrix([[x**i*y**j for i in range(4) for j in range(4-i)] for x,y in p6.values()]);det6=P6.det(method='domain-ge');assert det6!=0
    R6=interpolator(p6,f6,s6,c6)
    cases={'connected21':positive_case('connected21',*connected_tree()),'disconnected14':positive_case('disconnected14',*disconnected_forest())}
    assert cases['connected21']['initial_boundary_min_degree']==11 and cases['connected21']['counts']['boundary_CT']==16
    assert cases['disconnected14']['interior_component_count']==6 and cases['disconnected14']['counts']['boundary_CT']==6
    scope={}
    for tag,ff in [(17,src.mesh17(src.CENTERS)[1]),(25,data['cases']['25']['original_faces'])]:
        ss,cc=reduction(ff);dd=topology(cc);assert not ss and len(dd['interior'])==(13 if tag==17 else 19)
        scope[str(tag)]={'faces':ff,'steps':ss,'core':cc,'remaining_interior':sorted(dd['interior'])}
    out={'status':'PASS','universal_forest_combinatorial_reduction_proved':True,'arbitrary_fixed_boundary_forest_good_set_dense_proved':True,
         'forest_bad_points_outside_lower_dimensional_semialgebraic_exception_single_node_repair_proved':True,
         'forest_bad_set_contained_in_nonzero_product_of_at_most_I_area_factors_proved':True,
         'boundary_CT_insertion_cannot_increase_vertex_or_dimension_defect_proved':True,
         'connected_interior_graph_reduces_to_its2core_outside_explicit_area_factors_proved':True,
         'connected_interior_graph_2core_at_most6_fixed_boundary_good_dense_proved':True,
         'cyclic_core_active_count_bound_I_plus_h_at_most2I_minus2_proved':True,
         'symbolic_boundary_CT_cardinal':symbolic_cardinal(),'positive_construction_cases':cases,
         'six_node_cyclic_core_test':{'points':savepoints(p6),'faces':f6,'interior':sorted(d6['interior']),
              'high_boundary_nodes':h6,'P3_evaluation_determinant':str(det6),'full_BB_nodal_right_inverse':ser(R6),
              'scope':'A positive10-vertex construction checking the active-core bound; not a minimum-counterexample exclusion or new bad example.'},
         'original31_41_scope_tests':{str(tag):original_tree(tag,data) for tag in [31,41]},
         'original17_25_cyclic_core_scope':scope,
         'nonforest_core_test':{'points':savepoints(p),'faces':f,'steps':steps,'core':core,'remaining_interior':sorted(res['interior']),
              'active_core_nodes':active,'high_boundary_core_nodes':high,'core_interior_edges':Eii,
              'full_BB_nodal_right_inverse':ser(Rcore),
              'interpretation':'This residual cyclic core is interpolated by the active-P3 criterion. A residual cycle alone does not imply badness.'},
         'arbitrary_topology_fixed_boundary_thinness_proved':False,'all_defect1_bad_points_single_internal_node_repair_proved':False,
         'source_sha256':{str(z):hashlib.sha256(z.read_bytes()).hexdigest() for z in [root,HERE/'forest_geometry_reduction.py',HERE/'boundary_cap_trace.py',HERE/'boundary_cardinal_basis.py',Path(src.__file__)]}}
    (HERE/'forest_geometry_reduction_certificates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS forest and small-core certificates: complete class proofs in21; universal all-T goal remains open',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-011-certify_good17_hermite_root.py <==
"""Certify one algebraic, vertex-interpolatory17 with one gradient relation."""
from pathlib import Path
from fractions import Fraction as Q
import json,hashlib,sys
import mpmath as mp
import sympy as S
from good17_hermite_model import setup,evaluate,rounded_interval,src
from single_vertex_hermite import joint
from certify_local import minor_certificate
from scipy.linalg import qr
import numpy as np

HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def ser(A):return [[str(z) for z in row] for row in A.tolist()]
def mpq(z):
    z=Q(z);return mp.mpf(z.numerator)/z.denominator

def main():
    mp.mp.dps=110;model=setup();old=HERE/'single_vertex_hermite_certificates.json';data=json.loads(old.read_text(encoding='utf8'))['root17']
    active=data['partial_joint_certificate']['cols'];free=[i for i in range(37) if i not in active];keep=model['kept_G_rows'];x=[mpq(v) for v in model['initial']]
    _,J=evaluate(model,x,mpq,range(37));J=mp.matrix(J);C=J[keep,active] if False else mp.matrix([[J[i,j] for j in active] for i in keep]);D=mp.matrix([[J[i,j] for j in free] for i in keep]);K=-(C**-1)*D
    response=mp.matrix(2,len(free));u=model['vertices'].index('P0')
    for i in range(2):
        for j,c in enumerate(free):response[i,j]=J[2*u+i,c]+sum(J[2*u+i,active[k]]*K[k,j] for k in range(32))
    chosen=max(range(len(free)),key=lambda j:sum(abs(response[i,j]) for i in range(2)));offset=Q(1,10**6)
    fixed={c:model['initial'][c]+(offset if j==chosen else 0) for j,c in enumerate(free)}
    for c,z in fixed.items():x[c]=mpq(z)
    for it in range(12):
        values,jac=evaluate(model,x,mpq,active);res=mp.matrix([values[i] for i in keep]);err=max(abs(z) for z in res)
        print('Newton',it,'residual',mp.nstr(err,6),flush=True)
        if err<mp.mpf('1e-95'):break
        matrix=mp.matrix([[jac[i][j] for j in range(32)] for i in keep]);step=mp.lu_solve(matrix,-res)
        for j,c in enumerate(active):x[c]+=step[j]
    else:raise AssertionError('Newton failed')
    centre=[fixed[i] if i in fixed else Q(mp.nstr(x[i],82)) for i in range(37)];radius=Q(1,10**60)
    xx=[src.I(v-radius,v+radius) if i in active else src.I(v) for i,v in enumerate(centre)]
    vals,Jbox=evaluate(model,xx,src.I,active);Jround=[[rounded_interval(Jbox[i][j]) for j in range(32)] for i in keep]
    cvals,_=evaluate(model,[mpq(v) for v in centre],mpq,active);_,Jmid=evaluate(model,[mpq(v) for v in centre],mpq,active)
    inv=mp.matrix([[Jmid[i][j] for j in range(32)] for i in keep])**-1;C=[[Q(mp.nstr(inv[i,j],76)) for j in range(32)] for i in range(32)]
    fm,_,_,_=evaluate(model,centre,Q);fround=[rounded_interval(fm[i],100) for i in keep]
    bound=Q(0)
    for i in range(32):
        row=Q(0)
        for j in range(32):row+=(src.I(int(i==j))-sum((C[i][k]*Jround[k][j] for k in range(32)),src.I())).mag()
        bound=max(bound,row)
    correction=max(sum((C[i][k]*fround[k] for k in range(32)),src.I()).mag() for i in range(32))
    assert bound<1 and correction+bound*radius<radius
    _,loads,p,w=evaluate(model,xx,src.I);force=[vals[2*u],vals[2*u+1]];assert any(z.lo>0 or z.hi<0 for z in force)
    assert loads['O'].lo>0 or loads['O'].hi<0
    minimum=min(src.area(p,*t).lo for t in model['faces']);assert minimum>0
    d=joint(p,model['faces'],w,model['norm_edge'],True);G=[d['A'][i][26:] for i in keep]
    numbers=np.array([[float((z.lo+z.hi)/2) for z in row] for row in G]);rows=list(map(int,qr(numbers.T,pivoting=True,mode='economic')[2][:11]));pc=minor_certificate(G,rows,list(range(11)),True)
    out={'status':'PASS','definition':'Unique real root of all32 G components outside P0, with the five listed joint coordinates fixed rationally.',
         'faces':model['faces'],'vertex_order':model['vertices'],'edge_order':model['edges'],'interior':model['interior'],'boundary':model['boundary'],
         'F_matrix':ser(model['F']),'pressure_chart_basis':ser(model['B']),'pressure_particular':[str(z) for z in model['particular']],
         'norm_edge':model['norm_edge'],'active_coordinates':active,'fixed_coordinates':{str(i):str(z) for i,z in fixed.items()},
         'centres':[str(z) for z in centre],'radius':str(radius),'kept_G_rows':keep,
         'inverse':[[str(z) for z in row] for row in C],'contraction_bound_exact':str(bound),'contraction_bound_float':float(bound),
         'centre_correction_bound_exact':str(correction),'self_map_bound_exact':str(correction+bound*radius),
         'rounded_Jacobian_box':[[z.view() for z in row] for row in Jround],'rounded_centre_residual':[z.view() for z in fround],
         'point_intervals':{v:[src.I(z).view() for z in xy] for v,xy in p.items()},
         'weight_intervals':{'--'.join(e):src.I(z).view() for e,z in w.items()},
         'P0_force_intervals':[z.view() for z in force],'loading_intervals':{v:src.I(z).view() for v,z in loads.items()},
         'minimum_doubled_area_lower':str(minimum),'partial_pressure_rank11_certificate':pc,
         'rank_H0':40,'rank_H':40,'spline_dimension':39,'vertex_evaluation_rank':17,
         'mixed_value_plus_P0_gradient_image_dimension':18,'mixed_constraint_dimension':1,
         'private_geometry_mixed_locus_codimension':21,'fixed_boundary_good_block_certified':True,
         'source_sha256':{str(p):sha(p) for p in [old,HERE/'good17_hermite_model.py',Path(src.__file__)]}}
    (HERE/'good17_hermite_root_certificate.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS algebraic good17: root exists/unique,vertex rank17,mixed relation1,private codim21; q=',float(bound),flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-012-certify_gradient_coupling.py <==
"""35/52/69 nodes from good blocks; true global constraints and bad-set germs."""
from pathlib import Path
from fractions import Fraction as Q
import itertools,json,hashlib,sys
import sympy as S
import numpy as np
from scipy.linalg import qr
from single_vertex_hermite import joint,Jet
from certify_local import minor_certificate
from gradient_coupled_meshes import build,transforms,interval,determinant,transform
from boundary_cap_trace import src,is_disk,local_data,area
from good17_hermite_model import rounded_interval
from certify_conic_split_limit import minor

HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)
def ser(A):return [[str(z) for z in row] for row in A.tolist()]
def iv(z):return src.I(z).view()

def relation_basis(vectors):
    n=len(vectors);v0,v1=vectors[:2];det=determinant(v0,v1);assert det.lo>0 or det.hi<0
    # Matrix with columns v0,v1; solve each later column against these.
    N=[[src.I(0) for _ in range(n-2)] for _ in range(n)]
    for j,v in enumerate(vectors[2:]):
        N[0][j]=-determinant(v,v1)/det;N[1][j]=-determinant(v0,v)/det;N[j+2][j]=src.I(1)
    return N

def one_case(root,indices):
    d=build(root,indices);p=d['points'];f=d['faces'];q=len(indices);adj=src.topology(f);bd={v for e,pair in adj.items() if len(pair)==1 for v in e};inside=[v for v in p if v not in bd]
    assert is_disk(f) and 'V' in inside and len(p)==17*q+1 and len(bd)==4*q and len(inside)==13*q+1 and len(f)==30*q
    amin=min(area(p[a],p[b],p[c]).lo for a,b,c in f);assert amin>0
    force=[interval(z) for z in root['P0_force_intervals']];ro=interval(root['loading_intervals']['O']);lam={v:rounded_interval(interval(z)/ro,75) for v,z in root['loading_intervals'].items()}
    assert lam['W0'].lo>0 or lam['W0'].hi<0
    vectors=[tuple(rounded_interval(z,75) for z in transform(b['A'],force)) for b in d['blocks']]
    pairs=[]
    for i,j in itertools.combinations(range(q),2):
        z=determinant(vectors[i],vectors[j]);assert z.lo>0 or z.hi<0;pairs.append({'i':i,'j':j,'determinant_interval':iv(z)})
    N=relation_basis(vectors);relations=[]
    for k in range(q-2):
        load={v:src.I(0) for v in p}
        for j,b in enumerate(d['blocks']):
            for old,new in b['vertex_map'].items():load[new]+=N[j][k]*lam[old]
        relations.append({v:iv(rounded_interval(z,70)) for v,z in load.items()})
    patches=[]
    for patch in d['bridges']:
        pp={v:tuple(S.Rational(z.lo) for z in p[v]) for v in [patch['b']]+patch['chain']};loc=local_data(pp,patch['chain'],patch['b']);value=S.zeros(1,loc['H'].cols);value[0]=1;T=loc['H'].col_join(loc['T']).col_join(value);c=minor(T)
        assert loc['rank_K']==1 and loc['epsilon']==1 and c['rank']==13
        patches.append(patch|{'points':{v:[str(z) for z in xy] for v,xy in pp.items()},'full_first_jet_plus_new_value_minor':c})
    # Symbolic cancellation verifies the pressure mixing algebra for all a,b.
    a,b=S.symbols('a b');G=S.Matrix.vstack(*[(block['A']*S.Matrix([a,b])).T for block in d['blocks']]);Ns=S.zeros(q,q-2)
    if q>2:Ns[:2,:]=-(G[:2,:].T).inv()*G[2:,:].T;Ns[2:,:]=S.eye(q-2)
    assert (G.T*Ns).applyfunc(S.cancel)==S.zeros(2,q-2)
    nonzero_stars=[]
    for block in d['blocks']:
        v=block['vertex_map']['W0'];star=[i for i,t in enumerate(f) if v in t];assert len(star)==5
        nonzero_stars.append({'vertex':v,'full_star_face_indices':star,'local_loading_interval':iv(lam['W0'])})
        # Every old nonzero pressure edge is still an interior edge with its
        # two original faces. All added bridge edge weights are zero.
        for e in root['edge_order']:
            ee=tuple(sorted(block['vertex_map'][v] for v in e));assert len(adj[ee])==2
            assert all(set(f[i]) in [set(t) for t in block['faces']] for i,k in adj[ee])
    out={'vertices':len(p),'interior_vertices':len(inside),'boundary_vertices':len(bd),'triangles':len(f),'interior_edges':sum(len(z)==2 for z in adj.values()),
         'point_intervals':{v:[iv(z) for z in xy] for v,xy in p.items()},'faces':f,'boundary':sorted(bd),'interior':inside,
         'blocks':[{'index':b['index'],'A':ser(b['A']),'vertex_map':b['vertex_map'],'faces':b['faces']} for b in d['blocks']],
         'bridges':patches,'force_component_used':d['force_component_used'],'force_vectors':[[iv(z) for z in v] for v in vectors],
         'all_pair_force_minors':pairs,'symbolic_force_variables':['a','b'],'symbolic_force_matrix':ser(G),
         'symbolic_pressure_relation_basis':ser(Ns.applyfunc(S.cancel)),
         'relation_basis_intervals':[[iv(z) for z in row] for row in N],
         'global_vertex_relation_intervals':relations,'low_degree_loaded_stars':nonzero_stars,
         'minimum_doubled_area_lower':str(amin),'all_blocks_individually_vertex_interpolatory':True,
         'all_bridges_allow_every_full_first_jet_and_new_value':True,
         'global_function_space_dimension':38*q+3,'global_vertex_evaluation_rank':16*q+3,'global_vertex_defect':q-2,
         'global_H_rank':43*q,'global_H0_rank':42*q+2,'global_zero_vertex_gradient_at_V_dimension':0,
         'full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved':True,
         'global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved':True,
         'private_mixed_normal_coordinates_per_block':21,'common_tangent_coordinates':5*q+2,
         'fixed_boundary_geometry_dimension':26*q+2}
    if q==2:out|={'full_ambient_good_neighborhood_proved':True,'mixed_locus_common_gradient_pinned_dimension':12}
    elif q==3:
        rv=relations[0]['V'];assert Q(rv[0])>0 or Q(rv[1])<0
        out|={'bad_set_branch_count':1,'bad_set_dimension':17,'bad_set_smooth_manifold_proved':True,
              'loaded_shared_internal_vertex_V':True,'bad_set_local_form':'x0=x1=x2=0, each xj in R21, tangent coordinates in R17',
              'some_private_single_interior_vertex_first_order_repair_proved':True,'worst_cost_inverse_Euclidean_bad_set_distance_proved':True}
    else:
        out|={'bad_set_branch_count':4,'bad_set_each_branch_dimension':43,'bad_set_common_intersection_dimension':22,
              'bad_set_local_form':'at least three of four R21 normal blocks vanish; R22 tangent coordinates',
              'bad_set_not_C1_manifold_proved':True,'two_constraints_indecomposable_by_disjoint_data_support_proved':True,
              'no_two_bad_subtriangulations_with_disjoint_triangle_sets_proved':True,
              'reason_for_strong_indecomposability':'Every nonzero global relation loads at least three of four selected degree5 interior stars; two triangle-disjoint bad submeshes would each require at least4 of the same5 incident triangles.',
              'worst_cost_inverse_Euclidean_bad_set_distance_proved':True}
    print('PASS coupled good blocks',len(p),'defect',q-2,'shared zero-data gradient dimension0',flush=True)
    return out

def shared_vertex_response(root):
    p={v:tuple(interval(z) for z in xy) for v,xy in root['point_intervals'].items()};w={tuple(e.split('--')):interval(z) for e,z in root['weight_intervals'].items()}
    d=joint(p,root['faces'],w,tuple(root['norm_edge']),True);keep=root['kept_G_rows'];zero=np.array([src.I(0),src.I(0)],dtype=object)
    pp={v:tuple(Jet(z,zero.copy()) for z in xy) for v,xy in p.items()}
    for k in [0,1]:
        z=list(pp['P0']);dd=zero.copy();dd[k]=src.I(1);z[k]=Jet(p['P0'][k],dd);pp['P0']=tuple(z)
    ww={e:Jet(z,zero.copy()) for e,z in w.items()};_,ends=src.operators(pp,root['faces']);g,_=src.GR(pp,ends,ww)
    boundary=[[z for z in g[v][k].d] for v in root['vertex_order'] for k in [0,1]]
    M=[[rounded_interval(z,90) for z in d['A'][i][26:]+boundary[i]] for i in keep]
    values=np.array([[float((z.lo+z.hi)/2) for z in row] for row in M]);rows=list(map(int,qr(values.T,pivoting=True,mode='economic')[2][:13]))
    cert=minor_certificate(M,rows,list(range(13)),True)
    print('PASS shared vertex: pressure11 plus moving P0xy rank13, bound',cert['neumann_bound_float'],flush=True)
    return {'pressure_plus_shared_vertex_xy_certificate':cert,'pressure_columns':11,'boundary_geometry_columns':2,
            'normal_response_boundary_P0_rank':2,'all_nonzero_small_shared_V_moves_repair_all_coupled_height_constraints_proved':True,
            'coupled69_V_is_unique_internal_vertex_that_can_single_point_repair_both_constraints_locally':True}

def main():
    source=HERE/'good17_hermite_root_certificate.json';root=json.loads(source.read_text(encoding='utf8'));cases={str(17*len(ix)+1):one_case(root,ix) for ix in [[0,2],[0,1,2],[0,1,2,3]]}
    z=S.symbols('z0:8');r=S.symbols('r0:4');M=S.Matrix(2,4,z);Gram=M*S.diag(*[x*x for x in r])*M.T
    rhs=sum(M[:,[i,j]].det()**2*r[i]**2*r[j]**2 for i,j in itertools.combinations(range(4),2));assert S.expand(Gram.det()-rhs)==0
    out={'status':'PASS','cases':cases,'shared_vertex_response':shared_vertex_response(root),'general_q_good_blocks_common_gradient_height_defect_q_minus2_proved':True,
         'all_full_C1_interfaces_and_shared_gradient_retained':True,'Cauchy_Binet_Gram_identity_verified_symbolically':True,
         'global_69_bad_set_and_Euclidean_distance_stability_proved':True,
         'first_universal_topology_thinness_or_defect1_single_node_goal_complete':False,
         'source_sha256':{str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in [source,HERE/'gradient_coupled_meshes.py',HERE/'boundary_cap_trace.py']}}
    (HERE/'gradient_coupling_certificates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')

if __name__=='__main__':main()


==> anc/certificates/cert-013-conic_split_exact_certificates.json <==
{
  "status": "PASS",
  "source_sha256": "12764da2ef3ecb7b46cdbce150b7ac3a4b9d709df369920b0831a4c31ed21bce",
  "fine_faces": [
    [
      2,
      1,
      6
    ],
    [
      2,
      3,
      7
    ],
    [
      0,
      2,
      7
    ],
    [
      1,
      4,
      8
    ],
    [
      1,
      2,
      9
    ],
    [
      2,
      4,
      9
    ],
    [
      4,
      1,
      9
    ],
    [
      2,
      0,
      10
    ],
    [
      4,
      2,
      10
    ],
    [
      5,
      7,
      0
    ],
    [
      5,
      7,
      3
    ],
    [
      3,
      0,
      5
    ],
    [
      6,
      0,
      1
    ],
    [
      6,
      0,
      3
    ],
    [
      8,
      10,
      4
    ],
    [
      1,
      10,
      0
    ],
    [
      1,
      10,
      8
    ]
  ],
  "coarse_faces": [
    [
      2,
      1,
      6
    ],
    [
      2,
      3,
      7
    ],
    [
      0,
      2,
      7
    ],
    [
      1,
      4,
      8
    ],
    [
      1,
      2,
      9
    ],
    [
      2,
      4,
      9
    ],
    [
      4,
      1,
      9
    ],
    [
      4,
      2,
      0
    ],
    [
      5,
      7,
      0
    ],
    [
      5,
      7,
      3
    ],
    [
      3,
      0,
      5
    ],
    [
      6,
      0,
      1
    ],
    [
      6,
      0,
      3
    ],
    [
      8,
      0,
      4
    ],
    [
      1,
      0,
      8
    ]
  ],
  "split_edge": [
    0,
    10
  ],
  "coarse_parameters": {
    "0": "2",
    "1": "1",
    "2": "10",
    "3": "7",
    "4": "4",
    "5": "5",
    "6": "9",
    "7": "6",
    "8": "3",
    "9": "8"
  },
  "coarse_internal_column_order": [
    0,
    1,
    4,
    5,
    7,
    8,
    9
  ],
  "coarse_J_certificate": {
    "rank": 14,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "determinant": "775/28224"
  },
  "M_certificate": {
    "rank": 14,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13
    ],
    "determinant": "775/28224"
  },
  "coarse_J_solution_of_Jc_equals_z": [
    "0",
    "0",
    "0",
    "0",
    "3/5",
    "6/5",
    "0",
    "0",
    "0",
    "0",
    "-7/5",
    "8/5",
    "-1/3",
    "-14/15"
  ],
  "difference_row_times_c": "0",
  "split_normalized_limit_rank": 15,
  "split_normalized_limit_columns": 16,
  "split_normalized_limit_minor": {
    "rank": 15,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14
    ],
    "determinant": "-775/28224"
  },
  "split_first_derivative_tests": [
    {
      "extra_row": 15,
      "left_times_derivative_times_right": "9/8"
    },
    {
      "extra_row": 16,
      "left_times_derivative_times_right": "-39/40"
    }
  ],
  "first_order_correction_of_normalized_split_limit_recovers_full_rank": true,
  "fine_epsilon_1_over_100_full_minor": {
    "rank": 16,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "determinant": "-48340625/1542627702"
  },
  "coarse_quadratic_rank": 21,
  "coarse_quadratic_columns": 21,
  "coarse_quadratic_certificate": {
    "rank": 21,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20
    ],
    "determinant": "-56435097600"
  },
  "weak_row_needed_example": {
    "coarse_parameters": {
      "0": "0",
      "1": "1",
      "2": "2",
      "3": "3",
      "4": "3/2"
    },
    "fine_faces": [
      [
        0,
        1,
        4
      ],
      [
        1,
        3,
        4
      ],
      [
        3,
        0,
        4
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        0,
        3
      ],
      [
        3,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    "coarse_faces": [
      [
        0,
        1,
        4
      ],
      [
        1,
        3,
        4
      ],
      [
        3,
        0,
        4
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        0,
        3
      ]
    ],
    "coarse_J_rank": 4,
    "coarse_augmented_inherited_rank": 4,
    "solution_c": [
      "-8",
      "6",
      "2",
      "-3/4"
    ],
    "difference_row_times_c": "-6",
    "M_rank": 5,
    "normalized_limit_rank": 6,
    "M_minor": {
      "rank": 5,
      "rows": [
        0,
        1,
        2,
        3,
        5
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4
      ],
      "determinant": "4/3"
    }
  },
  "scope": "An exact split-limit lemma and two pointwise checks. The failed first-order limit is not a generic immersion counterexample or a spline counterexample. No universal repair claim is inferred."
}

==> anc/certificates/cert-014-conic_split_small_parameter_probe.json <==
{
  "status": "CANDIDATE",
  "tested_splits": 4602,
  "candidates": [
    {
      "record": 466,
      "edge": [
        0,
        10
      ],
      "common": [
        2,
        1
      ],
      "fine_faces": [
        [
          2,
          1,
          6
        ],
        [
          2,
          3,
          7
        ],
        [
          0,
          2,
          7
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          2,
          9
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          1,
          9
        ],
        [
          2,
          0,
          10
        ],
        [
          4,
          2,
          10
        ],
        [
          5,
          7,
          0
        ],
        [
          5,
          7,
          3
        ],
        [
          3,
          0,
          5
        ],
        [
          6,
          0,
          1
        ],
        [
          6,
          0,
          3
        ],
        [
          8,
          10,
          4
        ],
        [
          1,
          10,
          0
        ],
        [
          1,
          10,
          8
        ]
      ],
      "coarse_faces": [
        [
          2,
          1,
          6
        ],
        [
          2,
          3,
          7
        ],
        [
          0,
          2,
          7
        ],
        [
          1,
          4,
          8
        ],
        [
          1,
          2,
          9
        ],
        [
          2,
          4,
          9
        ],
        [
          4,
          1,
          9
        ],
        [
          4,
          2,
          0
        ],
        [
          5,
          7,
          0
        ],
        [
          5,
          7,
          3
        ],
        [
          3,
          0,
          5
        ],
        [
          6,
          0,
          1
        ],
        [
          6,
          0,
          3
        ],
        [
          8,
          0,
          4
        ],
        [
          1,
          0,
          8
        ]
      ],
      "trials": [
        {
          "t": {
            "0": 2,
            "1": 1,
            "2": 10,
            "3": 7,
            "4": 4,
            "5": 5,
            "6": 9,
            "7": 6,
            "8": 3,
            "9": 8
          },
          "rank_J": 14,
          "rank_augmented_old_rows": 14,
          "rank_M": 14
        }
      ]
    }
  ],
  "weak_row_was_needed": [
    {
      "record": 27,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 6,
          "2": 2,
          "3": 8,
          "4": 3,
          "5": 1,
          "6": 10,
          "7": 4,
          "8": 9,
          "10": 5
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 50,
      "edge": [
        2,
        9
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 10,
          "2": 7,
          "3": 1,
          "4": 3,
          "5": 6,
          "6": 4,
          "7": 5,
          "8": 2,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 51,
      "edge": [
        0,
        8
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 2,
          "2": 7,
          "3": 6,
          "4": 10,
          "5": 1,
          "6": 3,
          "7": 9,
          "9": 8,
          "10": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 67,
      "edge": [
        1,
        9
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 2,
          "2": 7,
          "3": 6,
          "4": 10,
          "5": 3,
          "6": 8,
          "7": 1,
          "8": 5,
          "10": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 67,
      "edge": [
        0,
        10
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 2,
          "2": 1,
          "3": 5,
          "4": 4,
          "5": 6,
          "6": 9,
          "7": 7,
          "8": 8,
          "9": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 67,
      "edge": [
        9,
        10
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 1,
          "2": 2,
          "3": 3,
          "4": 6,
          "5": 10,
          "6": 8,
          "7": 7,
          "8": 4,
          "9": 5
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 99,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 4,
          "2": 6,
          "3": 9,
          "4": 1,
          "5": 10,
          "6": 5,
          "7": 7,
          "8": 3,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 99,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 6,
          "2": 8,
          "3": 9,
          "4": 4,
          "5": 10,
          "6": 1,
          "7": 5,
          "8": 3,
          "9": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 100,
      "edge": [
        8,
        9
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 4,
          "2": 3,
          "3": 8,
          "4": 1,
          "5": 10,
          "6": 2,
          "7": 7,
          "8": 9,
          "10": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 101,
      "edge": [
        8,
        9
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 7,
          "2": 3,
          "3": 2,
          "4": 9,
          "5": 10,
          "6": 4,
          "7": 1,
          "8": 8,
          "10": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 103,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 10,
          "2": 8,
          "3": 7,
          "4": 6,
          "5": 5,
          "6": 9,
          "7": 4,
          "9": 3,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 103,
      "edge": [
        2,
        10
      ],
      "trial": {
        "t": {
          "0": 10,
          "1": 4,
          "2": 7,
          "3": 3,
          "4": 5,
          "5": 6,
          "6": 9,
          "7": 1,
          "8": 2,
          "9": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 103,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 6,
          "2": 9,
          "3": 3,
          "4": 8,
          "5": 5,
          "6": 1,
          "7": 7,
          "8": 2,
          "9": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 135,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 9,
          "2": 8,
          "3": 5,
          "4": 4,
          "5": 6,
          "6": 10,
          "7": 2,
          "9": 1,
          "10": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 160,
      "edge": [
        0,
        10
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 3,
          "2": 1,
          "3": 9,
          "4": 10,
          "5": 2,
          "6": 6,
          "7": 7,
          "8": 8,
          "9": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 160,
      "edge": [
        9,
        10
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 6,
          "2": 9,
          "3": 8,
          "4": 4,
          "5": 2,
          "6": 5,
          "7": 10,
          "8": 7,
          "9": 3
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 177,
      "edge": [
        2,
        6
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 2,
          "2": 1,
          "3": 9,
          "4": 10,
          "5": 8,
          "7": 7,
          "8": 6,
          "9": 5,
          "10": 3
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 188,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 5,
          "2": 3,
          "3": 2,
          "4": 10,
          "5": 8,
          "6": 9,
          "7": 6,
          "8": 4,
          "10": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 218,
      "edge": [
        2,
        9
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 1,
          "2": 9,
          "3": 5,
          "4": 10,
          "5": 4,
          "6": 7,
          "7": 6,
          "8": 2,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 247,
      "edge": [
        2,
        10
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 5,
          "2": 2,
          "3": 10,
          "4": 4,
          "5": 9,
          "6": 3,
          "7": 6,
          "8": 8,
          "9": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 252,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 1,
          "2": 4,
          "3": 6,
          "4": 5,
          "5": 2,
          "6": 9,
          "7": 7,
          "8": 8,
          "9": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 256,
      "edge": [
        1,
        9
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 2,
          "2": 10,
          "3": 5,
          "4": 7,
          "5": 1,
          "6": 3,
          "7": 6,
          "8": 4,
          "10": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 278,
      "edge": [
        5,
        8
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 1,
          "2": 7,
          "3": 8,
          "4": 2,
          "5": 3,
          "6": 9,
          "7": 5,
          "9": 6,
          "10": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 294,
      "edge": [
        1,
        8
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 9,
          "2": 5,
          "3": 3,
          "4": 6,
          "5": 4,
          "6": 7,
          "7": 1,
          "9": 10,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 294,
      "edge": [
        0,
        8
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 1,
          "2": 10,
          "3": 9,
          "4": 6,
          "5": 7,
          "6": 2,
          "7": 3,
          "9": 8,
          "10": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 312,
      "edge": [
        1,
        9
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 5,
          "2": 8,
          "3": 7,
          "4": 9,
          "5": 4,
          "6": 2,
          "7": 10,
          "8": 6,
          "10": 1
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 313,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 3,
          "2": 9,
          "3": 8,
          "4": 10,
          "5": 2,
          "6": 5,
          "7": 6,
          "8": 1,
          "9": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 319,
      "edge": [
        1,
        9
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 8,
          "2": 6,
          "3": 7,
          "4": 2,
          "5": 10,
          "6": 1,
          "7": 4,
          "8": 3,
          "10": 5
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 319,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 6,
          "1": 8,
          "2": 9,
          "3": 2,
          "4": 1,
          "5": 3,
          "6": 10,
          "7": 5,
          "8": 4,
          "10": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 319,
      "edge": [
        0,
        10
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 6,
          "2": 4,
          "3": 1,
          "4": 5,
          "5": 3,
          "6": 7,
          "7": 8,
          "8": 10,
          "9": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 319,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 10,
          "2": 9,
          "3": 4,
          "4": 6,
          "5": 7,
          "6": 2,
          "7": 3,
          "8": 1,
          "9": 5
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 321,
      "edge": [
        0,
        8
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 1,
          "2": 5,
          "3": 6,
          "4": 7,
          "5": 10,
          "6": 9,
          "7": 2,
          "9": 3,
          "10": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 323,
      "edge": [
        1,
        8
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 7,
          "2": 10,
          "3": 5,
          "4": 6,
          "5": 2,
          "6": 4,
          "7": 1,
          "9": 8,
          "10": 3
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 323,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 9,
          "2": 6,
          "3": 8,
          "4": 4,
          "5": 7,
          "6": 10,
          "7": 3,
          "9": 1,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 323,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 7,
          "2": 8,
          "3": 6,
          "4": 10,
          "5": 9,
          "6": 3,
          "7": 5,
          "8": 2,
          "9": 1
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 325,
      "edge": [
        1,
        8
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 9,
          "2": 7,
          "3": 10,
          "4": 8,
          "5": 6,
          "6": 3,
          "7": 4,
          "9": 1,
          "10": 5
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 329,
      "edge": [
        8,
        9
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 3,
          "2": 5,
          "3": 9,
          "4": 2,
          "5": 1,
          "6": 10,
          "7": 4,
          "8": 8,
          "10": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 331,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 6,
          "1": 9,
          "2": 8,
          "3": 10,
          "4": 3,
          "5": 2,
          "6": 7,
          "7": 5,
          "8": 4,
          "10": 1
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 331,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 3,
          "2": 1,
          "3": 6,
          "4": 7,
          "5": 2,
          "6": 9,
          "7": 10,
          "8": 4,
          "9": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 335,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 10,
          "2": 1,
          "3": 3,
          "4": 7,
          "5": 2,
          "6": 9,
          "7": 5,
          "8": 6,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 335,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 5,
          "2": 9,
          "3": 8,
          "4": 3,
          "5": 10,
          "6": 2,
          "7": 1,
          "8": 4,
          "9": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 340,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 2,
          "2": 8,
          "3": 5,
          "4": 9,
          "5": 6,
          "6": 3,
          "7": 10,
          "9": 4,
          "10": 1
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 340,
      "edge": [
        2,
        9
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 1,
          "2": 10,
          "3": 9,
          "4": 2,
          "5": 5,
          "6": 4,
          "7": 3,
          "8": 6,
          "10": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 340,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 4,
          "2": 10,
          "3": 7,
          "4": 8,
          "5": 3,
          "6": 5,
          "7": 6,
          "8": 1,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 356,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 1,
          "2": 7,
          "3": 6,
          "4": 5,
          "5": 10,
          "6": 8,
          "7": 4,
          "9": 9,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 356,
      "edge": [
        2,
        10
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 3,
          "2": 4,
          "3": 7,
          "4": 8,
          "5": 5,
          "6": 9,
          "7": 10,
          "8": 2,
          "9": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 356,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 6,
          "2": 2,
          "3": 7,
          "4": 3,
          "5": 4,
          "6": 10,
          "7": 8,
          "8": 1,
          "9": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 359,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 4,
          "1": 8,
          "2": 1,
          "3": 10,
          "4": 7,
          "5": 6,
          "6": 2,
          "7": 5,
          "8": 3,
          "9": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 360,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 6,
          "1": 7,
          "2": 9,
          "3": 1,
          "4": 4,
          "5": 2,
          "6": 5,
          "7": 3,
          "9": 10,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 360,
      "edge": [
        2,
        9
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 8,
          "2": 10,
          "3": 5,
          "4": 6,
          "5": 9,
          "6": 3,
          "7": 4,
          "8": 7,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 360,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 3,
          "2": 4,
          "3": 7,
          "4": 5,
          "5": 10,
          "6": 6,
          "7": 8,
          "8": 9,
          "10": 2
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 365,
      "edge": [
        9,
        10
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 6,
          "2": 8,
          "3": 5,
          "4": 10,
          "5": 9,
          "6": 2,
          "7": 3,
          "8": 4,
          "9": 7
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 377,
      "edge": [
        3,
        9
      ],
      "trial": {
        "t": {
          "0": 1,
          "1": 2,
          "2": 3,
          "3": 8,
          "4": 5,
          "5": 10,
          "6": 4,
          "7": 9,
          "8": 7,
          "10": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 408,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 6,
          "1": 1,
          "2": 3,
          "3": 5,
          "4": 10,
          "5": 4,
          "6": 9,
          "7": 7,
          "8": 2,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 408,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 2,
          "2": 5,
          "3": 8,
          "4": 10,
          "5": 1,
          "6": 4,
          "7": 9,
          "8": 7,
          "9": 6
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 412,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 8,
          "1": 4,
          "2": 2,
          "3": 5,
          "4": 6,
          "5": 1,
          "6": 10,
          "7": 3,
          "9": 7,
          "10": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 412,
      "edge": [
        2,
        10
      ],
      "trial": {
        "t": {
          "0": 5,
          "1": 10,
          "2": 2,
          "3": 7,
          "4": 1,
          "5": 8,
          "6": 9,
          "7": 3,
          "8": 6,
          "9": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 412,
      "edge": [
        4,
        10
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 9,
          "2": 3,
          "3": 1,
          "4": 5,
          "5": 10,
          "6": 8,
          "7": 6,
          "8": 2,
          "9": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 418,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 3,
          "2": 2,
          "3": 10,
          "4": 1,
          "5": 7,
          "6": 4,
          "7": 5,
          "9": 6,
          "10": 8
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 418,
      "edge": [
        2,
        9
      ],
      "trial": {
        "t": {
          "0": 9,
          "1": 5,
          "2": 10,
          "3": 7,
          "4": 1,
          "5": 6,
          "6": 2,
          "7": 8,
          "8": 3,
          "10": 4
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 418,
      "edge": [
        4,
        9
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 10,
          "2": 8,
          "3": 4,
          "4": 3,
          "5": 6,
          "6": 7,
          "7": 9,
          "8": 5,
          "10": 1
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 427,
      "edge": [
        9,
        10
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 7,
          "2": 4,
          "3": 9,
          "4": 10,
          "5": 8,
          "6": 1,
          "7": 5,
          "8": 6,
          "9": 3
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 449,
      "edge": [
        4,
        8
      ],
      "trial": {
        "t": {
          "0": 2,
          "1": 4,
          "2": 5,
          "3": 3,
          "4": 9,
          "5": 1,
          "6": 7,
          "7": 6,
          "9": 8,
          "10": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 454,
      "edge": [
        0,
        10
      ],
      "trial": {
        "t": {
          "0": 3,
          "1": 8,
          "2": 6,
          "3": 7,
          "4": 4,
          "5": 1,
          "6": 2,
          "7": 10,
          "8": 5,
          "9": 9
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    },
    {
      "record": 454,
      "edge": [
        5,
        7
      ],
      "trial": {
        "t": {
          "0": 7,
          "1": 3,
          "2": 9,
          "3": 1,
          "4": 4,
          "5": 6,
          "6": 5,
          "8": 8,
          "9": 2,
          "10": 10
        },
        "rank_J": 14,
        "rank_augmented_old_rows": 14,
        "rank_M": 15
      }
    }
  ],
  "elapsed_seconds": 8.475026369094849,
  "source_sha256": "0e60fba5c6949dd861a810f1239ed1b676483c08b2e4b37c1092eb251703e1b9",
  "scope": "A structural falsification probe for the split limit only; not a universal induction proof."
}

==> anc/certificates/cert-015-conic_volume_reduction.json <==
{
  "status": "PASS",
  "identity_L": "-(b - c)*(-a**2*b - a**2*c + 2*a**2*x + 2*a*b*c - 2*a*y - 2*b*c*x + b*y + c*y)",
  "tangent_projection": "2*(a - b)*(a - c)*(b - c)",
  "normal_projection": "(b - c)*(2*a - b - c)",
  "volume_jacobian_formula": "J_(T,eta_v)=1; J_(T,t_v)=sum_(w in T,v!=w) 1/(t_v-t_w)",
  "rank_identity": "rank(normal-gradient+q matrix)=V-3+rank(J_volume)",
  "dimension_identity": "dim zero-value-and-tangential-jet cubic splines=3+F-rank(J_volume)",
  "finite_modular_cross_checks": [
    {
      "case": "grid3",
      "V": 10,
      "VB": 9,
      "rank_normal_q_matrix": 9,
      "rank_volume_jacobian": 2,
      "volume_jacobian_shape": [
        9,
        2
      ],
      "rank_quadratic_cofactor": 3,
      "normal_rank_minus_quadratic_rank": 6,
      "full_row_normal_q": true
    },
    {
      "case": "grid5",
      "V": 21,
      "VB": 15,
      "rank_normal_q_matrix": 30,
      "rank_volume_jacobian": 12,
      "volume_jacobian_shape": [
        25,
        12
      ],
      "rank_quadratic_cofactor": 18,
      "normal_rank_minus_quadratic_rank": 12,
      "full_row_normal_q": true
    },
    {
      "case": "grid8",
      "V": 45,
      "VB": 24,
      "rank_normal_q_matrix": 84,
      "rank_volume_jacobian": 42,
      "volume_jacobian_shape": [
        64,
        42
      ],
      "rank_quadratic_cofactor": 63,
      "normal_rank_minus_quadratic_rank": 21,
      "full_row_normal_q": true
    },
    {
      "case": "stacked5",
      "V": 8,
      "VB": 3,
      "rank_normal_q_matrix": 15,
      "rank_volume_jacobian": 10,
      "volume_jacobian_shape": [
        11,
        10
      ],
      "rank_quadratic_cofactor": 15,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    },
    {
      "case": "stacked20",
      "V": 23,
      "VB": 3,
      "rank_normal_q_matrix": 60,
      "rank_volume_jacobian": 40,
      "volume_jacobian_shape": [
        41,
        40
      ],
      "rank_quadratic_cofactor": 60,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    },
    {
      "case": "octahedron",
      "V": 6,
      "VB": 3,
      "rank_normal_q_matrix": 8,
      "rank_volume_jacobian": 5,
      "volume_jacobian_shape": [
        7,
        6
      ],
      "rank_quadratic_cofactor": 8,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": false
    },
    {
      "case": "icosahedron",
      "V": 12,
      "VB": 3,
      "rank_normal_q_matrix": 27,
      "rank_volume_jacobian": 18,
      "volume_jacobian_shape": [
        19,
        18
      ],
      "rank_quadratic_cofactor": 27,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    },
    {
      "case": "bipyramid5",
      "V": 7,
      "VB": 3,
      "rank_normal_q_matrix": 12,
      "rank_volume_jacobian": 8,
      "volume_jacobian_shape": [
        9,
        8
      ],
      "rank_quadratic_cofactor": 12,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    },
    {
      "case": "bipyramid7",
      "V": 9,
      "VB": 3,
      "rank_normal_q_matrix": 18,
      "rank_volume_jacobian": 12,
      "volume_jacobian_shape": [
        13,
        12
      ],
      "rank_quadratic_cofactor": 18,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    },
    {
      "case": "bipyramid9",
      "V": 11,
      "VB": 3,
      "rank_normal_q_matrix": 24,
      "rank_volume_jacobian": 16,
      "volume_jacobian_shape": [
        17,
        16
      ],
      "rank_quadratic_cofactor": 24,
      "normal_rank_minus_quadratic_rank": 0,
      "full_row_normal_q": true
    }
  ],
  "elapsed_seconds": 0.3632926940917969,
  "universal_volume_jacobian_full_column_rank_proved": false,
  "scope": "Symbolic identities are universal; global exact reduction is proved in Markdown. Finite full ranks do not prove the missing universal immersion theorem."
}

==> anc/certificates/cert-016-conic_volume_reduction.py <==
"""Exact symbolic conic identities and their complete combinatorial matrix reduction."""
from pathlib import Path
import sys,json,time
import sympy as S
import numpy as np
import networkx as nx

HERE=Path(__file__).resolve().parent;ANALYSIS=HERE.parents[1]
sys.path.insert(0,str(ANALYSIS/'一般微扰的代数证书_第五轮'/'验证'))
from modular_generic_repair import triangular_grid,stacked,cleared_matrix,row_rank_and_minor,boundary,topology,PRIME

def from_sphere(G):
    planar,E=nx.check_planarity(G);assert planar
    used=set();faces=[]
    for i in E:
        for j in E.neighbors_cw_order(i):
            if (i,j) not in used:
                face=E.traverse_face(i,j,used);assert len(face)==3
                faces.append(tuple(f'v{v}' for v in face))
    faces=faces[1:];vs=[f'v{v}' for v in G]
    return {v:(0,0) for v in vs},faces

def jacobian(t,faces,prime):
    bd=boundary(faces);inside=[v for v in t if v not in bd];idx={v:i for i,v in enumerate(inside)}
    J=np.zeros((len(faces),2*len(inside)),dtype=np.int64)
    for q,T in enumerate(faces):
        for v in T:
            if v not in inside:continue
            j=idx[v];J[q,2*j]=1
            J[q,2*j+1]=sum(pow((t[v]-t[w])%prime,-1,prime) for w in T if w!=v)%prime
    return J

def quadratic_cofactor(t,faces,prime):
    inside=[v for v in t if v not in boundary(faces)];idx={v:i for i,v in enumerate(inside)}
    edges=[e for e,a in topology(faces).items() if len(a)==2]
    C=np.zeros((len(edges),3*len(inside)),dtype=np.int64)
    for r,(i,j) in enumerate(edges):
        s=(t[i]+t[j])%prime;D=np.array([s*s%prime,-2*s%prime,1],dtype=np.int64)
        if i in idx:C[r,3*idx[i]:3*idx[i]+3]=D
        if j in idx:C[r,3*idx[j]:3*idx[j]+3]=-D%prime
    return C

def main():
    start=time.time();a,b,c,x,y,z=S.symbols('a b c x y z');Q=y-x*x
    ell=lambda u,v:y-(u+v)*x+u*v
    tangent=lambda u:y-2*u*x+u*u
    raw=S.expand(ell(a,b)**2*tangent(c)-ell(a,c)**2*tangent(b))
    L=S.factor(S.cancel(raw/Q));assert S.expand(raw-Q*L)==0
    Delta=(b-a)*(c-a)*(c-b)
    coeff=S.Matrix([S.Poly(L,x,y).coeff_monomial(x),S.Poly(L,x,y).coeff_monomial(y)])
    along=S.factor((coeff.T*S.Matrix([1,2*a]))[0]);normal=coeff[1]
    assert S.factor(along+2*Delta)==0
    logder=-1/(b-a)-1/(c-a)
    assert S.factor(normal+Delta*logder)==0
    # Chord squared jump restricts to the prescribed sextic difference.
    q=S.symbols('q');cc,dd=S.symbols('cc dd')
    jump=ell(a,b)**2*(cc*tangent(c)-dd*tangent(q))
    restriction=S.factor(jump.subs(y,x*x))
    target=(x-a)**2*(x-b)**2*(cc*(x-c)**2-dd*(x-q)**2)
    assert S.expand(restriction-target)==0
    cases=[]
    for n in [3,5,8]:
        p,f=triangular_grid(n);cases.append((f'grid{n}',p,f))
    for n in [5,20]:
        p,f=stacked(n,171+n);cases.append((f'stacked{n}',p,f))
    for name,G in [('octahedron',nx.octahedral_graph()),('icosahedron',nx.icosahedral_graph())]:
        p,f=from_sphere(G);cases.append((name,p,f))
    for n in [5,7,9]:
        G=nx.cycle_graph(n);G.add_nodes_from([n,n+1]);G.add_edges_from((v,w) for v in range(n) for w in [n,n+1])
        p,f=from_sphere(G);cases.append((f'bipyramid{n}',p,f))
    checks=[]
    for name,p,f in cases:
        vs=list(p);t={v:i+1 for i,v in enumerate(vs)};pp={v:(t[v],t[v]**2%PRIME) for v in vs}
        A=cleared_matrix(pp,f,PRIME)
        N=np.column_stack([(-2*t[v]*A[:,2*i]+A[:,2*i+1])%PRIME for i,v in enumerate(vs)]+
                          [A[:,2*len(vs)+i] for i in range(len(f))])
        rn,_,_=row_rank_and_minor(N,PRIME);J=jacobian(t,f,PRIME);rj,_,_=row_rank_and_minor(J,PRIME)
        C=quadratic_cofactor(t,f,PRIME);rc,_,_=row_rank_and_minor(C.T,PRIME)
        assert rn==len(vs)-3+rj
        rec={'case':name,'V':len(vs),'VB':len(boundary(f)),
             'rank_normal_q_matrix':rn,'rank_volume_jacobian':rj,'volume_jacobian_shape':list(J.shape),
             'rank_quadratic_cofactor':rc,'normal_rank_minus_quadratic_rank':rn-rc,
             'full_row_normal_q':rn==A.shape[0]}
        checks.append(rec);print(name,rec,flush=True)
    out={'status':'PASS','identity_L':str(L),'tangent_projection':str(along),
         'normal_projection':str(S.factor(normal)),
         'volume_jacobian_formula':'J_(T,eta_v)=1; J_(T,t_v)=sum_(w in T,v!=w) 1/(t_v-t_w)',
         'rank_identity':'rank(normal-gradient+q matrix)=V-3+rank(J_volume)',
         'dimension_identity':'dim zero-value-and-tangential-jet cubic splines=3+F-rank(J_volume)',
         'finite_modular_cross_checks':checks,'elapsed_seconds':time.time()-start,
         'universal_volume_jacobian_full_column_rank_proved':False,
         'scope':'Symbolic identities are universal; global exact reduction is proved in Markdown. Finite full ranks do not prove the missing universal immersion theorem.'}
    (HERE/'conic_volume_reduction.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS conic reduction identities and rank cross-checks; elapsed',time.time()-start,flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-017-forest_geometry_reduction.py <==
"""Geometry-aware reductions; C1 interfaces are retained at every inverse step."""
import itertools,math
import sympy as S
from boundary_cap_trace import src,is_disk,chain_at_vertex,extend,matrix
from star_polynomial_response import area,cycle_at_vertex
from boundary_cardinal_basis import interpolator as active_interpolator

def topology(f):
    adj=src.topology(f);vs={v for t in f for v in t};bd={v for e,pair in adj.items() if len(pair)==1 for v in e};inside=vs-bd
    nb={v:set() for v in vs}
    for a,b in adj:nb[a].add(b);nb[b].add(a)
    inn={v:nb[v]&inside for v in inside};seen=set();components=[];forest=True
    for v in sorted(inside):
        if v in seen:continue
        stack=[v];part=set()
        while stack:
            w=stack.pop()
            if w in part:continue
            part.add(w);stack.extend(inn[w]-part)
        seen|=part;components.append(part)
        if sum(len(inn[w]) for w in part)//2!=len(part)-1:forest=False
    return {'adj':adj,'vertices':vs,'boundary':bd,'interior':inside,'neighbours':nb,'inner_neighbours':inn,
            'forest':forest,'components':components}

def candidate(f,b,kind,d):
    star=[t for t in f if b in t];used=d['vertices'];inside=d['interior']
    if kind in ['ear','boundary']:
        m=1 if kind=='ear' else 2
        if b not in d['boundary'] or len(star)!=m:return None
        chain=chain_at_vertex(f,b)
        if m==2 and (chain[1] not in inside or len(d['inner_neighbours'][chain[1]])>1):return None
        ff=[t for t in f if b not in t]
        if not ff or {v for t in ff for v in t}!=used-{b} or not is_disk(ff):return None
        nd=topology(ff);removed=inside-nd['interior']
        assert not nd['interior']-inside
        assert removed==(set() if m==1 else {chain[1]})
        return {'kind':kind,'vertex':b,'chain':chain,'fine_faces':list(f),'coarse_faces':ff,'removed_interior':sorted(removed)}
    if b not in inside or len(star)!=3 or len(d['inner_neighbours'][b])>1:return None
    cycle=cycle_at_vertex(f,b);assert len(cycle)==3
    e=next(((cycle[i],cycle[(i+1)%3]) for i in range(3) if len(d['adj'][tuple(sorted((cycle[i],cycle[(i+1)%3])))])==1),None)
    if e is None:return None
    a,c=e;u=next(v for v in cycle if v not in e);macro=(u,a,c);ff=[t for t in f if b not in t]+[macro]
    if not is_disk(ff) or {v for t in ff for v in t}!=used-{b}:return None
    assert topology(ff)['interior']==inside-{b}
    return {'kind':'boundary_CT','vertex':b,'macro':macro,'free_boundary_edge':e,'fine_faces':list(f),'coarse_faces':ff,'removed_interior':[b]}

def reduction(f,preferred=()):
    f=[tuple(t) for t in f];assert is_disk(f);initial=topology(f);todo=list(preferred);steps=[]
    while len(f)>1:
        d=topology(f);chosen=None
        if todo:
            v=todo.pop(0)
            for kind in ['ear','boundary_CT','boundary']:
                chosen=candidate(f,v,kind,d)
                if chosen:break
            assert chosen is not None,('invalid preferred operation',v)
        else:
            for kind,vertices in [('ear',d['boundary']),('boundary_CT',d['interior']),('boundary',d['boundary'])]:
                for v in sorted(vertices):
                    chosen=candidate(f,v,kind,d)
                    if chosen:break
                if chosen:break
        if chosen is None:
            assert not d['forest'],('forest reduction stalled',d)
            if len(d['components'])==1:assert all(len(z)>=2 for z in d['inner_neighbours'].values())
            break
        ff=chosen['coarse_faces'];nd=topology(ff)
        assert {v for t in ff for v in t}==d['vertices']-{chosen['vertex']}
        # The interior induced graph is obtained by deleting only leaf or
        # isolated vertices; no new interior edges are inserted.
        assert all(nd['inner_neighbours'][v]==d['inner_neighbours'][v]&nd['interior'] for v in nd['interior'])
        if d['forest']:assert nd['forest']
        steps.append(chosen);f=ff
    if initial['forest']:assert len(f)==1
    return steps,f

def boundary_CT_cardinal(p,f,v,macro):
    u,a,b=macro;M=S.Matrix.hstack(S.Matrix(p[a])-S.Matrix(p[u]),S.Matrix(p[b])-S.Matrix(p[u]));st=M.inv()*(S.Matrix(p[v])-S.Matrix(p[u]));s,t=st
    assert s>0 and t>0 and 1-s-t>0
    vs=list(p);nv=len(vs);P=S.zeros(3*nv+len(f),1);P[vs.index(v)]=1
    g=M.T.inv()*S.Matrix([S.Rational(3,2)/s,S.Rational(3,2)/t]);i=vs.index(v);P[nv+2*i:nv+2*i+2,:]=g
    face=next(i for i,T in enumerate(f) if set(T)=={v,a,b});P[3*nv+face]=1/(2*s*t)
    assert matrix(p,f)*P==S.zeros(matrix(p,f).rows,1)
    return P,st

def controls(old_p,old_f,old,vfine,macro):
    """Coarse cubic controls, expressed as rows in the fine nodal data."""
    ov=list(old_p);on=len(ov);nv=len(vfine);embed=S.zeros(len(ov),nv)
    for j,v in enumerate(ov):embed[j,vfine.index(v)]=1
    E=old*embed;idx=next(i for i,T in enumerate(old_f) if set(T)==set(macro));out={}
    for i,v in enumerate(macro):
        counts=[0,0,0];counts[i]=3;out[tuple(counts)]=E[ov.index(v),:]
        for j,w in enumerate(macro):
            if i==j:continue
            counts=[0,0,0];counts[i]=2;counts[j]=1
            grad=E[on+2*ov.index(v):on+2*ov.index(v)+2,:]
            out[tuple(counts)]=E[ov.index(v),:]+(S.Matrix(old_p[w])-S.Matrix(old_p[v])).T*grad/3
    out[(1,1,1)]=E[3*on+idx,:]
    return out,E

def refine(p,f,v,macro,old_p,old_f,old):
    vs=list(p);nv=len(vs);ov=list(old_p);on=len(ov);n=nv
    bb,E=controls(old_p,old_f,old,vs,macro);u,a,b=macro;M=S.Matrix.hstack(S.Matrix(p[a])-S.Matrix(p[u]),S.Matrix(p[b])-S.Matrix(p[u]));s,t=M.inv()*(S.Matrix(p[v])-S.Matrix(p[u]));lam=[1-s-t,s,t]
    ga=M.inv()[0,:].T;gb=M.inv()[1,:].T;gl=[-ga-gb,ga,gb]
    R=S.zeros(3*nv+len(f),nv)
    for i,w in enumerate(ov):
        j=vs.index(w);R[j,:]=E[i,:];R[nv+2*j:nv+2*j+2,:]=E[on+2*i:on+2*i+2,:]
    for j,T in enumerate(f):
        if v not in T:
            k=next(i for i,U in enumerate(old_f) if set(T)==set(U));R[3*nv+j,:]=E[3*on+k,:]
    value=S.zeros(1,n);grad=S.zeros(2,n)
    for counts,c in bb.items():
        mult=S.Integer(math.factorial(3))
        for k in counts:mult/=math.factorial(k)
        value+=mult*S.prod(lam[i]**counts[i] for i in range(3))*c
    for counts in itertools.product(range(3),repeat=3):
        if sum(counts)!=2:continue
        mult=S.Integer(math.factorial(2))
        for k in counts:mult/=math.factorial(k)
        factor=3*mult*S.prod(lam[i]**counts[i] for i in range(3))
        for i in range(3):
            key=list(counts);key[i]+=1;grad+=factor*gl[i]*bb[tuple(key)]
    R[vs.index(v),:]=value;R[nv+2*vs.index(v):nv+2*vs.index(v)+2,:]=grad
    for j,T in enumerate(f):
        if v not in T:continue
        a0,b0=[macro.index(w) for w in T if w!=v];row=S.zeros(1,n)
        for i in range(3):
            key=[0,0,0]
            for k in [i,a0,b0]:key[k]+=1
            row+=lam[i]*bb[tuple(key)]
        R[3*nv+j,:]=row
    assert matrix(p,f)*R==S.zeros(matrix(p,f).rows,n)
    P,st=boundary_CT_cardinal(p,f,v,macro);target=S.zeros(1,n);target[vs.index(v)]=1;R+=P*(target-value)
    assert R[:nv,:]==S.eye(nv) and matrix(p,f)*R==S.zeros(matrix(p,f).rows,nv)
    return R

def interpolator(p,f,steps,core):
    used={v for t in core for v in t};cp={v:p[v] for v in p if v in used};cv=list(cp);cf=[tuple(t) for t in core]
    if len(core)==1:
        aff=S.Matrix([[1,*cp[v]] for v in cv]).inv();R=S.zeros(10,3);R[:3,:]=S.eye(3)
        for i in range(3):R[3+2*i:3+2*i+2,:]=aff[1:3,:]
        R[9,:]=S.ones(1,3)/3
    else:
        R=active_interpolator(cp,cf)['right_inverse']
        if R is None:raise ValueError('reduced cyclic core has no certified active-P3 inverse')
    for step in reversed(steps):
        ff=[tuple(t) for t in step['fine_faces']];used={v for t in ff for v in t};pp={v:p[v] for v in p if v in used}
        if step['kind']=='boundary_CT':R=refine(pp,ff,step['vertex'],step['macro'],cp,cf,R)
        else:R=extend(pp,ff,step['vertex'],step['chain'],cp,cf,R)
        cp,cf=pp,ff
    assert cf==[tuple(t) for t in f] and matrix(p,f)*R==S.zeros(matrix(p,f).rows,len(p))
    return R


==> anc/certificates/cert-018-forest_geometry_reduction_certificates.json <==
{
  "status": "PASS",
  "universal_forest_combinatorial_reduction_proved": true,
  "arbitrary_fixed_boundary_forest_good_set_dense_proved": true,
  "forest_bad_points_outside_lower_dimensional_semialgebraic_exception_single_node_repair_proved": true,
  "forest_bad_set_contained_in_nonzero_product_of_at_most_I_area_factors_proved": true,
  "boundary_CT_insertion_cannot_increase_vertex_or_dimension_defect_proved": true,
  "connected_interior_graph_reduces_to_its2core_outside_explicit_area_factors_proved": true,
  "connected_interior_graph_2core_at_most6_fixed_boundary_good_dense_proved": true,
  "cyclic_core_active_count_bound_I_plus_h_at_most2I_minus2_proved": true,
  "symbolic_boundary_CT_cardinal": {
    "reference_macro": [
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        1
      ]
    ],
    "centre": [
      "s",
      "t"
    ],
    "centre_value": "1",
    "centre_gradient": [
      "3/(2*s)",
      "3/(2*t)"
    ],
    "face_order": [
      [
        "v",
        "u",
        "a"
      ],
      [
        "v",
        "a",
        "b"
      ],
      [
        "v",
        "b",
        "u"
      ]
    ],
    "central_BB_coefficients": [
      "0",
      "1/(2*s*t)",
      "0"
    ],
    "unit_boundary_normal_midpoint_response_value": "2*s*t*(1-s-t)/3",
    "symbolic_complete_C1_identity_verified": true,
    "nonboundary_macro_edges_full_zero_trace_proved": true
  },
  "positive_construction_cases": {
    "connected21": {
      "points": {
        "P0": [
          "1",
          "0"
        ],
        "P1": [
          "0",
          "1"
        ],
        "P2": [
          "-1",
          "0"
        ],
        "P3": [
          "0",
          "-1"
        ],
        "O": [
          "1/10",
          "1/7"
        ],
        "X0_0": [
          "11/30",
          "8/21"
        ],
        "X0_1": [
          "41/90",
          "29/63"
        ],
        "X0_2": [
          "131/270",
          "92/189"
        ],
        "X0_3": [
          "401/810",
          "281/567"
        ],
        "X1_0": [
          "-3/10",
          "8/21"
        ],
        "X1_1": [
          "-13/30",
          "29/63"
        ],
        "X1_2": [
          "-43/90",
          "92/189"
        ],
        "X1_3": [
          "-133/270",
          "281/567"
        ],
        "X2_0": [
          "-3/10",
          "-2/7"
        ],
        "X2_1": [
          "-13/30",
          "-3/7"
        ],
        "X2_2": [
          "-43/90",
          "-10/21"
        ],
        "X2_3": [
          "-133/270",
          "-31/63"
        ],
        "X3_0": [
          "11/30",
          "-2/7"
        ],
        "X3_1": [
          "41/90",
          "-3/7"
        ],
        "X3_2": [
          "131/270",
          "-10/21"
        ],
        "X3_3": [
          "401/810",
          "-31/63"
        ]
      },
      "faces": [
        [
          "X0_0",
          "O",
          "P0"
        ],
        [
          "X0_0",
          "P1",
          "O"
        ],
        [
          "X0_1",
          "X0_0",
          "P0"
        ],
        [
          "X0_1",
          "P1",
          "X0_0"
        ],
        [
          "X0_2",
          "X0_1",
          "P0"
        ],
        [
          "X0_2",
          "P1",
          "X0_1"
        ],
        [
          "X0_3",
          "X0_2",
          "P0"
        ],
        [
          "X0_3",
          "P0",
          "P1"
        ],
        [
          "X0_3",
          "P1",
          "X0_2"
        ],
        [
          "X1_0",
          "O",
          "P1"
        ],
        [
          "X1_0",
          "P2",
          "O"
        ],
        [
          "X1_1",
          "X1_0",
          "P1"
        ],
        [
          "X1_1",
          "P2",
          "X1_0"
        ],
        [
          "X1_2",
          "X1_1",
          "P1"
        ],
        [
          "X1_2",
          "P2",
          "X1_1"
        ],
        [
          "X1_3",
          "X1_2",
          "P1"
        ],
        [
          "X1_3",
          "P1",
          "P2"
        ],
        [
          "X1_3",
          "P2",
          "X1_2"
        ],
        [
          "X2_0",
          "O",
          "P2"
        ],
        [
          "X2_0",
          "P3",
          "O"
        ],
        [
          "X2_1",
          "X2_0",
          "P2"
        ],
        [
          "X2_1",
          "P3",
          "X2_0"
        ],
        [
          "X2_2",
          "X2_1",
          "P2"
        ],
        [
          "X2_2",
          "P3",
          "X2_1"
        ],
        [
          "X2_3",
          "X2_2",
          "P2"
        ],
        [
          "X2_3",
          "P2",
          "P3"
        ],
        [
          "X2_3",
          "P3",
          "X2_2"
        ],
        [
          "X3_0",
          "O",
          "P3"
        ],
        [
          "X3_0",
          "P0",
          "O"
        ],
        [
          "X3_1",
          "X3_0",
          "P3"
        ],
        [
          "X3_1",
          "P0",
          "X3_0"
        ],
        [
          "X3_2",
          "X3_1",
          "P3"
        ],
        [
          "X3_2",
          "P0",
          "X3_1"
        ],
        [
          "X3_3",
          "X3_2",
          "P3"
        ],
        [
          "X3_3",
          "P3",
          "P0"
        ],
        [
          "X3_3",
          "P0",
          "X3_2"
        ]
      ],
      "interior": [
        "O",
        "X0_0",
        "X0_1",
        "X0_2",
        "X0_3",
        "X1_0",
        "X1_1",
        "X1_2",
        "X1_3",
        "X2_0",
        "X2_1",
        "X2_2",
        "X2_3",
        "X3_0",
        "X3_1",
        "X3_2",
        "X3_3"
      ],
      "boundary": [
        "P0",
        "P1",
        "P2",
        "P3"
      ],
      "interior_component_count": 1,
      "initial_boundary_min_degree": 11,
      "steps": [
        {
          "kind": "boundary_CT",
          "vertex": "X0_3",
          "macro": [
            "X0_2",
            "P0",
            "P1"
          ],
          "free_boundary_edge": [
            "P0",
            "P1"
          ],
          "fine_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X0_1",
              "X0_0",
              "P0"
            ],
            [
              "X0_1",
              "P1",
              "X0_0"
            ],
            [
              "X0_2",
              "X0_1",
              "P0"
            ],
            [
              "X0_2",
              "P1",
              "X0_1"
            ],
            [
              "X0_3",
              "X0_2",
              "P0"
            ],
            [
              "X0_3",
              "P0",
              "P1"
            ],
            [
              "X0_3",
              "P1",
              "X0_2"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ]
          ],
          "coarse_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X0_1",
              "X0_0",
              "P0"
            ],
            [
              "X0_1",
              "P1",
              "X0_0"
            ],
            [
              "X0_2",
              "X0_1",
              "P0"
            ],
            [
              "X0_2",
              "P1",
              "X0_1"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_2",
              "P0",
              "P1"
            ]
          ],
          "removed_interior": [
            "X0_3"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X0_2",
          "macro": [
            "X0_1",
            "P0",
            "P1"
          ],
          "free_boundary_edge": [
            "P0",
            "P1"
          ],
          "fine_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X0_1",
              "X0_0",
              "P0"
            ],
            [
              "X0_1",
              "P1",
              "X0_0"
            ],
            [
              "X0_2",
              "X0_1",
              "P0"
            ],
            [
              "X0_2",
              "P1",
              "X0_1"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_2",
              "P0",
              "P1"
            ]
          ],
          "coarse_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X0_1",
              "X0_0",
              "P0"
            ],
            [
              "X0_1",
              "P1",
              "X0_0"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_1",
              "P0",
              "P1"
            ]
          ],
          "removed_interior": [
            "X0_2"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X0_1",
          "macro": [
            "X0_0",
            "P0",
            "P1"
          ],
          "free_boundary_edge": [
            "P0",
            "P1"
          ],
          "fine_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X0_1",
              "X0_0",
              "P0"
            ],
            [
              "X0_1",
              "P1",
              "X0_0"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_1",
              "P0",
              "P1"
            ]
          ],
          "coarse_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_0",
              "P0",
              "P1"
            ]
          ],
          "removed_interior": [
            "X0_1"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X0_0",
          "macro": [
            "O",
            "P0",
            "P1"
          ],
          "free_boundary_edge": [
            "P0",
            "P1"
          ],
          "fine_faces": [
            [
              "X0_0",
              "O",
              "P0"
            ],
            [
              "X0_0",
              "P1",
              "O"
            ],
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "X0_0",
              "P0",
              "P1"
            ]
          ],
          "coarse_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ]
          ],
          "removed_interior": [
            "X0_0"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X1_3",
          "macro": [
            "X1_2",
            "P1",
            "P2"
          ],
          "free_boundary_edge": [
            "P1",
            "P2"
          ],
          "fine_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X1_3",
              "X1_2",
              "P1"
            ],
            [
              "X1_3",
              "P1",
              "P2"
            ],
            [
              "X1_3",
              "P2",
              "X1_2"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ]
          ],
          "coarse_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_2",
              "P1",
              "P2"
            ]
          ],
          "removed_interior": [
            "X1_3"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X1_2",
          "macro": [
            "X1_1",
            "P1",
            "P2"
          ],
          "free_boundary_edge": [
            "P1",
            "P2"
          ],
          "fine_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X1_2",
              "X1_1",
              "P1"
            ],
            [
              "X1_2",
              "P2",
              "X1_1"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_2",
              "P1",
              "P2"
            ]
          ],
          "coarse_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_1",
              "P1",
              "P2"
            ]
          ],
          "removed_interior": [
            "X1_2"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X1_1",
          "macro": [
            "X1_0",
            "P1",
            "P2"
          ],
          "free_boundary_edge": [
            "P1",
            "P2"
          ],
          "fine_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X1_1",
              "X1_0",
              "P1"
            ],
            [
              "X1_1",
              "P2",
              "X1_0"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_1",
              "P1",
              "P2"
            ]
          ],
          "coarse_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_0",
              "P1",
              "P2"
            ]
          ],
          "removed_interior": [
            "X1_1"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X1_0",
          "macro": [
            "O",
            "P1",
            "P2"
          ],
          "free_boundary_edge": [
            "P1",
            "P2"
          ],
          "fine_faces": [
            [
              "X1_0",
              "O",
              "P1"
            ],
            [
              "X1_0",
              "P2",
              "O"
            ],
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "X1_0",
              "P1",
              "P2"
            ]
          ],
          "coarse_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ]
          ],
          "removed_interior": [
            "X1_0"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X2_3",
          "macro": [
            "X2_2",
            "P2",
            "P3"
          ],
          "free_boundary_edge": [
            "P2",
            "P3"
          ],
          "fine_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X2_3",
              "X2_2",
              "P2"
            ],
            [
              "X2_3",
              "P2",
              "P3"
            ],
            [
              "X2_3",
              "P3",
              "X2_2"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ]
          ],
          "coarse_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_2",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": [
            "X2_3"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X2_2",
          "macro": [
            "X2_1",
            "P2",
            "P3"
          ],
          "free_boundary_edge": [
            "P2",
            "P3"
          ],
          "fine_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X2_2",
              "X2_1",
              "P2"
            ],
            [
              "X2_2",
              "P3",
              "X2_1"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_2",
              "P2",
              "P3"
            ]
          ],
          "coarse_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_1",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": [
            "X2_2"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X2_1",
          "macro": [
            "X2_0",
            "P2",
            "P3"
          ],
          "free_boundary_edge": [
            "P2",
            "P3"
          ],
          "fine_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X2_1",
              "X2_0",
              "P2"
            ],
            [
              "X2_1",
              "P3",
              "X2_0"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_1",
              "P2",
              "P3"
            ]
          ],
          "coarse_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_0",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": [
            "X2_1"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X2_0",
          "macro": [
            "O",
            "P2",
            "P3"
          ],
          "free_boundary_edge": [
            "P2",
            "P3"
          ],
          "fine_faces": [
            [
              "X2_0",
              "O",
              "P2"
            ],
            [
              "X2_0",
              "P3",
              "O"
            ],
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "X2_0",
              "P2",
              "P3"
            ]
          ],
          "coarse_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": [
            "X2_0"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X3_3",
          "macro": [
            "X3_2",
            "P3",
            "P0"
          ],
          "free_boundary_edge": [
            "P3",
            "P0"
          ],
          "fine_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "X3_3",
              "X3_2",
              "P3"
            ],
            [
              "X3_3",
              "P3",
              "P0"
            ],
            [
              "X3_3",
              "P0",
              "X3_2"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ]
          ],
          "coarse_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_2",
              "P3",
              "P0"
            ]
          ],
          "removed_interior": [
            "X3_3"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X3_2",
          "macro": [
            "X3_1",
            "P3",
            "P0"
          ],
          "free_boundary_edge": [
            "P3",
            "P0"
          ],
          "fine_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "X3_2",
              "X3_1",
              "P3"
            ],
            [
              "X3_2",
              "P0",
              "X3_1"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_2",
              "P3",
              "P0"
            ]
          ],
          "coarse_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_1",
              "P3",
              "P0"
            ]
          ],
          "removed_interior": [
            "X3_2"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X3_1",
          "macro": [
            "X3_0",
            "P3",
            "P0"
          ],
          "free_boundary_edge": [
            "P3",
            "P0"
          ],
          "fine_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "X3_1",
              "X3_0",
              "P3"
            ],
            [
              "X3_1",
              "P0",
              "X3_0"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_1",
              "P3",
              "P0"
            ]
          ],
          "coarse_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_0",
              "P3",
              "P0"
            ]
          ],
          "removed_interior": [
            "X3_1"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "X3_0",
          "macro": [
            "O",
            "P3",
            "P0"
          ],
          "free_boundary_edge": [
            "P3",
            "P0"
          ],
          "fine_faces": [
            [
              "X3_0",
              "O",
              "P3"
            ],
            [
              "X3_0",
              "P0",
              "O"
            ],
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "X3_0",
              "P3",
              "P0"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "O",
              "P3",
              "P0"
            ]
          ],
          "removed_interior": [
            "X3_0"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "P0",
          "chain": [
            "P1",
            "O",
            "P3"
          ],
          "fine_faces": [
            [
              "O",
              "P0",
              "P1"
            ],
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ],
            [
              "O",
              "P3",
              "P0"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": [
            "O"
          ]
        },
        {
          "kind": "ear",
          "vertex": "P1",
          "chain": [
            "P2",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "P1",
              "P2"
            ],
            [
              "O",
              "P2",
              "P3"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "P2",
              "P3"
            ]
          ],
          "removed_interior": []
        }
      ],
      "core": [
        [
          "O",
          "P2",
          "P3"
        ]
      ],
      "counts": {
        "boundary_CT": 16,
        "boundary": 1,
        "ear": 1
      },
      "noncollinearity_factors": [
        {
          "step": 16,
          "boundary_vertex": "P0",
          "triple": [
            "P1",
            "O",
            "P3"
          ],
          "movable_middle_original_interior": "O",
          "value": "-1/5"
        }
      ],
      "full_BB_nodal_right_inverse": [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ],
        [
          "13230/4069",
          "-1379700/272623",
          "643860/272623",
          "-12600/4069",
          "693630/272623",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-2100/4069",
          "219000/272623",
          "-102200/272623",
          "2000/4069",
          "-110100/272623",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-80/87",
          "10/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "7/87",
          "-77/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-80/87",
          "10/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "7/87",
          "-77/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-80/87",
          "10/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "7/87",
          "-77/87",
          "70/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "75700/646971",
          "-341698255/303429399",
          "255707115/419021551",
          "232114615/394005339",
          "-161918165980/26398357713",
          "315/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-84784/646971",
          "-64241549/43347057",
          "5693263282/3771193959",
          "-10424156/18762159",
          "-19928487172/3771193959",
          "315/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1211200/5822739",
          "9601148720/2730864591",
          "-100862474660/33940745631",
          "1635022430/3546048051",
          "1002194726495/79195073139",
          "-1680/53",
          "945/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1356544/5822739",
          "1317734680/390123513",
          "-74791611685/33940745631",
          "-274672403/506578293",
          "152382246449/11313581877",
          "-1680/53",
          "945/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "984100/4031127",
          "-16556398015/1890598563",
          "147493465615/23497439283",
          "1122262475/2454956343",
          "-202380224980/6091928703",
          "4060/53",
          "-5040/53",
          "2835/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1102192/4031127",
          "-2372775173/270085509",
          "164258906378/23497439283",
          "-167617916/350708049",
          "-84731418188/2610826587",
          "4060/53",
          "-5040/53",
          "2835/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "121120000/471641859",
          "4917637943840/221200031871",
          "-46994159329160/2749200396111",
          "112153131290/287229892131",
          "177316953193825/2138266974753",
          "-30800/159",
          "12180/53",
          "-15120/53",
          "8505/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-135654400/471641859",
          "702923373040/31600004553",
          "-45085982216569/2749200396111",
          "-21318195983/41032841733",
          "25559351832455/305466710679",
          "-30800/159",
          "12180/53",
          "-15120/53",
          "8505/53",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "205/201",
          "12980/17487",
          "-140/261",
          "20260/5829",
          "0",
          "0",
          "0",
          "0",
          "-315/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "21/67",
          "-32410/17487",
          "140/261",
          "-64666/17487",
          "0",
          "0",
          "0",
          "0",
          "315/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-1520/1809",
          "-58420/17487",
          "3170/2349",
          "-1280885/157383",
          "0",
          "0",
          "0",
          "0",
          "1680/67",
          "-945/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1400/603",
          "110873/52461",
          "-35/29",
          "406147/52461",
          "0",
          "0",
          "0",
          "0",
          "-1680/67",
          "945/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "66745/16281",
          "3224020/472149",
          "-67900/21141",
          "28286980/1416447",
          "0",
          "0",
          "0",
          "0",
          "-4060/67",
          "5040/67",
          "-2835/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-14119/5427",
          "-1274378/157383",
          "23884/7047",
          "-9620926/472149",
          "0",
          "0",
          "0",
          "0",
          "4060/67",
          "-5040/67",
          "2835/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-1233440/146529",
          "-80692760/4249341",
          "1594310/190269",
          "-652012625/12748023",
          "0",
          "0",
          "0",
          "0",
          "30800/201",
          "-12180/67",
          "15120/67",
          "-8505/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "484400/48843",
          "25080167/1416447",
          "-519533/63423",
          "215619215/4249341",
          "0",
          "0",
          "0",
          "0",
          "-30800/201",
          "12180/67",
          "-15120/67",
          "8505/67",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "25/87",
          "115/87",
          "175/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-105/29",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "112/87",
          "28/87",
          "175/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-105/29",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-220/87",
          "-130/87",
          "-385/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "560/29",
          "-315/29",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-133/87",
          "-217/87",
          "-385/87",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "560/29",
          "-315/29",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1195/261",
          "1465/261",
          "2905/261",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-140/3",
          "1680/29",
          "-945/29",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1456/261",
          "1204/261",
          "2905/261",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-140/3",
          "1680/29",
          "-945/29",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-10520/783",
          "-9710/783",
          "-22085/783",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "30800/261",
          "-140",
          "5040/29",
          "-2835/29",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-9737/783",
          "-10493/783",
          "-22085/783",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "30800/261",
          "-140",
          "5040/29",
          "-2835/29",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "66420/297037",
          "353050/1908361",
          "32024150/71154603",
          "-910409260/542686599",
          "-127119887275/36360002133",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "315/73",
          "0",
          "0",
          "0"
        ],
        [
          "41328/297037",
          "1084270/817869",
          "-27396194/23718201",
          "38527070/25842219",
          "4353541285/1731428673",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-315/73",
          "0",
          "0",
          "0"
        ],
        [
          "118080/297037",
          "5329600/1908361",
          "-534470740/213463809",
          "6018574490/1628059797",
          "620144584055/109080006399",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1680/73",
          "945/73",
          "0",
          "0"
        ],
        [
          "73472/297037",
          "-163760/109863",
          "19608421/9558081",
          "-2888721551/697739913",
          "-4700428685/697739913",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1680/73",
          "-945/73",
          "0",
          "0"
        ],
        [
          "10660/22849",
          "-17229250/3963519",
          "267278230/49260879",
          "-3915955700/375706107",
          "-416183610155/25172309169",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "4060/73",
          "-5040/73",
          "2835/73",
          "0"
        ],
        [
          "59696/205641",
          "28030270/5095953",
          "-2558436734/443347911",
          "4755121522/483050709",
          "503167734175/32364397503",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-4060/73",
          "5040/73",
          "-2835/73",
          "0"
        ],
        [
          "1312000/2673333",
          "6260326400/463731723",
          "-83473672120/5763522843",
          "1104704820770/43957614519",
          "1604414077505/40344659901",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-30800/219",
          "12180/73",
          "-15120/73",
          "8505/73"
        ],
        [
          "7347200/24059997",
          "-7396004000/596226501",
          "735359261707/51871705587",
          "-1455927382763/56516932953",
          "-2112354294995/51871705587",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "30800/219",
          "-12180/73",
          "15120/73",
          "-8505/73"
        ],
        [
          "0",
          "590/1407",
          "-20986/52461",
          "1271/5481",
          "274982/367227",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "47/201",
          "-2455/52461",
          "-154/783",
          "52967/52461",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "6056/109863",
          "-10605760/51525747",
          "95119880/1921174281",
          "36650753/200719701",
          "-14542865122/13448219967",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-6056/109863",
          "-576671/1908361",
          "636889151/1921174281",
          "-36793168/200719701",
          "-10636192327/13448219967",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "6056/76059",
          "1163456/5095953",
          "-378748348/1330043733",
          "3208655/19851399",
          "887205392/1330043733",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-6056/76059",
          "789011/3963519",
          "-49707649/1330043733",
          "-22554172/138959793",
          "8678006651/9310306131",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "60560/684531",
          "-8217778/45863577",
          "224948030/11970393597",
          "27535217/178662591",
          "-9604634056/11970393597",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-60560/329589",
          "-120010480/198742167",
          "-112901833/1788679503",
          "-8058967/26696709",
          "6088551331/3577359006",
          "-274/81",
          "4",
          "-14/3",
          "9/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-60560/684531",
          "-19465765/107015013",
          "3033774785/11970393597",
          "-191964958/1250638137",
          "-46064565049/83792755179",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1/3",
          "115/783",
          "-134/783",
          "541/783",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "362/783",
          "-67/783",
          "488/783",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1/9",
          "-3241/7047",
          "938/7047",
          "-5527/7047",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-10/27",
          "-502/7047",
          "737/7047",
          "-4672/7047",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "29/81",
          "1067/63423",
          "-4690/63423",
          "34943/63423",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-34/243",
          "27446/63423",
          "-8107/63423",
          "43562/63423",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "115/729",
          "-7925/19683",
          "2278/19683",
          "-11633/19683",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-220/729",
          "-3839/190269",
          "-22847/190269",
          "377273/380538",
          "0",
          "0",
          "0",
          "0",
          "-274/81",
          "4",
          "-14/3",
          "9/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-748/2187",
          "12950/570807",
          "31289/570807",
          "-260086/570807",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "4/9",
          "1/9",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1/9",
          "4/9",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-2/27",
          "-11/27",
          "-14/27",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-11/27",
          "-2/27",
          "-14/27",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "10/27",
          "1/27",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1/27",
          "10/27",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-4/729",
          "-247/729",
          "-274/729",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-31/243",
          "-31/243",
          "391/486",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-274/81",
          "4",
          "-14/3",
          "9/2",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-247/729",
          "-4/729",
          "-274/729",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-73/783",
          "368/783",
          "488/783",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "730/1407",
          "-22484/52461",
          "2629/5481",
          "157942/367227",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-328/4069",
          "-23238820/51525747",
          "623271737/1921174281",
          "-71569504/200719701",
          "-5866579234/13448219967",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0"
        ],
        [
          "328/4069",
          "815410/17175249",
          "236056304/1921174281",
          "-88875235/200719701",
          "-10868493484/13448219967",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2",
          "0",
          "0",
          "0"
        ],
        [
          "-328/2817",
          "-1303780/35671671",
          "-162551071/1330043733",
          "58617212/138959793",
          "6565846496/9310306131",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0"
        ],
        [
          "328/2817",
          "638750/1698651",
          "-340561060/1330043733",
          "5032931/19851399",
          "481348778/1330043733",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-50/27",
          "2",
          "0",
          "0"
        ],
        [
          "-3280/25353",
          "-106261720/321045039",
          "2563876289/11970393597",
          "-231047092/1250638137",
          "-24236705674/83792755179",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0"
        ],
        [
          "-3280/12207",
          "-10234600/198742167",
          "-5539830059/51871705587",
          "-31690517/774204561",
          "105539164559/103743411174",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-274/81",
          "4",
          "-14/3",
          "9/2"
        ],
        [
          "3280/25353",
          "675250/15287859",
          "43541872/412772193",
          "-2377877/6160779",
          "-253121468/412772193",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "382/243",
          "-50/27",
          "2",
          "0"
        ]
      ],
      "complete_C1_times_right_inverse_zero": true,
      "nodal_values_identity": true,
      "rank_H": 52,
      "rank_H0": 52,
      "vertex_rank": 21
    },
    "disconnected14": {
      "points": {
        "A0": [
          "2",
          "0"
        ],
        "A1": [
          "3/2",
          "3/2"
        ],
        "A2": [
          "0",
          "2"
        ],
        "A3": [
          "-3/2",
          "3/2"
        ],
        "A4": [
          "-2",
          "0"
        ],
        "A5": [
          "-3/2",
          "-3/2"
        ],
        "A6": [
          "0",
          "-2"
        ],
        "A7": [
          "3/2",
          "-3/2"
        ],
        "Z0": [
          "0",
          "2/3"
        ],
        "Z1": [
          "0",
          "-2/3"
        ],
        "Z2": [
          "7/6",
          "7/6"
        ],
        "Z3": [
          "-7/6",
          "7/6"
        ],
        "Z4": [
          "-7/6",
          "-7/6"
        ],
        "Z5": [
          "7/6",
          "-7/6"
        ]
      },
      "faces": [
        [
          "Z0",
          "A0",
          "A2"
        ],
        [
          "Z0",
          "A2",
          "A4"
        ],
        [
          "Z0",
          "A4",
          "A0"
        ],
        [
          "Z1",
          "A0",
          "A4"
        ],
        [
          "Z1",
          "A4",
          "A6"
        ],
        [
          "Z1",
          "A6",
          "A0"
        ],
        [
          "Z2",
          "A0",
          "A1"
        ],
        [
          "Z2",
          "A1",
          "A2"
        ],
        [
          "Z2",
          "A2",
          "A0"
        ],
        [
          "Z3",
          "A2",
          "A3"
        ],
        [
          "Z3",
          "A3",
          "A4"
        ],
        [
          "Z3",
          "A4",
          "A2"
        ],
        [
          "Z4",
          "A4",
          "A5"
        ],
        [
          "Z4",
          "A5",
          "A6"
        ],
        [
          "Z4",
          "A6",
          "A4"
        ],
        [
          "Z5",
          "A6",
          "A7"
        ],
        [
          "Z5",
          "A7",
          "A0"
        ],
        [
          "Z5",
          "A0",
          "A6"
        ]
      ],
      "interior": [
        "Z0",
        "Z1",
        "Z2",
        "Z3",
        "Z4",
        "Z5"
      ],
      "boundary": [
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "A6",
        "A7"
      ],
      "interior_component_count": 6,
      "initial_boundary_min_degree": 3,
      "steps": [
        {
          "kind": "boundary_CT",
          "vertex": "Z2",
          "macro": [
            "A2",
            "A0",
            "A1"
          ],
          "free_boundary_edge": [
            "A0",
            "A1"
          ],
          "fine_faces": [
            [
              "Z0",
              "A0",
              "A2"
            ],
            [
              "Z0",
              "A2",
              "A4"
            ],
            [
              "Z0",
              "A4",
              "A0"
            ],
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z2",
              "A0",
              "A1"
            ],
            [
              "Z2",
              "A1",
              "A2"
            ],
            [
              "Z2",
              "A2",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "coarse_faces": [
            [
              "Z0",
              "A0",
              "A2"
            ],
            [
              "Z0",
              "A2",
              "A4"
            ],
            [
              "Z0",
              "A4",
              "A0"
            ],
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A2",
              "A0",
              "A1"
            ]
          ],
          "removed_interior": [
            "Z2"
          ]
        },
        {
          "kind": "ear",
          "vertex": "A1",
          "chain": [
            "A2",
            "A0"
          ],
          "fine_faces": [
            [
              "Z0",
              "A0",
              "A2"
            ],
            [
              "Z0",
              "A2",
              "A4"
            ],
            [
              "Z0",
              "A4",
              "A0"
            ],
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A2",
              "A0",
              "A1"
            ]
          ],
          "coarse_faces": [
            [
              "Z0",
              "A0",
              "A2"
            ],
            [
              "Z0",
              "A2",
              "A4"
            ],
            [
              "Z0",
              "A4",
              "A0"
            ],
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary_CT",
          "vertex": "Z0",
          "macro": [
            "A4",
            "A0",
            "A2"
          ],
          "free_boundary_edge": [
            "A0",
            "A2"
          ],
          "fine_faces": [
            [
              "Z0",
              "A0",
              "A2"
            ],
            [
              "Z0",
              "A2",
              "A4"
            ],
            [
              "Z0",
              "A4",
              "A0"
            ],
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "coarse_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ]
          ],
          "removed_interior": [
            "Z0"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "Z3",
          "macro": [
            "A4",
            "A2",
            "A3"
          ],
          "free_boundary_edge": [
            "A2",
            "A3"
          ],
          "fine_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z3",
              "A2",
              "A3"
            ],
            [
              "Z3",
              "A3",
              "A4"
            ],
            [
              "Z3",
              "A4",
              "A2"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ]
          ],
          "coarse_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ],
            [
              "A4",
              "A2",
              "A3"
            ]
          ],
          "removed_interior": [
            "Z3"
          ]
        },
        {
          "kind": "ear",
          "vertex": "A3",
          "chain": [
            "A4",
            "A2"
          ],
          "fine_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ],
            [
              "A4",
              "A2",
              "A3"
            ]
          ],
          "coarse_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A2",
          "chain": [
            "A4",
            "A0"
          ],
          "fine_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A4",
              "A0",
              "A2"
            ]
          ],
          "coarse_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary_CT",
          "vertex": "Z1",
          "macro": [
            "A6",
            "A0",
            "A4"
          ],
          "free_boundary_edge": [
            "A0",
            "A4"
          ],
          "fine_faces": [
            [
              "Z1",
              "A0",
              "A4"
            ],
            [
              "Z1",
              "A4",
              "A6"
            ],
            [
              "Z1",
              "A6",
              "A0"
            ],
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "coarse_faces": [
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ]
          ],
          "removed_interior": [
            "Z1"
          ]
        },
        {
          "kind": "boundary_CT",
          "vertex": "Z4",
          "macro": [
            "A6",
            "A4",
            "A5"
          ],
          "free_boundary_edge": [
            "A4",
            "A5"
          ],
          "fine_faces": [
            [
              "Z4",
              "A4",
              "A5"
            ],
            [
              "Z4",
              "A5",
              "A6"
            ],
            [
              "Z4",
              "A6",
              "A4"
            ],
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ]
          ],
          "coarse_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ],
            [
              "A6",
              "A4",
              "A5"
            ]
          ],
          "removed_interior": [
            "Z4"
          ]
        },
        {
          "kind": "ear",
          "vertex": "A5",
          "chain": [
            "A6",
            "A4"
          ],
          "fine_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ],
            [
              "A6",
              "A4",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A4",
          "chain": [
            "A6",
            "A0"
          ],
          "fine_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ],
            [
              "A6",
              "A0",
              "A4"
            ]
          ],
          "coarse_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary_CT",
          "vertex": "Z5",
          "macro": [
            "A7",
            "A0",
            "A6"
          ],
          "free_boundary_edge": [
            "A0",
            "A6"
          ],
          "fine_faces": [
            [
              "Z5",
              "A6",
              "A7"
            ],
            [
              "Z5",
              "A7",
              "A0"
            ],
            [
              "Z5",
              "A0",
              "A6"
            ]
          ],
          "coarse_faces": [
            [
              "A7",
              "A0",
              "A6"
            ]
          ],
          "removed_interior": [
            "Z5"
          ]
        }
      ],
      "core": [
        [
          "A7",
          "A0",
          "A6"
        ]
      ],
      "counts": {
        "boundary_CT": 6,
        "ear": 5
      },
      "noncollinearity_factors": [],
      "full_BB_nodal_right_inverse": [
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ],
        [
          "-1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-3/4",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/4",
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-3/4",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/4",
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-3/4",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/4",
          "-1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-397/36",
          "0",
          "-7/24",
          "0",
          "-7/4",
          "0",
          "-823/72",
          "-7",
          "9/8",
          "27/8",
          "0",
          "0",
          "0",
          "27"
        ],
        [
          "-143/12",
          "0",
          "3/8",
          "0",
          "-7/4",
          "0",
          "-95/8",
          "-19/3",
          "9/8",
          "27/8",
          "0",
          "0",
          "0",
          "27"
        ],
        [
          "5/18",
          "0",
          "0",
          "0",
          "-1/3",
          "0",
          "1/18",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-61/6",
          "0",
          "0",
          "0",
          "-1/4",
          "0",
          "-67/6",
          "-23/3",
          "0",
          "9/4",
          "0",
          "0",
          "0",
          "27"
        ],
        [
          "-1921/96",
          "11/24",
          "-99/32",
          "0",
          "-75/32",
          "0",
          "-2653/144",
          "-145/18",
          "81/32",
          "81/16",
          "27/8",
          "0",
          "0",
          "81/2"
        ],
        [
          "-763/96",
          "25/24",
          "-33/32",
          "0",
          "-25/32",
          "0",
          "-935/144",
          "-35/18",
          "27/32",
          "27/16",
          "9/8",
          "0",
          "0",
          "27/2"
        ],
        [
          "-133/48",
          "0",
          "71/48",
          "-25/24",
          "15/32",
          "0",
          "-137/48",
          "-7/4",
          "0",
          "27/32",
          "0",
          "-9/8",
          "0",
          "27/4"
        ],
        [
          "133/16",
          "0",
          "-85/48",
          "11/24",
          "-45/32",
          "0",
          "137/16",
          "21/4",
          "0",
          "-81/32",
          "0",
          "27/8",
          "0",
          "-81/4"
        ],
        [
          "-695/288",
          "0",
          "0",
          "0",
          "19/12",
          "-11/24",
          "5/96",
          "-397/72",
          "0",
          "0",
          "0",
          "0",
          "-27/8",
          "81/8"
        ],
        [
          "-205/288",
          "0",
          "0",
          "0",
          "17/12",
          "-25/24",
          "7/96",
          "-143/72",
          "0",
          "0",
          "0",
          "0",
          "-9/8",
          "27/8"
        ],
        [
          "5/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/4",
          "5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-9/2"
        ],
        [
          "-3/4",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-5/4",
          "-5/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/2"
        ],
        [
          "-92/3",
          "0",
          "-5/6",
          "0",
          "-25/6",
          "0",
          "-559/18",
          "-160/9",
          "9/2",
          "9",
          "0",
          "0",
          "0",
          "72"
        ],
        [
          "133/9",
          "0",
          "1/3",
          "0",
          "11/6",
          "0",
          "137/9",
          "28/3",
          "0",
          "-9/2",
          "0",
          "0",
          "0",
          "-36"
        ],
        [
          "137/9",
          "0",
          "0",
          "0",
          "11/6",
          "0",
          "140/9",
          "80/9",
          "0",
          "-9/2",
          "0",
          "0",
          "0",
          "-36"
        ],
        [
          "-125/9",
          "0",
          "0",
          "0",
          "-5/6",
          "0",
          "-131/9",
          "-92/9",
          "0",
          "9/2",
          "0",
          "0",
          "0",
          "36"
        ],
        [
          "59/9",
          "0",
          "0",
          "0",
          "1/3",
          "0",
          "7",
          "46/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-18"
        ],
        [
          "20/3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "61/9",
          "50/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-18"
        ],
        [
          "-1253/72",
          "-5/6",
          "-9/4",
          "0",
          "-25/12",
          "0",
          "-1169/72",
          "-67/9",
          "9/4",
          "9/2",
          "9/2",
          "0",
          "0",
          "36"
        ],
        [
          "97/12",
          "1/3",
          "7/8",
          "0",
          "25/24",
          "0",
          "571/72",
          "37/9",
          "-9/8",
          "-9/4",
          "0",
          "0",
          "0",
          "-18"
        ],
        [
          "311/36",
          "0",
          "7/8",
          "0",
          "25/24",
          "0",
          "587/72",
          "11/3",
          "-9/8",
          "-9/4",
          "0",
          "0",
          "0",
          "-18"
        ],
        [
          "133/18",
          "0",
          "-4/3",
          "-5/6",
          "-3/4",
          "0",
          "137/18",
          "14/3",
          "0",
          "-9/4",
          "0",
          "9/2",
          "0",
          "-18"
        ],
        [
          "-133/36",
          "0",
          "1/4",
          "1/3",
          "1/8",
          "0",
          "-137/36",
          "-7/3",
          "0",
          "9/8",
          "0",
          "0",
          "0",
          "9"
        ],
        [
          "-133/36",
          "0",
          "7/12",
          "0",
          "1/8",
          "0",
          "-137/36",
          "-7/3",
          "0",
          "9/8",
          "0",
          "0",
          "0",
          "9"
        ],
        [
          "19/8",
          "0",
          "0",
          "0",
          "-7/6",
          "-5/6",
          "49/72",
          "40/9",
          "0",
          "0",
          "0",
          "0",
          "9/2",
          "-9"
        ],
        [
          "-4/3",
          "0",
          "0",
          "0",
          "1/6",
          "1/3",
          "-13/18",
          "-35/18",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/2"
        ],
        [
          "-43/36",
          "0",
          "0",
          "0",
          "1/2",
          "0",
          "-23/36",
          "-13/6",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/2"
        ],
        [
          "1/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "4/9",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1/9",
          "4/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-19/18",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-19/18",
          "-25/18",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9/2"
        ]
      ],
      "complete_C1_times_right_inverse_zero": true,
      "nodal_values_identity": true,
      "rank_H": 23,
      "rank_H0": 23,
      "vertex_rank": 14
    }
  },
  "six_node_cyclic_core_test": {
    "points": {
      "L0": [
        "-1/5",
        "0"
      ],
      "Lt": [
        "-1",
        "2/5"
      ],
      "Lb": [
        "-1",
        "-1/2"
      ],
      "R0": [
        "1/4",
        "1/20"
      ],
      "Rb": [
        "1",
        "-2/5"
      ],
      "Rt": [
        "11/10",
        "3/5"
      ],
      "B0": [
        "0",
        "-3"
      ],
      "B1": [
        "3",
        "3"
      ],
      "B2": [
        "-3",
        "3"
      ],
      "B3": [
        "-3",
        "-3"
      ]
    },
    "faces": [
      [
        "L0",
        "Lt",
        "Lb"
      ],
      [
        "R0",
        "Rb",
        "Rt"
      ],
      [
        "B0",
        "R0",
        "L0"
      ],
      [
        "B0",
        "Rb",
        "R0"
      ],
      [
        "B0",
        "B1",
        "Rb"
      ],
      [
        "B1",
        "Rt",
        "Rb"
      ],
      [
        "B1",
        "R0",
        "Rt"
      ],
      [
        "B1",
        "B2",
        "R0"
      ],
      [
        "B2",
        "L0",
        "R0"
      ],
      [
        "B2",
        "Lt",
        "L0"
      ],
      [
        "B2",
        "B3",
        "Lt"
      ],
      [
        "B3",
        "Lb",
        "Lt"
      ],
      [
        "B3",
        "L0",
        "Lb"
      ],
      [
        "B3",
        "B0",
        "L0"
      ]
    ],
    "interior": [
      "L0",
      "Lb",
      "Lt",
      "R0",
      "Rb",
      "Rt"
    ],
    "high_boundary_nodes": [
      "B0",
      "B1",
      "B2",
      "B3"
    ],
    "P3_evaluation_determinant": "95341784967271539/156250000000",
    "full_BB_nodal_right_inverse": [
      [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      [
        "-24833947991460/14531593502099",
        "-53485447793845/261568683037782",
        "-77203633568768/653921707594455",
        "96828580001920/43594780506297",
        "-2615157788945/87189561012594",
        "-2519375361600/14531593502099",
        "2327725717742/653921707594455",
        "691223208730/130784341518891",
        "290284104353/130784341518891",
        "1766525046211/653921707594455"
      ],
      [
        "44732943180095/87189561012594",
        "722487823918631/784706049113346",
        "-2386859795258528/1961765122783365",
        "-10410322708736/130784341518891",
        "-19140705924367/130784341518891",
        "-507504912320/43594780506297",
        "-55846112814868/1961765122783365",
        "8674121095282/392353024556673",
        "-31158933187121/1961765122783365",
        "83886604986337/1961765122783365"
      ],
      [
        "220260052901025/29063187004198",
        "-178935251059264/130784341518891",
        "-261598673337080/130784341518891",
        "-67918365986944/14531593502099",
        "12741281653759/29063187004198",
        "-729743234400/14531593502099",
        "-1458723409538/43594780506297",
        "1883371952462/43594780506297",
        "-1130563069771/145315935020990",
        "10671625584371/145315935020990"
      ],
      [
        "92738127073875/29063187004198",
        "253391549057155/261568683037782",
        "-297975525627344/130784341518891",
        "-29519842684160/14531593502099",
        "6638567455475/14531593502099",
        "-6570830544000/14531593502099",
        "-435439121324/43594780506297",
        "2494926130378/43594780506297",
        "886458288536/43594780506297",
        "3396431775908/43594780506297"
      ],
      [
        "1580292594926625/232505496033584",
        "-2826741034709125/2092549464302256",
        "-198908225456183/130784341518891",
        "-67612064460000/14531593502099",
        "22020541460875/58126374008396",
        "4360307520000/14531593502099",
        "2815174377031/87189561012594",
        "-164894091415/116252748016792",
        "16159424824355/697516488100752",
        "-3640523813137/697516488100752"
      ],
      [
        "-171721499566125/58126374008396",
        "664525780909025/523137366075564",
        "-19151991407582/130784341518891",
        "30529731094400/14531593502099",
        "-9632684403925/29063187004198",
        "2804649468000/14531593502099",
        "-723065921122/43594780506297",
        "-3189305299157/87189561012594",
        "-809337652757/43594780506297",
        "-2629085456486/43594780506297"
      ],
      [
        "-2126357014112675/930021984134336",
        "-355032595221629/8370197857209024",
        "813299224023181/2615686830377820",
        "72428302243232/43594780506297",
        "47616398162417/348758244050376",
        "6983584220225/29063187004198",
        "7187685760133/2615686830377820",
        "-259295035151843/20925494643022560",
        "90672782061649/41850989286045120",
        "-540143867229227/41850989286045120"
      ],
      [
        "412842867653875/930021984134336",
        "5866942600789285/8370197857209024",
        "-529628429640913/523137366075564",
        "3697124313260/43594780506297",
        "-16590148196150/43594780506297",
        "3929633660375/29063187004198",
        "-7335972437077/261568683037782",
        "109079537750879/4185098928604512",
        "-134243312817829/8370197857209024",
        "386087911209863/8370197857209024"
      ],
      [
        "129666841232425/29063187004198",
        "7865918909186/130784341518891",
        "-487726089768376/653921707594455",
        "-94973636201344/14531593502099",
        "50376111871459/29063187004198",
        "15679587953600/14531593502099",
        "-25386336681698/653921707594455",
        "-13162840163714/653921707594455",
        "-13301454523571/1307843415188910",
        "21724251281467/1307843415188910"
      ],
      [
        "17438631145250/14531593502099",
        "-94741881561940/130784341518891",
        "111775851090328/130784341518891",
        "-28584410908160/14531593502099",
        "-19284574230020/14531593502099",
        "30871305896000/14531593502099",
        "-2129147906896/130784341518891",
        "-12657749402398/130784341518891",
        "4747123992455/261568683037782",
        "-17178402685903/261568683037782"
      ],
      [
        "65013856853045/14531593502099",
        "-314320316474017/261568683037782",
        "711378162278584/653921707594455",
        "-337741507821248/43594780506297",
        "57530238442273/87189561012594",
        "41562478110230/14531593502099",
        "44465794578817/1307843415188910",
        "-256642365509539/2615686830377820",
        "65388691184287/2615686830377820",
        "-122572188294679/1307843415188910"
      ],
      [
        "-1430737566160235/697516488100752",
        "5688514802333023/6277648392906768",
        "-2203171645954181/1961765122783365",
        "487242362616784/130784341518891",
        "-401972768064463/523137366075564",
        "-38604408041630/43594780506297",
        "-30033125371834/1961765122783365",
        "2142958502876047/15694120982266920",
        "-121553547112195/6277648392906768",
        "2969116382383801/31388241964533840"
      ],
      [
        "-699870898557375/29063187004198",
        "538500107487875/87189561012594",
        "-43005376083688/43594780506297",
        "350151555712000/14531593502099",
        "15405003806375/14531593502099",
        "-93195326865000/14531593502099",
        "597169084562/14531593502099",
        "24217827978905/87189561012594",
        "-8117902876870/43594780506297",
        "463635899613/29063187004198"
      ],
      [
        "36757885252875/14531593502099",
        "-56555472529975/87189561012594",
        "-49911185619736/43594780506297",
        "16400257422400/14531593502099",
        "47743857125575/29063187004198",
        "-43208474151000/14531593502099",
        "-40601858583958/43594780506297",
        "18171920944207/87189561012594",
        "1594740062366/43594780506297",
        "4430192448683/29063187004198"
      ],
      [
        "556443946110750/14531593502099",
        "-137338044153900/14531593502099",
        "106765401859008/14531593502099",
        "-775016807673600/14531593502099",
        "5165940050550/14531593502099",
        "254562771534000/14531593502099",
        "8221669791418/14531593502099",
        "-52597678944871/87189561012594",
        "17245527839011/87189561012594",
        "-12912852333916/14531593502099"
      ],
      [
        "-1014283829637375/29063187004198",
        "231823442835425/29063187004198",
        "-77563192163944/14531593502099",
        "702321647020800/14531593502099",
        "1573374103425/14531593502099",
        "-254854358760000/14531593502099",
        "-22355978530036/43594780506297",
        "60860151599762/43594780506297",
        "-7325471099035/43594780506297",
        "9359822543797/14531593502099"
      ],
      [
        "918669200441250/14531593502099",
        "-20611377697100/14531593502099",
        "-283531560501568/14531593502099",
        "-690110559110400/14531593502099",
        "137977021356450/14531593502099",
        "-71222706474000/14531593502099",
        "-10230126080178/14531593502099",
        "64198415130869/87189561012594",
        "-38799737964209/87189561012594",
        "14826995204436/14531593502099"
      ],
      [
        "811000833461250/14531593502099",
        "-289375280307250/43594780506297",
        "-569686986171920/43594780506297",
        "-607997455052800/14531593502099",
        "94670373029350/14531593502099",
        "-27586403040000/14531593502099",
        "-9358045246720/14531593502099",
        "6732411494940/14531593502099",
        "51392749285589/87189561012594",
        "61961495796631/87189561012594"
      ],
      [
        "1437427471833375/29063187004198",
        "-775424240264375/87189561012594",
        "-89569242898232/43594780506297",
        "-716433397408000/14531593502099",
        "20380736545375/14531593502099",
        "139030343130000/14531593502099",
        "25765337533942/43594780506297",
        "-28583440683455/87189561012594",
        "9056524986745/43594780506297",
        "-56646067401455/87189561012594"
      ],
      [
        "-658170226998750/14531593502099",
        "321898979771750/43594780506297",
        "177158882572720/43594780506297",
        "652881384396800/14531593502099",
        "-13682583984350/14531593502099",
        "-139799422560000/14531593502099",
        "-23414977257440/43594780506297",
        "19814920217380/43594780506297",
        "-5158131552197/29063187004198",
        "-22816121074429/87189561012594"
      ],
      [
        "18298780975525/14531593502099",
        "57562709404931/392353024556673",
        "3178626464098276/9808825613916825",
        "-38888057743744/43594780506297",
        "-39451279591/14531593502099",
        "2777051723440/14531593502099",
        "-1216593303508/1089869512657425",
        "-38665462743937/3269608537972275",
        "-20222818531447/13078434151889100",
        "-155333612237077/13078434151889100"
      ],
      [
        "-902627227217755/930021984134336",
        "-1719278034614363/41850989286045120",
        "726994106750093/2615686830377820",
        "840659522849752/653921707594455",
        "2273986558520533/20925494643022560",
        "5407716344015/14531593502099",
        "442115351399/2615686830377820",
        "-65035989810769/3487582440503760",
        "295771889808871/209254946430225600",
        "-3268075792931771/209254946430225600"
      ],
      [
        "-373472582895/29063187004198",
        "-1329651694752203/1569412098226692",
        "11287309669626932/9808825613916825",
        "74442477759664/130784341518891",
        "57839777430331/261568683037782",
        "-823904224800/14531593502099",
        "46700201005757/1453159350209900",
        "-83218277337044/3269608537972275",
        "228448479040181/13078434151889100",
        "-70379849586941/1453159350209900"
      ],
      [
        "-16059723410825/29063187004198",
        "-95656767358229/261568683037782",
        "45296539141912/130784341518891",
        "67968614767120/43594780506297",
        "51850310499553/58126374008396",
        "-13591976180800/14531593502099",
        "13850026829359/523137366075564",
        "297635494712/14531593502099",
        "19270837604773/1307843415188910",
        "-7246258135733/1307843415188910"
      ],
      [
        "86766979232625/116252748016792",
        "21011423377775/348758244050376",
        "15419809093966/217973902531485",
        "-25331171244800/14531593502099",
        "103947357158525/58126374008396",
        "6739088899800/14531593502099",
        "-150744242729401/653921707594455",
        "-156102444547171/1307843415188910",
        "-11731385191991/1743791220251880",
        "-17215755344631/581263740083960"
      ],
      [
        "850903478275965/232505496033584",
        "-4717483656645349/6277648392906768",
        "5506655035942783/9808825613916825",
        "-766330517522176/130784341518891",
        "19783584514097/1046274732151128",
        "50838788798940/14531593502099",
        "55116369443617/2179739025314850",
        "-1349312531691479/13078434151889100",
        "249267452410517/17437912202518800",
        "-3345966047650219/52313736607556400"
      ],
      [
        "-1368691039750145/930021984134336",
        "14182034505686897/25110593571627072",
        "-23083839067287299/39235302455667300",
        "241863039495632/130784341518891",
        "-1134476840227441/4185098928604512",
        "12609846563770/14531593502099",
        "-30116978475421/1453159350209900",
        "1710541577415877/52313736607556400",
        "-854003780635201/69751648810075200",
        "10358496084925247/209254946430225600"
      ],
      [
        "-282783594255975/232505496033584",
        "6077422775109085/2092549464302256",
        "-4075497988339559/653921707594455",
        "466838389570240/43594780506297",
        "-226183129475705/348758244050376",
        "-75537206777700/14531593502099",
        "-73238397416489/1307843415188910",
        "2107013828729267/5231373660755640",
        "-59398328377729/1162527480167920",
        "1348798915182721/3487582440503760"
      ],
      [
        "5552255183647495/1395032976201504",
        "1170018062670187/1395032976201504",
        "-3024353022430669/2179739025314850",
        "-101266862493856/43594780506297",
        "-150326056633997/697516488100752",
        "3339067803470/43594780506297",
        "-1375586657604031/39235302455667300",
        "2260719668060269/78470604911334600",
        "-5735341576689451/313882419645338400",
        "17301777875234759/313882419645338400"
      ],
      [
        "206798726907635/87189561012594",
        "57151483898317/29063187004198",
        "-530797607058112/363289837552475",
        "-89603352209408/43594780506297",
        "14348940416144/43594780506297",
        "-8889909674240/43594780506297",
        "-257164947419072/9808825613916825",
        "369863766913264/9808825613916825",
        "-154349868741664/9808825613916825",
        "561001791130796/9808825613916825"
      ],
      [
        "-1021308384457625/29063187004198",
        "1166737230623275/261568683037782",
        "1295967508656184/130784341518891",
        "1063950174003200/43594780506297",
        "-157189973989475/43594780506297",
        "24250391552000/14531593502099",
        "23644757693368/130784341518891",
        "-4740838384507/14531593502099",
        "-53906371079746/653921707594455",
        "-306970572078244/653921707594455"
      ],
      [
        "-715128473114675/116252748016792",
        "178228042061875/348758244050376",
        "635316403688722/217973902531485",
        "194651157819520/43594780506297",
        "-16797082363145/58126374008396",
        "-5566989482200/14531593502099",
        "-5601351605899/217973902531485",
        "-156338603896/653921707594455",
        "-15579538785397/1046274732151128",
        "-137563839309059/5231373660755640"
      ],
      [
        "446179393659925/348758244050376",
        "-2142379297083775/3138824196453384",
        "3435126985626982/1961765122783365",
        "-218077095497600/130784341518891",
        "76705738166525/523137366075564",
        "7088197049000/43594780506297",
        "8098750461299/392353024556673",
        "-978746101318/392353024556673",
        "37933679729855/3138824196453384",
        "-311211327998951/15694120982266920"
      ],
      [
        "729314282003475/116252748016792",
        "-566029250268275/348758244050376",
        "-19284762580958/43594780506297",
        "-38655455209600/14531593502099",
        "52695052509775/58126374008396",
        "-27454623765000/14531593502099",
        "25565111627461/653921707594455",
        "16654821561931/87189561012594",
        "12504114425047/348758244050376",
        "882543036203347/5231373660755640"
      ]
    ],
    "scope": "A positive10-vertex construction checking the active-core bound; not a minimum-counterexample exclusion or new bad example."
  },
  "original31_41_scope_tests": {
    "31": {
      "vertex_count": 31,
      "interior_count": 13,
      "forest": true,
      "steps": [
        {
          "kind": "boundary",
          "vertex": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A0",
              "B0"
            ],
            [
              "W0",
              "B0",
              "C0"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W0"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "U0"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W1"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "U1"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W2"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "U2"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W3"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "U3"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W4"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "U4"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": [
            "W5"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C5",
          "chain": [
            "A0",
            "W5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "C5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W5",
          "chain": [
            "A0",
            "U5",
            "A5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ],
            [
              "W5",
              "A0",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ]
          ],
          "removed_interior": [
            "U5"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "A0",
          "chain": [
            "U0",
            "O",
            "U5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A0"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": [
            "O"
          ]
        },
        {
          "kind": "ear",
          "vertex": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A5",
              "U5"
            ]
          ],
          "removed_interior": []
        }
      ],
      "core": [
        [
          "O",
          "A5",
          "U5"
        ]
      ],
      "factor_count": 13,
      "zero_factors_at_original": [
        {
          "step": 0,
          "boundary_vertex": "B0",
          "triple": [
            "C0",
            "W0",
            "A0"
          ],
          "movable_middle_original_interior": "W0",
          "value": "0"
        },
        {
          "step": 2,
          "boundary_vertex": "W0",
          "triple": [
            "A1",
            "U0",
            "A0"
          ],
          "movable_middle_original_interior": "U0",
          "value": "0"
        },
        {
          "step": 3,
          "boundary_vertex": "B1",
          "triple": [
            "C1",
            "W1",
            "A1"
          ],
          "movable_middle_original_interior": "W1",
          "value": "0"
        },
        {
          "step": 5,
          "boundary_vertex": "W1",
          "triple": [
            "A2",
            "U1",
            "A1"
          ],
          "movable_middle_original_interior": "U1",
          "value": "0"
        },
        {
          "step": 6,
          "boundary_vertex": "B2",
          "triple": [
            "C2",
            "W2",
            "A2"
          ],
          "movable_middle_original_interior": "W2",
          "value": "0"
        },
        {
          "step": 8,
          "boundary_vertex": "W2",
          "triple": [
            "A3",
            "U2",
            "A2"
          ],
          "movable_middle_original_interior": "U2",
          "value": "0"
        },
        {
          "step": 9,
          "boundary_vertex": "B3",
          "triple": [
            "C3",
            "W3",
            "A3"
          ],
          "movable_middle_original_interior": "W3",
          "value": "0"
        },
        {
          "step": 11,
          "boundary_vertex": "W3",
          "triple": [
            "A4",
            "U3",
            "A3"
          ],
          "movable_middle_original_interior": "U3",
          "value": "0"
        },
        {
          "step": 12,
          "boundary_vertex": "B4",
          "triple": [
            "C4",
            "W4",
            "A4"
          ],
          "movable_middle_original_interior": "W4",
          "value": "0"
        },
        {
          "step": 14,
          "boundary_vertex": "W4",
          "triple": [
            "A5",
            "U4",
            "A4"
          ],
          "movable_middle_original_interior": "U4",
          "value": "0"
        },
        {
          "step": 15,
          "boundary_vertex": "B5",
          "triple": [
            "C5",
            "W5",
            "A5"
          ],
          "movable_middle_original_interior": "W5",
          "value": "0"
        },
        {
          "step": 17,
          "boundary_vertex": "W5",
          "triple": [
            "A0",
            "U5",
            "A5"
          ],
          "movable_middle_original_interior": "U5",
          "value": "0"
        }
      ],
      "original_fixed_boundary_generic_vertex_interpolation_follows_from_universal_forest_theorem": true,
      "no_old_positive_rank_or_single_point_certificate_recomputed": true
    },
    "41": {
      "vertex_count": 41,
      "interior_count": 17,
      "forest": true,
      "steps": [
        {
          "kind": "boundary",
          "vertex": "B0",
          "chain": [
            "C0",
            "W0",
            "A0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A0",
              "B0"
            ],
            [
              "W0",
              "B0",
              "C0"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W0"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C0",
          "chain": [
            "A1",
            "W0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "C0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W0",
          "chain": [
            "A1",
            "U0",
            "A0"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "W0",
              "A1",
              "U0"
            ],
            [
              "W0",
              "U0",
              "A0"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U0"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B1",
          "chain": [
            "C1",
            "W1",
            "A1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A1",
              "B1"
            ],
            [
              "W1",
              "B1",
              "C1"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W1"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C1",
          "chain": [
            "A2",
            "W1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "C1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W1",
          "chain": [
            "A2",
            "U1",
            "A1"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "W1",
              "A2",
              "U1"
            ],
            [
              "W1",
              "U1",
              "A1"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U1"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B2",
          "chain": [
            "C2",
            "W2",
            "A2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A2",
              "B2"
            ],
            [
              "W2",
              "B2",
              "C2"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W2"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C2",
          "chain": [
            "A3",
            "W2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "C2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W2",
          "chain": [
            "A3",
            "U2",
            "A2"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "W2",
              "A3",
              "U2"
            ],
            [
              "W2",
              "U2",
              "A2"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U2"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B3",
          "chain": [
            "C3",
            "W3",
            "A3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A3",
              "B3"
            ],
            [
              "W3",
              "B3",
              "C3"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W3"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C3",
          "chain": [
            "A4",
            "W3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "C3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W3",
          "chain": [
            "A4",
            "U3",
            "A3"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "W3",
              "A4",
              "U3"
            ],
            [
              "W3",
              "U3",
              "A3"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U3"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B4",
          "chain": [
            "C4",
            "W4",
            "A4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A4",
              "B4"
            ],
            [
              "W4",
              "B4",
              "C4"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W4"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C4",
          "chain": [
            "A5",
            "W4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "C4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W4",
          "chain": [
            "A5",
            "U4",
            "A4"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "W4",
              "A5",
              "U4"
            ],
            [
              "W4",
              "U4",
              "A4"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U4"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B5",
          "chain": [
            "C5",
            "W5",
            "A5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A5",
              "B5"
            ],
            [
              "W5",
              "B5",
              "C5"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W5"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C5",
          "chain": [
            "A6",
            "W5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "C5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W5",
          "chain": [
            "A6",
            "U5",
            "A5"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "W5",
              "A6",
              "U5"
            ],
            [
              "W5",
              "U5",
              "A5"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U5"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B6",
          "chain": [
            "C6",
            "W6",
            "A6"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A6",
              "B6"
            ],
            [
              "W6",
              "B6",
              "C6"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W6"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C6",
          "chain": [
            "A7",
            "W6"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "C6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W6",
          "chain": [
            "A7",
            "U6",
            "A6"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "W6",
              "A7",
              "U6"
            ],
            [
              "W6",
              "U6",
              "A6"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "U6"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "B7",
          "chain": [
            "C7",
            "W7",
            "A7"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A7",
              "B7"
            ],
            [
              "W7",
              "B7",
              "C7"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": [
            "W7"
          ]
        },
        {
          "kind": "ear",
          "vertex": "C7",
          "chain": [
            "A0",
            "W7"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "C7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "boundary",
          "vertex": "W7",
          "chain": [
            "A0",
            "U7",
            "A7"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ],
            [
              "W7",
              "A0",
              "U7"
            ],
            [
              "W7",
              "U7",
              "A7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ]
          ],
          "removed_interior": [
            "U7"
          ]
        },
        {
          "kind": "boundary",
          "vertex": "A0",
          "chain": [
            "U0",
            "O",
            "U7"
          ],
          "fine_faces": [
            [
              "O",
              "A0",
              "U0"
            ],
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ],
            [
              "O",
              "U7",
              "A0"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": [
            "O"
          ]
        },
        {
          "kind": "ear",
          "vertex": "U0",
          "chain": [
            "A1",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U0",
              "A1"
            ],
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A1",
          "chain": [
            "U1",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A1",
              "U1"
            ],
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U1",
          "chain": [
            "A2",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U1",
              "A2"
            ],
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A2",
          "chain": [
            "U2",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A2",
              "U2"
            ],
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U2",
          "chain": [
            "A3",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U2",
              "A3"
            ],
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A3",
          "chain": [
            "U3",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A3",
              "U3"
            ],
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U3",
          "chain": [
            "A4",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U3",
              "A4"
            ],
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A4",
          "chain": [
            "U4",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A4",
              "U4"
            ],
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U4",
          "chain": [
            "A5",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U4",
              "A5"
            ],
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A5",
          "chain": [
            "U5",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A5",
              "U5"
            ],
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U5",
          "chain": [
            "A6",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U5",
              "A6"
            ],
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "A6",
          "chain": [
            "U6",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "A6",
              "U6"
            ],
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        },
        {
          "kind": "ear",
          "vertex": "U6",
          "chain": [
            "A7",
            "O"
          ],
          "fine_faces": [
            [
              "O",
              "U6",
              "A7"
            ],
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "coarse_faces": [
            [
              "O",
              "A7",
              "U7"
            ]
          ],
          "removed_interior": []
        }
      ],
      "core": [
        [
          "O",
          "A7",
          "U7"
        ]
      ],
      "factor_count": 17,
      "zero_factors_at_original": [
        {
          "step": 0,
          "boundary_vertex": "B0",
          "triple": [
            "C0",
            "W0",
            "A0"
          ],
          "movable_middle_original_interior": "W0",
          "value": "0"
        },
        {
          "step": 2,
          "boundary_vertex": "W0",
          "triple": [
            "A1",
            "U0",
            "A0"
          ],
          "movable_middle_original_interior": "U0",
          "value": "0"
        },
        {
          "step": 3,
          "boundary_vertex": "B1",
          "triple": [
            "C1",
            "W1",
            "A1"
          ],
          "movable_middle_original_interior": "W1",
          "value": "0"
        },
        {
          "step": 5,
          "boundary_vertex": "W1",
          "triple": [
            "A2",
            "U1",
            "A1"
          ],
          "movable_middle_original_interior": "U1",
          "value": "0"
        },
        {
          "step": 6,
          "boundary_vertex": "B2",
          "triple": [
            "C2",
            "W2",
            "A2"
          ],
          "movable_middle_original_interior": "W2",
          "value": "0"
        },
        {
          "step": 8,
          "boundary_vertex": "W2",
          "triple": [
            "A3",
            "U2",
            "A2"
          ],
          "movable_middle_original_interior": "U2",
          "value": "0"
        },
        {
          "step": 9,
          "boundary_vertex": "B3",
          "triple": [
            "C3",
            "W3",
            "A3"
          ],
          "movable_middle_original_interior": "W3",
          "value": "0"
        },
        {
          "step": 11,
          "boundary_vertex": "W3",
          "triple": [
            "A4",
            "U3",
            "A3"
          ],
          "movable_middle_original_interior": "U3",
          "value": "0"
        },
        {
          "step": 12,
          "boundary_vertex": "B4",
          "triple": [
            "C4",
            "W4",
            "A4"
          ],
          "movable_middle_original_interior": "W4",
          "value": "0"
        },
        {
          "step": 14,
          "boundary_vertex": "W4",
          "triple": [
            "A5",
            "U4",
            "A4"
          ],
          "movable_middle_original_interior": "U4",
          "value": "0"
        },
        {
          "step": 15,
          "boundary_vertex": "B5",
          "triple": [
            "C5",
            "W5",
            "A5"
          ],
          "movable_middle_original_interior": "W5",
          "value": "0"
        },
        {
          "step": 17,
          "boundary_vertex": "W5",
          "triple": [
            "A6",
            "U5",
            "A5"
          ],
          "movable_middle_original_interior": "U5",
          "value": "0"
        },
        {
          "step": 18,
          "boundary_vertex": "B6",
          "triple": [
            "C6",
            "W6",
            "A6"
          ],
          "movable_middle_original_interior": "W6",
          "value": "0"
        },
        {
          "step": 20,
          "boundary_vertex": "W6",
          "triple": [
            "A7",
            "U6",
            "A6"
          ],
          "movable_middle_original_interior": "U6",
          "value": "0"
        },
        {
          "step": 21,
          "boundary_vertex": "B7",
          "triple": [
            "C7",
            "W7",
            "A7"
          ],
          "movable_middle_original_interior": "W7",
          "value": "0"
        },
        {
          "step": 23,
          "boundary_vertex": "W7",
          "triple": [
            "A0",
            "U7",
            "A7"
          ],
          "movable_middle_original_interior": "U7",
          "value": "0"
        }
      ],
      "original_fixed_boundary_generic_vertex_interpolation_follows_from_universal_forest_theorem": true,
      "no_old_positive_rank_or_single_point_certificate_recomputed": true
    }
  },
  "original17_25_cyclic_core_scope": {
    "17": {
      "faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A0"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P0"
        ],
        [
          "W3",
          "P0",
          "A0"
        ],
        [
          "W3",
          "A0",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ]
      ],
      "steps": [],
      "core": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A0"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P0"
        ],
        [
          "W3",
          "P0",
          "A0"
        ],
        [
          "W3",
          "A0",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ]
      ],
      "remaining_interior": [
        "A0",
        "A1",
        "A2",
        "A3",
        "O",
        "U0",
        "U1",
        "U2",
        "U3",
        "W0",
        "W1",
        "W2",
        "W3"
      ]
    },
    "25": {
      "faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P4"
        ],
        [
          "W3",
          "P4",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "P4"
        ],
        [
          "W4",
          "P4",
          "P5"
        ],
        [
          "W4",
          "P5",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "P5"
        ],
        [
          "W5",
          "P5",
          "P0"
        ],
        [
          "W5",
          "P0",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "steps": [],
      "core": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P4"
        ],
        [
          "W3",
          "P4",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "P4"
        ],
        [
          "W4",
          "P4",
          "P5"
        ],
        [
          "W4",
          "P5",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "P5"
        ],
        [
          "W5",
          "P5",
          "P0"
        ],
        [
          "W5",
          "P0",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "remaining_interior": [
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "O",
        "U0",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5"
      ]
    }
  },
  "nonforest_core_test": {
    "points": {
      "A": [
        "0",
        "0"
      ],
      "B": [
        "3",
        "0"
      ],
      "C": [
        "0",
        "3"
      ],
      "a": [
        "4/5",
        "1/2"
      ],
      "b": [
        "6/5",
        "11/10"
      ],
      "c": [
        "2/5",
        "13/10"
      ],
      "leaf": [
        "19/15",
        "1/6"
      ]
    },
    "faces": [
      [
        "B",
        "b",
        "a"
      ],
      [
        "B",
        "C",
        "b"
      ],
      [
        "C",
        "c",
        "b"
      ],
      [
        "C",
        "A",
        "c"
      ],
      [
        "A",
        "a",
        "c"
      ],
      [
        "a",
        "b",
        "c"
      ],
      [
        "leaf",
        "A",
        "B"
      ],
      [
        "leaf",
        "B",
        "a"
      ],
      [
        "leaf",
        "a",
        "A"
      ]
    ],
    "steps": [
      {
        "kind": "boundary_CT",
        "vertex": "leaf",
        "macro": [
          "a",
          "A",
          "B"
        ],
        "free_boundary_edge": [
          "A",
          "B"
        ],
        "fine_faces": [
          [
            "B",
            "b",
            "a"
          ],
          [
            "B",
            "C",
            "b"
          ],
          [
            "C",
            "c",
            "b"
          ],
          [
            "C",
            "A",
            "c"
          ],
          [
            "A",
            "a",
            "c"
          ],
          [
            "a",
            "b",
            "c"
          ],
          [
            "leaf",
            "A",
            "B"
          ],
          [
            "leaf",
            "B",
            "a"
          ],
          [
            "leaf",
            "a",
            "A"
          ]
        ],
        "coarse_faces": [
          [
            "B",
            "b",
            "a"
          ],
          [
            "B",
            "C",
            "b"
          ],
          [
            "C",
            "c",
            "b"
          ],
          [
            "C",
            "A",
            "c"
          ],
          [
            "A",
            "a",
            "c"
          ],
          [
            "a",
            "b",
            "c"
          ],
          [
            "a",
            "A",
            "B"
          ]
        ],
        "removed_interior": [
          "leaf"
        ]
      }
    ],
    "core": [
      [
        "B",
        "b",
        "a"
      ],
      [
        "B",
        "C",
        "b"
      ],
      [
        "C",
        "c",
        "b"
      ],
      [
        "C",
        "A",
        "c"
      ],
      [
        "A",
        "a",
        "c"
      ],
      [
        "a",
        "b",
        "c"
      ],
      [
        "a",
        "A",
        "B"
      ]
    ],
    "remaining_interior": [
      "a",
      "b",
      "c"
    ],
    "active_core_nodes": [
      "a",
      "b",
      "c"
    ],
    "high_boundary_core_nodes": [],
    "core_interior_edges": 3,
    "full_BB_nodal_right_inverse": [
      [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      [
        "-20/7",
        "0",
        "0",
        "715/84",
        "-325/21",
        "275/28",
        "0"
      ],
      [
        "-10/7",
        "0",
        "0",
        "-125/168",
        "305/42",
        "-285/56",
        "0"
      ],
      [
        "0",
        "45/38",
        "0",
        "-2145/608",
        "975/152",
        "-2475/608",
        "0"
      ],
      [
        "0",
        "-15/19",
        "0",
        "-805/304",
        "815/76",
        "-2215/304",
        "0"
      ],
      [
        "0",
        "0",
        "15/32",
        "-1615/512",
        "2125/128",
        "-7125/512",
        "0"
      ],
      [
        "0",
        "0",
        "15/8",
        "-655/128",
        "1005/32",
        "-3605/128",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-35/12",
        "20/3",
        "-15/4",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-5/12",
        "-10/3",
        "15/4",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "5/12",
        "-20/3",
        "25/4",
        "0"
      ],
      [
        "2/21",
        "31/342",
        "0",
        "-63635/114912",
        "28925/28728",
        "-24475/38304",
        "0"
      ],
      [
        "2/15",
        "217/1710",
        "0",
        "242177/16416",
        "-60335/4104",
        "47545/5472",
        "-9"
      ],
      [
        "0",
        "0",
        "0",
        "25/36",
        "19/18",
        "-3/4",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-25/16",
        "71/12",
        "-161/48",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-1/36",
        "-43/18",
        "41/12",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-71/48",
        "21/4",
        "-133/48",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "31/72",
        "16/9",
        "-29/24",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "-1/36",
        "16/9",
        "-3/4",
        "0"
      ],
      [
        "1/7",
        "-31/228",
        "0",
        "-554321/76608",
        "184255/19152",
        "-451355/76608",
        "9/2"
      ],
      [
        "0",
        "0",
        "0",
        "52/27",
        "-125/54",
        "25/18",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "52/27",
        "-125/54",
        "25/18",
        "0"
      ]
    ],
    "interpretation": "This residual cyclic core is interpolated by the active-P3 criterion. A residual cycle alone does not imply badness."
  },
  "arbitrary_topology_fixed_boundary_thinness_proved": false,
  "all_defect1_bad_points_single_internal_node_repair_proved": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\four_star_original_fiber_certificates.json": "d45d0b422aecc25f02ff019023e634de6552f44430347876087a67e649219a00",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\forest_geometry_reduction.py": "e4767d75788c5ab6f86050506ba57472873abbb060811f63d87d1cbc4729bea3",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cap_trace.py": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cardinal_basis.py": "4b1248fcda493ce43a59e99b8778ba6f98340e049b4ce5131cdcc614965cbceb",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  }
}

==> anc/certificates/cert-019-forest_geometry_reduction_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "760f4ba27ccfb598ec9a708709cf4c9da62d2fe29dc076b29a8d6e90e5de53b1",
  "symbolic_boundary_cardinal": {
    "all_radial_world_value_and_gradient_identities_verified_symbolically": true,
    "both_internal_macro_edges_full_zero_first_trace_verified_symbolically": true,
    "boundary_normal_midpoint": "-3/(2*s*t*(s + t - 1))",
    "centre_value_one": true
  },
  "positive_cases": {
    "connected21": {
      "plan": {
        "area_factors": 1,
        "zero_area_factors": 0,
        "steps": 18
      },
      "world_polynomial_inverse": {
        "all_physical_node_values_identity": true,
        "all_internal_edge_value_and_both_gradient_polynomials_equal": true,
        "scalar_exact_trace_checks": 10920,
        "vertex_count": 21
      },
      "interior_component_count": 1,
      "rank_H0": 52
    },
    "disconnected14": {
      "plan": {
        "area_factors": 0,
        "zero_area_factors": 0,
        "steps": 11
      },
      "world_polynomial_inverse": {
        "all_physical_node_values_identity": true,
        "all_internal_edge_value_and_both_gradient_polynomials_equal": true,
        "scalar_exact_trace_checks": 3220,
        "vertex_count": 14
      },
      "interior_component_count": 6,
      "rank_H0": 23
    }
  },
  "original31_41_scope": {
    "31": {
      "area_factors": 13,
      "zero_area_factors": 12,
      "steps": 28
    },
    "41": {
      "area_factors": 17,
      "zero_area_factors": 16,
      "steps": 38
    }
  },
  "connected_cycle_core_matches_graph2core": true,
  "cyclic_core_active_count_and_complete_inverse_replayed": {
    "all_physical_node_values_identity": true,
    "all_internal_edge_value_and_both_gradient_polynomials_equal": true,
    "scalar_exact_trace_checks": 840,
    "vertex_count": 7
  },
  "six_node_cyclic_core_active10_inverse_replayed": {
    "all_physical_node_values_identity": true,
    "all_internal_edge_value_and_both_gradient_polynomials_equal": true,
    "scalar_exact_trace_checks": 1900,
    "vertex_count": 10
  },
  "original17_25_larger_cyclic_cores_outside_new_automatic_class_verified": true,
  "scope": "The all-forest statement has a complete chord-region proof in21. These replays verify local formulas, complete global right inverses and example-specific plans; no finite graph test is promoted to the universal theorem.",
  "arbitrary_all_topologies_first_goal_complete": false
}

==> anc/certificates/cert-020-four_star_original_fiber_certificates.json <==
{
  "status": "PASS",
  "cases": {
    "25": {
      "tag": 25,
      "status": "PASS",
      "moving_vertex": "U0",
      "cycle": [
        "A0",
        "W0",
        "A1",
        "O"
      ],
      "corners": [
        [
          "1",
          "0"
        ],
        [
          "1/15",
          "43/45"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "original_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "0",
          "1"
        ],
        "A2": [
          "-1",
          "3"
        ],
        "A3": [
          "-1/3",
          "0"
        ],
        "A4": [
          "0",
          "-3"
        ],
        "A5": [
          "1/3",
          "-1"
        ],
        "U0": [
          "1/16",
          "15/16"
        ],
        "U1": [
          "-1/16",
          "9/8"
        ],
        "U2": [
          "-3/8",
          "3/16"
        ],
        "U3": [
          "-5/16",
          "-3/16"
        ],
        "U4": [
          "5/16",
          "-9/8"
        ],
        "U5": [
          "3/8",
          "-15/16"
        ],
        "W0": [
          "1/15",
          "43/45"
        ],
        "W1": [
          "-1/15",
          "52/45"
        ],
        "W2": [
          "-52/135",
          "1/5"
        ],
        "W3": [
          "-43/135",
          "-1/5"
        ],
        "W4": [
          "43/135",
          "-52/45"
        ],
        "W5": [
          "52/135",
          "-43/45"
        ],
        "P0": [
          "3/2",
          "0"
        ],
        "P1": [
          "0",
          "43/42"
        ],
        "P2": [
          "-3/2",
          "9/2"
        ],
        "P3": [
          "-43/126",
          "0"
        ],
        "P4": [
          "0",
          "-9/2"
        ],
        "P5": [
          "43/126",
          "-43/42"
        ]
      },
      "original_faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P4"
        ],
        [
          "W3",
          "P4",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "P4"
        ],
        [
          "W4",
          "P4",
          "P5"
        ],
        [
          "W4",
          "P5",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "P5"
        ],
        [
          "W5",
          "P5",
          "P0"
        ],
        [
          "W5",
          "P0",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "original_point": [
        "1/16",
        "15/16"
      ],
      "outside_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "P0",
        "P1",
        "P2",
        "P3",
        "P4",
        "P5"
      ],
      "outside_faces": [
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P4"
        ],
        [
          "W3",
          "P4",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "P4"
        ],
        [
          "W4",
          "P4",
          "P5"
        ],
        [
          "W4",
          "P5",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "P5"
        ],
        [
          "W5",
          "P5",
          "P0"
        ],
        [
          "W5",
          "P0",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "outside_H0_minor": {
        "rank": 52,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          39,
          40,
          42,
          45,
          46,
          51,
          52,
          53,
          58,
          59,
          60,
          65,
          67,
          72,
          74
        ],
        "determinant": "94972675434290137990151019477216526336000000000000/5257296238077691708758129"
      },
      "full_exterior_trace_stack_minor": {
        "rank": 67,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          66,
          67
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          72,
          73,
          74,
          75,
          76,
          80,
          104
        ],
        "determinant": "-5089999209249308946515970754651472233469814766864571288882968950472704000000000000/929293739471222707"
      },
      "outside_trace_map_surjective": false,
      "outside_full_trace_dimension": 15,
      "outside_node_value_map_surjective": true,
      "zero_data_trace_dimension": 10,
      "exterior_trace_constraints": [
        [
          "0",
          "-85553/9755100",
          "106223/14632650",
          "0",
          "-194543/650340",
          "177583/650340",
          "0",
          "-197/1350",
          "983/8100",
          "0",
          "0",
          "0",
          "-13/3613",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "1/10",
          "-7/20",
          "0",
          "0",
          "0",
          "0",
          "-5/4",
          "3/2",
          "0",
          "3/4",
          "-3/4",
          "0",
          "0",
          "-1",
          "1"
        ]
      ],
      "trace_constraint_row_representation": [
        [
          "0",
          "13/1350",
          "-13/1350",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "-63/2",
          "33",
          "-69/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "0",
          "3/2",
          "33",
          "-69/2",
          "33",
          "-63/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "0",
          "-3/2",
          "33",
          "-63/2",
          "33",
          "-69/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "0",
          "3/2",
          "33",
          "-69/2",
          "33",
          "-63/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "0",
          "-3/2",
          "33",
          "-63/2",
          "33",
          "-69/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "33"
        ]
      ],
      "exterior_loading": [
        [
          "0",
          "-1378/54195",
          "106/15",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-25440/3613",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "12",
          "29/150",
          "-63/2",
          "-17/150",
          "-117/2",
          "-17/150",
          "-117/2",
          "2048/75",
          "2048/75",
          "2048/75",
          "2048/75",
          "2048/75",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "canonical_zero_data_trace_basis": [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-61281045/1371721",
          "55938645/1371721",
          "-35205112/1371721",
          "31234433/1371721",
          "245130/105517",
          "-245130/105517",
          "-56700/105517",
          "204857100/1371721",
          "-326840/105517",
          "326840/105517"
        ],
        [
          "-17508870/1371721",
          "15982470/1371721",
          "-14957607/1371721",
          "14802928/1371721",
          "296145/105517",
          "-296145/105517",
          "-16200/105517",
          "58530600/1371721",
          "-394860/105517",
          "394860/105517"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      ],
      "global_outside_zero_data_lifts": [
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-61281045/1371721",
          "55938645/1371721",
          "-35205112/1371721",
          "31234433/1371721",
          "245130/105517",
          "-245130/105517",
          "-56700/105517",
          "204857100/1371721",
          "-326840/105517",
          "326840/105517"
        ],
        [
          "-17508870/1371721",
          "15982470/1371721",
          "-14957607/1371721",
          "14802928/1371721",
          "296145/105517",
          "-296145/105517",
          "-16200/105517",
          "58530600/1371721",
          "-394860/105517",
          "394860/105517"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "13831003551889726/25680160306125",
          "-12625235057315006/25680160306125",
          "-1375979864178643513/1155607213775625",
          "1763015144795574512/1155607213775625",
          "8168407335710731/5926190839875",
          "-239584347638017/137818391625",
          "284379361928/43897709925",
          "-1027462634645864/570670229025",
          "-20671939356510724/17778572519625",
          "-907633806312116/17778572519625"
        ],
        [
          "108151854754314997/693364328265375",
          "-98723319897583157/693364328265375",
          "-9480910953931276861/31201394771941875",
          "12251623219530729689/31201394771941875",
          "57766717911872857/160007152676625",
          "-1533252440310049/3721096573875",
          "2223711051116/1185238167975",
          "-8034268027682108/15408096183675",
          "-145908149613678028/480021458029875",
          "-7211025658635452/480021458029875"
        ],
        [
          "-22970335752787/25680160306125",
          "20967812432147/25680160306125",
          "3322479638894881/1155607213775625",
          "-4172716712676419/1155607213775625",
          "-18920533736347/5926190839875",
          "591795856354/137818391625",
          "-472293236/43897709925",
          "1706395461668/570670229025",
          "47098086126988/17778572519625",
          "1307493637592/17778572519625"
        ],
        [
          "-596045852687707/231121442755125",
          "544083367984667/231121442755125",
          "35199007495510966/10400464923980625",
          "-47058513893130209/10400464923980625",
          "-237860863017742/53335717558875",
          "3721647087619/1240365524625",
          "-12255302996/395079389325",
          "44278409724548/5136032061225",
          "594255723927568/160007152676625",
          "41007490038812/160007152676625"
        ],
        [
          "-543986389261/2654280135",
          "496562379341/2654280135",
          "14128677919468/119442606075",
          "-21353158756307/119442606075",
          "-131987761816/612526185",
          "1947751237/14244795",
          "-11184908/4537231",
          "40411072604/58984003",
          "320863383064/1837578555",
          "43404514676/1837578555"
        ],
        [
          "135911047031/7962840405",
          "-124062502711/7962840405",
          "-13441885886978/358327818225",
          "17229257606797/358327818225",
          "79678137686/1837578555",
          "-1177548452/42734385",
          "2794468/13611693",
          "-10096412884/176952009",
          "-202158472544/5512735665",
          "-7410951496/5512735665"
        ],
        [
          "2477894191/884760045",
          "-2261874671/884760045",
          "63896548817/39814202025",
          "-56639281333/39814202025",
          "-16575959/204175395",
          "900803/4748265",
          "152844/4537231",
          "-552225372/58984003",
          "116951996/612526185",
          "-230910356/612526185"
        ],
        [
          "1855162048/2654280135",
          "-1693431488/2654280135",
          "89287415276/119442606075",
          "-92143814824/119442606075",
          "-193742672/612526185",
          "2702039/14244795",
          "38144/4537231",
          "-137814272/58984003",
          "597702128/1837578555",
          "-198847868/1837578555"
        ],
        [
          "-136386881064558019/9861181557552000",
          "124496854166366339/9861181557552000",
          "15995658817143098047/443753170089840000",
          "-9602791981174007839/221876585044920000",
          "-186055259649344603/4551314565024000",
          "6135406589283671/105844524768000",
          "-701062906733/4214180152800",
          "2532940282026329/54784341986400",
          "119259148708599953/3413485923768000",
          "4361305371844027/3413485923768000"
        ],
        [
          "-598948384011451739/177501268035936000",
          "546732860487941659/177501268035936000",
          "73074475340761110407/7987557061617120000",
          "-42100886576044478159/3993778530808560000",
          "-834388838920549243/81923662170432000",
          "28000479258702151/1905201445824000",
          "-3078745490773/75855242750400",
          "11123507458162849/986118155755200",
          "540680211580532593/61442746627824000",
          "19083625440283787/61442746627824000"
        ],
        [
          "-25693768111291/821765129796000",
          "23453819579771/821765129796000",
          "-59900400938038397/591670893453120000",
          "34278135146349539/295835446726560000",
          "244616901918689/3034209710016000",
          "-2308267173631/8820377064000",
          "-132072437/351181679400",
          "477177714881/4565361832200",
          "-156541587674489/2275657282512000",
          "4695024549937/1137828641256000"
        ],
        [
          "-282631449224201/11093829252246000",
          "257992015377481/11093829252246000",
          "-658904410318422367/7987557061617120000",
          "377059486609844929/3993778530808560000",
          "2690785921105579/40961831085216000",
          "-25390938909941/119075090364000",
          "-1452796807/4740952671900",
          "5248954863691/61632384734700",
          "-1721957464419379/30721373313912000",
          "51645270049307/15360686656956000"
        ],
        [
          "104573282419/749187582720",
          "-95456722739/749187582720",
          "-16648813296119/67426882444800",
          "5417440623739/16856720611200",
          "1357931567489/4495125496320",
          "-6750076187/26134450560",
          "20963787/12486459712",
          "-5826320187/12486459712",
          "-849598144139/3371344122240",
          "-21967555913/1685672061120"
        ],
        [
          "-1359452671447/20228064733440",
          "1240937395607/20228064733440",
          "216434572849547/1820525826009600",
          "-70426728108607/455131456502400",
          "-17653110377357/121368388400640",
          "87750990431/705630165120",
          "-90843077/112378137408",
          "25247387477/112378137408",
          "11044775873807/91026291300480",
          "285578226869/45513145650240"
        ],
        [
          "-5780067073/169873928640",
          "5276168513/169873928640",
          "6760899870571/30577307155200",
          "-4150016682427/15288653577600",
          "-33681101377/156806703360",
          "226647707/1823333760",
          "-29711/72595696",
          "107345843/943744048",
          "22364403127/117605027520",
          "-135363041/58802513760"
        ],
        [
          "-525460643/78403351680",
          "479651683/78403351680",
          "614627260961/14112603302400",
          "-377274243857/7056301651200",
          "-39804937991/940840220160",
          "267856381/10940002560",
          "-35113/435574176",
          "9758713/435574176",
          "26430658241/705630165120",
          "-159974503/352815082560"
        ],
        [
          "119643945/1161531136",
          "-109213545/1161531136",
          "133159537/6969186816",
          "-7699307/1742296704",
          "70839795/2323062272",
          "-66365/6753088",
          "359775/290382784",
          "-99989775/290382784",
          "-43405375/1742296704",
          "-9161035/871148352"
        ],
        [
          "438694465/7549952384",
          "-400449665/7549952384",
          "1464754907/135899142912",
          "-84692377/33974785728",
          "19980455/1161531136",
          "-56155/10129632",
          "101475/145191392",
          "-366629175/1887488096",
          "-36727625/2613445056",
          "-7751645/1306722528"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "549966852373374128/10884207478584375",
          "-502021473633185968/10884207478584375",
          "-130821997189183237903/979578673072593750",
          "84192518351988444811/489789336536296875",
          "367734142853010143/2511740187365625",
          "-23850637773934027/116825124993750",
          "11307872344384/18605482869375",
          "-40855342780259392/241871277301875",
          "-934381322031989972/7535220562096875",
          "-35294215086046798/7535220562096875"
        ],
        [
          "78566693196196304/3628069159528125",
          "-71717353376169424/3628069159528125",
          "-18688856741311891129/326526224357531250",
          "12027502621712634973/163263112178765625",
          "52533448979001449/837246729121875",
          "-3407233967704861/38941708331250",
          "1615410334912/6201827623125",
          "-5836477540037056/80623759100625",
          "-133483046004569996/2511740187365625",
          "-5042030726578114/2511740187365625"
        ],
        [
          "22782832909110568/385202404591875",
          "-20796655837005608/385202404591875",
          "-1152755310199762234/17334108206634375",
          "1567531345669179716/17334108206634375",
          "8135943940583158/88892862598125",
          "-98313183757306/2067275874375",
          "468437988704/658465648875",
          "-1692466453187552/8560053435375",
          "-20343127964513032/266678587794375",
          "-1594180205146088/266678587794375"
        ],
        [
          "135069652246869796/10400464923980625",
          "-123294459605104676/10400464923980625",
          "-6834192196184304673/468020921579128125",
          "9293221549324422602/468020921579128125",
          "48234524790600151/2400107290149375",
          "-582856732275457/55816448608125",
          "2777168075888/17778572519625",
          "-10033908258183344/231121442755125",
          "-120605687218184404/7200321870448125",
          "-9451211216223236/7200321870448125"
        ],
        [
          "-40516206664129/624990380625",
          "36984057653249/624990380625",
          "2301210772296352/28124567128125",
          "-3089072284977623/28124567128125",
          "-15714919106524/144228549375",
          "9981349550149/144228549375",
          "-833054012/1068359625",
          "3009824145356/13888675125",
          "39269093012296/432685648125",
          "2800174019564/432685648125"
        ],
        [
          "-81032413328258/16874740276875",
          "73968115306498/16874740276875",
          "4602421544592704/759363312459375",
          "-6178144569955246/759363312459375",
          "-31429838213048/3894170833125",
          "19962699100298/3894170833125",
          "-1666108024/28845709875",
          "6019648290712/374994228375",
          "78538186024592/11682512499375",
          "5600348039128/11682512499375"
        ],
        [
          "-496393195198/39814202025",
          "453118296638/39814202025",
          "-20827605126326/1791639091125",
          "20979225704674/1791639091125",
          "38438700542/9187892775",
          "-573139319/213671925",
          "-10206344/68058465",
          "36875520872/884760045",
          "-122226322568/27563678325",
          "51287243468/27563678325"
        ],
        [
          "5980640906/2777735025",
          "-5459256586/2777735025",
          "250935001522/124998076125",
          "-252761755478/124998076125",
          "-463116874/641015775",
          "296927599/641015775",
          "122968/4748265",
          "-444283384/61727445",
          "1472606296/1923047325",
          "-617918596/1923047325"
        ],
        [
          "14037055622/2777735025",
          "-12813323782/2777735025",
          "417233781514/124998076125",
          "-387175065986/124998076125",
          "-335678038/641015775",
          "335678038/641015775",
          "288616/4748265",
          "-1042769608/61727445",
          "1342712152/1923047325",
          "-1342712152/1923047325"
        ],
        [
          "-49129694677/8333205075",
          "44846633237/8333205075",
          "-1460318235299/374994228375",
          "1355112730951/374994228375",
          "1174873133/1923047325",
          "-1174873133/1923047325",
          "-1010156/14244795",
          "3649693628/185182335",
          "-4699492532/5769141975",
          "4699492532/5769141975"
        ],
        [
          "2659744710/26062699",
          "-106985358585/1146758756",
          "32265627619/573379378",
          "-56358874027/1146758756",
          "-84324720/22053053",
          "84324720/22053053",
          "19504800/22053053",
          "-98034520725/286689689",
          "112432960/22053053",
          "-112432960/22053053"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-79366728959579429/16178500992858750",
          "147968242744843223/32357001985717500",
          "17743214468993037379/1456065089357287500",
          "-24100607281938108071/1456065089357287500",
          "-52533448979001449/3733500229121250",
          "486747709672123/24807310492500",
          "-807705167456/13827778626375",
          "3718274533401653/179761122142875",
          "9534503286040714/800035763383125",
          "2521015363289057/5600250343681875"
        ],
        [
          "-1597816628882422/86412131548875",
          "1458521100254582/86412131548875",
          "2717743877069073647/7777091839398750",
          "-1643566480955097539/3888545919699375",
          "-173529424611041957/518472789293250",
          "820007911698409/1096136975250",
          "-427085347208/1920269589975",
          "118696873804808/1920269589975",
          "223031498359017214/777709183939875",
          "-24797203708474/777709183939875"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "5410353345694937/359522244285750",
          "-705526562389471/51360320612250",
          "-161718013368694228/8089250496429375",
          "431872058463524719/16178500992858750",
          "1089294417316186/41483335879125",
          "-34678415501279/1929457482750",
          "55621156718/307283969475",
          "-200959239222134/3994691603175",
          "-2721248843801044/124450007637375",
          "-185841198812246/124450007637375"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-62145010463/3518464365",
          "56727291103/3518464365",
          "124473199698559/1741639860675",
          "-154895479349141/1741639860675",
          "-668685490483/8931486465",
          "44749397939/940156470",
          "-1277764/6014469",
          "4616561332/78188097",
          "1716668705332/26794459395",
          "17578106738/26794459395"
        ],
        [
          "-3245171783/589840030",
          "2962262023/589840030",
          "-558141695047/185799609450",
          "486083843003/185799609450",
          "4438927/136116930",
          "-986629/3165510",
          "-300258/4537231",
          "1084832154/58984003",
          "-366033938/1429227765",
          "1049784098/1429227765"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "574/39",
          "-2107/156",
          "8471/1170",
          "-42269/7020",
          "0",
          "0",
          "0",
          "-645/13",
          "0",
          "0"
        ],
        [
          "-589/1092",
          "4085/6552",
          "-8471/16380",
          "42269/98280",
          "0",
          "0",
          "0",
          "645/182",
          "0",
          "0"
        ],
        [
          "1/546",
          "-17/3276",
          "197/8190",
          "-983/49140",
          "0",
          "0",
          "0",
          "-15/91",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1/96",
          "-3/8",
          "1/96",
          "-1/24",
          "0",
          "0",
          "-1/24",
          "0"
        ],
        [
          "11564037573672343/739588616816400",
          "-10555900158039383/739588616816400",
          "-2864341291104881243/66562975513476000",
          "906056549187587383/16640743878369000",
          "16155003764221241/341348592376800",
          "-270832677318481/3969169678800",
          "59442064601/316063511460",
          "-214764179403413/4108825648980",
          "-10375519419121691/256011444282600",
          "-184029000855497/128005722141300"
        ],
        [
          "39283346598098152/218409763403593125",
          "-5122668098297816/31201394771941875",
          "-18688856741311891129/39313757412646762500",
          "1718214660244662139/2808125529474768750",
          "52533448979001449/100804506186273750",
          "-486747709672123/669797383297500",
          "807705167456/373350022912125",
          "-2918238770018528/4853550297857625",
          "-9534503286040714/21600965611344375",
          "-2521015363289057/151206759279410625"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "3172252889405970853/1497666949053210000",
          "-2895700101568190693/1497666949053210000",
          "-705892560245536427753/134790025414788900000",
          "110284207250015589659/16848753176848612500",
          "1052165563977728309/172807724890755000",
          "-135531866804835677/16075137199140000",
          "16306178528171/640028610706500",
          "-58914223022281823/8320371939184500",
          "-665608217767779359/129605793668066250",
          "-101925111997590949/518423174672265000"
        ],
        [
          "-4910418324762269/31201394771941875",
          "4482334586010589/31201394771941875",
          "17752814898153634879/44930008471596300000",
          "-2733863451173667337/5616251058949537500",
          "-52533448979001449/115205149927170000",
          "3407233967704861/5358379066380000",
          "-100963145932/53335717558875",
          "364779846252316/693364328265375",
          "33370761501142499/86403862445377500",
          "2521015363289057/172807724890755000"
        ],
        [
          "-29585161558118693/5546914626123000",
          "27005966521413733/5546914626123000",
          "2324409835102012061/998444632702140000",
          "-1873104890221535057/499222316351070000",
          "-24506568807930257/5120228885652000",
          "-102764622450319/29768772591000",
          "-152075179051/2370476335950",
          "549447621911263/30816192367350",
          "15145225204610657/3840171664239000",
          "1084497466028669/1920085832119500"
        ],
        [
          "72542250403033/205441282449000",
          "-66218113493273/205441282449000",
          "-6035087992538491/36979430840820000",
          "4794225087689467/18489715420410000",
          "61718031140167/189638106876000",
          "230942108039/1102547133000",
          "372885431/87795419850",
          "-1347235062203/1141340458050",
          "-38168662666567/142228580157000",
          "-2654586214639/71114290078500"
        ],
        [
          "-813672603896806/16124751820125",
          "742737708464486/16124751820125",
          "82339665014268731/1451227663811250",
          "-55983262345327847/725613831905625",
          "-581138852898797/7442193147750",
          "7022370268379/173074259250",
          "-16729928168/27563678325",
          "60445230470984/358327818225",
          "726540284446894/11163289721625",
          "56935007326646/11163289721625"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-137585439139771/246529538938800",
          "125590923542651/246529538938800",
          "18239963206660571/22187658504492000",
          "-6028255910250901/5546914626123000",
          "-119491008345377/113782864125600",
          "256205088583/330764139900",
          "-707223797/105354503820",
          "2555199578561/1369608549660",
          "74709092339627/85337148094200",
          "2311873229459/42668574047100"
        ],
        [
          "72508705159/8493696432",
          "-66187492679/8493696432",
          "-9650042559359/764432678880",
          "3188170215229/191108169720",
          "63156005933/3920167584",
          "-67947071/5697918",
          "1863565/18148924",
          "-6733060345/235936012",
          "-39487487663/2940125688",
          "-1217472011/1470062844"
        ],
        [
          "5788029523447/32249503640250",
          "-5283436807607/32249503640250",
          "-164372198021168/725613831905625",
          "441296040711089/1451227663811250",
          "7857459553262/26047676017125",
          "-232124408143/1211519814750",
          "59503858/27563678325",
          "-214987438954/358327818225",
          "-2804935215164/11163289721625",
          "-1400087009782/78143028051375"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-17031656021/15925680810",
          "15546858901/15925680810",
          "-43435764027307/11466490183200",
          "24959696790709/5733245091600",
          "168153838609/58802513760",
          "-1157550269/683750160",
          "-175094/13611693",
          "632614622/176952009",
          "-115242338959/44101885320",
          "5292915047/22050942660"
        ],
        [
          "85404377/1179680060",
          "-77958937/1179680060",
          "104213603717/424684821600",
          "-59765798279/212342410800",
          "-400074079/2177870880",
          "2756399/25324080",
          "3951/4537231",
          "-14274963/58984003",
          "274508849/1633403160",
          "-13008157/816701580"
        ],
        [
          "-2990320453/185182335",
          "2729628293/185182335",
          "-125467500761/8333205075",
          "126380877739/8333205075",
          "231558437/42734385",
          "-296927599/85468770",
          "-61484/316551",
          "222141692/4115163",
          "-736303148/128203155",
          "308959298/128203155"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-661640743/2831232144",
          "603959783/2831232144",
          "-25288224757/254810892960",
          "4911410537/63702723240",
          "-28874527/1306722528",
          "-8191/7597224",
          "-51015/18148924",
          "184317195/235936012",
          "11569739/980041896",
          "13683017/490020948"
        ],
        [
          "78789915/21947536",
          "-71921115/21947536",
          "66032413/43895072",
          "-12730773/10973768",
          "3610955/10129632",
          "6845/844136",
          "18225/422068",
          "-65846925/5486884",
          "-166735/844136",
          "-180425/422068"
        ],
        [
          "163221577/2592552690",
          "-21284591/370364670",
          "4851555599/116664871050",
          "-4502035651/116664871050",
          "-3903233/598281390",
          "3903233/598281390",
          "1678/2215857",
          "-6062614/28806141",
          "7806466/897422085",
          "-7806466/897422085"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "local_compatibility": [
        "-155648*x**2/3613 - 3282912*x*y/155359 + 78402*x/3613 + 267300*y**2/3613 - 21434778*y/155359 + 232605/3613",
        "216674*x**2/10839 + 4017453*x*y/155359 - 186495*x/7226 - 41580*y**2/3613 + 3090060*y/155359 - 61527/7226",
        "-27090*x**2/3613 + 102985*x*y/10839 - 107543*x/10839 + 5342346*y**2/155359 - 476961*y/7226 + 114724/3613",
        "-1256196600*x**2/46969 - 3516893100*x*y/2019667 + 194451300*x/46969 + 611096400*y**2/46969 - 49392431100*y/2019667 + 537408675/46969",
        "66931570*x**2/46969 + 2093145555*x*y/2019667 - 105503325*x/93938 - 7369110*y**2/46969 + 456876135*y/2019667 - 6609555/93938",
        "-9673710*x**2/46969 + 51811085*x*y/46969 - 48834455*x/46969 + 2265518610*y**2/2019667 - 204424125*y/93938 + 99150045/93938",
        "348300*x**2/13 + 69968*x*y/39 - 163658*x/39 - 169528*y**2/13 + 318562*y/13 - 148995/13",
        "36206*x**2/39 + 12205*x*y/39 - 31003*x/78 - 1890*y**2/13 + 3279*y/13 - 1376/13",
        "-2580*x**2/13 + 71699*x*y/117 - 67940*x/117 + 4978*y**2/13 - 60605*y/78 + 30659/78",
        "-4*x**2 - 4076*x*y/129 + 104*x/3 - 44*y**2 + 3824*y/43 - 45",
        "-58*x**2/9 - 1115*x*y/129 + 59*x/6 + 42*y/43 - 1",
        "-95*x*y/9 + 86*x/9 - 666*y**2/43 + 179*y/6 - 43/3",
        "116100*x**2/3613 + 291600*x*y/3613 - 290250*x/3613 + 7484400*y**2/155359 - 348300*y/3613 + 174150/3613",
        "154800*x**2/13 + 345600*x*y/13 - 348300*x/13 + 170100*y**2/13 - 344250*y/13 + 174150/13",
        "172*x**2/9 + 88*x*y/3 - 86*x/3",
        "8*x*y/3 + 84*y**2/43 - 2*y"
      ],
      "local_center_response": [
        "-162874*x**3/3613 - 10197831*x**2*y/155359 + 244889*x**2/3613 + 8123913*x*y**2/155359 - 14713884*x*y/155359 + 154203*x/3613 + 267300*y**3/3613 - 32928678*y**2/155359 + 31436793*y/155359 - 232605/3613",
        "227513*x**3/10839 + 14363083*x**2*y/310718 - 1014511*x**2/21678 + 2243058*x*y**2/155359 - 4943677*x*y/155359 + 62484*x/3613 - 41580*y**3/3613 + 4878000*y**2/155359 - 8825781*y/310718 + 61527/7226",
        "-27090*x**3/3613 + 9962*x**2*y/3613 - 26273*x**2/10839 + 13650141*x*y**2/310718 - 617943*x*y/7226 + 451715*x/10839 + 5342346*y**3/155359 - 31194015*y**2/310718 + 706409*y/7226 - 114724/3613",
        "-1256196600*x**3/46969 - 57219850575*x**2*y/2019667 + 111588300*x**2/3613 + 22551649425*x*y**2/2019667 - 37303291800*x*y/2019667 + 342957375*x/46969 + 611096400*y**3/46969 - 75669576300*y**2/2019667 + 72501004125*y/2019667 - 537408675/46969",
        "66931570*x**3/46969 + 9924268125*x**2*y/4039334 - 18412805*x**2/7226 + 1778780295*x*y**2/2019667 - 3906397035*x*y/2019667 + 49446885*x/46969 - 7369110*y**3/46969 + 773747865*y**2/2019667 - 1197963135*y/4039334 + 6609555/93938",
        "-9673710*x**3/46969 + 42195665*x**2*y/46969 - 3012365*x**2/3613 + 8972519925*x*y**2/4039334 - 202708145*x*y/46969 + 196818955*x/93938 + 2265518610*y**3/2019667 - 13321274595*y**2/4039334 + 151787085*y/46969 - 99150045/93938",
        "348300*x**3/13 + 1108793*x**2*y/39 - 92966*x**2/3 - 144877*x*y**2/13 + 718036*x*y/39 - 283327*x/39 - 169554*y**3/13 + 488129*y**2/13 - 467557*y/13 + 148995/13",
        "36206*x**3/39 + 32047*x**2*y/26 - 7955*x**2/6 + 2202*x*y**2/13 - 11943*x*y/26 + 22747*x/78 - 1890*y**3/13 + 5169*y**2/13 - 4655*y/13 + 1376/13",
        "-2580*x**3/13 + 48614*x**2*y/117 - 3440*x**2/9 + 77083*x*y**2/78 - 229631*x*y/117 + 227857*x/234 + 4991*y**3/13 - 90551*y**2/78 + 45632*y/39 - 30659/78",
        "-2*x**3 - 4337*x**2*y/129 + 107*x**2/3 - 3179*x*y**2/43 + 19808*x*y/129 - 239*x/3 - 42*y**3 + 5587*y**2/43 - 5759*y/43 + 46",
        "-49*x**3/9 - 3479*x**2*y/258 + 257*x**2/18 - 343*x*y**2/43 + 4591*x*y/258 - 59*x/6 + 42*y**2/43 - 85*y/43 + 1",
        "-89*x**2*y/9 + 86*x**2/9 - 6319*x*y**2/258 + 871*x*y/18 - 215*x/9 - 623*y**3/43 + 11177*y**2/258 - 259*y/6 + 43/3",
        "116100*x**3/3613 + 406350*x**2*y/3613 - 406350*x**2/3613 + 19966500*x*y**2/155359 - 928800*x*y/3613 + 464400*x/3613 + 7484400*y**3/155359 - 22461300*y**2/155359 + 522450*y/3613 - 174150/3613",
        "154800*x**3/13 + 499500*x**2*y/13 - 38700*x**2 + 514350*x*y**2/13 - 1036800*x*y/13 + 522450*x/13 + 170100*y**3/13 - 514350*y**2/13 + 518400*y/13 - 174150/13",
        "172*x**3/9 + 142*x**2*y/3 - 430*x**2/9 + 28*x*y**2 - 170*x*y/3 + 86*x/3",
        "4*x**2*y/3 + 142*x*y**2/43 - 10*x*y/3 + 84*y**3/43 - 170*y**2/43 + 2*y"
      ],
      "full_exterior_trace_basis": [
        [
          "15/22",
          "0",
          "0",
          "46843125/217799692",
          "236679216475/35773599411",
          "-16149580270825/329491334052",
          "13284841106555/201355815254",
          "-362076499085/15899377516",
          "0",
          "0",
          "0",
          "0",
          "-666046780/490049307",
          "104928600/54449923",
          "-664/33"
        ],
        [
          "39/22",
          "0",
          "0",
          "228571875/217799692",
          "128320057125/3974844379",
          "-8755796532375/36610148228",
          "64823622266925/201355815254",
          "-396854621775/3974844379",
          "0",
          "0",
          "0",
          "0",
          "-361109700/54449923",
          "512001000/54449923",
          "-1080/11"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-43/5670",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2/675",
          "34/405",
          "1849/2025",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "43/63",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2/15",
          "16/9",
          "-86/45",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1/9",
          "0",
          "282958417745/16529481924942",
          "803485146265/57459627643846",
          "-447600021305/33846082036786",
          "-146572019100/16923041018393",
          "690525/1445397956",
          "0",
          "0",
          "0",
          "16/43",
          "-221550344/9152537057",
          "20405478960/393559093451",
          "0"
        ],
        [
          "0",
          "22/3",
          "0",
          "1138290399460/2754913654157",
          "36156831581925/57459627643846",
          "-20142000958725/33846082036786",
          "-6595740859500/16923041018393",
          "31073625/1445397956",
          "0",
          "0",
          "0",
          "720/43",
          "-9969765480/9152537057",
          "918246553200/393559093451",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-476499165/13196681338",
          "-284145753260573/303457687367310",
          "1527724620965401849/330506991089215290",
          "-17381928657038697/3672299900991281",
          "2393156403/10117785692",
          "0",
          "0",
          "0",
          "0",
          "254132888/1113748425",
          "-10673581296/32991703345",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-135/1333",
          "-14173553/3405815",
          "160920411604/3709399085",
          "-26423688861/741879817",
          "891/511",
          "0",
          "0",
          "0",
          "0",
          "16/25",
          "-6048/6665",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-90/1333",
          "-38878667/20434890",
          "126139961588/11128197255",
          "-4569068466/741879817",
          "297/1022",
          "0",
          "0",
          "0",
          "0",
          "32/75",
          "-4032/6665",
          "0"
        ],
        [
          "448147/178200",
          "0",
          "-521/2268",
          "-904392125/871198768",
          "-13708574280505/429283192932",
          "505890466315/2138396976",
          "-416151649121/1306798152",
          "3931534956737/47698132548",
          "-7693/1350",
          "-110/81",
          "-41/4050",
          "0",
          "9644437621/1470147921",
          "-506459590/54449923",
          "48074/495"
        ],
        [
          "0",
          "2809/1620",
          "-37/2268",
          "9630672755831/53130477615885",
          "65725084964477/344757765863076",
          "-36613681742749/203076492220716",
          "-1998265193730/16923041018393",
          "18828315/2890795912",
          "-1/675",
          "-26/405",
          "-14177/2025",
          "3272/645",
          "-45307045348/137288055855",
          "278194696488/393559093451",
          "0"
        ],
        [
          "0",
          "-25/6",
          "0",
          "244597017505315/341609293115468",
          "1048899864546097611/249374783974291640",
          "-2183205319179085137/146891996039651240",
          "163387159075080243/14689199603965124",
          "-22097732877/40471142768",
          "0",
          "0",
          "0",
          "-420/43",
          "-429505000134/228813426425",
          "203249732216652/61001659484905",
          "0"
        ],
        [
          "67/220",
          "0",
          "0",
          "-12164147835/72581747359",
          "-70581837448742791/13352138244161640",
          "13333040461397209657/330506991089215290",
          "-3469658988352031511/80790597821808182",
          "1601523256611/222591285224",
          "0",
          "0",
          "0",
          "0",
          "12975091024/12251232675",
          "-544953823008/362908736795",
          "328/55"
        ]
      ],
      "full_exterior_trace_annihilator": [
        [
          "1378/54195",
          "-85553/9755100",
          "106223/14632650",
          "25440/3613",
          "-194543/650340",
          "177583/650340",
          "-106/15",
          "-197/1350",
          "983/8100",
          "0",
          "0",
          "0",
          "-13/3613",
          "1",
          "0",
          "0"
        ]
      ],
      "full_trace_annihilator_row_representation": [
        [
          "0",
          "13/1350",
          "-13/1350",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "global_compatibility_row": [
        "5239*x**2/66 + 1157513*x*y/4730 - 2672*x/11 + 440307*y**2/2365 - 158181*y/430 + 3999/22",
        "814162*x**2/27 + 1325195*x*y/27 - 1358069*x/27 + 185003*y**2/9 - 379088*y/9 + 64715/3",
        "5375*x**2/7 + 9600*x*y/7 - 9675*x/7 + 208125*y**2/301 - 9675*y/7 + 9675/14",
        "2354379080805359645*x**2/786495814382124 + 167099930613878014075*x*y/33819320018431332 - 993934593360194110*x/196623953595531 + 5762255661132844945*y**2/2818276668202611 - 99862055016546215*y/23833206496428 + 4361056830414065/2032288926052",
        "42646690786289589701*x**2/15948387347193070 + 33354409218875160500057*x*y/9258038855045577135 - 538672672280253187031*x/143535486124737630 + 5311143516863566130369*y**2/6172025903363718090 - 12218236837675118069*y/6524340278397165 + 48276892303910132/47686208014863",
        "95250333342084127133*x**2/73445998019825620 + 679834580114261117134417*x*y/85270803701017544820 - 2529205167066988938859*x/330506991089215290 + 57720657725848019797133*y**2/7105900308418128735 - 448798890095894621262467*y/28423601233672514940 + 144846159661906726825/18886113776526588",
        "-660763594271367589615*x**2/80790597821808182 - 74042557794304117189993*x*y/3473995706337751826 + 855108270444674039016*x/40395298910904091 - 26612246786973157011960*y**2/1736997853168875913 + 9557430688039641286371*y/315817791485250166 - 172518366282726327489/11541513974544026",
        "191601670906705*x**2/111295642612 + 22541303165612389*x*y/4785712632316 - 520895308287489*x/111295642612 + 8399054612638467*y**2/2392856316158 - 753547308812322*y/108766196189 + 13593645091107/3974844379",
        "-90*x**2 - 15750*x*y/43 + 360*x - 11880*y**2/43 + 23490*y/43 - 270",
        "-520*x**2 - 120*x*y + 180*x - 3960*y**2/43 + 180*y - 90",
        "-110510*x**2 - 189690*x*y + 193500*x - 3415320*y**2/43 + 162630*y - 83205",
        "257200*x**2/3 + 18122096*x*y/129 - 431552*x/3 + 2540864*y**2/43 - 120992*y + 61920",
        "-321562756646876*x**2/58533667225 - 600773866275884044*x*y/67957587648225 + 4774490551332776*x/526803005025 - 80798233781982224*y**2/22652529216075 + 350842991372788*y/47891182275 - 9213032488204/2450246535",
        "184908216815935128*x**2/15605075682185 + 12873446579888368616*x*y/671018254333955 - 306775213308032592*x/15605075682185 + 5261248782415125408*y**2/671018254333955 - 22820684603913096*y/1418643243835 + 598648665128568/72581747359",
        "66824*x**2/33 + 40729112*x*y/7095 - 62752*x/11 + 10244352*y**2/2365 - 1838488*y/215 + 46440/11"
      ],
      "response_matrix": [
        [
          "860982760*x**2/1371721 - 14164528800*x*y/58984003 + 214713315*x/1371721 - 4817870010*y**2/58984003 + 10626523200*y/58984003 - 130688730/1371721",
          "715871580*x**2/1371721 + 133795116290*x*y/58984003 - 6056982145*x/2743442 + 62114495130*y**2/58984003 - 251757978945*y/117968006 + 1479023535/1371721",
          "681842552*x**2/1371721 - 80394543806*x*y/176952009 + 3070727843*x/8230326 - 13270656924*y**2/58984003 + 54443391315*y/117968006 - 320382104/1371721",
          "723474334*x**2/4115163 + 692323964966*x*y/530856027 - 31491621163*x/24690978 + 29017852954*y**2/58984003 - 366785268059*y/353904018 + 2229787423/4115163",
          "17997584*x**2/949653 + 1063037710*x*y/13611693 - 49363537*x/633102 + 316587690*y**2/4537231 - 1252913667*y/9074462 + 7210808/105517",
          "-2679730*x**2/105517 - 3973104440*x*y/40835079 + 92458022*x/949653 - 386862012*y**2/4537231 + 2298747817*y/13611693 - 26486206/316551",
          "2378700*x**2/105517 + 296527500*x*y/4537231 - 6852600*x/105517 + 222685200*y**2/4537231 - 439911000*y/4537231 + 5054400/105517",
          "19990312200*x**2/1371721 + 1819769735700*x*y/58984003 - 42619436550*x/1371721 + 756952800300*y**2/58984003 - 1552860886050*y/58984003 + 18490023900/1371721",
          "-14007836*x**2/949653 - 1174975892*x*y/13611693 + 27984898*x/316551 - 422116920*y**2/4537231 + 841184730*y/4537231 - 9755100/105517",
          "10718920*x**2/316551 + 1610550068*x*y/13611693 - 12353120*x/105517 + 430980348*y**2/4537231 - 850259192*y/4537231 + 9755100/105517"
        ],
        [
          "799701715*x**3/1371721 + 21034300425*x**2*y/58984003 - 584988400*x**2/1371721 - 19170952110*x*y**2/58984003 + 34149265245*x*y/58984003 - 345402045*x/1371721 - 4817870010*y**3/58984003 + 15444393210*y**2/58984003 - 16246138590*y/58984003 + 130688730/1371721",
          "771810225*x**3/1371721 + 332146983985*x**2*y/117968006 - 7600602595*x**2/2743442 + 391880322255*x*y**2/117968006 - 389874277475*x*y/58984003 + 9015029215*x/2743442 + 62114495130*y**3/58984003 - 375986969205*y**2/117968006 + 378954002955*y/117968006 - 1479023535/1371721",
          "646637440*x**3/1371721 + 1903782117*x**2*y/117968006 - 809096797*x**2/8230326 - 80241577659*x*y**2/117968006 + 76079491687*x*y/58984003 - 4993020467*x/8230326 - 13270656924*y**3/58984003 + 80984705163*y**2/117968006 - 81996252259*y/117968006 + 320382104/1371721",
          "817177633*x**3/4115163 + 1590258561523*x**2*y/1061712054 - 36394686961*x**2/24690978 + 633870150529*x*y**2/353904018 - 1916434090322*x*y/530856027 + 44870345701*x/24690978 + 29076836957*y**3/58984003 - 541246289801*y**2/353904018 + 558546986437*y/353904018 - 2229787423/4115163",
          "21153407*x**3/949653 + 2767038187*x**2*y/27223386 - 192296731*x**2/1899306 + 1350837763*x*y**2/9074462 - 4030987414*x*y/13611693 + 93261487*x/633102 + 316587690*y**3/4537231 - 1886089047*y**2/9074462 + 1873043155*y/9074462 - 7210808/105517",
          "-2924860*x**3/105517 - 5105011304*x**2*y/40835079 + 118781762*x**2/949653 - 2468214599*x*y**2/13611693 + 14795569163*x*y/40835079 - 171916640*x/949653 - 382324781*y**3/4537231 + 3432110467*y**2/13611693 - 3424042982*y/13611693 + 26486206/316551",
          "2322000*x**3/105517 + 395674200*x**2*y/4537231 - 9174600*x**2/105517 + 517314600*x*y**2/4537231 - 1029240000*x*y/4537231 + 11907000*x/105517 + 222685200*y**3/4537231 - 662596200*y**2/4537231 + 657250200*y/4537231 - 5054400/105517",
          "20195169300*x**3/1371721 + 2680479816750*x**2*y/58984003 - 62814605850*x**2/1371721 + 2571472295550*x*y**2/58984003 - 5199737133600*x*y/58984003 + 61109460450*x/1371721 + 756952800300*y**3/58984003 - 2309813686350*y**2/58984003 + 2347931913750*y/58984003 - 18490023900/1371721",
          "-16949396*x**3/949653 - 1445134418*x**2*y/13611693 + 100904090*x**2/949653 - 821772482*x*y**2/4537231 + 4926272980*x*y/13611693 - 57250198*x/316551 - 422116920*y**3/4537231 + 1263301650*y**2/4537231 - 1260654030*y/4537231 + 9755100/105517",
          "11699440*x**3/316551 + 2107570144*x**2*y/13611693 - 48758800*x**2/316551 + 963798364*x*y**2/4537231 - 5742974560*x*y/13611693 + 22108220*x/105517 + 430980348*y**3/4537231 - 1281239540*y**2/4537231 + 1269728492*y/4537231 - 9755100/105517"
        ]
      ],
      "all_response_minors": [
        "76932211944*x**5 + 194403837772*x**4*y - 222032039271*x**4 + 172612078660*x**3*y**2 - 384835646675*x**3*y + 214754399265*x**3 + 59156897178*x**2*y**3 - 184070650852*x**2*y**2 + 194529657157*x**2*y - 69654571938*x**2 + 5228404506*x*y**4 - 14163540936*x*y**3 + 12608139954*x*y**2 - 3673003524*x*y",
        "431580713712*x**5 - 1094638702612*x**4*y + 463849924521*x**4 - 1031653911948*x**3*y**2 + 2618942432659*x**3*y - 1460905570665*x**3 - 426321818586*x**2*y**3 + 1361560538394*x**2*y**2 - 1510030371423*x**2*y + 565474932432*x**2 - 45814484466*x*y**4 + 121917220596*x*y**3 - 105033012714*x*y**2 + 29157121944*x*y",
        "1567526951364*x**5 + 4914682870400*x**4*y - 5348291176209*x**4 + 3789745420940*x**3*y**2 - 9080596988083*x**3*y + 5340586592643*x**3 + 1398559142022*x**2*y**3 - 4149957930176*x**2*y**2 + 4309692118673*x**2*y - 1559822367798*x**2 + 123496667946*x*y**4 - 379070425578*x*y**3 + 377060107380*x*y**2 - 121486349748*x*y - 5781444012*y**5 + 18533271852*y**4 - 19495366308*y**3 + 6743538468*y**2",
        "207563214672*x**5 + 435979531972*x**4*y - 461724203181*x**4 + 342451026972*x**3*y**2 - 779248938523*x**3*y + 436763446995*x**3 + 126991570122*x**2*y**3 - 423600691746*x**2*y**2 + 472581838815*x**2*y - 175858920018*x**2 + 10072430082*x*y**4 - 17566310628*x*y**3 - 1726167474*x*y**2 + 15963586488*x*y - 6743538468*x",
        "91757247210*x**5 + 213468731138*x**4*y - 232818811194*x**4 + 190353384880*x**3*y**2 - 454933524321*x**3*y + 265516947390*x**3 + 85814730552*x**2*y**3 - 289071763396*x**2*y**2 + 327737313997*x**2*y - 124455383406*x**2 + 21699784854*x*y**4 - 59408575863*x*y**3 + 53635941660*x*y**2 - 15927150651*x*y + 2890722006*y**5 - 12157357932*y**4 + 19014319080*y**3 - 13119452388*y**2 + 3371769234*y",
        "2926623*x**5 + 14468996*x**4*y - 15970458*x**4 + 18492135*x**3*y**2 - 40998263*x**3*y + 22617441*x**3 + 8227620*x**2*y**3 - 25642785*x**2*y**2 + 26990073*x**2*y - 9573606*x**2 + 834786*x*y**4 - 2286198*x*y**3 + 2067534*x*y**2 - 616122*x*y",
        "6508228020*x**5 + 15772200154*x**4*y - 18433172877*x**4 + 13116323940*x**3*y**2 - 29897056231*x**3*y + 17062752987*x**3 + 4501691928*x**2*y**3 - 13745227482*x**2*y**2 + 14373910083*x**2*y - 5137808130*x**2 + 422012538*x*y**4 - 1181127492*x*y**3 + 1087857162*x*y**2 - 328742208*x*y",
        "15354559282*x**5 + 39918950720*x**4*y - 35790369955*x**4 + 38346567706*x**3*y**2 - 82154522387*x**3*y + 43056622443*x**3 + 13639500570*x**2*y**3 - 49997215084*x**2*y**2 + 59010554539*x**2*y - 22620811770*x**2 + 905031342*x*y**4 - 1927353552*x*y**3 + 1175911878*x*y**2 - 153589668*x*y",
        "30585749070*x**5 + 64179170023*x**4*y - 72570330300*x**4 + 58055828934*x**3*y**2 - 133447756540*x**3*y + 75915798885*x**3 + 29298037023*x**2*y**3 - 90962168226*x**2*y**2 + 95599776960*x**2*y - 33931217655*x**2 + 3328741170*x*y**4 - 9137427102*x*y**3 + 8286916590*x*y**2 - 2478230658*x*y",
        "2382798164400*x**5 + 4684188735336*x**4*y - 5316532872351*x**4 + 4770023052728*x**3*y**2 - 8859581573282*x**3*y + 4218258556815*x**3 + 1703809877946*x**2*y**3 - 4734759136628*x**2*y**2 + 4306588856675*x**2*y - 1284523848864*x**2 + 57401452890*x*y**4 - 189495215049*x*y**3 + 207513013200*x*y**2 - 75219472236*x*y",
        "111218170956*x**5 + 78446195762*x**4*y - 70173177738*x**4 + 203184482398*x**3*y**2 - 208930066938*x**3*y + 16877202354*x**3 - 124557089824*x**2*y**3 + 198322947980*x**2*y**2 - 15863446738*x**2*y - 57922195572*x**2 - 77899083924*x*y**4 + 303141404459*x*y**3 - 370194667795*x*y**2 + 144952347260*x*y + 24845798052*y**5 - 75197393841*y**4 + 75790800591*y**3 - 25439204802*y**2",
        "68050142952*x**5 + 443753838140*x**4*y - 399237654144*x**4 + 679321421548*x**3*y**2 - 1224427680201*x**3*y + 543818431911*x**3 + 372937202256*x**2*y**3 - 1042290565768*x**2*y**2 + 958225085791*x**2*y - 288948535125*x**2 + 71126133624*x*y**4 - 295645073055*x*y**3 + 454159910892*x*y**2 - 305958585867*x*y + 76317614406*x",
        "12509705340*x**5 + 132362447178*x**4*y - 94523353962*x**4 + 78972503182*x**3*y**2 - 99828666700*x**3*y + 17798159670*x**3 - 217874908704*x**2*y**3 + 486466966856*x**2*y**2 - 332821681472*x**2*y + 64215488952*x**2 - 255345553260*x*y**4 + 757089274305*x*y**3 - 747971788506*x*y**2 + 246228067461*x*y - 74537394156*y**5 + 300129575679*y**4 - 452964583296*y**3 + 303690016179*y**2 - 76317614406*y",
        "10483830*x**5 + 42089475*x**4*y - 43993257*x**4 + 52633714*x**3*y**2 - 108030577*x**3*y + 55641957*x**3 + 25827717*x**2*y**3 - 73066555*x**2*y**2 + 69371986*x**2*y - 22132530*x**2 + 4071744*x*y**4 - 11831883*x*y**3 + 11446185*x*y**2 - 3686046*x*y",
        "4512085116*x**5 + 11176389548*x**4*y - 12702674376*x**4 + 10129328919*x**3*y**2 - 21521075117*x**3*y + 11586884232*x**3 + 4572218394*x**2*y**3 - 12278987763*x**2*y**2 + 11097468939*x**2*y - 3396294972*x**2 + 877176243*x*y**4 - 2594300022*x*y**3 + 2550538341*x*y**2 - 833414562*x*y",
        "17960642394*x**5 + 102489938033*x**4*y - 75178463265*x**4 + 172577165504*x**3*y**2 - 221344323157*x**3*y + 49603398501*x**3 + 123183059037*x**2*y**3 - 240490935026*x**2*y**2 + 109620844409*x**2*y + 7614422370*x**2 + 31990643892*x*y**4 - 98949024966*x*y**3 + 101840691606*x*y**2 - 34882310532*x*y",
        "4169901780*x**5 + 48248167716*x**4*y - 40701611730*x**4 + 34032514825*x**3*y**2 - 63963526453*x**3*y + 28917287580*x**3 - 29951303748*x**2*y**3 + 64761265340*x**2*y**2 - 42426485780*x**2*y + 7614422370*x**2 - 17429951133*x*y**4 + 50863990287*x*y**3 - 49430138226*x*y**2 + 15996099072*x*y",
        "50422301622864*x**5 + 116821506760398*x**4*y - 127624447681815*x**4 + 101073884776462*x**3*y**2 - 202910143714414*x**3*y + 104556680435271*x**3 + 41438585636670*x**2*y**3 - 108900531733546*x**2*y**2 + 94537835236561*x**2*y - 27354534376320*x**2 + 3550023016902*x*y**4 - 13327864466766*x*y**3 + 15726001663929*x*y**2 - 5939912326452*x*y - 716615473896*y**5 + 2186587039401*y**4 - 2213898810993*y**3 + 743927245488*y**2",
        "6810546102096*x**5 + 10452649919044*x**4*y - 10818498456093*x**4 + 4912030003620*x**3*y**2 - 10903899153217*x**3*y + 5933778403284*x**3 + 1409665015674*x**2*y**3 - 3921792402282*x**2*y**2 + 3700410447600*x**2*y - 1181898803799*x**2 - 512667874134*x*y**4 + 2302447264362*x*y**3 - 3811395589668*x*y**2 + 2765406133377*x*y - 743927245488*x",
        "5754116992320*x**5 + 10421270287194*x**4*y - 10952171963166*x**4 + 8312443235074*x**3*y**2 - 18625747211614*x**3*y + 10309622748510*x**3 + 6029594070456*x**2*y**3 - 16799160483586*x**2*y**2 + 15886018004998*x**2*y - 5111567777664*x**2 + 2567585228760*x*y**4 - 7475109096507*x*y**3 + 7235280652962*x*y**2 - 2327931133233*x*y + 716615473896*y**5 - 2903202513297*y**4 + 4400485850394*y**3 - 2957826056481*y**2 + 743927245488*y",
        "40825920*x**5 + 285411253*x**4*y - 285576201*x**4 + 425368732*x**3*y**2 - 846726545*x**3*y + 422343033*x**3 + 223990707*x**2*y**3 - 620899327*x**2*y**2 + 574532632*x**2*y - 177592752*x**2 + 18002988*x*y**4 - 54342087*x*y**3 + 54501087*x*y**2 - 18165264*x*y",
        "176265110832*x**5 + 440864910878*x**4*y - 467917623213*x**4 + 423281611011*x**3*y**2 - 832295202383*x**3*y + 413972648829*x**3 + 159146168886*x**2*y**3 - 439654407795*x**2*y**2 + 402521567928*x**2*y - 122320136448*x**2 + 12319534593*x*y**4 - 38076427629*x*y**3 + 39110618907*x*y**2 - 13348145484*x*y",
        "1527473484912*x**5 + 2973434941615*x**4*y - 2413933198050*x**4 + 2038934169102*x**3*y**2 - 4372297662613*x**3*y + 2199750126498*x**3 + 480546828693*x**2*y**3 - 2352111359874*x**2*y**2 + 3191564258316*x**2*y - 1313290413360*x**2 - 250513232922*x*y**4 + 772503067197*x*y**3 - 789527771406*x*y**2 + 267467475636*x*y",
        "639346332480*x**5 + 1021571044106*x**4*y - 1130115659790*x**4 + 868373441789*x**3*y**2 - 1786248188779*x**3*y + 928532798430*x**3 + 647142917154*x**2*y**3 - 1709326150742*x**2*y**2 + 1499904874100*x**2*y - 437763471120*x**2 + 75274294671*x*y**4 - 227439126309*x*y**3 + 228315030414*x*y**2 - 76161340452*x*y",
        "486350631228*x**5 + 9634174722574*x**4*y - 8891332343970*x**4 + 15642370954202*x**3*y**2 - 28952743703625*x**3*y + 13246350508527*x**3 + 8530707047352*x**2*y**3 - 24023085894998*x**2*y**2 + 22056391088921*x**2*y - 6567224261187*x**2 + 2422020319524*x*y**4 - 9437950054614*x*y**3 + 13334409981159*x*y**2 - 8044335711471*x*y + 1725855465402*x - 222244558380*y**5 + 662017255497*y**4 - 657438147405*y**3 + 217665450288*y**2",
        "541010558700*x**5 - 2450206605366*x**4*y + 1835377481406*x**4 - 1292224426850*x**3*y**2 + 1713830596844*x**3*y - 317411487930*x**3 + 5393782577808*x**2*y**3 - 12311516497696*x**2*y**2 + 8977345808044*x**2*y - 2058976552176*x**2 + 5020144913268*x*y**4 - 14628235269999*x*y**3 + 14186290176438*x*y**2 - 4578199819707*x*y + 1838541191940*y**5 - 7244479653165*y**4 + 10699365543930*y**3 - 7019282548107*y**2 + 1725855465402*y",
        "238998042*x**5 + 1066805877*x**4*y - 1089991047*x**4 + 1340988212*x**3*y**2 - 2726525897*x**3*y + 1394388219*x**3 + 572001531*x**2*y**3 - 1653998351*x**2*y**2 + 1625420468*x**2*y - 543395214*x**2 + 9216954*x*y**4 + 5459739*x*y**3 - 38647731*x*y**2 + 23971038*x*y + 19299384*y**5 - 57425004*y**4 + 56961684*y**3 - 18836064*y**2",
        "120161820936*x**5 + 300640557238*x**4*y - 323458472322*x**4 + 270033068391*x**3*y**2 - 555664660753*x**3*y + 292169442858*x**3 + 76540047912*x**2*y**3 - 228123148155*x**2*y**2 + 240223227111*x**2*y - 88872791472*x**2 + 3880535121*x*y**4 + 3319243659*x*y**3 - 18554892066*x*y**2 + 11355113286*x*y + 5046352002*y**5 - 15398757909*y**4 + 15652879425*y**3 - 5300473518*y**2",
        "166177946802*x**5 + 2155442977453*x**4*y - 1709089359525*x**4 + 3898695354988*x**3*y**2 - 5086466136923*x**3*y + 1203100695033*x**3 + 2839717404687*x**2*y**3 - 5498291632624*x**2*y**2 + 2315744898403*x**2*y + 339810717690*x**2 + 995628075930*x*y**4 - 3200405086743*x*y**3 + 3413077845357*x*y**2 - 1208300834544*x*y - 74081519460*y**5 + 221709439575*y**4 - 221244782265*y**3 + 73616862150*y**2",
        "180336852900*x**5 - 961351157724*x**4*y + 842802360270*x**4 - 575519806103*x**3*y**2 + 1296518902727*x**3*y - 683328495480*x**3 + 785443146942*x**2*y**3 - 1794104709934*x**2*y**2 + 1348568984716*x**2*y - 339810717690*x**2 + 60570904311*x*y**4 - 63230053533*x*y**3 - 55071375054*x*y**2 + 57730524276*x*y + 75637051074*y**5 - 224857539270*y**4 + 222837350346*y**3 - 73616862150*y**2",
        "9890458380*x**5 + 52558964558*x**4*y - 51002958846*x**4 + 106608487706*x**3*y**2 - 200791933108*x**3*y + 94194602106*x**3 + 107977459704*x**2*y**3 - 289350066110*x**2*y**2 + 254959440734*x**2*y - 73582425084*x**2 + 60810308892*x*y**4 - 202433567457*x*y**3 + 242950187166*x*y**2 - 121827252045*x*y + 20500323444*x + 17095735260*y**5 - 68020139529*y**4 + 101496569454*y**3 - 67315661361*y**2 + 16743496176*y",
        "2574066*x**5 + 11366939*x**4*y - 11051301*x**4 + 17694246*x**3*y**2 - 34059503*x**3*y + 16367391*x**3 + 11220237*x**2*y**3 - 31766139*x**2*y**2 + 29885244*x**2*y - 9339084*x**2 + 2350512*x*y**4 - 8485137*x*y**3 + 11368053*x*y**2 - 6682356*x*y + 1448928*x",
        "17930444268*x**5 + 61906299580*x**4*y - 59682717396*x**4 + 74132908719*x**3*y**2 - 141859071892*x**3*y + 67570832229*x**3 + 37379329110*x**2*y**3 - 106212744639*x**2*y**2 + 99954148368*x**2*y - 31119032619*x**2 + 7430836023*x*y**4 - 27746067663*x*y**3 + 38502651105*x*y**2 - 23487892983*x*y + 5300473518*x",
        "593258358*x**5 - 985986307*x**4*y + 3511800927*x**4 - 4447131600*x**3*y**2 + 19838671948*x**3*y - 15372703218*x**3 - 1183630491*x**2*y**3 + 19399820658*x**2*y**2 - 35144914734*x**2*y + 16930479483*x**2 + 1899526140*x*y**4 + 74993877*x*y**3 - 11508769350*x*y**2 + 15197084883*x*y - 5662835550*x",
        "3296819460*x**5 + 15713601160*x**4*y - 14407601070*x**4 + 29775277167*x**3*y**2 - 53898733771*x**3*y + 24134333940*x**3 + 26800515216*x**2*y**3 - 72232731288*x**2*y**2 + 64119481410*x**2*y - 18686387880*x**2 + 9549654597*x*y**4 - 34254242811*x*y**3 + 45523673568*x*y**2 - 26481920904*x*y + 5662835550*x",
        "998460*x**5 + 4144512*x**4*y - 4071498*x**4 + 5472181*x**3*y**2 - 10910089*x**3*y + 5436060*x**3 + 1674948*x**2*y**3 - 5721586*x**2*y**2 + 6409666*x**2*y - 2363022*x**2 - 1361817*x*y**4 + 4064475*x*y**3 - 4043742*x*y**2 + 1341084*x*y - 742284*y**5 + 2950938*y**4 - 4399488*y**3 + 2915298*y**2 - 724464*y",
        "11821433580*x**5 + 35590113494*x**4*y - 34486952622*x**4 + 28006499538*x**3*y**2 - 58243269692*x**3*y + 30065572050*x**3 - 6163444890*x**2*y**3 + 4696042182*x**2*y**2 + 8871944040*x**2*y - 7400053008*x**2 - 15353400420*x*y**4 + 46272339711*x*y**3 - 46474025418*x*y**2 + 15555086127*x*y - 5046352002*y**5 + 20445109911*y**4 - 31051637334*y**3 + 20953352943*y**2 - 5300473518*y",
        "2719472220*x**5 + 12007024418*x**4*y - 8611662030*x**4 + 24886671364*x**3*y**2 - 33537751014*x**3*y + 8611662030*x**3 + 31293346188*x**2*y**3 - 65349772972*x**2*y**2 + 36780389872*x**2*y - 2719472220*x**2 + 21500440290*x*y**4 - 64450601799*x*y**3 + 64410232440*x*y**2 - 21460070931*x*y + 5698578420*y**5 - 22753150695*y**4 + 34073401680*y**3 - 22681664955*y**2 + 5662835550*y",
        "465940260*x**4*y - 906490740*x**4 + 1401639532*x**3*y**2 - 3656743564*x**3*y + 2266226850*x**3 + 3015024465*x**2*y**3 - 7336814911*x**2*y**2 + 5681506150*x**2*y - 1359736110*x**2 + 4880807694*x*y**4 - 14535337461*x*y**3 + 14429078283*x*y**2 - 4774548516*x*y + 2909117349*y**5 - 11557484244*y**4 + 17219034216*y**3 - 11402085096*y**2 + 2831417775*y",
        "543606*x**5 + 1788757*x**4*y - 1824963*x**4 + 1985424*x**3*y**2 - 3959053*x**3*y + 1980279*x**3 + 820467*x**2*y**3 - 2331315*x**2*y**2 + 2209512*x**2*y - 698922*x**2 + 48546*x*y**4 - 147789*x*y**3 + 149553*x*y**2 - 50310*x*y",
        "587982*x**5 + 2827637*x**4*y - 2468415*x**4 + 4845186*x**3*y**2 - 8222675*x**3*y + 3378123*x**3 + 3522339*x**2*y**3 - 8532699*x**2*y**2 + 6508308*x**2*y - 1497690*x**2 + 948456*x*y**4 - 2832291*x*y**3 + 2819601*x*y**2 - 935766*x*y",
        "36980*x**5 + 146716*x**4*y - 147920*x**4 + 190049*x**3*y**2 - 384162*x**3*y + 194145*x**3 + 78684*x**2*y**3 - 240493*x**2*y**2 + 245014*x**2*y - 83205*x**2 - 1629*x*y**4 + 4935*x*y**3 - 4983*x*y**2 + 1677*x*y",
        "4221056214*x**5 + 15401817959*x**4*y - 12384148995*x**4 + 20493047379*x**3*y**2 - 31527707156*x**3*y + 10910355471*x**3 + 12356646129*x**2*y**3 - 27773029521*x**2*y**2 + 18163591386*x**2*y - 2747262690*x**2 + 3037651119*x*y**4 - 9301980528*x*y**3 + 9490925655*x*y**2 - 3226596246*x*y",
        "3940477860*x**5 + 11394119704*x**4*y - 11682703110*x**4 + 9359472903*x**3*y**2 - 19864162051*x**3*y + 10489487940*x**3 + 1508265972*x**2*y**3 - 5774303970*x**2*y**2 + 7014178146*x**2*y - 2747262690*x**2 - 289930239*x*y**4 + 888229431*x*y**3 - 905351958*x*y**2 + 307052766*x*y",
        "906490740*x**5 + 3561647344*x**4*y - 2266226850*x**4 + 6936143463*x**3*y**2 - 8286185785*x**3*y + 1359736110*x**3 + 8003040732*x**2*y**3 - 15954353310*x**2*y**2 + 7952190036*x**2*y + 3829688721*x*y**4 - 11433284955*x*y**3 + 11378819934*x*y**2 - 3775223700*x*y"
      ],
      "raw_Groebner_basis": [
        "24037*x**2 - 24037*x - 29808000*y**4 + 85617000*y**3 - 81955537*y**2 + 26146537*y",
        "1118*x*y + 1490400*y**4 - 4280850*y**3 + 4097693*y**2 - 1307243*y",
        "33120*y**5 - 126778*y**4 + 181937*y**3 - 116014*y**2 + 27735*y"
      ],
      "saturated_Groebner_basis": [
        "x + y - 1",
        "y**2 - 689*y/368 + 645/736"
      ],
      "saturation_area_product": "x*y*(2*x + 3*y - 3)*(43*x + 42*y - 43)/2025",
      "all_saturated_candidates": [
        {
          "point": [
            "1/16",
            "15/16"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 1,
          "response_rank": 1,
          "evaluation_rank": 24,
          "bad": true,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "-30174285061748025/33554432"
        },
        {
          "point": [
            "3/46",
            "43/46"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 0,
          "response_rank": 1,
          "evaluation_rank": 25,
          "bad": false,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "41946799422649180959/6809650894"
        }
      ],
      "actual_bad_positions_in_full_legal_U0_star_domain": [
        [
          "1/16",
          "15/16"
        ]
      ],
      "original_loaded_relation_recovered_from_global_trace": true,
      "input_sha256": {
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\共同核心几何判据_第二轮\\验证\\geometric_criterion_checks.json": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
      },
      "recovered_alpha": "-165/8",
      "recovered_beta": [
        "151875/26624",
        "-75/2048"
      ],
      "elapsed_seconds": 9.950904607772827,
      "scope": "Only the moved U0 varies; all other original coordinates and boundary are fixed. Rank-drop compatibility strata are tested separately, so benign singular centers are not called bad."
    },
    "31": {
      "tag": 31,
      "status": "PASS",
      "moving_vertex": "U0",
      "cycle": [
        "A0",
        "W0",
        "A1",
        "O"
      ],
      "corners": [
        [
          "1",
          "0"
        ],
        [
          "1/7",
          "9/7"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "original_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "0",
          "1"
        ],
        "A2": [
          "-1",
          "3"
        ],
        "A3": [
          "-1/3",
          "0"
        ],
        "A4": [
          "0",
          "-3"
        ],
        "A5": [
          "1/3",
          "-1"
        ],
        "U0": [
          "1/16",
          "15/16"
        ],
        "U1": [
          "-1/16",
          "9/8"
        ],
        "U2": [
          "-3/8",
          "3/16"
        ],
        "U3": [
          "-5/16",
          "-3/16"
        ],
        "U4": [
          "5/16",
          "-9/8"
        ],
        "U5": [
          "3/8",
          "-15/16"
        ],
        "W0": [
          "1/7",
          "9/7"
        ],
        "W1": [
          "-1/7",
          "12/7"
        ],
        "W2": [
          "-4/7",
          "3/7"
        ],
        "W3": [
          "-3/7",
          "-3/7"
        ],
        "W4": [
          "3/7",
          "-12/7"
        ],
        "W5": [
          "4/7",
          "-9/7"
        ],
        "B0": [
          "8/49",
          "65/49"
        ],
        "B1": [
          "-1/49",
          "75/49"
        ],
        "B2": [
          "-89/147",
          "24/49"
        ],
        "B3": [
          "-24/49",
          "-3/49"
        ],
        "B4": [
          "65/147",
          "-89/49"
        ],
        "B5": [
          "25/49",
          "-72/49"
        ],
        "C0": [
          "1/49",
          "72/49"
        ],
        "C1": [
          "-8/49",
          "89/49"
        ],
        "C2": [
          "-25/49",
          "3/49"
        ],
        "C3": [
          "-65/147",
          "-24/49"
        ],
        "C4": [
          "24/49",
          "-75/49"
        ],
        "C5": [
          "89/147",
          "-65/49"
        ]
      },
      "original_faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "original_point": [
        "1/16",
        "15/16"
      ],
      "outside_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5"
      ],
      "outside_faces": [
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "outside_H0_minor": {
        "rank": 46,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          63,
          64,
          65,
          70,
          71,
          72,
          77,
          79,
          84,
          86
        ],
        "determinant": "115393676264724897664483220609786454237602562179072/155241058136778089041605590335693359375"
      },
      "full_exterior_trace_stack_minor": {
        "rank": 61,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          60,
          61
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          90,
          91,
          92,
          93,
          94,
          98,
          122
        ],
        "determinant": "4704186406916827783777227926566643352764405843021826906286170594769470004133888/1516025958366973525796929593122005462646484375"
      },
      "outside_trace_map_surjective": false,
      "outside_full_trace_dimension": 15,
      "outside_node_value_map_surjective": true,
      "zero_data_trace_dimension": 10,
      "exterior_trace_constraints": [
        [
          "0",
          "-25/7644",
          "-95/3822",
          "0",
          "-167/1092",
          "11/52",
          "0",
          "-3/98",
          "23/196",
          "0",
          "0",
          "0",
          "-5/117",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "1/10",
          "-7/20",
          "0",
          "0",
          "0",
          "0",
          "-5/4",
          "3/2",
          "0",
          "3/4",
          "-3/4",
          "0",
          "0",
          "-1",
          "1"
        ]
      ],
      "trace_constraint_row_representation": [
        [
          "15/98",
          "-15/98",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-3/2",
          "3",
          "-9/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "3",
          "-9/2",
          "3",
          "-3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3",
          "-3/2",
          "3",
          "-9/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "3",
          "-9/2",
          "3",
          "-3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3",
          "-3/2",
          "3",
          "-9/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "3"
        ]
      ],
      "exterior_loading": [
        [
          "0",
          "10/273",
          "-6/7",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "32/39",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "12",
          "29/150",
          "-63/2",
          "-17/150",
          "-117/2",
          "-17/150",
          "-117/2",
          "2048/75",
          "2048/75",
          "2048/75",
          "2048/75",
          "2048/75",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "canonical_zero_data_trace_basis": [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-8183/555",
          "3773/185",
          "3112/555",
          "193/185",
          "-190/37",
          "190/37",
          "-1372/333",
          "17836/185",
          "760/111",
          "-760/111"
        ],
        [
          "-2338/555",
          "1078/185",
          "-1093/555",
          "848/185",
          "25/37",
          "-25/37",
          "-392/333",
          "5096/185",
          "-100/111",
          "100/111"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      ],
      "global_outside_zero_data_lifts": [
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-8183/555",
          "3773/185",
          "3112/555",
          "193/185",
          "-190/37",
          "190/37",
          "-1372/333",
          "17836/185",
          "760/111",
          "-760/111"
        ],
        [
          "-2338/555",
          "1078/185",
          "-1093/555",
          "848/185",
          "25/37",
          "-25/37",
          "-392/333",
          "5096/185",
          "-100/111",
          "100/111"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3984693146/84290625",
          "1837253726/28096875",
          "45626089519/84290625",
          "-17550302384/28096875",
          "-614027909/1123875",
          "920716469/1123875",
          "-668092264/50574375",
          "8685199432/28096875",
          "1485558716/3371625",
          "-48157556/3371625"
        ],
        [
          "-8586189269/758615625",
          "3958901639/252871875",
          "139688672041/758615625",
          "-54366826151/252871875",
          "-1882148501/10114875",
          "3144350591/10114875",
          "-1439600596/455169375",
          "18714807748/252871875",
          "4525036124/30344625",
          "-76728884/30344625"
        ],
        [
          "93813419/252871875",
          "-43255289/84290625",
          "527074859/252871875",
          "-227313499/84290625",
          "-8004649/3371625",
          "19319434/3371625",
          "15729196/151723125",
          "-204479548/84290625",
          "16265476/10114875",
          "2455784/10114875"
        ],
        [
          "677799059/2275846875",
          "-312518129/758615625",
          "-3064588726/2275846875",
          "1106742311/758615625",
          "36865286/30344625",
          "-44464901/30344625",
          "113642956/1365508125",
          "-1477358428/758615625",
          "-102408464/91033875",
          "12638324/91033875"
        ],
        [
          "34804637/374625",
          "-16047647/124875",
          "-106737868/374625",
          "36579773/124875",
          "1210448/4995",
          "-571643/4995",
          "5835508/224775",
          "-75861604/124875",
          "-3638552/14985",
          "661532/14985"
        ],
        [
          "1375913/1123875",
          "-634403/374625",
          "-16138582/1123875",
          "6213677/374625",
          "219002/14985",
          "-177932/14985",
          "230692/674325",
          "-2998996/374625",
          "-525248/44955",
          "5768/44955"
        ],
        [
          "-120407/1123875",
          "55517/374625",
          "1407523/1123875",
          "-541853/374625",
          "-15893/14985",
          "8123/14985",
          "-20188/674325",
          "262444/374625",
          "45812/44955",
          "-5852/44955"
        ],
        [
          "-916496/3371625",
          "422576/1123875",
          "3512044/3371625",
          "-1243784/1123875",
          "-40664/44955",
          "21239/44955",
          "-153664/2022975",
          "1997632/1123875",
          "118256/134865",
          "-18356/134865"
        ],
        [
          "16697513203/10789200000",
          "-7698853393/3596400000",
          "-111605315267/10789200000",
          "25279396481/1798200000",
          "2876164199/287712000",
          "-2939912609/287712000",
          "699895763/1618380000",
          "-9098644919/899100000",
          "-1687439669/215784000",
          "127940729/215784000"
        ],
        [
          "75518179723/194205600000",
          "-34819759513/64735200000",
          "-433901053547/194205600000",
          "113904117521/32367600000",
          "11789844359/5178816000",
          "-10477237169/5178816000",
          "3165432683/29130840000",
          "-41150624879/16183800000",
          "-6547044629/3884112000",
          "591546089/3884112000"
        ],
        [
          "-114628633/899100000",
          "52852723/299700000",
          "-27842800783/14385600000",
          "5729687419/2397600000",
          "389719763/191808000",
          "-110924851/23976000",
          "-4804793/134865000",
          "62462309/74925000",
          "-219805403/143856000",
          "-7277501/71928000"
        ],
        [
          "-1260914963/12137850000",
          "581379953/4045950000",
          "-306270808613/194205600000",
          "63026561609/32367600000",
          "4286917393/2589408000",
          "-1220173361/323676000",
          "-52852723/1820677500",
          "687085399/1011487500",
          "-2417859433/1942056000",
          "-80052511/971028000"
        ],
        [
          "-26549159/95904000",
          "12241229/31968000",
          "-64477873/191808000",
          "8780207/15984000",
          "1331003/2557440",
          "-1034687/639360",
          "-1112839/14385600",
          "14466907/7992000",
          "-430793/1918080",
          "-156731/959040"
        ],
        [
          "345139067/2589408000",
          "-159135977/863136000",
          "838212349/5178816000",
          "-114142691/431568000",
          "-17303039/69050880",
          "13450931/17262720",
          "14466907/388411200",
          "-188069791/215784000",
          "5600309/51788160",
          "2037503/25894080"
        ],
        [
          "-25473679/23976000",
          "11745349/7992000",
          "355142249/95904000",
          "-62076707/15984000",
          "-4261939/1278720",
          "1236587/639360",
          "-1067759/3596400",
          "13880867/1998000",
          "3004309/959040",
          "-210947/479520"
        ],
        [
          "-30105257/143856000",
          "13880867/47952000",
          "419713567/575424000",
          "-73363381/95904000",
          "-5036837/7672320",
          "1461421/3836160",
          "-1261897/21578400",
          "16404661/11988000",
          "3550547/5754240",
          "-249301/2877120"
        ],
        [
          "623077/1278720",
          "-287287/426240",
          "-1942681/2557440",
          "139529/213120",
          "116545/170496",
          "-8255/21312",
          "26117/191808",
          "-339521/106560",
          "-87685/127872",
          "11375/63936"
        ],
        [
          "527219/1918080",
          "-243089/639360",
          "-1643807/3836160",
          "118063/319680",
          "98615/255744",
          "-6985/31968",
          "22099/287712",
          "-287287/159840",
          "-74195/191808",
          "9625/95904"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-166873748/455169375",
          "76941788/151723125",
          "113050686589/50978970000",
          "-20057840827/8496495000",
          "-865804777/339859800",
          "1876368539/679719600",
          "-27978832/273101625",
          "363724816/151723125",
          "494477587/254894850",
          "-69990059/509789700"
        ],
        [
          "-166873748/2275846875",
          "76941788/758615625",
          "113050686589/254894850000",
          "-20057840827/42482475000",
          "-865804777/1699299000",
          "1876368539/3398598000",
          "-27978832/1365508125",
          "363724816/758615625",
          "494477587/1274474250",
          "-69990059/2548948500"
        ],
        [
          "-7454713/16858125",
          "3437203/5619375",
          "5699963021/472027500",
          "-1121654903/78671250",
          "-76888531/6293700",
          "141062071/6293700",
          "-1249892/10114875",
          "16248596/5619375",
          "45933961/4720275",
          "-89851/4720275"
        ],
        [
          "-7454713/101148750",
          "3437203/33716250",
          "5699963021/2832165000",
          "-1121654903/472027500",
          "-76888531/37762200",
          "141062071/37762200",
          "-624946/30344625",
          "8124298/16858125",
          "45933961/28321650",
          "-89851/28321650"
        ],
        [
          "4578973/14985000",
          "-2111263/4995000",
          "-9307588/13111875",
          "24152419/34965000",
          "193111/349650",
          "-215779/1398600",
          "191933/2247750",
          "-2495129/1248750",
          "-323507/524475",
          "162499/1048950"
        ],
        [
          "-4578973/67432500",
          "2111263/22477500",
          "18615176/118006875",
          "-24152419/157342500",
          "-193111/1573425",
          "215779/6293700",
          "-191933/10114875",
          "2495129/5619375",
          "647014/4720275",
          "-162499/4720275"
        ],
        [
          "103373/99900",
          "-47663/33300",
          "-2457529/699300",
          "122267/33300",
          "28589/9324",
          "-29983/18648",
          "4333/14985",
          "-56329/8325",
          "-20819/6993",
          "6673/13986"
        ],
        [
          "-103373/299700",
          "47663/99900",
          "2457529/2097900",
          "-122267/99900",
          "-28589/27972",
          "29983/55944",
          "-4333/44955",
          "56329/24975",
          "20819/20979",
          "-6673/41958"
        ],
        [
          "-2171/33300",
          "1001/11100",
          "-167/233100",
          "391/11100",
          "-23/3108",
          "23/3108",
          "-91/4995",
          "1183/2775",
          "23/2331",
          "-23/2331"
        ],
        [
          "-2171/39960",
          "1001/13320",
          "-167/279720",
          "391/13320",
          "-115/18648",
          "115/18648",
          "-91/5994",
          "1183/3330",
          "115/13986",
          "-115/13986"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "254/735",
          "-769/1470",
          "3/245",
          "-23/490",
          "0",
          "0",
          "0",
          "-2/5",
          "0",
          "0"
        ],
        [
          "-214/5145",
          "929/10290",
          "-3/1715",
          "23/3430",
          "0",
          "0",
          "0",
          "2/35",
          "0",
          "0"
        ],
        [
          "-26/735",
          "-209/1470",
          "3/245",
          "-23/490",
          "0",
          "0",
          "0",
          "-2/5",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1/96",
          "-3/8",
          "1/96",
          "-1/24",
          "0",
          "0",
          "-1/24",
          "0"
        ],
        [
          "-490172221/269730000",
          "226007551/89910000",
          "5287305013/539460000",
          "-485667467/44955000",
          "-75404543/7192800",
          "33653269/3596400",
          "-20546141/40459500",
          "267099833/22477500",
          "43868333/5394600",
          "-1931689/2697300"
        ],
        [
          "-1334989984/15930928125",
          "87933472/758615625",
          "113050686589/223032993750",
          "-20057840827/37172165625",
          "-865804777/1486886625",
          "1876368539/2973773250",
          "-31975808/1365508125",
          "415685504/758615625",
          "1977910348/4460659875",
          "-139980118/4460659875"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "108391517/12137850000",
          "-49976927/4045950000",
          "34164822499/24275700000",
          "-13128940081/7080412500",
          "-538516487/566433000",
          "4897846643/2265732000",
          "4543357/1820677500",
          "-59063641/1011487500",
          "409424597/424824750",
          "31625617/1699299000"
        ],
        [
          "83436874/2275846875",
          "-38470894/758615625",
          "-135809155339/509789700000",
          "9755807863/21241237500",
          "865804777/3398598000",
          "-1876368539/6797196000",
          "13989416/1365508125",
          "-181862408/758615625",
          "-494477587/2548948500",
          "69990059/5097897000"
        ],
        [
          "-758740619/6068925000",
          "349838489/2022975000",
          "-277274374361/24275700000",
          "55721505023/4045950000",
          "3785530021/323676000",
          "-1968466759/80919000",
          "-31803499/910338750",
          "413445487/505743750",
          "-2213334901/242757000",
          "-31625617/121378500"
        ],
        [
          "-1172507/674325000",
          "540617/224775000",
          "1641398317/2697300000",
          "-327867631/449550000",
          "-22267337/35964000",
          "11294573/8991000",
          "-49147/101148750",
          "638911/56193750",
          "13138697/26973000",
          "126449/13486500"
        ],
        [
          "4259836/151723125",
          "-1964116/50574375",
          "-5699963021/7434433125",
          "2243309806/2478144375",
          "76888531/99125775",
          "-141062071/99125775",
          "714224/91033875",
          "-9284912/50574375",
          "-183735844/297377325",
          "359404/297377325"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "210610547/2427570000",
          "-97107857/809190000",
          "-635387591/4855140000",
          "45036019/404595000",
          "5310301/64735200",
          "460573/8091900",
          "8827987/364135500",
          "-114763831/202297500",
          "-5757631/48551400",
          "1123073/24275700"
        ],
        [
          "-651133/399600",
          "300223/133200",
          "1250449/799200",
          "-67841/66600",
          "-6539/10656",
          "-923/333",
          "-27293/59940",
          "354809/33300",
          "12089/7992",
          "-3547/3996"
        ],
        [
          "-654139/5619375",
          "301609/1873125",
          "74460704/275349375",
          "-24152419/91783125",
          "-772444/3671325",
          "215779/3671325",
          "-109676/3371625",
          "1425788/1873125",
          "2588056/11013975",
          "-649996/11013975"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "4866547/2247750",
          "-2243857/749250",
          "-282210353/35964000",
          "49601429/5994000",
          "3360283/479520",
          "-955589/239760",
          "407974/674325",
          "-5303662/374625",
          "-2382373/359640",
          "169709/179820"
        ],
        [
          "-54943/499500",
          "25333/166500",
          "1612141/3996000",
          "-283813/666000",
          "-19151/53280",
          "5413/26640",
          "-2303/74925",
          "29939/41625",
          "13601/39960",
          "-973/19980"
        ],
        [
          "206746/1573425",
          "-13618/74925",
          "-4915058/11013975",
          "244534/524475",
          "57178/146853",
          "-29983/146853",
          "4952/134865",
          "-64376/74925",
          "-166552/440559",
          "26692/440559"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-188209/3596400",
          "86779/1198800",
          "184777/7192800",
          "-1943/599400",
          "-2525/95904",
          "437/23976",
          "-7889/539460",
          "102557/299700",
          "2081/71928",
          "-541/35964"
        ],
        [
          "3507/2960",
          "-4851/2960",
          "-5971/5920",
          "867/1480",
          "3395/3552",
          "-175/296",
          "49/148",
          "-5733/740",
          "-295/296",
          "55/148"
        ],
        [
          "2171/58275",
          "-143/2775",
          "167/407925",
          "-391/19425",
          "23/5439",
          "-23/5439",
          "52/4995",
          "-676/2775",
          "-92/16317",
          "92/16317"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "local_compatibility": [
        "664*x**2/351 - 80*x*y/81 + 214*x/351 + 196*y**2/351 - 1102*y/1053 + 175/351",
        "-314*x**2/351 + 23*x*y/81 - 37*x/702 - 28*y**2/351 + 124*y/1053 - 37/702",
        "14*x**2/117 - 23*x*y/27 + 71*x/117 + 94*y**2/351 - 371*y/702 + 32/117",
        "-69776*x**2/1755 - 33908*x*y/405 + 164836*x/1755 - 23912*y**2/1755 + 40180*y/1053 - 43463/1755",
        "12418*x**2/1755 + 2009*x*y/405 - 18151*x/3510 + 406*y**2/1755 - 1267*y/1053 + 3143/3510",
        "1162*x**2/585 + 1351*x*y/135 - 6587*x/585 + 18466*y**2/5265 - 5467*y/702 + 5117/1170",
        "196*x**2/5 + 1184*x*y/15 - 446*x/5 + 256*y**2/15 - 130*y/3 + 133/5",
        "78*x**2/5 + 17*x*y/15 - 41*x/10 + 14*y**2/45 - y + 4/5",
        "28*x**2/15 + 887*x*y/45 - 308*x/15 - 14*y**2/15 - 35*y/18 + 83/30",
        "-4*x**2/3 + 52*x*y/9 - 16*x/3 - 4*y**2 + 56*y/9 - 7/3",
        "2*x**2/9 - 29*x*y/27 + 25*x/18 + 2*y/27 - 1/9",
        "13*x*y/9 - 2*x - 46*y**2/27 + 49*y/18 - 1",
        "-196*x**2/351 + 98*x/351 + 784*y**2/3159 - 196*y/351 + 98/351",
        "-784*x**2/15 + 784*x*y/45 - 196*x/15 + 196*y**2/45 - 98*y/9 + 98/15",
        "-4*x**2 + 8*x*y/3 - 2*x",
        "8*x*y/9 + 4*y**2/27 - 2*y/9"
      ],
      "local_center_response": [
        "-38*x**3/351 - 509*x**2*y/1053 + 67*x**2/39 - 893*x*y**2/1053 + 76*x*y/81 - x/9 + 196*y**3/351 - 130*y**2/81 + 1627*y/1053 - 175/351",
        "37*x**3/351 - 551*x**2*y/2106 - 37*x**2/234 + 278*x*y**2/1053 - 19*x*y/81 - 28*y**3/351 + 16*y**2/81 - 359*y/2106 + 37/702",
        "14*x**3/117 - 2*x**2*y/351 + 19*x**2/39 - 395*x*y**2/702 + 47*x*y/54 - x/3 + 94*y**3/351 - 43*y**2/54 + 563*y/702 - 32/117",
        "-69776*x**3/1755 - 120001*x**2*y/1053 + 26068*x**2/195 - 407141*x*y**2/5265 + 79576*x*y/405 - 5341*x/45 - 23912*y**3/1755 + 20972*y**2/405 - 331289*y/5265 + 43463/1755",
        "12418*x**3/1755 + 22043*x**2*y/2106 - 14329*x**2/1170 + 25193*x*y**2/5265 - 4333*x*y/405 + 91*x/15 + 406*y**3/1755 - 581*y**2/405 + 22099*y/10530 - 3143/3510",
        "1162*x**3/585 + 4067*x**2*y/351 - 861*x**2/65 + 117887*x*y**2/10530 - 3647*x*y/135 + 469*x/30 + 18466*y**3/5265 - 9149*y**2/810 + 21343*y/1755 - 5117/1170",
        "196*x**3/5 + 325*x**2*y/3 - 642*x**2/5 + 387*x*y**2/5 - 2908*x*y/15 + 579*x/5 + 226*y**3/15 - 287*y**2/5 + 1049*y/15 - 133/5",
        "78*x**3/5 + 73*x**2*y/6 - 197*x**2/10 + 74*x*y**2/45 - 173*x*y/30 + 49*x/10 + 14*y**3/45 - 59*y**2/45 + 9*y/5 - 4/5",
        "28*x**3/15 + 190*x**2*y/9 - 112*x**2/5 + 1201*x*y**2/90 - 1639*x*y/45 + 233*x/10 + y**3/15 - 181*y**2/90 + 212*y/45 - 83/30",
        "2*x**3/3 + 55*x**2*y/9 - 7*x**2 + 7*x*y**2/9 - 32*x*y/9 + 3*x - 2*y**3 + 65*y**2/9 - 77*y/9 + 10/3",
        "11*x**3/9 + 11*x**2*y/54 - 5*x**2/6 - 11*x*y**2/27 + 53*x*y/54 - x/2 + 2*y**2/27 - 5*y/27 + 1/9",
        "19*x**2*y/9 - 2*x**2 + 19*x*y**2/54 - 25*x*y/18 + x - 19*y**3/27 + 131*y**2/54 - 49*y/18 + 1",
        "-196*x**3/351 - 98*x**2*y/117 + 98*x**2/117 + 196*x*y**2/3159 + 784*y**3/3159 - 196*y**2/243 + 98*y/117 - 98/351",
        "-784*x**3/15 - 196*x**2*y/9 + 196*x**2/5 + 686*x*y**2/45 - 1568*x*y/45 + 98*x/5 + 196*y**3/45 - 686*y**2/45 + 784*y/45 - 98/15",
        "-4*x**3 - 2*x**2*y/3 + 2*x**2 + 4*x*y**2/3 - 10*x*y/3 + 2*x",
        "-4*x**2*y/9 - 2*x*y**2/27 + 2*x*y/9 + 4*y**3/27 - 10*y**2/27 + 2*y/9"
      ],
      "full_exterior_trace_basis": [
        [
          "15/22",
          "0",
          "0",
          "288/583",
          "584064/64925",
          "-52597344/714175",
          "61853376/714175",
          "-60009696/714175",
          "0",
          "0",
          "0",
          "0",
          "-1116/2915",
          "1176/2915",
          "-72/11"
        ],
        [
          "39/22",
          "0",
          "0",
          "2016/583",
          "584064/9275",
          "-52597344/102025",
          "61853376/102025",
          "-5574528/14575",
          "0",
          "0",
          "0",
          "0",
          "-7812/2915",
          "8232/2915",
          "-504/11"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-1/49",
          "0",
          "0",
          "0",
          "0",
          "0",
          "3/28",
          "7/8",
          "1/56",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "21/8",
          "0",
          "-21/8",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1/9",
          "0",
          "46528/193185",
          "4389568/15776775",
          "161216/47330325",
          "-6331904/47330325",
          "10912/1752975",
          "0",
          "0",
          "0",
          "16/27",
          "-3992/64395",
          "57008/579555",
          "0"
        ],
        [
          "0",
          "22/3",
          "0",
          "1455616/450765",
          "4389568/751275",
          "161216/2253825",
          "-6331904/2253825",
          "10912/83475",
          "0",
          "0",
          "0",
          "112/9",
          "-27944/21465",
          "399056/193185",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-9536/24645",
          "-60499648/10063375",
          "2986743232/90570375",
          "-3181379968/90570375",
          "493152/324625",
          "0",
          "0",
          "0",
          "0",
          "1192/3975",
          "-116816/369675",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-128/155",
          "-806784/37975",
          "30069248/113925",
          "-27867776/113925",
          "12672/1225",
          "0",
          "0",
          "0",
          "0",
          "16/25",
          "-1568/2325",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-256/465",
          "-68288/7595",
          "18760192/341775",
          "-14357248/341775",
          "2112/1225",
          "0",
          "0",
          "0",
          "0",
          "32/75",
          "-3136/6975",
          "0"
        ],
        [
          "-5613/4312",
          "0",
          "-14031/1372",
          "-2808/4081",
          "-5694624/454475",
          "512824104/4999225",
          "-603070416/4999225",
          "506389536/4999225",
          "-13275/1568",
          "831/16",
          "-66819/1568",
          "0",
          "10881/20405",
          "-1638/2915",
          "702/77"
        ],
        [
          "0",
          "1/84",
          "-703/1372",
          "-475264/4417497",
          "-2194784/36812475",
          "-80608/110437425",
          "3165952/110437425",
          "-5456/4090275",
          "25/196",
          "47/16",
          "-1731/784",
          "-8/63",
          "1996/150255",
          "-4072/193185",
          "0"
        ],
        [
          "0",
          "-25/6",
          "0",
          "123179104/13973715",
          "25015137104/815133375",
          "-214527647312/2445400125",
          "200321898848/2445400125",
          "-10210024/2921625",
          "0",
          "0",
          "0",
          "-44/9",
          "-339742/107325",
          "131790148/29943675",
          "0"
        ],
        [
          "67/220",
          "0",
          "0",
          "-323968/271095",
          "-226809904/10063375",
          "192876159296/996274125",
          "-195720958784/996274125",
          "112399536/3570875",
          "0",
          "0",
          "0",
          "0",
          "40496/43725",
          "-3968608/4066425",
          "40/11"
        ]
      ],
      "full_exterior_trace_annihilator": [
        [
          "-10/273",
          "-25/7644",
          "-95/3822",
          "-32/39",
          "-167/1092",
          "11/52",
          "6/7",
          "-3/98",
          "23/196",
          "0",
          "0",
          "0",
          "-5/117",
          "1",
          "0",
          "0"
        ]
      ],
      "full_trace_annihilator_row_representation": [
        [
          "15/98",
          "-15/98",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "global_compatibility_row": [
        "109*x**2/198 - 2231*x*y/2970 + 56*x/99 + 1021*y**2/4455 - 101*y/270 + 31/198",
        "410*x**2/3 + 233*x*y/9 - 157*x/3 + 89*y**2/27 - 128*y/9 + 35/3",
        "2669*x**2/63 + 4394*x*y/567 - 914*x/63 - 61*y**2/81 + 862*y/567 - 3/7",
        "883454816*x**2/30742173 + 547969376*x*y/13175217 - 1506459904*x/30742173 + 1877099648*y**2/276679557 - 667462304*y/41921145 + 28143776/2900205",
        "-37990889792*x**2/815133375 + 179587517056*x*y/2445400125 - 73497038912*x/815133375 + 287752158016*y**2/7336200375 - 34578376064*y/489080025 + 534185984/15379875",
        "16986043241056*x**2/26899401375 - 12010497400928*x*y/80698204125 + 7174087120576*x/26899401375 - 41448656056448*y**2/242094612375 + 425525104544*y/1467240075 - 72032818912/507535875",
        "-18746531798464*x**2/26899401375 + 1340659036736*x*y/11528314875 - 5971068089344*x/26899401375 + 36313731011072*y**2/242094612375 - 368233692224*y/1467240075 + 62465167168/507535875",
        "4603430432*x**2/32137875 - 12160864*x*y/1967625 + 190991072*x/32137875 + 1307134784*y**2/289240875 - 2150656*y/350595 + 236416/606375",
        "99*x**2/8 + 1355*x*y/216 - 181*x/24 - 259*y**2/108 + 461*y/108 - 11/6",
        "-23471*x**2/108 - 3577*x*y/162 + 12593*x/216 + 4459*y**2/324 - 17885*y/648 + 2597/216",
        "25901*x**2/216 - 34333*x*y/648 + 1739*x/54 - 3409*y**2/162 + 33487*y/648 - 6289/216",
        "2192*x**2/9 + 1232*x*y/27 - 832*x/9 + 1088*y**2/81 - 992*y/27 + 224/9",
        "-2279252*x**2/236115 - 44189404*x*y/3541725 + 18319832*x/1180575 - 32534512*y**2/10625175 + 2092772*y/321975 - 16492/4455",
        "1212056888*x**2/65876085 + 19031564776*x*y/988141275 - 7965222608*x/329380425 + 11785210528*y**2/2964423825 - 799290968*y/89831025 + 6573448/1242945",
        "776*x**2/33 - 328*x*y/99 + 32*x/33 + 832*y**2/297 - 40*y/9 + 56/33"
      ],
      "response_matrix": [
        [
          "296128*x**2/14985 + 196112*x*y/44955 - 104153*x/14985 + 4186*y**2/14985 - 6412*y/8991 + 7798/14985",
          "-77728*x**2/4995 + 162358*x*y/14985 - 87899*x/9990 + 51562*y**2/14985 - 50743*y/5994 + 24437/4995",
          "155068*x**2/14985 + 197942*x*y/44955 - 167551*x/29970 - 9944*y**2/14985 + 12607*y/17982 - 512/14985",
          "7402*x**2/4995 + 241298*x*y/14985 - 177889*x/9990 + 1054*y**2/4995 - 25439*y/5994 + 19807/4995",
          "4892*x**2/999 - 9314*x*y/2997 + 4135*x/1998 + 590*y**2/999 - 5321*y/5994 + 344/999",
          "-4670*x**2/999 + 10424*x*y/2997 - 2678*x/999 - 764*y**2/333 + 11041*y/2997 - 1454/999",
          "26852*x**2/8991 - 4508*x*y/26973 - 1960*x/8991 + 784*y**2/2997 - 11368*y/26973 + 1568/8991",
          "-675416*x**2/4995 + 319676*x*y/14985 - 7154*x/4995 + 20188*y**2/4995 - 42238*y/2997 + 44884/4995",
          "-30668*x**2/2997 + 48356*x*y/8991 - 8714*x/2997 - 2360*y**2/2997 + 11530*y/8991 - 1820/2997",
          "18680*x**2/2997 - 16388*x*y/8991 + 2720*x/2997 + 2804*y**2/2997 - 13528*y/8991 + 1820/2997"
        ],
        [
          "75187*x**3/14985 + 645029*x**2*y/44955 - 11956*x**2/999 + 146678*x*y**2/44955 - 98063*x*y/8991 + 12439*x/1665 + 4186*y**3/14985 - 44618*y**2/44955 + 55454*y/44955 - 7798/14985",
          "24143*x**3/4995 + 186347*x**2*y/29970 - 9079*x**2/666 + 398629*x*y**2/29970 - 80101*x*y/2997 + 15197*x/1110 + 51562*y**3/14985 - 356839*y**2/29970 + 400337*y/29970 - 24437/4995",
          "239092*x**3/14985 + 963013*x**2*y/89910 - 43049*x**2/1998 + 380581*x*y**2/89910 - 79085*x*y/8991 + 18503*x/3330 - 9944*y**3/14985 + 122699*y**2/89910 - 66107*y/89910 + 512/14985",
          "12613*x**3/4995 + 623737*x**2*y/29970 - 13541*x**2/666 + 330889*x*y**2/29970 - 97934*x*y/2997 + 24167*x/1110 + 6049*y**3/4995 - 163489*y**2/29970 + 246037*y/29970 - 19807/4995",
          "761*x**3/999 + 9251*x**2*y/5994 + 205*x**2/666 - 12847*x*y**2/5994 + 8314*x*y/2997 - 161*x/222 + 590*y**3/999 - 8861*y**2/5994 + 7385*y/5994 - 344/999",
          "460*x**3/999 + 2312*x**2*y/2997 - 1046*x**2/333 + 6257*x*y**2/2997 - 9535*x*y/2997 + 136*x/111 - 431*y**3/333 + 11923*y**2/2997 - 12406*y/2997 + 1454/999",
          "-10192*x**3/8991 + 6664*x**2*y/26973 + 2744*x**2/2997 - 9800*x*y**2/26973 - 1568*x*y/26973 + 392*x/999 + 784*y**3/2997 - 18424*y**2/26973 + 16072*y/26973 - 1568/8991",
          "-193844*x**3/4995 - 706678*x**2*y/14985 + 12446*x**2/333 + 377594*x*y**2/14985 - 100352*x*y/2997 + 5782*x/555 + 20188*y**3/4995 - 271754*y**2/14985 + 345842*y/14985 - 44884/4995",
          "-10148*x**3/2997 - 22054*x**2*y/8991 + 478*x**2/999 + 32798*x*y**2/8991 - 51460*x*y/8991 + 766*x/333 - 2360*y**3/2997 + 18610*y**2/8991 - 16990*y/8991 + 1820/2997",
          "-1840*x**3/2997 + 12064*x**2*y/8991 + 1520*x**2/999 - 21476*x*y**2/8991 + 23488*x*y/8991 - 100*x/333 + 2804*y**3/2997 - 21940*y**2/8991 + 18988*y/8991 - 1820/2997"
        ]
      ],
      "all_response_minors": [
        "2866752*x**5 + 5166804*x**4*y - 7350021*x**4 + 2797004*x**3*y**2 - 8350065*x**3*y + 5849739*x**3 + 782494*x**2*y**3 - 2617372*x**2*y**2 + 3190455*x**2*y - 1366470*x**2 + 73862*x*y**4 - 238576*x*y**3 + 243350*x*y**2 - 78636*x*y",
        "10148904*x**5 + 4265428*x**4*y - 14826861*x**4 + 1588316*x**3*y**2 - 4291791*x**3*y + 4770981*x**3 + 23442*x**2*y**3 + 156158*x**2*y**2 - 230013*x**2*y - 93024*x**2 - 29950*x*y**4 + 57660*x*y**3 - 35806*x*y**2 + 11432*x*y",
        "545436*x**5 + 4113232*x**4*y - 4010769*x**4 + 934268*x**3*y**2 - 5076555*x**3*y + 4223259*x**3 + 281654*x**2*y**3 - 629296*x**2*y**2 + 1099881*x**2*y - 757926*x**2 + 40850*x*y**4 - 155562*x*y**3 + 135116*x*y**2 - 20404*x*y + 3588*y**5 - 12748*y**4 + 15844*y**3 - 6684*y**2",
        "122232*x**5 + 267756*x**4*y - 629499*x**4 + 125348*x**3*y**2 - 460701*x**3*y + 380421*x**3 - 39178*x**2*y**3 + 246770*x**2*y**2 - 342567*x**2*y + 133530*x**2 - 11802*x*y**4 + 33076*x*y**3 - 38830*x*y**2 + 24240*x*y - 6684*x",
        "627210*x**5 + 1288458*x**4*y - 2076354*x**4 + 416344*x**3*y**2 - 1380357*x**3*y + 1087182*x**3 + 127592*x**2*y**3 + 202780*x**2*y**2 - 697167*x**2*y + 361962*x**2 + 27958*x*y**4 - 170879*x*y**3 + 252532*x*y**2 - 109611*x*y + 5382*y**5 - 24504*y**4 + 42888*y**3 - 33792*y**2 + 10026*y",
        "33075*x**5 + 37224*x**4*y - 55566*x**4 + 13339*x**3*y**2 - 33399*x**3*y + 22113*x**3 + 344*x**2*y**3 + 103*x**2*y**2 - 891*x**2*y + 378*x**2 - 206*x*y**4 + 382*x*y**3 - 158*x*y**2 - 18*x*y",
        "5796*x**5 - 47962*x**4*y + 39501*x**4 - 25964*x**3*y**2 + 83319*x**3*y - 57267*x**3 - 5688*x**2*y**3 + 18466*x**2*y**2 - 24723*x**2*y + 11970*x**2 - 362*x*y**4 + 1500*x*y**3 - 1682*x*y**2 + 544*x*y",
        "149994*x**5 - 545192*x**4*y + 721413*x**4 - 198550*x**3*y**2 + 997149*x**3*y - 819477*x**3 + 35874*x**2*y**3 - 217996*x**2*y**2 + 234603*x**2*y - 51930*x**2 + 12998*x*y**4 - 35448*x*y**3 + 35414*x*y**2 - 12964*x*y",
        "209070*x**5 + 271891*x**4*y - 502740*x**4 + 194586*x**3*y**2 - 433824*x**3*y + 267705*x**3 + 3731*x**2*y**3 + 22278*x**2*y**2 - 52920*x**2*y + 25965*x**2 - 4194*x*y**4 + 8014*x*y**3 - 3618*x*y**2 - 202*x*y",
        "34483320*x**5 + 9181560*x**4*y - 41960511*x**4 + 6557912*x**3*y**2 - 4865634*x**3*y + 4225527*x**3 - 346454*x**2*y**3 + 1935788*x**2*y**2 - 5279877*x**2*y + 3251664*x**2 - 121486*x*y**4 + 101063*x*y**3 + 322016*x*y**2 - 286284*x*y",
        "1790100*x**5 + 14779110*x**4*y - 15430014*x**4 + 2253314*x**3*y**2 - 18267030*x**3*y + 16559478*x**3 + 1857328*x**2*y**3 - 3917980*x**2*y**2 + 4973994*x**2*y - 2919564*x**2 + 273716*x*y**4 - 1519051*x*y**3 + 2068019*x*y**2 - 822684*x*y - 132588*y**5 + 458793*y**4 - 514719*y**3 + 188514*y**2",
        "1368792*x**5 + 1201836*x**4*y - 1743984*x**4 - 155332*x**3*y**2 - 773541*x**3*y + 1086291*x**3 + 242272*x**2*y**3 - 816880*x**2*y**2 + 1089963*x**2*y - 522585*x**2 - 71752*x*y**4 + 387461*x*y**3 - 757300*x*y**2 + 630105*x*y - 188514*x",
        "594540*x**5 + 201882*x**4*y - 228906*x**4 + 1121126*x**3*y**2 - 2846628*x**3*y + 1746198*x**3 + 1136848*x**2*y**3 - 4366240*x**2*y**2 + 5336712*x**2*y - 2111832*x**2 + 451172*x*y**4 - 1302931*x*y**3 + 1247078*x*y**2 - 395319*x*y + 132588*y**5 - 591381*y**4 + 973512*y**3 - 703233*y**2 + 188514*y",
        "5670*x**5 - 59961*x**4*y + 66339*x**4 - 62846*x**3*y**2 + 175491*x**3*y - 113967*x**3 - 29791*x**2*y**3 + 96313*x**2*y**2 - 108486*x**2*y + 41958*x**2 - 2336*x*y**4 + 8017*x*y**3 - 8843*x*y**2 + 3162*x*y",
        "247212*x**5 + 206628*x**4*y - 408240*x**4 + 119875*x**3*y**2 - 309969*x**3*y + 217728*x**3 + 40154*x**2*y**3 - 128279*x**2*y**2 + 143343*x**2*y - 56700*x**2 + 655*x*y**4 - 1214*x*y**3 - 263*x*y**2 + 822*x*y",
        "2952126*x**5 + 1130367*x**4*y - 2979423*x**4 + 331760*x**3*y**2 - 1265859*x**3*y + 1353267*x**3 + 344131*x**2*y**3 - 1792774*x**2*y**2 + 2752407*x**2*y - 1325970*x**2 - 115948*x*y**4 + 425318*x*y**3 - 514414*x*y**2 + 205044*x*y",
        "594540*x**5 + 1661052*x**4*y - 1800630*x**4 + 765767*x**3*y**2 - 3253923*x**3*y + 2532060*x**3 + 1122532*x**2*y**3 - 3372724*x**2*y**2 + 3576420*x**2*y - 1325970*x**2 + 122957*x*y**4 - 425767*x*y**3 + 474794*x*y**2 - 171984*x*y",
        "223560*x**5 - 4163790*x**4*y + 8229195*x**4 + 1987098*x**3*y**2 + 6848118*x**3*y - 10455075*x**3 - 1987318*x**2*y**3 + 2789154*x**2*y**2 - 2732229*x**2*y + 2002320*x**2 + 701130*x*y**4 - 1378794*x*y**3 + 877635*x*y**2 - 193884*x*y - 59664*y**5 + 122699*y**4 - 66107*y**3 + 3072*y**2",
        "6316104*x**5 - 1480028*x**4*y - 6420873*x**4 + 1146676*x**3*y**2 + 892083*x**3*y - 236988*x**3 - 515086*x**2*y**3 + 968230*x**2*y**2 - 941184*x**2*y + 338685*x**2 + 48506*x*y**4 - 126998*x*y**3 + 131980*x*y**2 - 52315*x*y + 3072*x",
        "21403440*x**5 + 1236702*x**4*y - 25092666*x**4 + 11823806*x**3*y**2 - 12674538*x**3*y + 5843178*x**3 + 549208*x**2*y**3 - 6057670*x**2*y**2 + 7212402*x**2*y - 2153952*x**2 + 1331192*x*y**4 - 3768781*x*y**3 + 3761798*x*y**2 - 1306479*x*y - 178992*y**5 + 547089*y**4 - 566418*y**3 + 207537*y**2 - 9216*y",
        "735480*x**5 + 393321*x**4*y - 1035909*x**4 + 209876*x**3*y**2 - 408501*x**3*y + 310797*x**3 - 10289*x**2*y**3 + 2477*x**2*y**2 + 11016*x**2*y - 10368*x**2 - 2164*x*y**4 + 6413*x*y**3 - 5317*x*y**2 + 1248*x*y",
        "268488*x**5 + 68662*x**4*y - 349677*x**4 + 54779*x**3*y**2 - 66519*x**3*y + 72981*x**3 - 6002*x**2*y**3 + 12605*x**2*y**2 - 19992*x**2*y + 8208*x**2 - 287*x*y**4 + 395*x*y**3 + 755*x*y**2 - 700*x*y",
        "2882304*x**5 - 370917*x**4*y - 3376242*x**4 + 617430*x**3*y**2 - 207441*x**3*y + 565218*x**3 - 260311*x**2*y**3 + 374574*x**2*y**2 - 131652*x**2*y - 71280*x**2 + 22798*x*y**4 - 39383*x*y**3 + 13314*x*y**2 + 5796*x*y",
        "7134480*x**5 + 1786674*x**4*y - 9372510*x**4 + 2710169*x**3*y**2 - 3751911*x**3*y + 2451870*x**3 - 7046*x**2*y**3 - 500998*x**2*y**2 + 625860*x**2*y - 213840*x**2 - 36061*x*y**4 + 114311*x*y**3 - 99202*x*y**2 + 23532*x*y",
        "336756*x**5 + 2383018*x**4*y - 2434422*x**4 - 927866*x**3*y**2 - 1029543*x**3*y + 2066193*x**3 + 516136*x**2*y**3 - 208370*x**2*y**2 - 462681*x**2*y + 150315*x**2 - 188836*x*y**4 + 449518*x*y**3 - 505655*x*y**2 + 363815*x*y - 118842*x + 17700*y**5 - 44305*y**4 + 36925*y**3 - 10320*y**2",
        "1122660*x**5 + 8727078*x**4*y - 9092574*x**4 + 56714*x**3*y**2 - 9578772*x**3*y + 9937242*x**3 + 4214272*x**2*y**3 - 8273080*x**2*y**2 + 6013548*x**2*y - 1967328*x**2 + 64508*x*y**4 - 1424989*x*y**3 + 2496842*x*y**2 - 1136361*x*y + 225252*y**5 - 957039*y**4 + 1600758*y**3 - 1225497*y**2 + 356526*y",
        "38070*x**5 + 328719*x**4*y - 341901*x**4 + 111284*x**3*y**2 - 474219*x**3*y + 372033*x**3 + 52129*x**2*y**3 - 127957*x**2*y**2 + 143964*x**2*y - 68202*x**2 - 5986*x*y**4 + 6497*x*y**3 + 2327*x*y**2 - 2838*x*y + 1080*y**5 - 2820*y**4 + 2460*y**3 - 720*y**2",
        "43416*x**5 + 315834*x**4*y - 305694*x**4 + 47169*x**3*y**2 - 361287*x**3*y + 319302*x**3 + 37600*x**2*y**3 - 69717*x**2*y**2 + 88353*x**2*y - 57024*x**2 - 9*x*y**4 - 11043*x*y**3 + 16530*x*y**2 - 5478*x*y - 618*y**5 + 2773*y**4 - 3529*y**3 + 1374*y**2",
        "468018*x**5 + 3174441*x**4*y - 3140289*x**4 - 714180*x**3*y**2 - 2483487*x**3*y + 3296781*x**3 + 594683*x**2*y**3 - 769032*x**2*y**2 + 786951*x**2*y - 624510*x**2 - 218694*x*y**4 + 531189*x*y**3 - 501327*x*y**2 + 188832*x*y + 17700*y**5 - 46525*y**4 + 42475*y**3 - 13650*y**2",
        "374220*x**5 + 2989836*x**4*y - 3093390*x**4 + 344051*x**3*y**2 - 3565179*x**3*y + 3343680*x**3 + 982026*x**2*y**3 - 2031202*x**2*y**2 + 1672740*x**2*y - 624510*x**2 - 144739*x*y**4 + 205049*x*y**3 - 11458*x*y**2 - 48852*x*y + 21030*y**5 - 54850*y**4 + 47470*y**3 - 13650*y**2",
        "104580*x**5 + 124290*x**4*y - 196866*x**4 - 99650*x**3*y**2 + 154620*x**3*y - 32346*x**3 + 24920*x**2*y**3 + 69502*x**2*y**2 - 193806*x**2*y + 98460*x**2 - 30860*x*y**4 + 39757*x*y**3 + 38002*x*y**2 - 73071*x*y + 26172*x + 10620*y**5 - 37203*y**4 + 48738*y**3 - 28347*y**2 + 6192*y",
        "6462*x**5 - 207*x**4*y - 1143*x**4 - 2678*x**3*y**2 + 7587*x**3*y - 4563*x**3 - 25*x**2*y**3 - 1145*x**2*y**2 + 2052*x**2*y - 900*x**2 + 304*x*y**4 - 995*x*y**3 + 1231*x*y**2 - 684*x*y + 144*x",
        "13308*x**5 - 12556*x**4*y - 22236*x**4 + 12047*x**3*y**2 - 5844*x**3*y - 1611*x**3 - 5042*x**2*y**3 + 16865*x**2*y**2 - 21168*x**2*y + 9165*x**2 + 247*x*y**4 - 2071*x*y**3 + 4865*x*y**2 - 4415*x*y + 1374*x",
        "39498*x**5 - 45889*x**4*y - 3147*x**4 + 27632*x**3*y**2 + 6036*x**3*y - 22590*x**3 - 9641*x**2*y**3 + 374*x**2*y**2 + 19782*x**2*y - 11031*x**2 + 1180*x*y**4 + 359*x*y**3 - 6730*x*y**2 + 7921*x*y - 2730*x",
        "34860*x**5 - 1112*x**4*y - 16050*x**4 + 3461*x**3*y**2 + 25167*x**3*y - 23580*x**3 - 16928*x**2*y**3 + 31712*x**2*y**2 - 17082*x**2*y + 2040*x**2 + 5559*x*y**4 - 18577*x*y**3 + 23336*x*y**2 - 13048*x*y + 2730*x",
        "540*x**5 - 1008*x**4*y + 1134*x**4 - 147*x**3*y**2 + 1095*x**3*y - 972*x**3 + 132*x**2*y**3 - 1106*x**2*y**2 + 1674*x**2*y - 702*x**2 + 135*x*y**4 - 301*x*y**3 + 202*x*y**2 - 36*x*y - 36*y**5 + 130*y**4 - 176*y**3 + 106*y**2 - 24*y",
        "111780*x**5 + 82554*x**4*y - 226962*x**4 + 32662*x**3*y**2 - 39276*x**3*y + 29646*x**3 - 20974*x**2*y**3 + 125530*x**2*y**2 - 191376*x**2*y + 85536*x**2 - 11276*x*y**4 + 23533*x*y**3 - 13574*x*y**2 + 1317*x*y - 1854*y**5 + 10173*y**4 - 18906*y**3 + 14709*y**2 - 4122*y",
        "277020*x**5 + 68874*x**4*y - 323190*x**4 - 3212*x**3*y**2 + 114786*x**3*y - 46170*x**3 - 25204*x**2*y**3 + 147436*x**2*y**2 - 218376*x**2*y + 92340*x**2 - 33758*x*y**4 + 74689*x*y**3 - 49232*x*y**2 + 8301*x*y + 10620*y**5 - 38535*y**4 + 53400*y**3 - 33675*y**2 + 8190*y",
        "83460*x**4*y - 92340*x**4 - 35092*x**3*y**2 - 8892*x**3*y + 46170*x**3 + 31081*x**2*y**3 + 281*x**2*y**2 - 77274*x**2*y + 46170*x**2 - 29818*x*y**4 + 75827*x*y**3 - 62845*x*y**2 + 16836*x*y + 6309*y**5 - 22764*y**4 + 30696*y**3 - 18336*y**2 + 4095*y",
        "5670*x**5 + 1617*x**4*y - 5103*x**4 - 488*x**3*y**2 + 2583*x**3*y - 1701*x**3 - 793*x**2*y**3 + 2449*x**2*y**2 - 2808*x**2*y + 1134*x**2 - 38*x*y**4 + 151*x*y**3 - 179*x*y**2 + 66*x*y",
        "13446*x**5 - 1155*x**4*y - 5103*x**4 - 2774*x**3*y**2 + 11493*x**3*y - 7533*x**3 - 757*x**2*y**3 - 107*x**2*y**2 + 1620*x**2*y - 810*x**2 + 376*x*y**4 - 1019*x*y**3 + 937*x*y**2 - 294*x*y",
        "1620*x**5 + 156*x**4*y - 1159*x**3*y**2 + 2358*x**3*y - 1215*x**3 + 316*x**2*y**3 - 1045*x**2*y**2 + 1134*x**2*y - 405*x**2 + 11*x*y**4 - 25*x*y**3 + 17*x*y**2 - 3*x*y",
        "2322*x**5 - 551*x**4*y + 8019*x**4 - 2995*x**3*y**2 + 7812*x**3*y - 5751*x**3 + 1647*x**2*y**3 - 8143*x**2*y**2 + 11094*x**2*y - 4590*x**2 - 151*x*y**4 + 816*x*y**3 - 1183*x*y**2 + 518*x*y",
        "37260*x**5 + 3288*x**4*y - 46170*x**4 + 16333*x**3*y**2 - 6057*x**3*y - 4860*x**3 - 12292*x**2*y**3 + 34354*x**2*y**2 - 36090*x**2*y + 13770*x**2 - 677*x*y**4 + 2677*x*y**3 - 3194*x*y**2 + 1194*x*y",
        "92340*x**5 - 26688*x**4*y - 46170*x**4 + 27319*x**3*y**2 + 35199*x**3*y - 46170*x**3 - 32452*x**2*y**3 + 52954*x**2*y**2 - 21276*x**2*y + 6961*x*y**4 - 18995*x*y**3 + 17494*x*y**2 - 5460*x*y"
      ],
      "raw_Groebner_basis": [
        "3159*x**2 - 3159*x + 31360*y**4 - 88984*y**3 + 80925*y**2 - 23301*y",
        "702*x*y - 7840*y**4 + 22246*y**3 - 20319*y**2 + 5913*y",
        "1120*y**5 - 4618*y**4 + 7089*y**3 - 4806*y**2 + 1215*y"
      ],
      "saturated_Groebner_basis": [
        "x + y - 1",
        "y**2 - 147*y/80 + 27/32"
      ],
      "saturation_area_product": "-3*x*y*(2*x - y + 1)*(3*x + 2*y - 3)/49",
      "all_saturated_candidates": [
        {
          "point": [
            "1/16",
            "15/16"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 1,
          "response_rank": 1,
          "evaluation_rank": 30,
          "bad": true,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "821318500575/33554432"
        },
        {
          "point": [
            "1/10",
            "9/10"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 0,
          "response_rank": 1,
          "evaluation_rank": 31,
          "bad": false,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "56661589881/156250"
        }
      ],
      "actual_bad_positions_in_full_legal_U0_star_domain": [
        [
          "1/16",
          "15/16"
        ]
      ],
      "original_loaded_relation_recovered_from_global_trace": true,
      "input_sha256": {
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\共同核心几何判据_第二轮\\验证\\geometric_criterion_checks.json": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
      },
      "recovered_alpha": "-15/8",
      "recovered_beta": [
        "735/2048",
        "-75/2048"
      ],
      "elapsed_seconds": 9.459551811218262,
      "scope": "Only the moved U0 varies; all other original coordinates and boundary are fixed. Rank-drop compatibility strata are tested separately, so benign singular centers are not called bad."
    },
    "41": {
      "tag": 41,
      "status": "PASS",
      "moving_vertex": "U0",
      "cycle": [
        "A0",
        "W0",
        "A1",
        "O"
      ],
      "corners": [
        [
          "1",
          "0"
        ],
        [
          "11/28",
          "19/84"
        ],
        [
          "1/4",
          "1/4"
        ],
        [
          "0",
          "0"
        ]
      ],
      "original_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "1/4",
          "1/4"
        ],
        "A2": [
          "0",
          "1"
        ],
        "A3": [
          "-1/4",
          "1/4"
        ],
        "A4": [
          "-1",
          "0"
        ],
        "A5": [
          "-1/4",
          "-1/4"
        ],
        "A6": [
          "0",
          "-1"
        ],
        "A7": [
          "1/4",
          "-1/4"
        ],
        "U0": [
          "5/14",
          "3/14"
        ],
        "U1": [
          "3/14",
          "5/14"
        ],
        "U2": [
          "-3/14",
          "5/14"
        ],
        "U3": [
          "-5/14",
          "3/14"
        ],
        "U4": [
          "-5/14",
          "-3/14"
        ],
        "U5": [
          "-3/14",
          "-5/14"
        ],
        "U6": [
          "3/14",
          "-5/14"
        ],
        "U7": [
          "5/14",
          "-3/14"
        ],
        "W0": [
          "11/28",
          "19/84"
        ],
        "W1": [
          "19/84",
          "11/28"
        ],
        "W2": [
          "-19/84",
          "11/28"
        ],
        "W3": [
          "-11/28",
          "19/84"
        ],
        "W4": [
          "-11/28",
          "-19/84"
        ],
        "W5": [
          "-19/84",
          "-11/28"
        ],
        "W6": [
          "19/84",
          "-11/28"
        ],
        "W7": [
          "11/28",
          "-19/84"
        ],
        "B0": [
          "5/12",
          "2/9"
        ],
        "B1": [
          "19/72",
          "7/24"
        ],
        "B2": [
          "-2/9",
          "5/12"
        ],
        "B3": [
          "-7/24",
          "19/72"
        ],
        "B4": [
          "-5/12",
          "-2/9"
        ],
        "B5": [
          "-19/72",
          "-7/24"
        ],
        "B6": [
          "2/9",
          "-5/12"
        ],
        "B7": [
          "7/24",
          "-19/72"
        ],
        "C0": [
          "7/24",
          "19/72"
        ],
        "C1": [
          "2/9",
          "5/12"
        ],
        "C2": [
          "-19/72",
          "7/24"
        ],
        "C3": [
          "-5/12",
          "2/9"
        ],
        "C4": [
          "-7/24",
          "-19/72"
        ],
        "C5": [
          "-2/9",
          "-5/12"
        ],
        "C6": [
          "19/72",
          "-7/24"
        ],
        "C7": [
          "5/12",
          "-2/9"
        ]
      },
      "original_faces": [
        [
          "O",
          "A0",
          "U0"
        ],
        [
          "O",
          "U0",
          "A1"
        ],
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "U0"
        ],
        [
          "W0",
          "U0",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A6"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A6"
        ],
        [
          "W5",
          "A6",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ],
        [
          "O",
          "A6",
          "U6"
        ],
        [
          "O",
          "U6",
          "A7"
        ],
        [
          "W6",
          "A6",
          "B6"
        ],
        [
          "W6",
          "B6",
          "C6"
        ],
        [
          "W6",
          "C6",
          "A7"
        ],
        [
          "W6",
          "A7",
          "U6"
        ],
        [
          "W6",
          "U6",
          "A6"
        ],
        [
          "O",
          "A7",
          "U7"
        ],
        [
          "O",
          "U7",
          "A0"
        ],
        [
          "W7",
          "A7",
          "B7"
        ],
        [
          "W7",
          "B7",
          "C7"
        ],
        [
          "W7",
          "C7",
          "A0"
        ],
        [
          "W7",
          "A0",
          "U7"
        ],
        [
          "W7",
          "U7",
          "A7"
        ]
      ],
      "original_point": [
        "5/14",
        "3/14"
      ],
      "outside_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "A6",
        "A7",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "U6",
        "U7",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "W6",
        "W7",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "B6",
        "B7",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5",
        "C6",
        "C7"
      ],
      "outside_faces": [
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A6"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A6"
        ],
        [
          "W5",
          "A6",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ],
        [
          "O",
          "A6",
          "U6"
        ],
        [
          "O",
          "U6",
          "A7"
        ],
        [
          "W6",
          "A6",
          "B6"
        ],
        [
          "W6",
          "B6",
          "C6"
        ],
        [
          "W6",
          "C6",
          "A7"
        ],
        [
          "W6",
          "A7",
          "U6"
        ],
        [
          "W6",
          "U6",
          "A6"
        ],
        [
          "O",
          "A7",
          "U7"
        ],
        [
          "O",
          "U7",
          "A0"
        ],
        [
          "W7",
          "A7",
          "B7"
        ],
        [
          "W7",
          "B7",
          "C7"
        ],
        [
          "W7",
          "C7",
          "A0"
        ],
        [
          "W7",
          "A0",
          "U7"
        ],
        [
          "W7",
          "U7",
          "A7"
        ]
      ],
      "outside_H0_minor": {
        "rank": 64,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          83,
          84,
          85,
          90,
          91,
          92,
          97,
          98,
          99,
          104,
          105,
          106,
          111,
          113,
          118,
          120
        ],
        "determinant": "-21211184707778707714401356810082604434378095798358313572562571102719940270258759734919168/1824800363140073127359051977856583921"
      },
      "full_exterior_trace_stack_minor": {
        "rank": 79,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          78,
          79
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          120,
          121,
          122,
          123,
          124,
          128,
          166
        ],
        "determinant": "-10916817202953816049684293125222455807567518387310711611364005386382298689591844473498707107181783684584632979251919351462651494400/706965049015104706497203195837614914543357369"
      },
      "outside_trace_map_surjective": false,
      "outside_full_trace_dimension": 15,
      "outside_node_value_map_surjective": true,
      "zero_data_trace_dimension": 10,
      "exterior_trace_constraints": [
        [
          "0",
          "-423613/5224968",
          "338069/15674904",
          "0",
          "-36661/41468",
          "28313/106632",
          "0",
          "-1279/3528",
          "257/2646",
          "0",
          "0",
          "0",
          "-74/1481",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-5/12",
          "0",
          "0",
          "0",
          "0",
          "-3/2",
          "3/2",
          "0",
          "5/2",
          "-1/4",
          "0",
          "0",
          "-8",
          "1"
        ]
      ],
      "trace_constraint_row_representation": [
        [
          "37/1176",
          "-37/1176",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-27/2",
          "15",
          "-33/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "15",
          "-33/2",
          "15",
          "-27/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "15",
          "-27/2",
          "15",
          "-33/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "15",
          "-33/2",
          "15",
          "-27/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "15",
          "-27/2",
          "15",
          "-33/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "15",
          "-33/2",
          "15",
          "-27/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "-3/2",
          "15",
          "-27/2",
          "15",
          "-33/2",
          "-3/2",
          "3/2",
          "-3/2",
          "3/2",
          "15"
        ]
      ],
      "exterior_loading": [
        [
          "0",
          "-12025/31101",
          "325/42",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-21775/2962",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "147/2",
          "-11/18",
          "-48",
          "-11/9",
          "-96",
          "-11/9",
          "-96",
          "-11/9",
          "-96",
          "343/9",
          "343/9",
          "343/9",
          "343/9",
          "343/9",
          "343/9",
          "343/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "canonical_zero_data_trace_basis": [
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-4619286/423613",
          "1387337/423613",
          "-11499409/2118065",
          "13697582/6354195",
          "18274/11449",
          "-9137/57245",
          "-7056/11449",
          "5224968/423613",
          "-292384/57245",
          "36548/57245"
        ],
        [
          "0",
          "0",
          "-18/5",
          "18/5",
          "6",
          "-3/5",
          "0",
          "0",
          "-96/5",
          "12/5"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      ],
      "global_outside_zero_data_lifts": [
        [
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-4619286/423613",
          "1387337/423613",
          "-11499409/2118065",
          "13697582/6354195",
          "18274/11449",
          "-9137/57245",
          "-7056/11449",
          "5224968/423613",
          "-292384/57245",
          "36548/57245"
        ],
        [
          "0",
          "0",
          "-18/5",
          "18/5",
          "6",
          "-3/5",
          "0",
          "0",
          "-96/5",
          "12/5"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "11464042374174100/103789564734807",
          "-4426794573797650/133443726087609",
          "-4857706423418328178/32693712891464205",
          "17825342009544046784/98081138674392615",
          "95675258510923256/176722772386293",
          "-39581762390563867/126230551704495",
          "2501632224800/400731910173",
          "-1852458662464400/14827080676401",
          "-913659901510026368/883613861931465",
          "-9404705319509684/883613861931465"
        ],
        [
          "-5908463244514238/311368694204421",
          "2281529688796427/400331178262827",
          "914070300769268239/19616227734878523",
          "-3077444110470945008/58848683204635569",
          "-66175635785704804/530168317158879",
          "8331495478225609/75738331022697",
          "-1289318511664/1202195730519",
          "954740357887192/44481242029203",
          "153759915745799360/530168317158879",
          "843803485272716/530168317158879"
        ],
        [
          "-252215157592247/59308322705604",
          "194783769043651/152507115528696",
          "197339195100779923/37364243304530520",
          "-91889864745453148/14011591239198945",
          "-1091200740111977/50492220681798",
          "393133311814573/36065871915570",
          "-13759316854/57247415739",
          "10188774130387/2118154382343",
          "4729664966929816/126230551704495",
          "51005674781428/126230551704495"
        ],
        [
          "-37739779583749/19769440901868",
          "29146132930217/50835705176232",
          "1911884645688977/12454747768176840",
          "-3393546842989217/4670530413066315",
          "-92121145688347/16830740227266",
          "-12167818519783/12021957305190",
          "-2058851618/19082471913",
          "1524579623129/706051460781",
          "210118402443224/42076850568165",
          "8957147787992/42076850568165"
        ],
        [
          "1238297203882/86708074131",
          "-478163562553/111481809597",
          "-714809357978827/27313043351265",
          "2495719371806726/81939130053795",
          "14580079584914/147638072169",
          "-5653758353773/105455765835",
          "270215696/334780209",
          "-200094722888/12386867733",
          "-126091542643232/738190360845",
          "-827898506276/738190360845"
        ],
        [
          "1895762306600/28902691377",
          "-732041108900/37160603199",
          "-459021751302182/9104347783755",
          "1914872170575046/27313043351265",
          "12157132403662/49212690723",
          "-3518646183293/35151921945",
          "413684800/111593403",
          "-306333594400/4128955911",
          "-101462654893792/246063453615",
          "-1718384380276/246063453615"
        ],
        [
          "4216051661/5505274548",
          "-22792163191/99094941864",
          "768720513583/693664593048",
          "-456935636405/520248444786",
          "-5118861665/2343461463",
          "2931607193/1339120836",
          "1610014/37197801",
          "-1192215367/1376318637",
          "9925869088/2343461463",
          "-305224397/2343461463"
        ],
        [
          "-42908144383/16515823644",
          "231963340973/297284825592",
          "14734912716143/10404968895720",
          "-17137468864591/7803726671790",
          "-58655705855/7030384389",
          "31625484421/20086812540",
          "-16385642/111593403",
          "12133567901/4128955911",
          "465221507696/35151921945",
          "9385019783/35151921945"
        ],
        [
          "-245628700/8048647",
          "663939850/72437823",
          "5310758638/2535323805",
          "-85614436664/7605971415",
          "-823331840/13704453",
          "131953807/9788895",
          "-375200/217531",
          "277835600/8048647",
          "5338896128/68522265",
          "299162564/68522265"
        ],
        [
          "282949598/24145941",
          "-764819069/217313469",
          "-73402597511/7605971415",
          "300477481588/22817914245",
          "1858568440/41113359",
          "-153407249/29366685",
          "432208/652593",
          "-320050024/24145941",
          "-15848816896/205566795",
          "-168333148/205566795"
        ],
        [
          "42856709/32194588",
          "-231685279/579502584",
          "1861942709/2897512920",
          "-528030103/2173134690",
          "-6515/1957779",
          "830843/19577790",
          "16366/217531",
          "-12119023/8048647",
          "5050208/9788895",
          "-1661686/9788895"
        ],
        [
          "-8468691/32194588",
          "15260707/193167528",
          "907969447/965837640",
          "-738178859/724378230",
          "-1758055/652593",
          "109399/6525930",
          "-3234/217531",
          "2394777/8048647",
          "18236944/3262965",
          "-218798/3262965"
        ],
        [
          "-107365707391814335/10171377344011086",
          "82917685643720555/26154970313171364",
          "126894100149016358633/6407967726726984180",
          "-203733502466387826227/9611951590090476270",
          "-511265595101431969/8659415846928357",
          "267337536721461713/6185297033520255",
          "-11714433036940/19635863598477",
          "8674537663854070/726526953143649",
          "5522803545504441472/43297079234641785",
          "41684254977515056/43297079234641785"
        ],
        [
          "14241831939004031/30514132032033258",
          "-10998854032596523/78464910939514092",
          "-2352438949806019369/19223903180180952540",
          "16396211993930107051/28835854770271428810",
          "55212534936766241/25978247540785071",
          "-16999802514459979/18555891100560765",
          "1553894540684/58907590795431",
          "-1150658907376502/2179580859430947",
          "-365804635332139616/129891237703925355",
          "-5998774633041368/129891237703925355"
        ],
        [
          "164772298930753/726526953143649",
          "-127252341715349/1868212165226526",
          "-209753101053977944/228855990240249435",
          "1352006784384817249/1373135941441496610",
          "2706622338057662/1237059406704051",
          "-2007949212107806/883613861931465",
          "35955876584/2805123371211",
          "-26625326610452/103789564734807",
          "-33302590488390344/6185297033520255",
          "-85588077883712/6185297033520255"
        ],
        [
          "164772298930753/2179580859430947",
          "-127252341715349/5604636495679578",
          "-209753101053977944/686567970720748305",
          "1352006784384817249/4119407824324489830",
          "2706622338057662/3711178220112153",
          "-2007949212107806/2650841585794395",
          "35955876584/8415370113633",
          "-26625326610452/311368694204421",
          "-33302590488390344/18555891100560765",
          "-85588077883712/18555891100560765"
        ],
        [
          "-2805326959123/11532173859423",
          "2166531796559/29654161352802",
          "1424633607700024/3632634765718245",
          "-10139482456479379/21795808594309470",
          "-28391599795709/19635863598477",
          "11821797109831/14025616856055",
          "-612165944/44525767797",
          "453308881532/1647453408489",
          "257585210072024/98179317992385",
          "2101039949552/98179317992385"
        ],
        [
          "-2805326959123/3844057953141",
          "2166531796559/9884720450934",
          "1424633607700024/1210878255239415",
          "-10139482456479379/7265269531436490",
          "-28391599795709/6545287866159",
          "11821797109831/4675205618685",
          "-612165944/14841922599",
          "453308881532/549151136163",
          "257585210072024/32726439330795",
          "2101039949552/32726439330795"
        ],
        [
          "-47871823817/606956518917",
          "36971030461/1560745334358",
          "37883919275603/191191303458855",
          "-254464935492683/1147147820753130",
          "-737889279448/1033466505183",
          "270498839552/738190360845",
          "-10446376/2343461463",
          "7735541428/86708074131",
          "6352074624088/5167332525915",
          "20139766804/5167332525915"
        ],
        [
          "47871823817/202318839639",
          "-36971030461/520248444786",
          "-37883919275603/63730434486285",
          "254464935492683/382382606917710",
          "737889279448/344488835061",
          "-270498839552/246063453615",
          "10446376/781153821",
          "-7735541428/28902691377",
          "-6352074624088/1722444175305",
          "-20139766804/1722444175305"
        ],
        [
          "547238747/1070470051",
          "-422628151/2752637274",
          "-146986146953/337198066065",
          "1192408109633/2023188396390",
          "3816218965/1822692249",
          "-648487997/1301923035",
          "119416/4133089",
          "-88427548/152924293",
          "-31376276488/9113461245",
          "-402081004/9113461245"
        ],
        [
          "-547238747/3211410153",
          "422628151/8257911822",
          "146986146953/1011594198195",
          "-1192408109633/6069565189170",
          "-3816218965/5468076747",
          "648487997/3905769105",
          "-119416/12399267",
          "88427548/458772879",
          "31376276488/27340383735",
          "402081004/27340383735"
        ],
        [
          "-15874213/56340529",
          "12259529/144875646",
          "770754164/3549453327",
          "-6425860841/21296719962",
          "-92604545/95931171",
          "800357/13704453",
          "-3464/217531",
          "2565092/8048647",
          "170212360/95931171",
          "1083352/95931171"
        ],
        [
          "-15874213/169021587",
          "12259529/434626938",
          "770754164/10648359981",
          "-6425860841/63890159886",
          "-92604545/287793513",
          "800357/41113359",
          "-3464/652593",
          "2565092/24145941",
          "170212360/287793513",
          "1083352/287793513"
        ],
        [
          "989847/8048647",
          "-594573/16097294",
          "1797732/56340529",
          "564665/112681058",
          "98528/1522717",
          "3886/1522717",
          "1512/217531",
          "-1119636/8048647",
          "-150424/1522717",
          "-15544/1522717"
        ],
        [
          "2969541/8048647",
          "-1783719/16097294",
          "5393196/56340529",
          "1693995/112681058",
          "295584/1522717",
          "11658/1522717",
          "4536/217531",
          "-3358908/8048647",
          "-451272/1522717",
          "-46632/1522717"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "107237689004249/26908405671987",
          "-82818818056717/69193043156538",
          "-119624785560449173/16952295573351810",
          "216432670404154522/25428443360027715",
          "999079594423630/45817015063113",
          "-502812561809786/32726439330795",
          "23400930472/103893458193",
          "-17328389014516/3844057953141",
          "-10460355637053424/229085075315565",
          "-84097053986872/229085075315565"
        ],
        [
          "107237689004249/161450434031922",
          "-82818818056717/415158258939228",
          "-119624785560449173/101713773440110860",
          "108216335202077261/76285330080083145",
          "499539797211815/137451045189339",
          "-251406280904893/98179317992385",
          "11700465236/311680374579",
          "-8664194507258/11532173859423",
          "-5230177818526712/687255225946695",
          "-42048526993436/687255225946695"
        ],
        [
          "15836030231695393/1453053906287298",
          "-12230040750388469/3736424330453052",
          "-3939803018294085653/915423960960997740",
          "5201106069254807836/686567970720748305",
          "46739483162537791/1237059406704051",
          "-2959913833794143/883613861931465",
          "1727833963252/2805123371211",
          "-1279461049788106/103789564734807",
          "-289401071170866832/6185297033520255",
          "-7215967388819656/6185297033520255"
        ],
        [
          "-931531190099729/229429564150626",
          "719414161787557/589961736387324",
          "231753118723181509/144540625414894380",
          "-305947415838518108/108405469061170785",
          "-2749381362502223/195325169479587",
          "174112578458479/139517978199705",
          "-101637291956/442914216507",
          "75262414693418/16387826010759",
          "17023592421815696/976625847397935",
          "424468669930568/976625847397935"
        ],
        [
          "-28535268145697/38238260691771",
          "22037561632501/98326956064554",
          "20873172360381517/24090104235815730",
          "-39404900280820108/36135156353723595",
          "-239423434306558/65108389826529",
          "81484084748354/46505992733235",
          "-6226839016/147638072169",
          "4610974291348/5462608670253",
          "2035673333958496/325541949132645",
          "23361788915968/325541949132645"
        ],
        [
          "57070536291394/12746086897257",
          "-22037561632501/16387826010759",
          "-20873172360381517/4015017372635955",
          "78809800561640216/12045052117907865",
          "478846868613116/21702796608843",
          "-162968169496708/15501997577745",
          "12453678032/49212690723",
          "-9221948582696/1820869556751",
          "-4071346667916992/108513983044215",
          "-46723577831936/108513983044215"
        ],
        [
          "118797074281/63890159886",
          "-91746039773/164288982564",
          "54449933506327/40250800728180",
          "-23986738411859/30188100546135",
          "-66967608230/54392973957",
          "232219162949/77704248510",
          "12961684/123340077",
          "-9598127002/4563582849",
          "856213420448/271964869785",
          "-73710431026/271964869785"
        ],
        [
          "2019550262777/404637679278",
          "-1559682676141/1040496889572",
          "925648869607559/254921737945140",
          "-407774553001603/191191303458855",
          "-1138449339910/344488835061",
          "3947725770133/492126907230",
          "220348628/781153821",
          "-163168159034/28902691377",
          "14555628147616/1722444175305",
          "-1253077327442/1722444175305"
        ],
        [
          "-9477088466/3549453327",
          "3659540189/4563582849",
          "1348748571809/1118077798005",
          "-6734791483612/3354233394015",
          "-47238968440/6043663773",
          "5115045566/4316902695",
          "-2068048/13704453",
          "1531389544/507064761",
          "370868913664/30218318865",
          "8545752232/30218318865"
        ],
        [
          "-4738544233/10648359981",
          "3659540189/27381497094",
          "1348748571809/6708466788030",
          "-3367395741806/10062700182045",
          "-23619484220/18130991319",
          "2557522783/12950708085",
          "-1034024/41113359",
          "765694772/1521194283",
          "185434456832/90654956595",
          "4272876116/90654956595"
        ],
        [
          "19320347/112681058",
          "-14920951/289751292",
          "-61898335367/14197813308",
          "46971848521/10648359981",
          "1076151170/95931171",
          "-9520085/95931171",
          "2108/217531",
          "-1560974/8048647",
          "-2266543360/95931171",
          "38080340/95931171"
        ],
        [
          "-1136491/17791746",
          "877703/45750204",
          "3641078551/2241759996",
          "-2763049913/1681319997",
          "-63303010/15147027",
          "560005/15147027",
          "-124/34347",
          "91822/1270839",
          "133326080/15147027",
          "-2240020/15147027"
        ],
        [
          "623237/2965291",
          "-481321/7625034",
          "48756367/373626666",
          "-37773454/560439999",
          "-372860/5049009",
          "37286/5049009",
          "136/11449",
          "-100708/423613",
          "1193152/5049009",
          "-149144/5049009"
        ],
        [
          "-3739422/2965291",
          "481321/1270839",
          "-48756367/62271111",
          "75546908/186813333",
          "745720/1683003",
          "-74572/1683003",
          "-816/11449",
          "604248/423613",
          "-2386304/1683003",
          "298288/1683003"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1483/5328",
          "-787/7992",
          "1279/37296",
          "-257/27972",
          "0",
          "0",
          "0",
          "-7/74",
          "0",
          "0"
        ],
        [
          "-1187/31968",
          "713/47952",
          "-1279/223776",
          "257/167832",
          "0",
          "0",
          "0",
          "7/444",
          "0",
          "0"
        ],
        [
          "-71/5328",
          "-5/3996",
          "1279/37296",
          "-257/27972",
          "0",
          "0",
          "0",
          "-7/74",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-1/12",
          "-3/28",
          "0",
          "-1/42",
          "0",
          "0",
          "-4/21",
          "0"
        ],
        [
          "863978964122885/176722772386293",
          "-667244112577705/454429986136182",
          "-517670365372381406/55667673301682295",
          "3596224852286874761/334006039810093770",
          "308951977230646894/11133534660336459",
          "-164652412029006368/7952524757383185",
          "6975744616360/25246110340899",
          "-139609159146340/25246110340899",
          "-3356108997146597032/55667673301682295",
          "-24654601545173476/55667673301682295"
        ],
        [
          "107237689004249/553544345252304",
          "-82818818056717/1423399744934496",
          "-119624785560449173/348732937508951520",
          "108216335202077261/261549703131713640",
          "499539797211815/471260726363448",
          "-251406280904893/336614804545320",
          "2925116309/267154606782",
          "-4332097253629/19769440901868",
          "-653772227315839/294537953977155",
          "-10512131748359/589075907954310"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "135849371269822397/183084792192199548",
          "-104915393708913601/470789465637084552",
          "-136503034982348028121/115343419081085715240",
          "116056137606950186327/86507564310814286430",
          "621690664974964451/155869485244710426",
          "-151236608357861063/55667673301682295",
          "7411111059154/176722772386293",
          "-5487927739303537/6538742578292841",
          "-3159016507113893092/389673713111776065",
          "-26840902121798896/389673713111776065"
        ],
        [
          "-107237689004249/645801736127688",
          "82818818056717/1660633035756912",
          "116857063834187653/406855093760443440",
          "-95761587433900421/305141320320332580",
          "-499539797211815/549804180757356",
          "251406280904893/392717271969540",
          "-2925116309/311680374579",
          "4332097253629/23064347718846",
          "1307544454631678/687255225946695",
          "10512131748359/687255225946695"
        ],
        [
          "-2424905449975555/6538742578292841",
          "1872735277410815/16813909487038734",
          "-3697954000453593953/2059703912162244915",
          "20811885988932884243/12358223472973469490",
          "21926201697877126/11133534660336459",
          "-40226750030612492/7952524757383185",
          "-529152058040/25246110340899",
          "391837098978620/934106082613263",
          "-487888896498386968/55667673301682295",
          "3559514413355576/55667673301682295"
        ],
        [
          "328732551359/4682236003074",
          "-253877546347/12040035436476",
          "78253915702247/294980868193662",
          "-432220370453831/1769885209161972",
          "-985377552319/3986227948563",
          "432161971672/569461135509",
          "35867276/9039065643",
          "-26559717878/334445428791",
          "5027851957532/3986227948563",
          "-44524293700/3986227948563"
        ],
        [
          "-931531190099729/7472848660906104",
          "719414161787557/19215896556615696",
          "231753118723181509/4707894656370845520",
          "-76486853959629527/882730248069533535",
          "-2749381362502223/6362019805906548",
          "174112578458479/4544299861361820",
          "-25409322989/3606587191557",
          "37631207346709/266887452175218",
          "4255898105453924/7952524757383185",
          "106117167482642/7952524757383185"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-107237689004249/207579129469614",
          "82818818056717/533774904350436",
          "46521562407239579/65387425782928410",
          "-339973680370656779/392324554697570460",
          "-990664224309997/353445544772586",
          "375246237071381/252461103408990",
          "-11700465236/400731910173",
          "8664194507258/14827080676401",
          "4351239162213932/883613861931465",
          "42048526993436/883613861931465"
        ],
        [
          "5939386469605/1820869556751",
          "-4586941139465/4682236003074",
          "-2598464716981033/573573910376565",
          "18960665541242923/3441443462259390",
          "55128811784285/3100399515549",
          "-20994201646897/2214571082535",
          "1296066440/7030384389",
          "-959737198820/260124222393",
          "-485139407609048/15501997577745",
          "-4647322836104/15501997577745"
        ],
        [
          "28535268145697/131102608086072",
          "-22037561632501/337120992221328",
          "-20873172360381517/82594643094225360",
          "9851225070205027/30972991160334510",
          "119711717153279/111614382559764",
          "-40742042374177/79724558971260",
          "778354877/63273459501",
          "-1152743572837/4682236003074",
          "-254459166744812/139517978199705",
          "-2920223614496/139517978199705"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "252099549805/1820869556751",
          "-194694486065/4682236003074",
          "-975582072913102/573573910376565",
          "5996528176824337/3441443462259390",
          "16442843490764/3100399515549",
          "-7274590121968/2214571082535",
          "55012040/7030384389",
          "-40736415620/260124222393",
          "-145318305607112/15501997577745",
          "507830304724/15501997577745"
        ],
        [
          "-18660449/1303880814",
          "100879219/23469854652",
          "53694607612/205361228205",
          "-93560402807/352047819780",
          "-893129546/1110060693",
          "401813608/792900495",
          "-14252/17620011",
          "10553606/651940407",
          "7913483492/5550303465",
          "-32707354/5550303465"
        ],
        [
          "-118797074281/2080993779144",
          "91746039773/5351126860656",
          "-54449933506327/1311026080860720",
          "23986738411859/983269560645540",
          "33483804115/885828433014",
          "-232219162949/2530938380040",
          "-3240421/1004340627",
          "4799063501/74321206398",
          "-214053355112/2214571082535",
          "36855215513/4429142165070"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-19346046361/57805382754",
          "14940798413/148642412796",
          "1997159132516/9104347783755",
          "-34942430757337/109252173405060",
          "-115831827725/98425381446",
          "2349450859/10043406270",
          "-2110804/111593403",
          "1563050362/4128955911",
          "467981623876/246063453615",
          "7858897798/246063453615"
        ],
        [
          "1075817045/507064761",
          "-830844985/1303880814",
          "-225699503102/159725399715",
          "1964591946137/958352398290",
          "6498119245/863380539",
          "-933849053/616700385",
          "234760/1957779",
          "-173839780/72437823",
          "-52563989512/4316902695",
          "-869576716/4316902695"
        ],
        [
          "4738544233/36508662792",
          "-3659540189/93879418608",
          "-1348748571809/23000457558960",
          "1683697870903/17250343169220",
          "5904871055/15540849702",
          "-2557522783/44402427720",
          "129253/17620011",
          "-191423693/1303880814",
          "-23179307104/38852124255",
          "-1068219029/77704248510"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "338930945/507064761",
          "-261753685/1303880814",
          "-141313484453/159725399715",
          "1040182869743/958352398290",
          "2794722955/863380539",
          "-97487357/616700385",
          "73960/1957779",
          "-54767380/72437823",
          "-26680094968/4316902695",
          "27910976/4316902695"
        ],
        [
          "-256627/2541678",
          "1387337/45750204",
          "111617329/800628570",
          "-815308489/4803771420",
          "-311435/618246",
          "523297/21638610",
          "-196/34347",
          "145138/1270839",
          "10433572/10819305",
          "-2312/1545615"
        ],
        [
          "1136491/579502584",
          "-6143921/10431046512",
          "-3641078551/73017325584",
          "2763049913/54762994188",
          "31651505/246680154",
          "-560005/493360308",
          "217/1957779",
          "-321377/144875646",
          "-33331520/123340077",
          "560005/123340077"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3262829/16097294",
          "17638999/289751292",
          "-419587873/5070647610",
          "666269833/30423885660",
          "-446354/13704453",
          "-360722/68522265",
          "-2492/217531",
          "1845326/8048647",
          "19268/9788895",
          "1442888/68522265"
        ],
        [
          "549915/423613",
          "-990955/2541678",
          "23029747/44479365",
          "-34175257/266876190",
          "57356/240429",
          "40016/1202145",
          "840/11449",
          "-622020/423613",
          "-93368/1202145",
          "-160064/1202145"
        ],
        [
          "623237/10166712",
          "-3369247/183000816",
          "48756367/1281005712",
          "-18886727/960754284",
          "-93215/4327722",
          "18643/8655444",
          "119/34347",
          "-176239/2541678",
          "149144/2163861",
          "-18643/2163861"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "local_compatibility": [
        "-52571*x**2/8886 - 1136721*x*y/28139 + 113099*x/8886 + 24402*y**2/1481 + 1154909*y/112556 - 32389/8886",
        "52705*x**2/53316 + 518687*x*y/56278 - 286175*x/106632 - 9877*y**2/5924 - 737395*y/225112 + 8029/8886",
        "-2261*x**2/8886 - 60143*x*y/53316 + 111283*x/319896 + 985325*y**2/168834 - 27565*y/13329 + 27265/159948",
        "-23266908*x**2/54797 - 590824458*x*y/1041143 + 23138017*x/54797 + 5317326*y**2/54797 + 206917830*y/1041143 - 10969679/109594",
        "12697535*x**2/328782 + 372681563*x*y/4164572 - 60658573*x/1315128 - 957849*y**2/219188 - 289216237*y/8329144 + 4049927/328782",
        "-215479*x**2/109594 + 5189661*x*y/219188 - 16092449*x/3945384 + 299161005*y**2/4164572 - 16863699*y/438376 + 19122341/3945384",
        "337972*x**2/777 + 70654*x*y/111 - 345211*x/777 - 23258*y**2/259 - 176968*y/777 + 23807/222",
        "5795*x**2/222 + 168799*x*y/9324 - 143051*x/6216 - 11471*y**2/3108 - 155837*y/18648 + 1615/296",
        "-8683*x**2/4662 + 115877*x*y/9324 - 97907*x/55944 + 1865*y**2/444 - 132751*y/18648 + 2489/1998",
        "-187*x**2/42 - 1633*x*y/57 + 391*x/42 - 166*y**2/7 + 29935*y/1596 - 7/2",
        "-205*x**2/252 - 4553*x*y/1197 + 755*x/504 - 83*y**2/84 + 16189*y/9576 - 11/24",
        "-19*x**2/126 - 419*x*y/252 + 209*x/504 - 1370*y**2/399 + 247*y/126 - 19/72",
        "7448*x**2/4443 + 22932*x*y/1481 - 20482*x/4443 + 829668*y**2/28139 - 27930*y/1481 + 13034/4443",
        "5320*x**2/111 + 13440*x*y/37 - 13034*x/111 + 16800*y**2/37 - 12348*y/37 + 6517/111",
        "152*x**2/63 + 844*x*y/63 - 38*x/9 - 332*y**2/21 + 38*y/9",
        "5*x*y/9 + 50*y**2/57 - 7*y/18"
      ],
      "local_center_response": [
        "-114028*x**3/4443 - 6468324*x**2*y/28139 + 344669*x**2/4443 - 11873112*x*y**2/28139 + 9810741*x*y/28139 - 96992*x/1481 + 296352*y**3/1481 + 1714572*y**2/28139 - 2385691*y/28139 + 64778/4443",
        "66034*x**3/13329 + 4023352*x**2*y/84417 - 418243*x**2/26658 + 2933158*x*y**2/28139 - 6762295*x*y/84417 + 382523*x/26658 - 29988*y**3/1481 - 1896969*y**2/56278 + 1347599*y/56278 - 16058/4443",
        "-4522*x**3/4443 - 88742*x**2*y/13329 + 192679*x**2/79974 + 712624*x*y**2/84417 + 1541*x*y/8886 - 56753*x/79974 + 1983544*y**3/28139 - 4045241*y**2/84417 + 137525*y/13329 - 27265/39987",
        "-93067632*x**3/54797 - 7504625520*x**2*y/1041143 + 185619700*x**2/54797 - 6875187984*x*y**2/1041143 + 8437639224*x*y/1041143 - 114491426*x/54797 + 65170224*y**3/54797 + 2107694988*y**2/1041143 - 2078214726*y/1041143 + 21939358/54797",
        "25395070*x**3/164391 + 845530488*x**2*y/1041143 - 37149571*x**2/109594 + 1110429270*x*y**2/1041143 - 1090219995*x*y/1041143 + 25619427*x/109594 - 2922300*y**3/54797 - 837902709*y**2/2082286 + 597010689*y/2082286 - 8099854/164391",
        "-430958*x**3/54797 + 3945540*x**2*y/54797 - 8335205*x**2/986346 + 588907590*x*y**2/1041143 - 48808207*x*y/164391 + 17607395*x/493173 + 902620800*y**3/1041143 - 1560851807*y**2/2082286 + 34856719*y/164391 - 19122341/986346",
        "1351888*x**3/777 + 5897200*x**2*y/777 - 2732732*x**2/777 + 1918096*x*y**2/259 - 6788048*x*y/777 + 1714142*x/777 - 299472*y**3/259 - 615964*y**2/259 + 1707766*y/777 - 47614/111",
        "11590*x**3/111 + 867364*x**2*y/2331 - 305311*x**2/1554 + 179134*x*y**2/777 - 884006*x*y/2331 + 88483*x/777 - 11084*y**3/259 - 143405*y**2/1554 + 230536*y/2331 - 1615/74",
        "-17366*x**3/2331 + 66512*x**2*y/2331 + 6289*x**2/13986 + 122498*x*y**2/777 - 226970*x*y/2331 + 167599*x/13986 + 2720*y**3/37 - 55967*y**2/518 + 67481*y/1554 - 4978/999",
        "-332*x**3/21 - 60556*x**2*y/399 + 1093*x**2/21 - 50584*x*y**2/133 + 113063*x*y/399 - 1076*x/21 - 1632*y**3/7 + 38956*y**2/133 - 46693*y/399 + 15",
        "-142*x**3/63 - 24152*x**2*y/1197 + 913*x**2/126 - 16574*x*y**2/399 + 41737*x*y/1197 - 430*x/63 - 68*y**3/7 + 2659*y**2/114 - 14678*y/1197 + 11/6",
        "-38*x**3/63 - 458*x**2*y/63 + 95*x**2/42 - 10916*x*y**2/399 + 311*x*y/18 - 19*x/7 - 4352*y**3/133 + 12548*y**2/399 - 1261*y/126 + 19/18",
        "29792*x**3/4443 + 119168*x**2*y/1481 - 37240*x**2/1481 + 8471904*x*y**2/28139 - 283024*x*y/1481 + 44688*x/1481 + 10075968*y**3/28139 - 9731400*y**2/28139 + 163856*y/1481 - 52136/4443",
        "21280*x**3/111 + 74368*x**2*y/37 - 24472*x**2/37 + 225120*x*y**2/37 - 154112*x*y/37 + 26068*x/37 + 205632*y**3/37 - 216552*y**2/37 + 75460*y/37 - 26068/111",
        "608*x**3/63 + 4672*x**2*y/63 - 1672*x**2/63 + 1504*x*y**2/21 - 4832*x*y/63 + 152*x/9 - 1088*y**3/7 + 2168*y**2/21 - 152*y/9",
        "8*x**2*y/9 + 440*x*y**2/57 - 22*x*y/9 + 272*y**3/19 - 542*y**2/57 + 14*y/9"
      ],
      "full_exterior_trace_basis": [
        [
          "1/7",
          "0",
          "0",
          "11305/187926",
          "11641243/13812561",
          "-161935353/29159851",
          "3359910005/524877318",
          "-100553221/41437683",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-51/7"
        ],
        [
          "1/3",
          "0",
          "0",
          "9310/31321",
          "2739116/657741",
          "-114307308/4165693",
          "395283530/12497079",
          "-19867898/1973223",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-36"
        ],
        [
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "-1/756",
          "0",
          "0",
          "0",
          "0",
          "0",
          "17/147",
          "6/7",
          "4/147",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1/3",
          "0",
          "0",
          "0",
          "0",
          "0",
          "24/7",
          "0",
          "-24/7",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-1/14",
          "0",
          "774938847991747/1055353427368632",
          "8919347625108010501/5429793383811611640",
          "-1238968777911585824/226241390992150485",
          "37885849062660701/12312456652634040",
          "-26592263783/224385053445",
          "0",
          "0",
          "0",
          "-3/19",
          "13489/86640",
          "-763/4332",
          "0"
        ],
        [
          "0",
          "-3",
          "0",
          "-208713173312155/6281865639099",
          "-4916821495989322607/64640397426328710",
          "2776165550154162727/10773399571054785",
          "-10675925826559586/73288432456155",
          "59992125679/10685002545",
          "0",
          "0",
          "0",
          "-378/19",
          "-26411/7220",
          "833/361",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-2300165/96406038",
          "-2193619373/7085843793",
          "1327336756001/852663203091",
          "-14522814071/11600859906",
          "42787/845667",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "-2/9",
          "37062/6859",
          "-37062/6859",
          "2/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "-70/513",
          "-138578/75411",
          "93010046/9074457",
          "-358828/61731",
          "2/9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1318/1323",
          "0",
          "-9335/4536",
          "-12635/751704",
          "-13010801/55250244",
          "9525609/6138916",
          "-197641765/110500488",
          "-808828819/331501464",
          "-20620/441",
          "1223/7",
          "-119683/882",
          "0",
          "0",
          "0",
          "57/28"
        ],
        [
          "0",
          "-2627/1512",
          "-145/2268",
          "-282033171735174715/44324843949482544",
          "-423728339401280025191/28506415265010961110",
          "1940056327362112556633/38008553686681281480",
          "-14996117318974693163/517123179410629680",
          "42159985825541/37696688978760",
          "-137/882",
          "17/7",
          "-4415/441",
          "-641/76",
          "-31553/259920",
          "-6841/12996",
          "0"
        ],
        [
          "0",
          "9/28",
          "0",
          "13351291241067653/703568951579088",
          "315622975044127313911/7239724511748815520",
          "-178633799120570814551/1206620751958135920",
          "43020919060841128/513019027193085",
          "-3869220384047/1196720285040",
          "0",
          "0",
          "0",
          "381/152",
          "292789/115520",
          "-11935/5776",
          "0"
        ],
        [
          "83/252",
          "0",
          "0",
          "-245/1026",
          "-76471/21546",
          "69111187/2592702",
          "-77274524/3024819",
          "7781/2646",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "67/14"
        ]
      ],
      "full_exterior_trace_annihilator": [
        [
          "12025/31101",
          "-423613/5224968",
          "338069/15674904",
          "21775/2962",
          "-36661/41468",
          "28313/106632",
          "-325/42",
          "-1279/3528",
          "257/2646",
          "0",
          "0",
          "0",
          "-74/1481",
          "1",
          "0",
          "0"
        ]
      ],
      "full_trace_annihilator_row_representation": [
        [
          "37/1176",
          "-37/1176",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "global_compatibility_row": [
        "2041*x**2/2268 + 126925*x*y/10773 - 269*x/81 + 535723*y**2/14364 - 63437*y/3078 + 931/324",
        "-768949*x**2/3969 - 314942*x*y/441 + 1197380*x/3969 - 340577*y**2/441 + 271396*y/441 - 10108/81",
        "1204*x**2/243 - 427*x*y/513 - 2933*x/972 - 9982*y**2/513 + 20195*y/2052 - 343/486",
        "-18579295963739500*x**2/23021906483457 - 141937577585331953*x*y/64802403434916 + 101772347805596045*x/92087625933828 - 11567249900205452963*y**2/3693736995790212 + 37477660754351522*y/16200600858729 - 894541928864923/1879339304772",
        "-444818087433612823727*x**2/236895417714772530 - 856072113446909251997*x*y/166704182836321410 + 1221756282364448224223*x/473790835429545060 - 6931287099037394315944*y**2/950213842167032037 + 1799504696532990445879*y/333408365672642820 - 10731787837687190767/9669200723051940",
        "507679846234915953269*x**2/78965139238257510 + 981605992884551266049*x*y/55568060945440470 - 698293902899959192003*x/78965139238257510 + 7919480917703744243107*y**2/316737947389010679 - 514392858547860642292*y/27784030472720235 + 3065828432038530976/805766726920995",
        "-1960909627252176757*x**2/537177817947330 - 22752836946774689347*x*y/2268084120222060 + 5392244049375754003*x/1074355635894660 - 122377456181533836485*y**2/8618719656843828 + 11918981903110588421*y/1134042060111030 - 47337556664572427/21925625222340",
        "5509129583659*x**2/39158610435 + 88181666622991*x*y/248004532755 - 7281634027013*x/39158610435 + 47551417334317*y**2/104713024941 - 4596034207624*y/13052870145 + 242431243063/3196621260",
        "-68*x**2/27 - 30736*x*y/57 + 3361*x/27 - 82816*y**2/57 + 47741*y/57 - 3122/27",
        "136*x**2/3 + 58920*x*y/19 - 2186*x/3 + 120408*y**2/19 - 74766*y/19 + 1708/3",
        "-22984*x**2/27 - 345416*x*y/57 + 53210*x/27 - 486152*y**2/57 + 343402*y/57 - 27832/27",
        "-20710*x**2/21 - 73306*x*y/21 + 21109*x/14 - 502954*y**2/133 + 127157*y/42 - 1862/3",
        "-7417*x**2/270 + 12959*x*y/570 + 20051*x/1080 - 103610*y**2/1083 + 105619*y/2280 - 11221/1080",
        "-1258*x**2/27 - 16486*x*y/57 + 5167*x/54 - 215564*y**2/1083 + 21407*y/114 - 2009/54",
        "153*x**2/14 - 7891*x*y/2394 - 11*x/2 + 1675*y**2/399 + 997*y/342"
      ],
      "response_matrix": [
        [
          "35380655*x**2/1270839 - 354555017*x*y/32194588 - 171396767*x/10166712 + 23401941*y**2/1694452 + 64146997*y/64389176 + 6265609/2541678",
          "19387747*x**2/15250068 + 1734030709*x*y/32194588 - 5451118*x/423613 + 1068447847*y**2/16097294 - 791929891*y/16097294 + 238081585/30500136",
          "1651019629*x**2/76250340 - 282675042907*x*y/10141295220 - 5174726569*x/533752380 - 26449463129*y**2/1690215870 + 34221888377*y/2028259044 - 3211279/50833560",
          "-259218161*x**2/400314285 + 286336043257*x*y/10141295220 - 6707207377*x/1067504760 + 3479612363*y**2/160972940 - 87722419327*y/4056518088 + 217724162/57187755",
          "-2199443*x**2/2885148 + 113437727*x*y/27408906 - 4029757*x/5770296 + 573157885*y**2/18272604 - 1748259269*y/109635624 + 1654115/824328",
          "-2249111*x**2/14425740 - 336709883*x*y/137044530 + 18301081*x/28851480 - 609309079*y**2/91363020 + 408281341*y/109635624 - 701207/1373880",
          "36652*x**2/34347 + 2132676*x*y/217531 - 101528*x/34347 + 6637344*y**2/217531 - 3663240*y/217531 + 81634/34347",
          "76403950*x**2/1270839 + 3838580508*x*y/8048647 - 191293991*x/1270839 + 183631686*y**2/423613 - 3011263983*y/8048647 + 88776289/1270839",
          "8110832*x**2/3606435 - 823557748*x*y/68522265 + 1445762*x/515205 - 2725953292*y**2/22840755 + 118758014*y/1957779 - 4063864/515205",
          "10543*x**2/515205 + 36537178*x*y/9788895 - 150878*x/171735 + 45091747*y**2/3262965 - 14572838*y/1957779 + 507983/515205"
        ],
        [
          "127664762*x**3/1270839 + 2353459848*x**2*y/8048647 - 3844381*x**2/22898 - 564342318*x*y**2/8048647 - 1397436765*x*y/8048647 + 65486401*x/847226 + 70942428*y**3/423613 - 560773647*y**2/16097294 + 412039287*y/16097294 - 12531218/1270839",
          "31873780*x**3/3812517 + 5507479324*x**2*y/24145941 - 6165244*x**2/103041 + 7300257676*x*y**2/8048647 - 4501210924*x*y/8048647 + 630562081*x/7625034 + 6444051156*y**3/8048647 - 6921650108*y**2/8048647 + 14026708807*y/48291882 - 238081585/7625034",
          "1547524948*x**3/19062585 + 348123586736*x**2*y/2535323805 - 86526493*x**2/721287 - 16269434836*x*y**2/44479365 + 139563952562*x*y/2535323805 + 10282016279*x/266876190 - 52574031376*y**3/281702645 + 222460044811*y**2/845107935 - 346062784733*y/5070647610 + 3211279/12708390",
          "-173924978*x**3/400314285 + 272055462164*x**2*y/2535323805 - 106885255*x**2/4327722 + 348817386074*x*y**2/845107935 - 683087520917*x*y/2535323805 + 32314175203*x/800628570 + 11414256088*y**3/40243235 - 199004369939*y**2/563405290 + 74474511667*y/563405290 - 870896648/57187755",
          "-326894*x**3/721287 + 218557156*x**2*y/13704453 - 1606181*x**2/480858 + 801656878*x*y**2/4568151 - 1260126884*x*y/13704453 + 2841856*x/240429 + 580021468*y**3/1522717 - 415042055*y**2/1305186 + 1204125577*y/13704453 - 1654115/206082",
          "-2824742*x**3/3606435 - 745682692*x**2*y/68522265 + 4790113*x**2/1442574 - 1120592722*x*y**2/22840755 + 293271338*x*y/9788895 - 16513214*x/3606435 - 546537028*y**3/7613585 + 2995817831*y**2/45681510 - 1371853477*y/68522265 + 701207/343470",
          "125440*x**3/34347 + 11113984*x**2*y/217531 - 177184*x**2/11449 + 51518208*x*y**2/217531 - 30831584*x*y/217531 + 244216*x/11449 + 80607744*y**3/217531 - 70710528*y**2/217531 + 20857144*y/217531 - 326536/34347",
          "321290704*x**3/1270839 + 20908807360*x**2*y/8048647 - 9787988*x**2/11449 + 59318760144*x*y**2/8048647 - 41476596392*x*y/8048647 + 373427040*x/423613 + 2248483104*y**3/423613 - 50453026428*y**2/8048647 + 18792053896*y/8048647 - 355105156/1270839",
          "14023136*x**3/3606435 - 2839650304*x**2*y/68522265 + 587960*x**2/80143 - 14226768544*x*y**2/22840755 + 22552031792*x*y/68522265 - 7346168*x/171735 - 10700385856*y**3/7613585 + 27305193016*y**2/22840755 - 3301721272*y/9788895 + 16255456/515205",
          "371104*x**3/515205 + 150150784*x**2*y/9788895 - 436328*x**2/103041 + 308448544*x*y**2/3262965 - 520492352*x*y/9788895 + 3842468*x/515205 + 185517376*y**3/1087655 - 476511736*y**2/3262965 + 407276884*y/9788895 - 2031932/515205"
        ]
      ],
      "all_response_minors": [
        "2898635972*x**5 + 13125132860*x**4*y - 8294437251*x**4 + 14554150556*x**3*y**2 - 21508761989*x**3*y + 7967495397*x**3 - 10849792596*x**2*y**3 + 9636807809*x**2*y**2 + 3710856283*x**2*y - 2571694118*x**2 - 18123028416*x*y**4 + 34744095693*x*y**3 - 22947253117*x*y**2 + 4672772846*x*y - 1605098376*y**5 - 14577704262*y**4 + 11268901437*y**3 - 2101078728*y**2",
        "246171837804*x**5 - 1745778019036*x**4*y - 287287852149*x**4 + 1930604412220*x**3*y**2 + 2431739609703*x**3*y + 340329843*x**3 - 799973976180*x**2*y**3 - 2773300698807*x**2*y**2 - 768419311191*x**2*y + 40775684502*x**2 + 1664383501656*x*y**4 - 689882238759*x*y**3 + 1476161269785*x*y**2 - 57807672110*x*y + 124996419216*y**5 + 228246716412*y**4 - 409951725357*y**3 - 11539189432*y**2",
        "76717141168*x**5 + 500106407208*x**4*y - 228627122778*x**4 - 245553570460*x**3*y**2 - 580855644679*x**3*y + 219754448286*x**3 + 869779171380*x**2*y**3 + 481615483201*x**2*y**2 + 24803445248*x**2*y - 67844466676*x**2 - 921363551748*x*y**4 + 102961923387*x*y**3 - 426804410660*x*y**2 + 126078488540*x*y + 430516490292*y**5 - 320336870931*y**4 + 331311798666*y**3 - 72519610384*y**2",
        "37067416692*x**5 + 148429587004*x**4*y - 82977188151*x**4 + 167531905796*x**3*y**2 - 245625756267*x**3*y + 72068314572*x**3 + 80181132852*x**2*y**3 - 149027255685*x**2*y**2 + 125480183142*x**2*y - 27587101965*x**2 - 153596661336*x*y**4 + 332872466763*x*y**3 - 165243934482*x*y**2 + 18471116999*x*y + 1428558852*x + 4467454128*y**5 - 144359368164*y**4 + 81845772564*y**3 - 11504778596*y**2",
        "17801685276*x**5 + 5613611236*x**4*y - 45640367001*x**4 - 349422307780*x**3*y**2 + 54902358807*x**3*y + 45104823387*x**3 - 566214895860*x**2*y**3 + 690087978897*x**2*y**2 - 124440223089*x**2*y - 17266141662*x**2 - 164648314296*x*y**4 + 683155431129*x*y**3 - 497834956125*x*y**2 + 94444612745*x*y - 363533954256*y**5 + 63080105688*y**4 + 6418676847*y**3 + 25925346727*y**2 - 7142794260*y",
        "453492*x**5 - 7003732*x**4*y + 1340469*x**4 - 18411788*x**3*y**2 + 20193153*x**3*y - 3797739*x**3 - 58188*x**2*y**3 + 5371323*x**2*y**2 - 9347499*x**2*y + 2003778*x**2 + 25666488*x*y**4 - 46374681*x*y**3 + 25312899*x*y**2 - 3841922*x*y - 646272*y**5 + 19469736*y**4 - 12167661*y**3 + 1838144*y**2",
        "164090460*x**5 + 665210492*x**4*y - 467860617*x**4 + 210416068*x**3*y**2 - 901482027*x**3*y + 433888047*x**3 - 147251100*x**2*y**3 + 868749615*x**2*y**2 - 9036507*x**2*y - 130117890*x**2 - 1009118016*x*y**4 + 1080214467*x*y**3 - 959894103*x*y**2 + 245308042*x*y + 116652096*y**5 - 579621438*y**4 + 535042563*y**3 - 115190152*y**2",
        "10654989936*x**5 + 58566059096*x**4*y - 21222491256*x**4 + 105903003160*x**3*y**2 - 112544719188*x**3*y + 19495831752*x**3 - 75820454400*x**2*y**3 - 57249950418*x**2*y**2 + 64587362991*x**2*y - 8928330432*x**2 - 47099447496*x*y**4 + 262911255684*x*y**3 - 124189575960*x*y**2 + 12768862540*x*y - 52204150296*y**5 - 71894094822*y**4 + 40106381217*y**3 - 3840532108*y**2",
        "13037221716*x**5 + 27647409256*x**4*y - 27773628651*x**4 - 3934413160*x**3*y**2 - 41073493068*x**3*y + 23664737367*x**3 + 99169100400*x**2*y**3 - 24018015558*x**2*y**2 + 19272923871*x**2*y - 8928330432*x**2 - 165886302636*x*y**4 + 179056110684*x*y**3 - 94689114615*x*y**2 + 17530725380*x*y + 29966984424*y**5 - 86190973407*y**4 + 51751453377*y**3 - 8602394948*y**2",
        "338204187144*x**5 + 689658834676*x**4*y - 779850626523*x**4 + 3615115937180*x**3*y**2 - 1563666053821*x**3*y + 624941843601*x**3 - 3002626375260*x**2*y**3 - 1434581312315*x**2*y**2 + 558979217960*x**2*y - 183295404222*x**2 - 9475315257204*x*y**4 + 8847038596425*x*y**3 - 2071472988053*x*y**2 + 255713188264*x*y - 614646483336*y**5 + 1359454345434*y**4 - 734272252308*y**3 + 63288719408*y**2",
        "42256576308*x**5 + 214416575252*x**4*y - 104516417121*x**4 + 2103847870180*x**3*y**2 - 791893253567*x**3*y + 100145994447*x**3 - 2671400438940*x**2*y**3 - 280936286845*x**2*y**2 + 336715993315*x**2*y - 37886153634*x**2 + 4004545396392*x*y**4 + 1316152796655*x*y**3 - 1027078507951*x*y**2 + 122131059158*x*y + 13205552334408*y**5 - 12995596737522*y**4 + 3833864877789*y**3 - 355657912424*y**2",
        "10078398684*x**5 + 234950983172*x**4*y - 66391236495*x**4 + 933916247164*x**3*y**2 - 635997468191*x**3*y + 102490321683*x**3 + 1211162643636*x**2*y**3 - 1416758015287*x**2*y**2 + 516677213053*x**2*y - 59748134217*x**2 + 695660250600*x*y**4 - 1115958268041*x*y**3 + 639612298103*x*y**2 - 155173936648*x*y + 13570650345*x + 294075139464*y**5 - 181213907346*y**4 + 32789333601*y**3 - 1542948395*y**2",
        "2674581132*x**5 + 702234148*x**4*y - 2878779699*x**4 + 496179375500*x**3*y**2 - 126135688303*x**3*y + 3903696243*x**3 + 3637197022260*x**2*y**3 - 2153830236635*x**2*y**2 + 317607469685*x**2*y - 3699497676*x**2 + 7765254079848*x*y**4 - 7562855462745*x*y**3 + 2374779129211*x*y**2 - 240255662948*x*y + 4997211020712*y**5 - 7235894309418*y**4 + 3761555537061*y**3 - 838369935676*y**2 + 67853251725*y",
        "527060*x**5 + 7847608*x**4*y - 2696670*x**4 + 20185608*x**3*y**2 - 18175324*x**3*y + 3721188*x**3 + 10852920*x**2*y**3 - 13907078*x**2*y**2 + 8463455*x**2*y - 1551578*x**2 - 18923436*x*y**4 + 24532968*x*y**3 - 12071744*x*y**2 + 1864261*x*y - 20489760*y**5 + 10246104*y**4 - 112899*y**3 - 312683*y**2",
        "89298404*x**5 + 384666628*x**4*y - 254010069*x**4 + 426813540*x**3*y**2 - 569071147*x**3*y + 230004291*x**3 + 1702308708*x**2*y**3 - 645880553*x**2*y**2 + 150157817*x**2*y - 65292626*x**2 - 21579048*x*y**4 - 926516877*x*y**3 + 214868773*x*y**2 + 34246702*x*y - 2581508232*y**5 + 2395478646*y**4 - 595030881*y**3 + 31045924*y**2",
        "7529288916*x**5 + 138943703804*x**4*y - 38243815467*x**4 + 579441518140*x**3*y**2 - 297158913029*x**3*y + 38340390909*x**3 + 957910372620*x**2*y**3 - 802931002735*x**2*y**2 + 170437274815*x**2*y - 7625864358*x**2 - 451558789776*x*y**4 - 334479451515*x*y**3 + 321120168203*x*y**2 - 51765274204*x*y - 1232266093704*y**5 + 1472813182746*y**4 - 529897833927*y**3 + 59391138562*y**2",
        "1618235928*x**5 + 48731197112*x**4*y - 13219284276*x**4 + 18921813520*x**3*y**2 - 67586308052*x**3*y + 15413980527*x**3 - 494283375120*x**2*y**3 + 271376258420*x**2*y**2 - 20269357415*x**2*y - 3812932179*x**2 - 133523745768*x*y**4 + 332081804100*x*y**3 - 153516472471*x*y**2 + 19352864048*x*y + 558535874328*y**5 - 522652470192*y**4 + 158371849359*y**3 - 15539931869*y**2",
        "7878644550540*x**5 + 24160217545660*x**4*y - 17920596521571*x**4 + 15392586761924*x**3*y**2 - 27761839822555*x**3*y + 13790257929309*x**3 + 35768192593764*x**2*y**3 - 11370079760909*x**2*y**2 + 4148112417629*x**2*y - 3748305958278*x**2 - 216993684982896*x*y**4 + 104272523361267*x*y**3 - 24212163685961*x*y**2 + 5217442443682*x*y - 73787996713536*y**5 + 107149979581128*y**4 - 30648941502921*y**3 + 1356892426568*y**2",
        "3168585644652*x**5 + 7705475360140*x**4*y - 6248308000485*x**4 - 1898342260276*x**3*y**2 - 7986463913407*x**3*y + 4322559723783*x**3 + 10420785080004*x**2*y**3 - 1986970743335*x**2*y**2 + 2776410864323*x**2*y - 1238993466987*x**2 - 68019790294008*x*y**4 + 48155366733639*x*y**3 - 14849430530849*x*y**2 + 1966669743466*x*y - 3843900963*x - 6493169918736*y**5 + 10360607154084*y**4 - 3140349025401*y**3 + 228206748569*y**2",
        "87265585564*x**5 - 143317454708*x**4*y - 188501969681*x**4 - 1521693699140*x**3*y**2 + 550339205137*x**3*y + 157234562605*x**3 + 579464736900*x**2*y**3 + 1583742477037*x**2*y**2 - 533458153955*x**2*y - 55998178488*x**2 + 2622426901416*x*y**4 - 1333743547689*x*y**3 - 671209564307*x*y**2 + 272239922658*x*y + 2460821830128*y**5 - 4322272885956*y**4 + 2156919040857*y**3 - 330663745122*y**2 + 1281300321*y",
        "97673604*x**5 - 802510372*x**4*y + 32629707*x**4 - 2766719732*x**3*y**2 + 2340242673*x**3*y - 297722115*x**3 - 2823485916*x**2*y**3 + 2701160061*x**2*y**2 - 1327143825*x**2*y + 167418804*x**2 + 13511791728*x*y**4 - 9186997665*x*y**3 + 2499946527*x*y**2 - 233308733*x*y + 1348152768*y**5 - 2125350216*y**4 + 641095053*y**3 - 57085861*y**2",
        "30707343012*x**5 + 115381843324*x**4*y - 79179426351*x**4 + 234257670692*x**3*y**2 - 192864800943*x**3*y + 68055428673*x**3 - 259111800204*x**2*y**3 - 4996760313*x**2*y**2 + 46383242757*x**2*y - 19583345334*x**2 - 813007085544*x*y**4 + 719892897159*x*y**3 - 201626402445*x*y**2 + 27272184926*x*y - 111693891600*y**5 + 192358951488*y**4 - 79229775345*y**3 + 6769013188*y**2",
        "374147194020*x**5 + 1288444250396*x**4*y - 620403560259*x**4 + 877960120420*x**3*y**2 - 1954203568391*x**3*y + 407891397909*x**3 + 39363310644*x**2*y**3 - 1466971451857*x**2*y**2 + 1344011703007*x**2*y - 161635031670*x**2 - 11502948150504*x*y**4 + 11069849920719*x*y**3 - 3377841732553*x*y**2 + 229030267172*x*y + 1066620382416*y**5 - 1202418766692*y**4 + 180542700189*y**3 + 52594412962*y**2",
        "211981316904*x**5 + 94764868160*x**4*y - 378698009838*x**4 - 287293242992*x**3*y**2 + 25986588876*x**3*y + 247534208769*x**3 + 4409061275616*x**2*y**3 - 1882328952096*x**2*y**2 + 208550468379*x**2*y - 80817515835*x**2 - 7335770766264*x*y**4 + 3256674786132*x*y**3 - 604390000233*x*y**2 + 111952532944*x*y - 1369668119328*y**5 + 2073123517806*y**4 - 598055664819*y**3 + 28859807123*y**2",
        "6889534596*x**5 - 11039851383740*x**4*y + 2577675061215*x**4 - 38520753145228*x**3*y**2 + 29268405830669*x**3*y - 4746124061256*x**3 - 35600592810588*x**2*y**3 + 52951500301915*x**2*y**2 - 22622309539336*x**2*y + 2856534990549*x**2 - 78076052552664*x*y**4 + 84239214590787*x*y**3 - 37697842820642*x*y**2 + 8173476948613*x*y - 694975525104*x + 120997689277752*y**5 - 89653992577578*y**4 + 22223471774382*y**3 - 1840948391848*y**2",
        "80217779676*x**5 + 108515897228*x**4*y - 146761056603*x**4 + 5964955062076*x**3*y**2 - 1728559745357*x**3*y + 156455104401*x**3 + 36504806627436*x**2*y**3 - 22703858974603*x**2*y**2 + 3582516547291*x**2*y - 89911827474*x**2 + 66118629146760*x*y**4 - 67619255836083*x*y**3 + 22096040388953*x*y**2 - 2294340279925*x*y + 62040204629928*y**5 - 80673130795482*y**4 + 39694846543839*y**3 - 8642662506491*y**2 + 694975525104*y",
        "49186972*x**5 + 1040372284*x**4*y - 314214039*x**4 + 2873750644*x**3*y**2 - 2440960571*x**3*y + 458276865*x**3 + 1865004612*x**2*y**3 - 2078520337*x**2*y**2 + 1144411135*x**2*y - 193249798*x**2 - 5364367056*x*y**4 + 5653190955*x*y**3 - 2265373129*x*y**2 + 301617666*x*y + 16665856704*y**5 - 13296126888*y**4 + 3695036409*y**3 - 354319448*y**2",
        "7118982092*x**5 + 40775766164*x**4*y - 19898432271*x**4 + 91190524052*x**3*y**2 - 71200603363*x**3*y + 18141344913*x**3 - 20194342044*x**2*y**3 - 16005264293*x**2*y**2 + 18337698437*x**2*y - 5361894734*x**2 + 259486796736*x*y**4 - 65134444341*x*y**3 - 26868059765*x*y**2 + 8259608826*x*y + 425088193320*y**5 - 462972116772*y**4 + 156806522775*y**3 - 17355566872*y**2",
        "8789108160*x**5 + 627095695856*x**4*y - 157345810170*x**4 + 2128492029244*x**3*y**2 - 1167430755791*x**3*y + 162486243678*x**3 + 2525763705108*x**2*y**3 - 2441262066781*x**2*y**2 + 486154905871*x**2*y - 13929541668*x**2 + 2721380647860*x*y**4 - 5328810566709*x*y**3 + 2577354387176*x*y**2 - 346088393476*x*y - 19796140525140*y**5 + 17833628059731*y**4 - 5394089433897*y**3 + 540002407840*y**2",
        "20879854452*x**5 - 448637887600*x**4*y + 75756162987*x**4 + 708109636600*x**3*y**2 + 380739968908*x**3*y - 110565559107*x**3 + 6349669777824*x**2*y**3 - 4181963190994*x**2*y**2 + 548234486293*x**2*y + 13929541668*x**2 - 4413827616876*x*y**4 + 1157676999924*x*y**3 + 487976534627*x*y**2 - 117228623260*x*y + 10614580239312*y**5 - 6716483733465*y**4 + 1313437501899*y**3 - 76685391104*y**2",
        "865745184*x**5 + 10569809600*x**4*y - 3647007060*x**4 + 51497720368*x**3*y**2 - 32854251044*x**3*y + 5476751121*x**3 + 176353587168*x**2*y**3 - 135719293120*x**2*y**2 + 36586084921*x**2*y - 3534834024*x**2 + 444399101424*x*y**4 - 404597514732*x*y**3 + 131454649367*x*y**2 - 17824789708*x*y + 839344779*x + 474734379168*y**5 - 555028129692*y**4 + 241430665383*y**3 - 46294561412*y**2 + 3299959425*y",
        "321708*x**5 + 5091404*x**4*y - 1604265*x**4 + 25776172*x**3*y**2 - 16845027*x**3*y + 2731725*x**3 + 43810548*x**2*y**3 - 45546183*x**2*y**2 + 15679671*x**2*y - 1781535*x**2 + 17711208*x*y**4 - 24888981*x*y**3 + 13890273*x*y**2 - 3516674*x*y + 332367*x - 117504*y**5 - 1705176*y**4 + 949731*y**3 - 129031*y**2",
        "1712471064*x**5 + 17350983400*x**4*y - 6289405878*x**4 + 50671714544*x**3*y**2 - 40324193646*x**3*y + 7755209613*x**3 + 57605922120*x**2*y**3 - 71031359076*x**2*y**2 + 29094051033*x**2*y - 3901167438*x**2 + 47539205784*x*y**4 - 58940766762*x*y**3 + 30013704951*x*y**2 - 7396684099*x*y + 722892639*x - 14187112848*y**5 + 9370257138*y**4 - 1818921273*y**3 + 85405663*y**2",
        "66636724*x**5 - 218284900*x**4*y - 16297915*x**4 - 5762740732*x**3*y**2 + 3570384241*x**3*y - 496933524*x**3 - 11972823612*x**2*y**3 + 16161896795*x**2*y**2 - 6201297164*x**2*y + 716841671*x**2 - 5746475736*x*y**4 + 11127024783*x*y**3 - 8575607278*x*y**2 + 2626011017*x*y - 270246956*x - 47144806272*y**5 + 39336774048*y**4 - 10869036582*y**3 + 993531378*y**2",
        "221945004*x**5 + 3020577600*x**4*y - 984771045*x**4 + 17613016128*x**3*y**2 - 10606286354*x**3*y + 1649705286*x**3 + 57909800808*x**2*y**3 - 47932686940*x**2*y**2 + 13444409536*x**2*y - 1292249679*x**2 + 72284683284*x*y**4 - 82129030302*x*y**3 + 33896312222*x*y**2 - 6081887588*x*y + 405370434*x - 35457464232*y**5 + 29112528753*y**4 - 7907981892*y**3 + 709675883*y**2",
        "186276*x**5 + 1645172*x**4*y - 789507*x**4 - 2703548*x**3*y**2 - 2623653*x**3*y + 1088415*x**3 - 63450804*x**2*y**3 + 34477539*x**2*y**2 - 3058335*x**2*y - 485184*x**2 - 202178088*x*y**4 + 185591085*x*y**3 - 57154857*x*y**2 + 5903338*x*y - 196466688*y**5 + 236292696*y**4 - 107132223*y**3 + 21718046*y**2 - 1661835*y",
        "397010472*x**5 + 84107224*x**4*y - 1235315286*x**4 - 38216514688*x**3*y**2 + 9174254082*x**3*y + 1089493668*x**3 - 198106986984*x**2*y**3 + 132572541012*x**2*y**2 - 21144982998*x**2*y - 251188854*x**2 - 346122623304*x*y**4 + 370301333574*x*y**3 - 129512095020*x*y**2 + 14863163231*x*y - 221500913040*y**5 + 325264527738*y**4 - 175652637270*y**3 + 41450254993*y**2 - 3614463195*y",
        "118744452*x**5 + 1230124828*x**4*y - 405710211*x**4 + 6070878500*x**3*y**2 - 3141590131*x**3*y + 425500953*x**3 + 30718322148*x**2*y**3 - 19188345833*x**2*y**2 + 3452062139*x**2*y - 138535194*x**2 + 91376024760*x*y**4 - 82424064909*x*y**3 + 24707750413*x*y**2 - 2462931107*x*y + 82821388896*y**5 - 105379634772*y**4 + 49843310139*y**3 - 10407685897*y**2 + 810740868*y",
        "39581484*x**5 + 417315088*x**4*y - 148430565*x**4 + 1966138256*x**3*y**2 - 1113430590*x**3*y + 178116678*x**3 + 10758601272*x**2*y**3 - 6402466464*x**2*y**2 + 1179634608*x**2*y - 69267597*x**2 + 42584205636*x*y**4 - 35594890962*x*y**3 + 9807852246*x*y**2 - 888889540*x*y + 59826716856*y**5 - 69281027307*y**4 + 29916841620*y**3 - 5706304247*y**2 + 405370434*y",
        "24548*x**5 + 213788*x**4*y - 87723*x**4 + 420020*x**3*y**2 - 419539*x**3*y + 98553*x**3 - 93660*x**2*y**3 - 106445*x**2*y**2 + 149891*x**2*y - 35378*x**2 - 1210968*x*y**4 + 1153059*x*y**3 - 421001*x*y**2 + 55860*x*y + 646272*y**5 - 539352*y**4 + 172557*y**3 - 20482*y**2",
        "177612*x**5 + 3369764*x**4*y - 912969*x**4 + 19010524*x**3*y**2 - 10837581*x**3*y + 1478295*x**3 + 33220572*x**2*y**3 - 29806767*x**2*y**2 + 8476755*x**2*y - 742938*x**2 + 2856024*x*y**4 - 7769235*x*y**3 + 4046721*x*y**2 - 599564*x*y - 58634496*y**5 + 49326552*y**4 - 14001771*y**3 + 1342502*y**2",
        "17328*x**5 + 218576*x**4*y - 77976*x**4 + 679696*x**3*y**2 - 574104*x**3*y + 113715*x**3 - 519312*x**2*y**3 - 153768*x**2*y**2 + 269325*x**2*y - 53067*x**2 - 2481984*x*y**4 + 2751000*x*y**3 - 986811*x*y**2 + 115444*x*y + 2085696*y**5 - 1945152*y**4 + 603771*y**3 - 62377*y**2",
        "1082727084*x**5 + 11127271948*x**4*y - 3457043217*x**4 + 34620754964*x**3*y**2 - 21853428531*x**3*y + 3213517671*x**3 + 41523784932*x**2*y**3 - 42512738541*x**2*y**2 + 11980685619*x**2*y - 839201538*x**2 - 9988959168*x*y**4 - 16441478637*x*y**3 + 14269306065*x*y**2 - 2530372348*x*y - 78365579760*y**5 + 84264688926*y**4 - 29463509355*y**3 + 3369573886*y**2",
        "493245852*x**5 + 3478438984*x**4*y - 1596197961*x**4 - 387662008*x**3*y**2 - 4320719928*x**3*y + 1522552878*x**3 - 19786817904*x**2*y**3 + 13540459722*x**2*y**2 - 940096668*x**2*y - 419600769*x**2 + 8598503196*x*y**4 + 5106658584*x*y**3 - 6133756230*x*y**2 + 1144455956*x*y + 7604291880*y**5 - 12730200417*y**4 + 5551300020*y**3 - 724855187*y**2",
        "39581484*x**5 + 312832872*x**4*y - 108849081*x**4 + 1438152168*x**3*y**2 - 604747276*x**3*y + 69267597*x**3 + 8817120144*x**2*y**3 - 5094541730*x**2*y**2 + 720814913*x**2*y + 13401936108*x*y**4 - 14583287220*x*y**3 + 4968053251*x*y**2 - 540493912*x*y - 24009622776*y**5 + 20391425307*y**4 - 5758135761*y**3 + 540493912*y**2"
      ],
      "raw_Groebner_basis": [
        "361*x**2 - 361*x - 7620480*y**4 + 5146848*y**3 - 1158417*y**2 + 87267*y",
        "19*x*y + 317520*y**4 - 214452*y**3 + 48189*y**2 - 3610*y",
        "423360*y**5 - 381696*y**4 + 128852*y**3 - 19304*y**2 + 1083*y"
      ],
      "saturated_Groebner_basis": [
        "x + 3*y - 1",
        "y**2 - 134*y/315 + 19/420"
      ],
      "saturation_area_product": "y*(x - y)*(4*x + 24*y - 7)*(19*x + 51*y - 19)/56448",
      "all_saturated_candidates": [
        {
          "point": [
            "5/14",
            "3/14"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 1,
          "response_rank": 1,
          "evaluation_rank": 40,
          "bad": true,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "-1454357817795080304/823543"
        },
        {
          "point": [
            "11/30",
            "19/90"
          ],
          "all_star_areas_positive": true,
          "compatibility_rank": 0,
          "response_rank": 1,
          "evaluation_rank": 41,
          "bad": false,
          "minor_jacobian_selected_rows": [
            0,
            1
          ],
          "minor_jacobian_determinant": "-1461247684260629930252/4613203125"
        }
      ],
      "actual_bad_positions_in_full_legal_U0_star_domain": [
        [
          "5/14",
          "3/14"
        ]
      ],
      "original_loaded_relation_recovered_from_global_trace": true,
      "input_sha256": {
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
        "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\共同核心几何判据_第二轮\\验证\\geometric_criterion_checks.json": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
      },
      "recovered_alpha": "-360/7",
      "recovered_beta": [
        "324/259",
        "-9/343"
      ],
      "elapsed_seconds": 11.739349126815796,
      "scope": "Only the moved U0 varies; all other original coordinates and boundary are fixed. Rank-drop compatibility strata are tested separately, so benign singular centers are not called bad."
    }
  },
  "universal_all_valence_quadratic_trace_and_cubic_value_response_proved": true,
  "universal_repair_for_arbitrary_mesh_proved": false,
  "scope": "Global fixed-exterior fibers of three rational original examples; not a proof that every arbitrary mesh has a nontrivial repair fiber."
}

==> anc/certificates/cert-021-general_split_port_certificates.json <==
{
  "status": "PASS",
  "local_pressure_order": [
    "uv",
    "up",
    "uq",
    "vp",
    "vq"
  ],
  "universal_local_5x5_minor": "3/(a**2*b**2)",
  "universal_area_asymptotic_coefficients": {
    "G_u_from_uv": [
      "-1/b",
      "-1/a"
    ],
    "G_v_from_uv": [
      "-1/b",
      "-1/a"
    ],
    "G_u_from_up": [
      "1/b",
      "0"
    ],
    "G_u_from_uq": [
      "0",
      "1/a"
    ],
    "G_v_from_vp": [
      "1/b",
      "0"
    ],
    "G_v_from_vq": [
      "0",
      "1/a"
    ]
  },
  "coarse_original25": {
    "V": 25,
    "F": 42,
    "rank_H0": 59,
    "rank_H": 60,
    "removed_gradient_vertex": "O",
    "pinned_edges": [
      [
        "O",
        "A0"
      ],
      [
        "O",
        "U0"
      ]
    ],
    "partial_port_certificate": {
      "rank": 60,
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        39,
        40,
        42,
        45,
        46,
        48,
        49,
        50,
        53,
        54,
        55,
        56,
        57,
        62,
        63,
        64,
        69,
        70,
        71,
        76,
        77,
        78,
        90
      ],
      "determinant": "-417694243843992309394458417925840893669214932434944000000000/25118193137482304830733283"
    }
  },
  "fine26": {
    "V": 26,
    "F": 44,
    "boundary_unchanged": true,
    "new_vertex": "split_new",
    "epsilon": "1/1000",
    "new_position": [
      "17/16000",
      "3/3200"
    ],
    "original_split_face": [
      "O",
      "A0",
      "U0"
    ],
    "rank_H0": 63,
    "rank_H": 63,
    "spline_dimension": 59,
    "vertex_evaluation_rank": 26,
    "full_H0_certificate": {
      "rank": 63,
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        41,
        42,
        44,
        47,
        48,
        50,
        51,
        52,
        53,
        56,
        57,
        58,
        59,
        60,
        63,
        64,
        65,
        66,
        67,
        72,
        73,
        74,
        79,
        81
      ],
      "determinant": "289938543480771224138262737755554401582107396459724800000000000000000000/9960799037234368502287740096747"
    },
    "all_areas_positive": true,
    "points": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/15",
        "43/45"
      ],
      "W1": [
        "-1/15",
        "52/45"
      ],
      "W2": [
        "-52/135",
        "1/5"
      ],
      "W3": [
        "-43/135",
        "-1/5"
      ],
      "W4": [
        "43/135",
        "-52/45"
      ],
      "W5": [
        "52/135",
        "-43/45"
      ],
      "P0": [
        "3/2",
        "0"
      ],
      "P1": [
        "0",
        "43/42"
      ],
      "P2": [
        "-3/2",
        "9/2"
      ],
      "P3": [
        "-43/126",
        "0"
      ],
      "P4": [
        "0",
        "-9/2"
      ],
      "P5": [
        "43/126",
        "-43/42"
      ],
      "split_new": [
        "17/16000",
        "3/3200"
      ]
    },
    "faces": [
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P4"
      ],
      [
        "W3",
        "P4",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "P4"
      ],
      [
        "W4",
        "P4",
        "P5"
      ],
      [
        "W4",
        "P5",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "P5"
      ],
      [
        "W5",
        "P5",
        "P0"
      ],
      [
        "W5",
        "P0",
        "A0"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ],
      [
        "O",
        "A0",
        "split_new"
      ],
      [
        "A0",
        "U0",
        "split_new"
      ],
      [
        "U0",
        "O",
        "split_new"
      ]
    ]
  },
  "source_sha256": {
    "verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  },
  "scope": "Universal sufficient contraction lemma is proved in Markdown for arbitrary coordinates/fixed boundary. The26 example validates it; it changes topology and does not solve repair on the original fixed topology. Universal availability of the coarse partial condition remains unproved."
}

==> anc/certificates/cert-022-good17_hermite_model.py <==
"""A rationally defined 17-node mixed problem, with five rational parameters."""
from fractions import Fraction as Q
import numpy as np
import sympy as S
from star_polynomial_response import src
from analyze_local import Jet

def setup():
    p,f,w=src.mesh17(src.CENTERS);vs=list(p);adj,ends=src.operators(p,f);edges=list(ends)
    boundary={v for e,pair in adj.items() if len(pair)==1 for v in e};inside=[v for v in p if v not in boundary]
    F=S.zeros(len(f),len(edges))
    for j,e in enumerate(edges):
        for i,k in adj[e]:F[i,j]=1
    norm=('O','U1');e=S.zeros(1,len(edges));e[edges.index(norm)]=1;A=F.col_join(e);rhs=S.zeros(A.rows,1);rhs[-1]=1
    sol,params=A.gauss_jordan_solve(rhs);part=sol.subs({v:0 for v in params});B=S.Matrix.hstack(*A.nullspace())
    rows=list(B.T.rref()[1]);z=B[rows,:].inv()*(S.Matrix([w.get(t,0) for t in edges])-part)[rows,:]
    assert F*part==S.zeros(F.rows,1) and F*B==S.zeros(F.rows,B.cols) and part[edges.index(norm)]==1
    x=[Q(p[v][k]) for v in inside for k in [0,1]]+[Q(t) for t in z]
    return {'base_points':p,'faces':f,'vertices':vs,'edges':edges,'interior':inside,'boundary':sorted(boundary),
            'norm_edge':norm,'F':F,'B':B,'particular':part,'initial':x,'kept_G_rows':[i for i in range(34) if i//2!=vs.index('P0')]}

def build(model,x,scalar):
    p={v:tuple(scalar(q) for q in xy) for v,xy in model['base_points'].items()};ng=2*len(model['interior'])
    for i,v in enumerate(model['interior']):p[v]=tuple(x[2*i+k] for k in [0,1])
    w={e:scalar(model['particular'][i])+sum((scalar(model['B'][i,j])*x[ng+j] for j in range(model['B'].cols)),scalar(0)) for i,e in enumerate(model['edges'])}
    return p,w

def evaluate(model,x,scalar,derivative_columns=None):
    if derivative_columns is None:
        p,w=build(model,x,scalar);_,ends=src.operators(p,model['faces']);g,r=src.GR(p,ends,w)
        return [g[v][k] for v in model['vertices'] for k in [0,1]],r,p,w
    cols=list(derivative_columns);n=len(cols);zero=np.array([scalar(0) for _ in range(n)],dtype=object);xx=[]
    for i,v in enumerate(x):
        d=zero.copy()
        if i in cols:d[cols.index(i)]=scalar(1)
        xx.append(Jet(v,d))
    jscalar=lambda z:Jet(scalar(z),zero.copy());p,w=build(model,xx,jscalar);_,ends=src.operators(p,model['faces']);g,r=src.GR(p,ends,w)
    gg=[g[v][k] for v in model['vertices'] for k in [0,1]]
    return [z.v for z in gg],[[a for a in z.d] for z in gg]

def rounded_interval(z,digits=90):
    z=src.I(z);scale=10**digits
    lo=(z.lo*scale).numerator//(z.lo*scale).denominator
    hi=-((-z.hi*scale).numerator//(-z.hi*scale).denominator)
    return src.I(Q(lo,scale),Q(hi,scale))


==> anc/certificates/cert-023-good17_hermite_root_certificate.json <==
{
  "status": "PASS",
  "definition": "Unique real root of all32 G components outside P0, with the five listed joint coordinates fixed rationally.",
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A0"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P0"
    ],
    [
      "W3",
      "P0",
      "A0"
    ],
    [
      "W3",
      "A0",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ]
  ],
  "vertex_order": [
    "O",
    "A0",
    "A1",
    "A2",
    "A3",
    "U0",
    "U1",
    "U2",
    "U3",
    "W0",
    "W1",
    "W2",
    "W3",
    "P0",
    "P1",
    "P2",
    "P3"
  ],
  "edge_order": [
    [
      "A0",
      "O"
    ],
    [
      "A0",
      "U0"
    ],
    [
      "O",
      "U0"
    ],
    [
      "A1",
      "U0"
    ],
    [
      "A1",
      "O"
    ],
    [
      "A0",
      "W0"
    ],
    [
      "A0",
      "P0"
    ],
    [
      "P0",
      "W0"
    ],
    [
      "P1",
      "W0"
    ],
    [
      "A1",
      "P1"
    ],
    [
      "A1",
      "W0"
    ],
    [
      "U0",
      "W0"
    ],
    [
      "A1",
      "U1"
    ],
    [
      "O",
      "U1"
    ],
    [
      "A2",
      "U1"
    ],
    [
      "A2",
      "O"
    ],
    [
      "A1",
      "W1"
    ],
    [
      "P1",
      "W1"
    ],
    [
      "P2",
      "W1"
    ],
    [
      "A2",
      "P2"
    ],
    [
      "A2",
      "W1"
    ],
    [
      "U1",
      "W1"
    ],
    [
      "A2",
      "U2"
    ],
    [
      "O",
      "U2"
    ],
    [
      "A3",
      "U2"
    ],
    [
      "A3",
      "O"
    ],
    [
      "A2",
      "W2"
    ],
    [
      "P2",
      "W2"
    ],
    [
      "P3",
      "W2"
    ],
    [
      "A3",
      "P3"
    ],
    [
      "A3",
      "W2"
    ],
    [
      "U2",
      "W2"
    ],
    [
      "A3",
      "U3"
    ],
    [
      "O",
      "U3"
    ],
    [
      "A0",
      "U3"
    ],
    [
      "A3",
      "W3"
    ],
    [
      "P3",
      "W3"
    ],
    [
      "P0",
      "W3"
    ],
    [
      "A0",
      "W3"
    ],
    [
      "U3",
      "W3"
    ]
  ],
  "interior": [
    "O",
    "A0",
    "A1",
    "A2",
    "A3",
    "U0",
    "U1",
    "U2",
    "U3",
    "W0",
    "W1",
    "W2",
    "W3"
  ],
  "boundary": [
    "P0",
    "P1",
    "P2",
    "P3"
  ],
  "F_matrix": [
    [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "pressure_chart_basis": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "1"
    ],
    [
      "-1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "-1",
      "0",
      "-1",
      "-1"
    ],
    [
      "1",
      "0",
      "-1",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "-1",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1",
      "0",
      "-1",
      "0",
      "-1",
      "1",
      "0",
      "1",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "-1",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "-1",
      "1",
      "0",
      "-1"
    ],
    [
      "0",
      "0",
      "-1",
      "0",
      "-1",
      "0",
      "-1",
      "1",
      "-1",
      "0",
      "1"
    ],
    [
      "0",
      "-1",
      "1",
      "0",
      "2",
      "0",
      "1",
      "-2",
      "1",
      "0",
      "-1"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-1",
      "-1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1",
      "1",
      "0",
      "1",
      "-1",
      "0",
      "0",
      "-1"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "-1",
      "0",
      "-1",
      "1",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1",
      "0",
      "-2",
      "0",
      "-1",
      "2",
      "-1",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "2",
      "0",
      "1",
      "-2",
      "1",
      "0",
      "-1"
    ],
    [
      "0",
      "0",
      "0",
      "-1",
      "-1",
      "0",
      "0",
      "1",
      "-1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1",
      "1",
      "-1",
      "0",
      "-1",
      "1",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1",
      "0",
      "-1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "-1",
      "0",
      "0",
      "-1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-1",
      "-1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "1",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "-1",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "-1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "-1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "-1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "pressure_particular": [
    "0",
    "-1",
    "1",
    "0",
    "-1",
    "1",
    "0",
    "-1",
    "1",
    "-1",
    "0",
    "0",
    "0",
    "1",
    "-1",
    "0",
    "0",
    "1",
    "-1",
    "0",
    "1",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "norm_edge": [
    "O",
    "U1"
  ],
  "active_coordinates": [
    13,
    15,
    14,
    12,
    11,
    17,
    33,
    16,
    10,
    35,
    29,
    34,
    30,
    28,
    20,
    22,
    3,
    32,
    21,
    23,
    0,
    1,
    27,
    25,
    19,
    2,
    24,
    36,
    26,
    31,
    7,
    4
  ],
  "fixed_coordinates": {
    "5": "410253610752349/1000000000000000",
    "6": "-399999/1000000",
    "8": "2/75",
    "9": "-410253610752349/1000000000000000",
    "18": "2/5"
  },
  "centres": [
    "71105431146147211654239189533520090183047886015450596526599400115158627930626091/1562500000000000000000000000000000000000000000000000000000000000000000000000000000",
    "761673569567806590835034948102238835910638367636463435888745561772072938658284041/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "3485170121411479199997104553963465077257112341966679896494067011665496232128688697/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "5822315992329006765313826174327245648200318885881004305482045370417414510810988601/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "2666666666666666666666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "410253610752349/1000000000000000",
    "-399999/1000000",
    "4994733307176089308691319599195028588886855393101085007494207576390265055637653161/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "2/75",
    "-410253610752349/1000000000000000",
    "2536947391459650283540157758532771384966864157461846865715240505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "7777756918250923654931412999624006569695139034868499887084777623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-417239209705369435216963510944445449832386271152103490999647627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "230230186963729721942270716591098515531293662220325899009489896296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-417239209705369435216963510944445449832386271152103490999647627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-230230186963729721942270716591098515531293662220325899009489896296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "2536947391459650283540157758532771384966864157461846865715240505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-7777756918250923654931412999624006569695139034868499887084777623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "2/5",
    "21815700919746668503038407661988760194445107748495336931402338600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-296233531240279960896608351874048253047151497312885546851784973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1371820979007389673296902512930896509012801518923513276425328229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-296233531240279960896608351874048253047151497312885546851784973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-1371820979007389673296902512930896509012801518923513276425328229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "2/5",
    "-21815700919746668503038407661988760194445107748495336931402338600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "951811492029384263003205089567283968231634313440252206047677378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1153945974955103498706244100182217842363166245490590873656148969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1994606916656308099383862015337782481091708757471191298180660244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-485618653306632991586812092774425477412335768727505631952416211290339987146562041/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1153945974955103498706244100182217842363166245490590873656148969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1994606916656308099383862015337782481091708757471191298180660244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1056685414325695106160452325664244998864783928496829651246456807308355278262886149/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "140021494251785287889798161700403655111612667231436301855276120347533280856415253/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "1986371070286086626424680908676614467791112511409449567721042337914045134460415389/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "-2429286338332026984424728080329081715270674184280367762789950120618044481263147671/25000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "951811492029384263003205089567283968231634313440252206047677378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  ],
  "radius": "1/1000000000000000000000000000000000000000000000000000000000000",
  "kept_G_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    28,
    29,
    30,
    31,
    32,
    33
  ],
  "inverse": [
    [
      "50856051658273696329052466458732202777661729965419801178743007304656256037/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6287710581411598294934232742913757199092833001852856381048373150713394726369/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1829263352290712637046560602619201235910929588083406238165689969791304336599/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6423123432234684088852426983443965529142285328247729756183228697899794455809/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9175022443384061219670256466386885897207611545246219895605151333477343011/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "1180237751868681772447108804699983284782643876234916147734236464886294899359/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "970937003392911039296533079796056336369984866104564738036581678573344604711/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2438002765474278471420866159008376096904587011422844908706952219958044764269/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-92702463377397748021030607432584366264099327239119325045370711660996653683/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "226525753748330074903649594183887273050212009173830733364336377544538655949/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "387997766277552763977594702456095676129152013141785770205292087971277306321/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "45040377702662685796873889469685121836657618074428733992795064310424116963/156250000000000000000000000000000000000000000000000000000000000000000000000",
      "-1500854014553817730436008829393181234885680696517884474947624096913314040741/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1694888211342855156838870490205211344609198653331474220133952254971880507617/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "737952859379408569145114772835576701724309455529498900865684833972038288357/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1459354953389526770824131579662779277494042642586683334709249972401878022583/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-981274035684181309270907899446085498993655583976584176522783949790027689309/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "615024642712632369471303269581102696955367659440324435196263994968404369051/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1001283721925846683298233446757017479329272695658094287024478401138591884351/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8494084721708840626798110202545552020256432311104225484793788538553365544081/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "306132101184929035736392312090582868252722608304445166143328462267346426951/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2261170063626309744651859421556050849268043512575023034225470107332802710127/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1603218203988077534108954417635766135581607042818070027448133432984585960143/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1172598591043514848067776936751338002854111453749384673141261258248094011453/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2309990675904821834686278700886278665780941350304691244728298376743761199699/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4231813726452352469241119016582892363193759668798751102923180069856604245413/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4282204192242020786429127849170138411898506845227219862462058276002740364753/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "12019770779790446648595707442545283574577398934933196971499809494746266997/3125000000000000000000000000000000000000000000000000000000000000000000000",
      "-1769415831681071220882160016572420963963589208851882719537718721595737443829/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5087758793290049251346799581647376615157684286075543888854963078843192821353/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "213503687914864193753679524501112709826526667512247845774028206174037297883/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "781305624316476397753461010536070414730454120892542488800210655346306784553/200000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-50856051658273696329052466458732202777661729965419801178743007304656256037/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3453573948014804729656431992161048558634733806576767730694429501605883122951/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1829263352290712637046560602619201235910929588083406238165689969791304336599/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-763017699576161544780668536483743956898433911602900539888164234307567271269/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1086057857469722730734289751193946245823041988151563156248610584274182245141/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "567787831859995433459827637126736491441067802177408563509116131428210476829/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-970937003392911039296533079796056336369984866104564738036581678573344604711/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1276256284756967499840268516292969897872738261023561387727929634171977160397/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3671463914156372275683640884189594633035544574641141889267558520773300509347/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3315028990570291146587746523439151652521177314544667626671126428777068580281/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4015474036952844761335231336957875915150897399417152731044921423648919675607/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1924570702570475747832234310193361499412586496023175915794146811940920036339/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5227341887325639112554764754200768673632710410838837827429194715707450495967/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "936846821922544291768764412175386155114974412433146345674873357526147176557/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2738412422637822517006278795710523494001664132713852279795869502699912568117/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "8144646523789244532878251452633514340770857492489571007464185885429596228021/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "8076066553866887119978147247139137064984897003322784466128057766745177045239/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-909474651020252572276777674129751123490716133136320303552844888971269266991/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1887867820938599046426677200583014333623869173523627587044676161137253218873/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "152512507622565022804000097585242977195215184222955849721162364714115937377/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "945836501178065559458164928086889230452788819306653246390685644506982897997/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-487279932046702766650880313673196338862140004047230118005768023734860074707/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-873278803114633204031172070904037436134794818010809049659194522859129072609/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1865092609726091115119826802746160199008380621265174159966019685776054986049/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1810580369374681097002955234180508320606973017987409797911517110696165814401/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1218577197540313398016207172212955452868275825108310633821927497770919646353/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2621451394813003743792195325732045208794563768221665011376998861690384524159/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-934173668938313101614094430231715669763722191770883182147181294396530078969/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1769415831681071220882160016572420963963589208851882719537718721595737443829/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1225728188187385337293115931748349278246248585237004559992655560873263504663/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-270661026130005468306655638834953260841781496532691889074698026110955955517/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2636441532592978060118629430908595823346820205847655020973524428054967616049/5000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1014212571688975628724894988479043907292878119106996964305003991509826729663/250000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5513420865793093104049292486740133899826942902242749811600514267992016293/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "1950502587226004703088749531769920216415024964347898721354853358405238389549/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4567052380520819186597966766425411541143118409102244244134663376755460869713/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3445990734621864269401451019971327351098156247134293436301280563395445619273/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3715642951392632696647900512899785639727828060637754253108264379825258424837/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1016437914221133656959707400513406905680739519831043257934437859963198427307/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3589188117119487492309119751451399635811647970023996088875245446104872248073/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "954395061012749151693855628355061722852366166622947667121978275419885691749/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4196379820557139382939433131072551868164311100599886898073408724889695931033/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-614667747848974244576189578067514862223356991751353623188910759135680197179/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1055412582555344243464177219900357282624166306718326836143606069625689028057/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2375302510715221754337806932119839583348957646904583491755001245045613386999/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1795951192403357057205399650692280705360423273671035136337606157434354228017/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1838212585160577716308682255387038391272310327903128486845211702570173531203/25000000000000000000000000000000000000000000000000000000000000000000000000000",
      "481164623449786406418351901775609352911177822684387848060576199653812631509/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "613496805002448463669530623542471719973632857509153399223725273281975646251/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1078016582153808494851074652771838403157634244849758403223692890841965623369/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "5475946542761887442448236394224546203554970811997934437798305310370617126331/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "7150043389836222741757889078964485548014651462439105576401112101453392406259/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "289362065918296221058338161897145950605575231131736723420143498904450071907/312500000000000000000000000000000000000000000000000000000000000000000000000",
      "-2721785810106073828755894774821463703191163393852705613676269745272627721929/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-550159977920524664683120358590273036943340687708441965867263967324929297747/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2827740087352417848183470247595312856261935140996383491827123058502992638083/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2779007325081062300973669631272326322491268933317180071112411193895903660003/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1788519500650306499857877387497657946272491928247183173436378144088913729333/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "3622381134474698501624091679001273012828853567872257757064105741296441945611/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1337866190563067066169255945709365689058334674616008752392796837730890448679/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-408064559128663027531258294794969583664273110206140738158169314498171119567/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "358331041527529247712297428300245688081430706199104605110318709962238220961/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-7162497629505629460539514194537738408086862448876885631159197047972329342303/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5244066555574735476582064302635843649194475452351976198506678024085074139613/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1014212571688975628724894988479043907292878119106996964305003991509826729663/250000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4924519362267890330968073200037725277345142808788069502830643092974581922241/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1950502587226004703088749531769920216415024964347898721354853358405238389549/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1632647172455577955170232203075342756202718707059404421707778204928514044929/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3365017469639048606206033989199725086574530206407626583549194203688722541501/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-14557107186809435597544325466413969394145137654773695685656467314328037309/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "1016437914221133656959707400513406905680739519831043257934437859963198427307/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5763581770962793638267345354797800296156104133179940091256300184218038478529/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3508776246522747675336809452894703165385539871673457383171311791522489357363/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-969911307821153060632961918922468865688631483418622560974172250278557020087/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "4181034354624224443579676081357035606811250026710381067651713032317998157827/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "97604397749117910423714888595494959950100811076079252334994429247447634599/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "1213881552030453354182744660720865882069041890445115901872348458930626949233/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-209554629123006098145605625619704748453695789012890290348981687635485139809/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1239904005222572027748335812293950626052955150623149371511056902132521622741/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9190658442192419222600201716883670359841909279979351958402097969965294010261/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4204453211554740061712855171857898451805732711554385546955422749392089176387/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1839067956990036951539810607552493596334676530864427211299454478867569715421/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4383533580208850785547334103158627721727239736323337252821982247849106803/2500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1352976436056204690872945178323672304297812271241386364000682171888372326729/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1434079962659442574075791021585252094004944365630810932283299440029640375041/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "167827991255890566418217522704602662435929581024244639076274920091158562551/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "269379858041638372617202344406082515606104809546629544777653014190366238469/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "3250605547871467308936774981318204095647819873341214903374645088592806334867/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "66853812987332126188793230917733785890533153595716367868091032868738101101/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "-540383651869481224814453977124239674304061658386629122131392773774896428477/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3380983018025017194657085851391440224496381424518755616792517741508431501061/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6591858383782312082340747709363066081135446192557763288895845136264496657559/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-408064559128663027531258294794969583664273110206140738158169314498171119567/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2348234121190450864697451212776111892162063468919010702090306376553312439111/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "3463247657468784737365755014856247842067226111386385499761532176128986049981/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5517876317006984201391152907346875010746813731437175178250751867879620106527/10000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3169321947668433163577792095544364354328274587773871767407917148439489076311/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3348043728633614630414459765120714535459165912006071852558163976883663818899/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2316566419211835645551231221562028187028857204286230231799078780431222157541/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7662568813851788888515588469267165435468685661263959579505871213072712253679/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1853650802169486297366660750730539897271049114930144265029356954934711478723/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3491589962947678929183712481064348170277942909942688182266819325807642762611/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1216687402830374137889595360450844206539196382044495101956796282462514168513/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-949460910062746217715040632908992285782630723296320841792025917527507134131/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "7678475958776196715282234506149232583236826631383713050021066412529619524273/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-10117809569684065870126481704750232663839951465688841435487629503460090537/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4122955385610432826265632128662159020031364752604062989289082357116087990363/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3736543450486246232647205919180672434112580459903768006865964537137344055687/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4110135688281196590096936290921077464711616667573237103569187294888465339681/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "763200646889290401535306967762151880612586480894012390973404942370119063081/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-963843463908974260567271909951451221167573262309976327910504337638253245581/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "3376858335516039529332031602409650794609945790347210497583674652044276711239/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4182043668342786702929770827687893741800114581605209013472782021332130956527/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3762041603046128896866180648875749083102668901873076104434473125106005690147/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9906491501144919938794281430925696531509659204231210830425493533386591449643/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "147263919240615876588049197361499629572496200311601029930410790597419543617/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "754598985199976686212641540858779370899716162792526006502263209283064284969/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-338974266026227628450653403083811613030718186575493429145929176006225632891/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1828012676738148568241708412679998424040550775884366578205823739963513788883/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-816909980618942337392286910646056226626511743055260157018793946801798511453/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-250946049941227318205862194682940620331903191333284584285138723950559010201/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "1183284692450993123655410372051865094381412442796457408943023622181825699151/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1036276234552763991562860184968256479654840534954431650065969504870584366749/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1163239077422824820796914457229514240089831294965428231803697533329729244963/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2298978361617595531591381748535450007770327837162355619043374415070488256109/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4610917110177278530640924721527654934274536553507111410493392792958597672637/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1088440250913871474850126129949229917255597277836973041025080057829058653477/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-511470894822947649447316361197573806483807593817515757553649332236101011111/50000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "3169321947668433163577792095544364354328274587773871767407917148439489076311/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1913868245613109256333006569966261435028268616862715000373211348258382053899/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2316566419211835645551231221562028187028857204286230231799078780431222157541/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7099228687916928819864796532475256474556756604594164728672356896771266302427/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3466999367755329613546954080247090510852740066407423285611080500390687017259/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-64953261591173766865358057014415318054664439249611089730720373814783160073/80000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1216687402830374137889595360450844206539196382044495101956796282462514168513/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1686620000783674107307613199344472151703411213429373512952372224790692195551/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "6670125985412407701278316657267108027552849961151710581318522407990600425137/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4984528055108012846410700384180378433548989260397921145386055875003089997351/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3875586124931087729988862421103199409207378554927731351927265453087282833243/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3489174927608115586194287363699589824143729088126894232557587542022291070123/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5708518431733137197870996935658497434844131164172034627632085482577672221111/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "783205973081199281405017805001638181177988657785328414636432700875836661333/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-388627631063983518345418389868065162182923650052418638217901585703036058489/625000000000000000000000000000000000000000000000000000000000000000000000000",
      "2808768144365919202429267488645509452552354764370152724855675920939546186417/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3816497842198733853324723722077464687438628725926585327743565788871239867079/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3463676775048232921975312634004513175153640646157586134989078954053629435663/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1863991420638067812113838767930941262453199341636725032218857410435336997211/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "1097049422118972370002531358077225966995354531195338352628761233113368562897/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1953774615082387744293818402226930676659934493752901609569965949586348622953/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-646933150010788819433164497549684216594462622843601644990955468233567878413/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1634959908744192548477393071264490994418816043453587044368668628188963404009/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2678819955787995775201902069834689080712011634600915030047034962010450409381/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-459430330334308313556449374163138901524976412954172631005711581377045801383/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "545938041796453129525757282458678954596955845445844591564511967855449606341/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "202127567431005812288162928182833872737973634350083184657963910148243757641/2000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9386526915567797422531694526225719075480530160736547061595882534077777285023/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2298978361617595531591381748535450007770327837162355619043374415070488256109/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3826224820424456272235261740131394838861051777818849297657076559835089265977/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9584738207939215781535486959331959260891114288678745323307089977827445014767/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-269737494833427316038862796864234633667567280851012855713996780566326237811/25000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "66956201468594355234048676868111652193098203547111472753879721992501148893/6250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4991099501477693318101783899444448752215360389517604379459656025629250198397/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1730667972911748410250679888931778571305925829340212094296538681212272880439/25000000000000000000000000000000000000000000000000000000000000000000000000000",
      "152350706757232687181067453454163602251089732034000927518719685486250280203/156250000000000000000000000000000000000000000000000000000000000000000000000",
      "7734836710171382593047354352780006544529832815383358836145925081287635294621/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4491739494387724593597147261234241542645453991054576641672044169595521941089/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-12921579536613821883235419519432174031246955991778375589453601138752183447/625000000000000000000000000000000000000000000000000000000000000000000000000",
      "759713051244757400819991769205056744495025639931212310533255239919274010201/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-147763006666283678203329817315317803535488938460845031373285320985572416671/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1803844870351110434891816546963964440673411463361169945615835593418935797/7812500000000000000000000000000000000000000000000000000000000000000000000",
      "1352007529231701118080368329173416951885078402820808518431505547751053073521/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "3797160638262077256182559020297639185698903568625615606045922550900099514093/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-883560568637427712515393730405552477307417910536136803908350171385083168083/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1085161084935734673248895660691821192446346309807698416339580542502317034377/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4883698956714127055182302810042116144616055008995068707598018966117443650723/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3127919940579434201362392929145488251303473708885078441793100998264292930137/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2654357307832570551761954549959640360829294640174611326753717353537305939129/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1348891024519977554791743489613857058823806678277121430811260040842614676541/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1179832361910289573958933211940600356634259585827428450989201480500649806261/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1416681049074584580163178053429561578116191827613170000927077502680249878311/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "7540552653066555437628347196718369395276062492620228686910276936188450172159/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-79672556443053318870383419880303989992710972894725181786230941739846142263/312500000000000000000000000000000000000000000000000000000000000000000000000",
      "-280810268438004632501037350958853285363362632780304111683295605829852248981/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3276781774962238625095631641832160524275856777899092243686051096261640654739/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1341202554946182174758889339592553833270791225982037645094035604990543715331/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1550399912724503698499999216742463365752507968588760871626503017971792194749/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1297640774697303026774837758305792192407278603471371800385187468567717248329/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "966052433802013503680599838990240825562245662221734900817850160406663739707/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4817802708047022279408681622645344054625567624642845395124669588929187319759/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1740875849268582350383061788576587638321343351768835069411844204211995569617/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "580251435184080067949066676604101890801347340195173182216020773153623643489/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "61007232867605890573992780216450820134387412164869080801160875669910642809/25000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "25088325964927068887426148975019571691509965859136956692780152345192177721/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4536254727927807843203813234756062445421211543836822162326257691339213659237/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1129313537773023534617246268027485502382113132647725364699741250768350896209/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-488361091338545634216882343051463358711725566835189897205864057659170139611/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1796361674410174376654704037287947281926436051805439625235962841103990921983/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-235827186320439231819426041654774037813033903033908589297086540841386735403/400000000000000000000000000000000000000000000000000000000000000000000000000",
      "2725371215650260413076190447430402312498931899271992928095260228937390454847/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-153160607153081612950743444633241573954626305555978980072601427805781210661/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "1719873531654731619573943861717238189634901061862249854006427400352572566893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1332742338917088282723156035693484619478986180272937872965114578630522895393/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1093904587970664369124045849705277255264909138600227268346796642798574872001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4690605034725177229870839208347710433716512783244510887864700563230979888509/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1125628591828194922010039803115635246674532138976277417270765696989276402617/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1170324132093753968546195830204525152492358552435792796110586302465323939659/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-305158428670918418494815337038086989129263310242689872598595595522118729363/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "365075595674684033334403332367268320688613773460769771956725812566757020621/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "539926531702550087951776526947111045739754210511339778212259738768091954387/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1696988681171459134966088301583139047303970257447341559833269953286084040469/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "525477318554544753482433096759469234750751930281448120909985720854177775689/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "3043934177301146882731240747425312811750510898647582518179283206060052604231/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2609079339349979151627574085463871767130622890109021012375891815791446480673/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1352790056209786162498150416115685167299391542707782339592485722107120999267/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2674315517012612385938900290394709668886905145848703680879560689688329621451/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1090863947453310490732860920094948114366360364839116405531679480415787029167/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-471642540335709120312979234150742297475098924534307759204064974352084104697/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "1369374462274141669528229468152564115530011803681105314332521652297045355361/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2171297299181138472463942183599172546215190120133549346176304592687172729931/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-853923778174161465521669268227784807922945011879990183267356495544231980983/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8299575099244734030953523731291480031823560861698542794769933465772775387873/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "622833363146093843161180271023472639221519304024331239307283670129646937931/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-2131547273553132126503929782663979575942821538446307188035964297749236651033/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4073603009638655378466027194778596601242620889005182428597792053324448747477/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "25088325964927068887426148975019571691509965859136956692780152345192177721/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "858983442225422485849026647507035500860112900844808467956252395143234063687/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1129313537773023534617246268027485502382113132647725364699741250768350896209/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1531839223658314871411535718648333204870082927286764227795758599778879836203/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3543046821461982335654834741907614605888776002949208817887321396024052164009/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-813899303089248368134739655506017169562261812124064892999972393987978718387/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2725371215650260413076190447430402312498931899271992928095260228937390454847/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2111896672022657394705333641986796843375638724249465720993593239171775791601/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "3466558678706539578574074566336905513597241013006019046657785955272633808919/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1557073676205238571309330587062566694508663234812231292722370620515034775273/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-430853247258498712492814078481379033498126673615558844452704070764006851781/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-63694180209731022008682020913325644559076401879918981515884184239561411567/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "1404869203622221773644031830118105418789203258424545965536626905011109293999/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6323270281243884236442362430380315115129656881745809199511334983539883517061/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1499874326477700525613253375154818128631724360419028038660243590110307808833/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4191356543018027598411809129128780874535598729768408309258540653433366704049/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1709361464468430656750763518114460970207105976884687665888539117793636443897/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1333028970766823758229318001796854646155195593328008984257472474657272927661/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4259878982584774466033735861862922625784374909154698973703900258267580892813/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "299400404640978904929899672933174992729317257037811898550606842497914015723/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "-569954615152034422874160074138619331247747708985811708509925714762734228211/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1029380865749060967867808653195814577546804857283340945437206328978693145021/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1172527319135385462903983250742657613373636545841464751271685866473910026811/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "767454756992585296102519157175077524613773679414675011376400087287359174921/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3990705091490596300186466548819287939406109880418997165174296525757112537853/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4485221221502798935203612955810615302978588821319618487295469578500662358059/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3863226989887105485830397524276087587727834647025995785000099771652287741811/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1729059484029496314187019010996050439269374088831444036487590127208227182473/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8299575099244734030953523731291480031823560861698542794769933465772775387873/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1472653932226319533839658974051510872259635980167772810366018481236694210409/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1911738482129549569935192561670447308727733032669376813429879738357175831457/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2943755102196422612613884051968285167102965619061240572448445362505864405989/500000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-5605979688136122658276599433569625720624135721211159741994114841004069963243/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "487262695679040360479027743899842865912537061438910033636391128669243252677/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1137008141826401173757420778086014829694129613021475683685232403359316041093/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1058312758996076285490155136138354493578100133308259106019202087733366830429/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1600117324090313235416329159354732987235470689213493984379191698391743908643/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6976160919312918027270479287087062928047885896886113610651572129444517408493/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2281516727867102774571267034775102669213550862882997682219927619417351980101/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1848346020028637413762641769579242693986156728629369641179896007131530746859/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "3487548551114890897320831058832633348586602554010600324859656292160701909449/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9035343228097784152754057970158228837711967753262997272632612680175199820493/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1168367876342474669597461176998128337774215477545665679497383212215816695157/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4351134663015798243408300231681760593253117617518149666999569938281623421097/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1179941187273682604900031435312804569163406424365603290522156556315828689207/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "220781695952766535034893303458524981147983119539423302492381653653915076929/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1240659530024088922445694875379832956460908051175972330541875707575903366511/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "8091947812285674010260852531544242069998575091292060060990711617246360483777/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9087423858139038147696730438539643121676149827279034973488031636873088951/7812500000000000000000000000000000000000000000000000000000000000000000000",
      "-565309970186955790793443745628478923521708830967667575349559271731083229437/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "253332024281495767994082338835846360296387594517576142897505443993688574093/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "3209508812604896014488645718625208959929018202559206897264260288589725476109/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-187623318494950377878209647168682849299146818474675743221766848962961537607/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "1638410849959668130535269877532552480641546180122999604719319797832211347627/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1175860588170373166317167753087814110717775191663221330309735368303541635241/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2342027769838406176686129437716383929962103976668522498621499267072484452959/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1492124902729274097892017474343040231517269983301534601561906052910730359559/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "802534604358898342022067282356970150538662405697054583365775270619551259947/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "45357137738274546925964070353963411596303476742287068354147844097665045627/1562500000000000000000000000000000000000000000000000000000000000000000000",
      "-4922268347434770779812152275475465939443497718845285000751475842267043318213/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1009315044315390769336791170646699387090756212225788212141831141583059039009/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "45090693773551960785741548106243048122328452733244729439319415641005079721/1250000000000000000000000000000000000000000000000000000000000000000000000",
      "-456037895021793566123034079274533281517167767948276238115002859367949060379/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5048473546309986180967628110247560649985727453859029843328029341307345758533/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1159423873099745012504678685004832559436818838578903993161056257442641506491/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1147718533935178572007079165703415663229702444896066083081095074789749264089/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1123803322904775085115096879723278364518886727193547544253605023589270741479/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1999223392683128149820775482887790869598103305562941435629241504190250083281/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-76308072366157329921166069646207405055712071504872269741658400347013311/50000000000000000000000000000000000000000000000000000000000000000000000",
      "-158836791998957074760048552335815517932040370320223243247063187418652471203/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "5345504275652265751792228703582171883331470636264267724778044351963586255967/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-440903101194241607303840980617521256176147920264937646397390504074355468017/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "3275512470475522010143346850281543245065946628762133016967223113961931231381/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7170246321024356040656293677657616308967313323567089861607588840906585659909/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1102792444377573405306557272459095349249160640456154934506796126988913770039/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7970030355642847236413735371363249383974225861259558096566224861181592899457/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4694034376104471657620275204679285609351086555087559377871646225179919552387/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2273572591534402975923879214043931931694402195972520764904363975701837196381/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-573512833777452592423780241364973020813030232890826821642851914685437805269/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1437266357496198032501468057164273164024371725522279185387552408217084757751/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "274926398464653368319981555434062869520183605561530748065832162590641314973/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-546474350026106527332281582510919725109181903130597507731222559458042757761/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2368508668768145866219698041184165446526471887429325336442573655624712367587/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2969781702128264033402955545891243219008650460593599961773830857213981932951/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-736197962129355963914492770664232310545650931235670810411807270346228808927/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1586702102606093221289074839747695487540808123887778229284281082438603062651/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "54161225454020874427750873815128264919828763022228443540138162116457536781/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "1855031374144636415289037911438814115748191854933775906824119553566120045327/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-569156854520182662954676062861043003892347652299536964919194101126273142959/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "386643358548578361476838754208554638453025891634078517813616742720120772789/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "2725660066149237310680115814967581829600878685341560943911325522915409433353/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4322277757249604125645285268524084455044981860221050713502956379596166356503/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4796072480977094993662208840894518824357216987568841965672115786577588565123/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "681782574593954404495044689101182348760110100514577746960277723643840146677/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "-268748145735951286173325870646850024261333622534872514991339353134709994277/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-5203233082488824382727955780883496680843944430715836046609132909944041192739/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1660221250305340806770018549957887008066243963177085108755510194135183360331/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2969834881637816749448535193172468081195593975017817569914363402842120534323/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-121368980650753049811924208260208374319501531503321246709796682286783754971/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "8576074323905333249135360941896609267974683842725461682843702916817521725963/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1774133085512890085936199131112878868818990192739842567570018467637689241569/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "3265645077984857807540986207736316492545023796284267536129028830522649309107/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "20300013601167630456126767399352252459872964410430077254397503992306427603/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "599128008493007497452124811040456140086260509607121348889402869116611155329/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1144234075640871254091470276106067147610023709385572396915130874838001238101/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "824035710454235788362330647646202170754232801250273886220128384031275341367/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2373562291785268099440129761480319754038171273429599022548647933425864875829/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "883741337992933337627128221592074890172348740966461967738830251999339412153/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-776218258357120474124068461129420707451859197373469284621315030891538891009/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-238300181654213867870299624888922156539314747614412446235757696358641868273/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3544568160955726394524148915509019995335865269622660591610258948442184973911/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2604920224776579244701023714181766507860241949205963534208093845138358132347/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4630780439757437626165362422922371350801461596949193763431656192666627824841/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4558248169207682204804048460273848467715469031893347789432103268364662486887/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1055921022007945266963702301553599866020009422397642163087807732410114626887/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-632073904577792607490637150103813413012006244870792724109046404307676275569/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4457210894375344238157274024159986992145370973606795116622170786553405124719/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6854228129372252483057284518372878329467300628957425147913410910229682786063/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3672353495903557081468013246900247424943414918556368239894514597805540884049/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1003433075639339918064171353201860978417832667162770512422983293885749664897/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1132973680853777971908347043167267104913917395025535224755896255326999222141/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-272583418102767622360413395434902557288869336638513311326519324227478914467/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-582896955294903045863842680879446099145775236833988734300336150681808322517/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "1540450274952335673411137704948509214895817804514209590006363477674831881217/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "84583641958816077784189035883284841234199863713770829018873774853664522599/3125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1273602250160406024898237645241156307982184451263093791808876556084520965673/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "41866216857477521325910670888524363166897044731543081983014287228451333423/4000000000000000000000000000000000000000000000000000000000000000000000000",
      "2294201270777854158330105483472128076502738771189302688777287710384949215323/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "887942162072490711074698258311997745086102527427067574140883387736656797833/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1532766651529551925812743688289291648723216677957530829581294429139403458551/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-79924554764625775875937261868219150370741309352459554009535567312934622471/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2375834109447680836211787115183455443977739977393770293435518485027991361987/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "69447692500825693359634572083500402227757606641129615411705291631904714351/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "1062718633799937802325426661248303778122807787437260903828148655575291152091/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1415011875079813279966206074911291083190154625915297714744961929396302184477/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4309159103709968101763897961230143183111728751802782117324400369680048349867/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1027223629607598726268064519694558769883915981208626027271257640396112258559/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "8565573658958868990755264951366701696681869976435535954699423307861543145193/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "655442364608778328540522946118030182331306758999855426271351678012605795619/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "907757073091590388712438242739560207584547430021213419745878496835227859009/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1210261285173972661082309769459266492027085545544136412353149055198469637223/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4605286752114134786295664945365142369083987372698609291933165561791761069837/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "355802067540964881273106128495257152862477428137196490969229136827291526091/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-897643271647784736600421638401871244232389675919068442344298611816152996457/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6560259575249798338925970503012194685485035721683713146813740936966925123/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "1336446908137304449535143015351692046456437496408959803191584670436197982109/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2776749807249740132031360780563070371830988479897243198439544366839240577873/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-872772827126149250544982842010474358581767981673601955914955595841889039027/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2087139114438465393511913039855140592975624965272504924142994817503082407779/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-939489851017330033655436320707278537194469537708436379372956282675983220197/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1331871575654289957928744253359803550586968217822520712911629373109033648131/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-229052549219329904052411144211009634217206371782732866080194418341204558751/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "690058732946210118228392686232751337390750651808402093556699419534158632861/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-369427979941170644289610936524774470206756089425151803959937271765420973331/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-160926886125662869526661904012304644363775534794883019389310754036406884393/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "5269778865164851525111691215362247739945057161752911527300842791600828295117/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "155599447887289587876932195656014125896420200230597333308887237259303597951/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4350868367867066250702797251960722016776671303238708101697990181366763277493/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "2534120854716971272252537747039788177910748125927614034096673995488145096741/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "5980514579811012269463204272025043452041195306789014396276235798694249053347/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1274081207153206308312065204903508730463545855288218758173933334000193253709/500000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-411569615775204559210433480011869116358698150614641824641389035210316390899/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1494980811582981490203955064498597880492483488537580784282937090776273359839/200000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1766213628131821167034103619498526315390535085051106098038943764752648446331/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-545605395359858960196461395511072003754080660666633428063522717685178344001/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "581121136625850526032031840478783218301950695734594962096878267164862538171/25000000000000000000000000000000000000000000000000000000000000000000000000000",
      "568116177493815032980864253081849483382236459454896626644113714657315870161/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7193584338548818015697725697623865914539736272609177258905808278630461416189/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1345506696172187806354349907422634793975968791519637958540957041773217088747/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4436317343730237493893974817342629264969138230897902521712885997846629110401/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1161986341464719042716260403802229169925275329205535352583980798484043114441/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-463338314815216202963463768370196623746518050804249331666774828268554562611/6250000000000000000000000000000000000000000000000000000000000000000000000000",
      "782807322839118952623012506952054798595657404153898641546419259292969693051/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-208614097993192146013588465884072693156850635160816716619138740395745219671/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "758278878828131856767063938865487902059410601263076743384602845897462379327/12500000000000000000000000000000000000000000000000000000000000000000000000000",
      "537932095663425418906542709979084545409482252592339087279221242165845397259/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9300880786233671259016178935394787989928095867166945341522321493697221211557/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9375347693009158740069248826413061878118394000586188964019810031123390905967/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "958560992019985291156529195515820367347747723113896979557175722285448642577/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "277116565950110199142472751407747749189751528897873435783430106983625151393/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-58977843209279323668456389621718650418974520303866796135073611295171952451/400000000000000000000000000000000000000000000000000000000000000000000000000",
      "32544890857399246028285740762775812589974835636680006871123838246961178193/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-543556782620259846468678270899546304898194504520669440163407007201495520369/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-562774919928185914660099550089408028886146330710408609518937585723759129031/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-272476541802420804880524512919150688235291545811806453602404597122892780059/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2902397014254504776654711975019734101802826895647951186576207853758613843349/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2083795135309544986536575204229112275442026784548688744384351827490843441983/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1576167007360523616573563902946144308141428968624751476983009591179153225101/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6465116072045345861456124009287427826860230269855848299178059702321793617277/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1235861749109758756621994441027171113853338914508052879189274592829459456863/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1531405406836004900748149246474801388050730714296500467174860523080101396071/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8880401945774640075017310905418788468668282940866138942547899942961412933019/100000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4343071053129965979402117170550250924575143809380681606536779806704338185563/500000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4947179841700179434939339797250220599868528966423026764205143074943438518497/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "261485226047339563339490171392994177704083726065979899007100509546387182041/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5070509866139358300244779297303581927803878978430561258949469136169494690979/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "557955285255303444376012494015696294772679404789606808823488046716789732281/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "702856290173943055120466025442635332424553629700530241892667655150387758307/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "404760977744640616496141126932485341140740199317917361492866450977028132447/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4520873479081686915394907104020833705927880861438866780479774783786911259659/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4313837728954102708771661768175184229882614263945253087710701172780060828371/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1236901898793023214380199133762021834649101630302814145452954205293877371297/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2737698442554701560049072825581495475848137746019950908550871554724398899103/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2412424027249198872040808263645861635395226600006530315781031443820536689149/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-603538965528728398528104397413840760749955027590041805057814898901418466951/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-263632982495540435039242947066390023651004369029796696037379308909804086943/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "99816609575567321616815247519090442183656838946877781220630635826810512667/312500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1022565431075585289578532598376780546652175582626401947618405909438590790227/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1367517665306454433366875061708875104171988012874834493542172559158252272347/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1186797679478300976374580533886479363805124451713572723237278232868989777399/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6280143712434304067855239392219558652276768973170902190458231634976927465153/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7914691934593743252900735720551582628361256590507614261498962649188717719897/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4826344948241317086438931958941932336087163164687518300887267549477712147881/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "165280576019329498828407921029816753690316100059364366705691394436019695933/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "1619735356682194403225251559863373569471477216938369150078952051340931189893/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2573422882415819852656995550164655541234550558169772765273095788420949542261/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3112573076487756377753576629146572148147209333021102406072135456782429853103/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1971730087376200989865743665584936106683785438859897883321707856387656795723/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3858896281913819059517102648014812369061880837924309548754736520160419417517/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "801492419487534285834412509753005533996688496741880830018901697551320666923/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-727616867275020205875014978269613568800908953219746950891029445396532461779/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3595063358921447744167492355954853454119352224660168275288482686204133218051/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "7770569324457502529599127186035902798656690268657304858569710492476429074003/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "3136164618881989749538883905700833835154742890192400892824348888556467582539/500000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4343071053129965979402117170550250924575143809380681606536779806704338185563/500000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1330825636082462414670528708704606684840355551519719355559921294473104965717/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "261485226047339563339490171392994177704083726065979899007100509546387182041/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-473859299546663898945142567047905896187819965595244530971175121433331141517/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-139874270662768096454713459624034473801671151426642392326430004232856307849/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1176025380817889501206441174371245211795749156224841192587859104819470442307/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "404760977744640616496141126932485341140740199317917361492866450977028132447/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-541090306416675049211941629165425821711542494141110733587563614979668403161/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "2947289966343686775330707376431075604332244002904449229405803285611383186857/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6143662082443178702691737091022186979466700423150124004644293195531856522783/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1014731495823833487326907863269166869492735788315155276685957574031713785679/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1774093945101276239995796643463654093589306062261870313377805879560137340141/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1215166607744127677961798682869937560852519772677802607049747511776310089881/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "332880844526212302428338315450371507202810814674408695275815639111628547681/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "162923118391422978438822706205097841739517703356592824241912554718966515647/625000000000000000000000000000000000000000000000000000000000000000000000000",
      "345667444088842882659713991405883326383547572071522629888260169591878770699/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "2032126103589459667969138428702079006489633296900592474838441584471321925767/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1812922613393873159287443839336557001374283758841255182684280857642694474493/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4565760247301409304783639908078844012589096228290293153654700341968485417241/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "46463804496663921514049861126036583834869055474186321391984792938819073681/7812500000000000000000000000000000000000000000000000000000000000000000000",
      "792743980859788969324526287720993168711573748310168495516222194797598002397/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-701747515278865000723781650981518305328969667488761120509472283533869382929/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6800348722760719352828957762885492265253287191752562797540710444610440779/3906250000000000000000000000000000000000000000000000000000000000000000000",
      "-89939262344028504109145555944952679347699553522971924501745489271588847637/31250000000000000000000000000000000000000000000000000000000000000000000000",
      "-4620757806760200617131726042005258368571446535418990531968661063380553176187/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5975138560661921247236143282344520932489353935763871866386184719806931968173/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1224534372377761921712290183534554256133578504711618014291468312388377788089/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "-922912203977946606381458921148817137878664370468170431808123702977187437243/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-727616867275020205875014978269613568800908953219746950891029445396532461779/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "658097290135766213664511225666328152731359963840443283236320921800090154697/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6069895101258945197996529027666493220134963930749404310397104109786298701477/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3831258934048081213123367951217645153178679675422926581735010615206379919279/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3350707365502875185256811070446037644030940746645552455826457252445653060207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3153232653189621560333128359912135313778662952029237592502357517332511508083/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-173255006139722141946859023244853923869565011419047420027579627732174148437/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1391243769956557794768075068944771589675903685021841711421236157754512122219/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1360123633082079079474565160677499427701161044791307793680990483894805532489/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-398062768962472233976086924905009571239762685356151959361908151628995729347/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "291479524764869726884198539411524932421397657907720859249943399712122067469/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6444736655097035056468083219566463961728064232569565073106441521462856933959/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1360123633082079079474565160677499427701161044791307793680990483894805532489/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-398062768962472233976086924905009571239762685356151959361908151628995729347/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-377663679948877462950709606815592129854326263596978255045503167623227809721/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-34999299585264044338110536452601305845574212168157721977441206546100379959/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "142237734610336319437208690529082048963142905455760902457819349100127616431/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1657001717412590338755454913529190174136644277701541782430796767458140085507/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-142237734610336319437208690529082048963142905455760902457819349100127616431/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1657001717412590338755454913529190174136644277701541782430796767458140085507/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "377663679948877462950709606815592129854326263596978255045503167623227809721/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-34999299585264044338110536452601305845574212168157721977441206546100379959/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "2295439908826409652490697011327851044334912599475078565730810886267400393071/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1087093972094891228774489565030961003373586460022587426607183728838785749813/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "812895020894450089216679087899848403846946592273116952695343322056448177787/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3943255921195539009268729934228690396036893649596949619988351763284979768539/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-812895020894450089216679087899848403846946592273116952695343322056448177787/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3943255921195539009268729934228690396036893649596949619988351763284979768539/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2295439908826409652490697011327851044334912599475078565730810886267400393071/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1087093972094891228774489565030961003373586460022587426607183728838785749813/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "252445909813683725827844758392047482556121615872953373341489244656519189273/2500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1070986108181090516254082177353806449739350847853619807741781288331620007957/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4346066932590432205445054692237381344078712665876226076001453384718190308311/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1998743419435029920717087507023821746244617545871208489436845065317654308347/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-252445909813683725827844758392047482556121615872953373341489244656519189273/2500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1070986108181090516254082177353806449739350847853619807741781288331620007957/125000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-756935686237323788209979041151862318396974138898119148144470430697861840051/25000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-253788709490709645117540091844028095537847317250397057124435479663591016303/3125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1296205559070935907535626918444256336623094248485524004362187322128620526061/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4505586969000085235914833023137666449285763725579894295995581439127134773351/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1101273678953066738914210309483736774335051805258504121616678054749071296933/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "35136417277821821276623092865385428310157085795388218729001218306563524461/31250000000000000000000000000000000000000000000000000000000000000000000000",
      "2416728256467861916103425132849884138871244525403169460270015721865077364101/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6227169703084241635307792015567672597449515271285655163634503938816234568543/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6034989908809598583394186407848563176099223868750290530641690832913722049379/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "602719362386623751048322495104693504615014043134693089403821017346982883509/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "624088339826489690323452570549089656183639041097651171098989007008403051629/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "104669601572098230085767717945698165469327432935353373189870424144543336251/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-162640534674147630542720898634785076347084923395633426725181044896646876103/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1646484219282312235614601549022260413171265545495105020438908179308325549037/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1669864164756036360837971560411527264114007170370332071839242050878975390929/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-363085776519006006454488628318834002801677351647236061103268780036975223701/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-568558741107342307466429318277073309196264386670240211614293277331136002393/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "289306828931327858933846058721527837643301549003353943260055092711336071873/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1474395309424544411894727953334729075322414644173984867911973416135306495007/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-341236102236461099797456067865913296296001153018848181788642400855495335203/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "1696401287846464570838306028896337282511709890580657958066168445346209400161/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "92987826141729437636258433763722800775305497257662776420845373935236902953/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-408850797740208393365176938659157415880416049813637692544292946791714232453/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1103708830784036036736047755649867448089545741922884552852073660398152122037/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3018857948083601430851705299181142567632614367020375458678210575687734125331/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3254099062089079037831468824759822147948739970830698120039215137880197508363/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2985056362785654545509294196152139126064562604335470342273904350985514075771/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "8076894982237743509825585559820907320979674341827074898309138201473376134427/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4268883734771710801677345139280139091696662918590491286528355413614232347411/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4674039952733862781219534965276669692265035733329494626995753793930683699761/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "2221835961693338116894009456222082237643433047658818396896898274010632370539/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "565723793380017213998228990396338286000860582280138989372561156085207175853/50000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-9733291668336868671925406390284538956125609413801437848751544036881822734693/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1819010038828007611415299699481916084338223913183086277919287994654246989053/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "141187265007089235591497861202491159523793048714925984456501033405970748683/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2454908503385552782122650244398829108000528502118361370393987682359413873049/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "5314713326770957649452012499809358439037232863832901810041600748712674899053/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "346006839411523397914318573703240826397582967363417471544486827625013591689/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "4512054127721680230392227358326190752793275882559354980807753148982984041739/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1499584542706165925396311193341209373203059694998906447993293710229824303639/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-321951796856743807760161879682027026383742482406190129202788831913847854201/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "1445069654845723437117215750991732066064725798509774382913114031381873397989/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1343533820174057056777035451356105778129295998765558753488449624379818772379/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2328221280597021709991266375451858058631919354398578561564702556448288717273/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-722940488889878712812210889730222752188088361019001019110317401872025893133/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1710057231088477360670014987079236422569832397989198588459538576560233845179/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1465869888083005533640379345660101436533713381983053707841405918654348335687/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-819486808062755572523963449623613369329366363993217981882040633444217790079/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2683938543074287253043343426876354527632841055681905094021235366865432394811/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1142896212288391944794881640063918533466390339508572569711445922630439133041/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-392522701400793340844882007812976355303942248779973631033048164419258164703/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "-3767622067641682223476113465467986078461808679855325553439854707771326021919/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "297858406031897755385654533722815401191966936745475719052065170651992407147/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "1194414864771381264574794193218603312777186793715905003891507998758425427153/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-323038841620555828470502837007915558202689268437586484992964653028008558011/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "3703942485667034954206388875842358534905763351762275649791249041919602130979/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6219402908638409949419779135172757171960287247751833988536374632951411870379/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7505253571014640606238472314886617904968208888766673722978003713836961850379/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6692903389385828956726877323362439271812121260762668142623654661892310245419/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "2204759176703318475341762209525215424083815087144722676258442106549459042069/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-632717798676128522053907470537628601318522461395745389296637529087546594391/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-136520706515495838254552649012407891362563767784136456818380183790899782037/2000000000000000000000000000000000000000000000000000000000000000000000000",
      "6788802845831866754276848002174691801587333130193698652181122751158207006099/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "8439125754103300707851521067067836256131788820062417667706866222184976158137/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "9733291668336868671925406390284538956125609413801437848751544036881822734693/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1797832660965514772812115855942308474797365615994250205364108394403431885117/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-141187265007089235591497861202491159523793048714925984456501033405970748683/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1438218614410502310562210994790559449260467323697184609851602545136715333377/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "129689099472515822898116095315987608093462640704226654725791581255381013079/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "8626559133651020845167418924802638350651604038228582955947146658066371306451/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4512054127721680230392227358326190752793275882559354980807753148982984041739/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "214645735067294816821643990276955888634340574214239186581428180127037008781/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-300249343210795827118587796856206720411263567741918245150828022033539334117/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1261164706844018149586636653462881151606105566309066641215237284942234091539/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1539490373850831830028758500315708563653775719071036076700970126962538638529/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1648449229287589333311819349771772556224831629475504288564750615375242527249/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "6007692468223368039118187927579052471860730944077432394395079034515828209483/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6061628516941008788254838365290627872808586735684399805906437449458960439789/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-320263339941927153628557781901785827504575877543303974258887621021819326061/4000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-677246466657067094447571924361072471191958343571202605286101054617694309/1000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7728742841992427755251067259937113104526388013847304513061489453754744692113/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "7018085477352735537262308352327300141890713271716351375677109573375074620911/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1717543160979233806810347566712596096700302697436297463787008098257719185871/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-28041681136064921388995566053231869743049600108726152838656943556271985777/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-978542922724528964831223170054341197205607487385378621596718714583839347791/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "15690677162372590853528594830914315703791134946576991221719496730251619743/15625000000000000000000000000000000000000000000000000000000000000000000000",
      "768967049131943559799816376815839229570519252691553925628570961465000535269/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "277893758933423706258777214720430419165732754722765468691881521511878405329/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "88925173737675865545434027827373030480154571508202078588970204800721897537/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-113666252757695877591669995015395191569968823982103480549713059310372452781/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2318183238795105932370122481473223411940932591108304221545118315153923531299/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "718760006645005385218386153116587542171516430632526699331039539778075052269/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "632717798676128522053907470537628601318522461395745389296637529087546594391/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1608287884751686715482343787277140073888535762026282717732107913271100187601/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1111141891174534067410075901330485441082860360838636855993825112944013385309/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "454357741499995990988075019316550131136626097445381608997245320892252528669/250000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1099216406275761737124785059886812941696740983791955923767341384760208138839/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4089085306595100789543679618190460723373816454476421512336142431631466735021/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3737245709580558244548195893596868992059549101774809720521688749571510239107/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-626016688491641432530156807370643497711648729234400779328676662147089481173/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1817767458746573602895594229446163563090411252607447418931537088662686774943/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1022045259353717975686614901370239043136346278042253633481897398999776198247/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1151480750248935464806797478222239559537424608275653394447482851931141279057/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-888181203903808439069135298660799109190501698028282928310173005773283864301/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "756690468423305667961897066717070086314449674143887679822960027847959206341/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2855948226921323750482170766786027427157035185586467464146101963473280663947/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3477302831948052748673572209717056082552523484857914888548103759720464360173/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-188790255660463922468792432196363001950788101299761675047448209577990221757/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "667351399113739033766426319354896481661977543781636398469330231349022145073/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "422738881055834932870318841174501069057892018945819929769631355876577992879/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2832793687802897745382019203994256230803735802148585986647840969994937578971/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "12723186687603664986666090545129249939219847740523277369276149283698041467/6250000000000000000000000000000000000000000000000000000000000000000000000",
      "3426143754112683296421660292349022489498429048485689094406129362232793837841/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1422617081588121066663889375215279709289333847795402835900928329869204534307/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2049778401706074666051163119553452239031106852611447836696679146298872625987/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "9620524340348864905219386437785553435374424928687965639274654503633432729749/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3790094708245442225712373896532588023503100461022129439095530472040592226989/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "337590350114729244599896827659416862856961267357336537067539398354431006897/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "948626733608273587689372524617986441203252119883291914521241798883205298507/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "9322234759411287126699769749033642065705634403551547639337726173188797889037/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8036559549758533938141527991838788654392904448273308382310291455034461321709/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9356811584335763640018755595564537003824290488276008727857104354655510129703/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3964056993163261355800529383103589154253724779489834476382239351686137298427/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1399683949824782364732115415301985391514748027473497327537075727043960645531/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-671694792127176046687572045675174928140196561677644295931354088966067916223/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1114638744457889009961212212489931961075213022308939816957135913122855609779/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8196451892055752532326350391172203894394146393443879738641124593057711056857/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-562373120387616553708570118676708318429163264459075523993740937776079752663/50000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2022972187452207682501449438235132482211862958423650965228368136519717709779/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8006997826663522265246016036194466514453377352214829577333681439298280421859/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-349419782407089497055281883852970321368676798061597824902271404997667352331/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-427315476986574124839418222969595706031188911958749297686034150618539716639/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7695673580310667186636782785372731165182759729239321856810220996451347930697/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-165758749113890548368095233961964731245343165757002967543334330023709921097/400000000000000000000000000000000000000000000000000000000000000000000000000",
      "747044351745526766701994947072564845747036696734204536930083446087343603233/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7355081171406660840551200090509616891952482679743331069447277799355730826939/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "7695673580310667186636782785372731165182759729239321856810220996451347930697/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-165758749113890548368095233961964731245343165757002967543334330023709921097/400000000000000000000000000000000000000000000000000000000000000000000000000",
      "-460227594367457864365935538821531789063904455216582041889397976781420129893/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4181780666103866797182647612699014769311217443769545950328643992549912357807/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-384609992995167361330228836888693345911897050859912742776700330792731064153/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4072880223704672935913247078672579331818613338011015048400748141617913432027/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "384609992995167361330228836888693345911897050859912742776700330792731064153/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4072880223704672935913247078672579331818613338011015048400748141617913432027/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "460227594367457864365935538821531789063904455216582041889397976781420129893/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4181780666103866797182647612699014769311217443769545950328643992549912357807/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1089893458751119440132644428534540623104114717597165915858631596593860201383/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "332985058309470114246236668507703243114370802955323069175960925295213456627/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "411374574206577942950609021429046277627296171475173580196390108750181340401/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-554353345504391610489981944499092023134821960854243372145106475199593030477/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-411374574206577942950609021429046277627296171475173580196390108750181340401/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-554353345504391610489981944499092023134821960854243372145106475199593030477/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1089893458751119440132644428534540623104114717597165915858631596593860201383/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "332985058309470114246236668507703243114370802955323069175960925295213456627/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "51726646108387436058553394998568961517988989720712046800438850726751128323/400000000000000000000000000000000000000000000000000000000000000000000000",
      "-9127249363193196589461848301248801815615282466541503935055717908341885717523/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-292377068729906680825394367463474485323109820376494755343612328396794588671/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "92511903409871566572749176943671393615076608203237834773700577789902799707/4000000000000000000000000000000000000000000000000000000000000000000000000",
      "-51726646108387436058553394998568961517988989720712046800438850726751128323/400000000000000000000000000000000000000000000000000000000000000000000000",
      "-9127249363193196589461848301248801815615282466541503935055717908341885717523/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "887942162072490711074698258311997745086102527427067574140883387736656797833/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3706075709637288411287080355170405933809086133060247872041081146961125111301/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-79924554764625775875937261868219150370741309352459554009535567312934622471/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "232865553213690182491533571947394292233293535836492769974283642554615703099/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1828292926123161706787786116480961100863818092828621889684625649768710709463/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "58652594061375782431160575077793068736595271369024474144767925248583479377/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1415011875079813279966206074911291083190154625915297714744961929396302184477/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "896907212300585503864336950719153847608751084290953650011932008819800023979/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1050248783008228569467294973292921531176385462908721403369255980138885471231/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2417226533308661863433278338610569415693211593966955436342880450456331874921/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "645255160215877603591887237565772192311479684036916057035067462021115381219/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "884014299462040754412552119535658617348792729208683246009028630602282335609/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-633732910381419940368928662997692758061803296738561172021762436721813952251/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4956452762737547215087795488694842474106432657201706996574927073293940434061/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1480412805752726744747972070517147635546430760481771895567292365554324371643/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4663799363550629897398173463674206273673171021846891064042373814831854664397/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6458387531320791089439613417489614785286764972054319454450898777052020979/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "1312704134507754815235256892147790456220682795596429629454734804203252458709/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-686667127669252455487454145430274989127168155953361548457550775162103732959/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-849828833623649979229103486871296263738669651575245607434700314121933869073/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1026741587509480795438691606327991317215536032890538706372449600772154746559/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-102090115712189126980255248337649143702339561628435125284977017167237225381/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1298215636234786155294214426160645592042415318331093201513533757150260733469/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-153334256525151344551146485465532633864369742186197400484723247587801478421/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "855053092039580070265104808080446567907859350739553365793538957869991879567/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1801251912700854678816295972345516161347583786929046322839175795387194526747/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-622166885858479355148485812466611813793557326591523908346413172229031553849/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "80106735743584873102577749495788092891378268668005126788494087676351235819/15625000000000000000000000000000000000000000000000000000000000000000000000",
      "155599447887289587876932195656014125896420200230597333308887237259303597951/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-270665086531468480219122005809203006229346671834778313121011304635608085039/6250000000000000000000000000000000000000000000000000000000000000000000000",
      "1213208780748055328730864364563377179801512031493786594021262387952582589063/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "2918783401117796311458244512196616828572173669894215491719507309189949925323/500000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "220982163577939972902733736909039706127720157280807311499100136425932879517/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1342717378233164028577621188809706722299409293792094318273555126334548269079/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-564798549422320660843614502676349284539666646584376205088555496831906648563/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1654525607481813571648083700184617233277470849035109004553883922103675356343/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-284252469516282513599315430018266011050547369409027640279736052714673389357/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3946724862657222716030799031592714142251972346186427140896595683967253502911/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-286711326204627700481024766865189414861820423716857556881755512207826008683/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-350307078546209619796271533115163471988575113537597925111293270824365911863/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "9318705010142556694254607341404412739560324795773830189441631289370624603533/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3513995907545324170495585055079301501222720906811360294434839393153325529557/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4660383535600942532417766078432168472463398435405809215648463048144045481563/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7804894190008484626505370112150974326567088006542347882196293148278152738677/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4927328395328270615332101704523888162247220938824974869087826743529901459811/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "448366765815901818185074744033915644527338737871498940835295612205714510837/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2871307334151968970179873133033476405219915997970611840236460333690969842289/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "75149745103347591862072502108895289596115019731805520286062549811453600367/4000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1123026245170274280002165773962781808091381339555807630513194997332258506037/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3477402583089902075481426248878799194108893924890263041453343872645133051307/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "562974750483427034902376705561121684955586249758562104698109449623972765317/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2514560789511217409727842650860433717105438948042383890102769350618892116471/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4154956115717138404039319104991959150083444367757192459173807195662229071847/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3937156535455788136852299875838692721629371266451392024285655894247180897961/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "633303713658138771108849218180321505391769377550001757159278392020565718661/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1688127346902063193887442337623819535364430981757541202537691281617804527387/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1973529925169252875539114613407122186106364328805966575016884301138322620651/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1269786793337520518572277356481357491544669198159206296450204258219961659649/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "51235746213745452258687643367058799291793804769315595293723287859164097551/2500000000000000000000000000000000000000000000000000000000000000000000000",
      "-3726351812100000729525232597938628164391771002740891673116728075134308171503/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6754864867006250914126746676179175804249148678755809672845794280897560406181/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2374214834607304850437731377958725611891658078514611468527517361081449259049/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-594662240767035057947577796024939552356817601592911768664094669567578550443/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-453835137876965430035082568042627753564354978876615293953584458394602201467/125000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-220982163577939972902733736909039706127720157280807311499100136425932879517/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1486914775812316787211624584823515866835869153922573830477634974688460510511/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "564798549422320660843614502676349284539666646584376205088555496831906648563/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-380230411207689969223712973749106923468798187935149846150327023487841805151/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3829562102259873294204133591789760640528416006213094732176206757425907207049/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1097497900092650600553908360100642046889386966908510731833214673628710198723/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "286711326204627700481024766865189414861820423716857556881755512207826008683/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-584680816849054579361429661871108064343719771207205807318151543454954449039/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "4318953948827030192775250007740649421825120373680849914630723892062211693481/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-570385397801920227553714878875991655496156055423008708239695151355051498029/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-32243858083789421302128571305182881114572243987003439498707207128889141601/15625000000000000000000000000000000000000000000000000000000000000000000000",
      "-871351692275489582287974641882264916245252544584901748832383559366169427393/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1301090557000386492789960099952322545222023478651422513182583265018665153783/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "504057739634933669525604634466517217023616565104409989531985909591568072607/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-609780964851409880143597821899008040201381186469898816022036936316730665653/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "5265708811120124592319339604034934090898731896769795904924580748026735757/3906250000000000000000000000000000000000000000000000000000000000000000000",
      "2097262628346492045818049160047912639352198230604735866636397868011907353947/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-228464035866730901516275130650483428290679388105748209699215957378890939799/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "4700780623027952950190114672012315094804976274054317588771797255787702755811/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1166782020908909160638991794372167564166624852759557288325012940027889617017/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-394943757577726317056867348036661331779024214554077714753314348251465399929/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "4448271466627651162964287669831601051347784959507426251940828295652886261777/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "286039706534513851704408694196098536587311744166936459132365512024293994191/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1516806613889443985215021705495938545784064714232460153352805651968895668179/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1244787424948102053565126720212419912130239236070649858136837688286317799107/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "2904448653690361087889123454879278277424612407760878869413712767159208441129/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4196130647928606830051737044606831734167039471950162375121202730268083171209/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1654546726716208297896473577868822996662698821339396123612154155711264695881/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6754864867006250914126746676179175804249148678755809672845794280897560406181/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5197407145869613440549148366281268282401482002356714819763968219790286527149/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5056236014944354804504087187239304601125156459536962649541944905499489972363/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6713857615949110480830466365072898122527726457085553815936669030822549343291/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4390181446027553347983625172147537472343567846569192976995215628821165486033/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "440015999044561913497879504316251132869383880737431359816322794256755392761/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1539264479661786939400528416687893934844100278461496797279451277152096778049/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1608791822005260783863665849214522497953762460449194303127780444779050337627/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1424746807305311387508042085071066446773107914545674235995842612767724004061/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2310520257857902167873346676908013460555388932402452893373229996426365991619/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2353620156762303615073781567675966828579350312450673465924700409303888985647/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2006026448090217655146489660224592305594479048500738841097893142840856104339/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "96097877992777263929413399809234379714225273288701418547280738507442262909/62500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1256343216104609886531780265034023694594362460031677680023898619889541613063/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-901277362646409170942430671721938961692055146336694532841323949599923986281/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2091058197579169011478557291765354706593604042884379484196869570431941056079/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "4704252657692296197352372361713928289656865328831778377342408586861357208357/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1772475156088708130860546612486267931524949722219445230260045897074648176621/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1994567208531504743728743773219595690293104035140463590442860141340880125783/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2896192240541354258942063003770855083411798995499574823881233823486762488983/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4594217948612654849609369506049675017156820352139942811179660521417571450643/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1430243642816174056182240613010922922600003641761977045638983066028188833763/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "2303182198652238991149848238583321473593770107381899196147172595630147875427/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1298374568727396376939885066758288434420124027626127047102375856278710623813/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2258162606314785303195625082279304323272167518080073303086868190550664851329/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "43705916225807754449184139132549939238584036806797880312124854667215581981/31250000000000000000000000000000000000000000000000000000000000000000000000",
      "207677190546474500413517370013546502677536861525593308997092800857462603613/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1725187032929433651649484832277189103593353714048114187779117855144200632993/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-10044763257586697353816451902985727372276395509889404772977415547138947201/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "2186261877756046277023741375629678875714835719201550838523061711285647780939/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1610996621585828929992268054505958196477601550517930062171452397547106799669/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1726689252658678608785725192926012955694597130212527504717662623464605882103/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1030743582370775171705391789205086393476300694684100877187156046391428865509/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "162926284298397225841040731394242526281760039637083215790190554006690706007/4000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1951443647355864946215692284633396377183820353991892933552157686818464728151/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2823982075261752987367810195993814640383295476969042562074548494645912153387/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-9249848465493640749299914859528745348865266991860838715888867902248311950153/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "656229630481579884117068721163001658323550147856528113061121729497662664061/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "313035994400174993428057777209190123638672234806277669699545806128937457589/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1627750443996463452780976824539741074540151296075235893825230171825070217249/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9922503733705757118786901271516660769282950230279521257731872234241072450563/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4441145481034126881858117581753747768845579545663571531382676788489303472881/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1050761839929350583271338699062793622696071692286463986599325135252195194577/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-68023035231149556444153013920267427014894988115135778285051326139468852131/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "9922503733705757118786901271516660769282950230279521257731872234241072450563/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4441145481034126881858117581753747768845579545663571531382676788489303472881/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4740839019954239307200790707385397692808550384107092287886856880342206311549/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6536780886453990042515288729438045903001868770927835557616700094536154318733/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "161549918880479258800585797617211519661785866470033187090831501794612240227/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4462162285651710536049077418117661641786217994257424524048974693286236048581/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-161549918880479258800585797617211519661785866470033187090831501794612240227/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4462162285651710536049077418117661641786217994257424524048974693286236048581/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4740839019954239307200790707385397692808550384107092287886856880342206311549/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6536780886453990042515288729438045903001868770927835557616700094536154318733/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "45292835194395622011673495183534291053143863813842198800275491244608278951/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "1181889310276028151808432447054683286855513311075825272997865007811929478103/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-144511774980187313743498112594835461991634931513385729840374320679130659717/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "487630865493509890051465951638114365903653144072556362040511913580942748061/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "144511774980187313743498112594835461991634931513385729840374320679130659717/40000000000000000000000000000000000000000000000000000000000000000000000000",
      "487630865493509890051465951638114365903653144072556362040511913580942748061/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-45292835194395622011673495183534291053143863813842198800275491244608278951/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "1181889310276028151808432447054683286855513311075825272997865007811929478103/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1456223424303453862924472308749841927371501445027947636226808901250428348547/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-214149014824018780732586591543558504506688147809623239144202522619016080091/31250000000000000000000000000000000000000000000000000000000000000000000000",
      "-980876951641715894538078712355453264833903534224806018002289967203645329373/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1111942966723448341581843499632467424332567506214313429108330352002421191891/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1456223424303453862924472308749841927371501445027947636226808901250428348547/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-214149014824018780732586591543558504506688147809623239144202522619016080091/31250000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "8585260048500745712638325608205127066033565373143396242967299721177959593097/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2583303091119431664272315241467397055253088041407433940227633250302736382791/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1063840212309801493221951223505499010745462964685875603810068170681795077657/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3066707518302680644169628451587735587530298907102850230218944834408917101259/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "694885379419067029289205357790583540126561382064524512948739917220049727993/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "1707417988001593660022567919108167191441927958767813592948056910861781380193/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "165260611184079099108144827608234717107186060905913135035641769202534161101/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "9114383661647048893347831576627417272787706486523089895026704785378982325127/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-175332636012509836931682019839049086472281098673399726396600432679503955649/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "152376357949995863070033994884400631431657069116399939065907975987924355631/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "3386747795854753513758075872377637293369150835122494371566634112287360884993/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2739056811262113588306707639935654692110475288377524454643773789117442665341/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2013187778692787678574803641541947499814445791548538302334910878038945500921/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2018136720695904628580284148197495220356977594051706627753167375537821734501/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1324043858070518752996552541026181334430618457217877557319467220786342522067/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1018451298961593446442682353477759530338876385416617857424582129107832241093/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3175678236391574140741026536283619640136959344508056827261250022281177400033/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "802337388443761406914961686066341964700213930439891478019771583120733385039/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3887355875394694584885232263683009589401103423143701299421945861789573485441/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1853451467231770508784119591113439158999827146584308019662711398429146816057/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "179701211197476942524099249155883425569787796224156058658805652700839170989/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-606181596991554390895579673971735591043869161734109349634496513525707186579/2500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-434546925758593368643056867747880662218241111113984497236573227784239065903/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1955403769751055770769690974108848472232764361367816611472735437433717973899/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "8400751038665892656532496064105964374145326450595706352821049283513823423347/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9007079907389638667490772635567293984090234280120570364985073391399097420773/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-129306329544798396021975969129254310025701641575173884469227761847143778679/1562500000000000000000000000000000000000000000000000000000000000000000000",
      "23092824159835242779897517661805269735745737013918798114418696778905321287/2000000000000000000000000000000000000000000000000000000000000000000000000",
      "590410700744262515698096147143158688602926921414401418964141026481807160611/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1850166824831999735902631545728600508367250196824099990553852759835530799391/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "381498984836192173704745267964462294761032739760273286158977032463811241263/6250000000000000000000000000000000000000000000000000000000000000000000000",
      "1568582371704868969637736344741262209413957044852362773398211740695371303463/100000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "8585260048500745712638325608205127066033565373143396242967299721177959593097/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-942016277410585183899629323245742217622327329713901605453091136439590543393/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1063840212309801493221951223505499010745462964685875603810068170681795077657/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "413671025410199645001116717088985363706986127384509715098358124337186636807/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1628711967379819448395652028538961904046150451183147898938785019044314330271/20000000000000000000000000000000000000000000000000000000000000000000000000000",
      "907769638161038211135352866065576239358038957891958705052176833327075569821/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "165260611184079099108144827608234717107186060905913135035641769202534161101/1250000000000000000000000000000000000000000000000000000000000000000000000000",
      "34066811562772765297094183417403738346969156266402481964030734964139701889/8000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3288984363641946584690240731054734097803871399712947611187041547167015675019/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1327132151920449666808409772098190338727406509947303329683560563695764604497/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "6764319372299119135283133000557939731847896538845957924054440202694903446939/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3952197486499199492472705720283749732764965201180264829978770873340505577881/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-718933097436029632166212293705975188153777480807785608789224118852035728871/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2527731666420789560590993114789643447807835446516382698055369852259220253967/100000000000000000000000000000000000000000000000000000000000000000000000000000",
      "414553226464061818350145205584473109070869216900557605976494360247562200191/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "-35234555113192127928792391924736219839082824997354331261240464960347960179/800000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2326811888833662702556319819808881599762990816350791240500299651316534298673/5000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5493366922429160292025932187353881613456797374056467540348879608323009863727/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1568720113341853005078712381263176162015484128518692450894665972566974249211/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-741246147786598231219589977824838296977824462454782930294476716364242748301/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1678293104433689202392629417197021783972564805356331831786986304816572686019/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-734434525761773310624417167096465067254047663458510257282689782620936606677/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5152752812385910084557021584104268689250337645198501665519076552752671759/1562500000000000000000000000000000000000000000000000000000000000000000000",
      "-3181800182477980635660293438713084370323312023591193386184316397265308312621/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1410399344547429989301387727371533276350861668567649979424490546218163577071/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1222314866803982586009354635649774783046747472108596127260469831981848837091/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1089594965818507956937515423262315784451365316123902498233298512350754694729/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "31789610976675002056509655475269222465287291935183979864785895514355305653/31250000000000000000000000000000000000000000000000000000000000000000000000",
      "590410700744262515698096147143158688602926921414401418964141026481807160611/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5491036711893165489509525945394654773317327913838770026520331847439297194969/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1892149537248336936123277420938110858587351900262242244913196476321853552483/25000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5156679188384668372236913591718602345155895283490116032445917673960422172029/1000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1274081207153206308312065204903508730463545855288218758173933334000193253709/500000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-552158881975783903714105810963181259055161300003288462371275865391560357373/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1494980811582981490203955064498597880492483488537580784282937090776273359839/200000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2197305243477338529132287451337080562980540090769466870575876521233258358753/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1624887436519252002366489251474050565131553788602805176861500768497853089147/200000000000000000000000000000000000000000000000000000000000000000000000000",
      "32714465971724206405839920288542436372261257393914824741944772905838945837/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "568116177493815032980864253081849483382236459454896626644113714657315870161/50000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1214091110079374219886765224684809873708770201429103056727076903144779031857/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-401676747230391497400636408913443755328024925835769638134924497786337900219/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "3292564925144688994481650503408518601143739093871077700927731019875766373277/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2500464767267334622125883463990202400347510688590912195861183823425677710651/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1097776530950164959009457391152072858932016312626374765318034845815409680341/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7263203982503863939943074179217990336601164822353736319957120370643908971099/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1167276882976578363740657711813043348356573303743606754622483983214785648437/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3681503329476035218057794959837416054347850270331238695752604780640177223049/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-519414527022287032678995161614409584979495894854528632752362930371021023509/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-250041486672217543295302250694043285404225175625568557065267907236742894769/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "2175933715340672923092376496979246558882291573375567534062555563842554181641/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-6543503619609768599714526150522164426493922334091576339785175185017470634031/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-317393057379817562252024136055241023068359242155602586583966342703943085769/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "3673671104783425210691712872660982407947656049767253015844257498659628408989/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-151162029231767922047265285976789311783343568725724742337946627476607547593/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-7712209530638152669142038027736079963902026202102440798091561828437784907253/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-154789526102843832771272927246305747242523671270193785557319411361400372693/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "13034469169143658028082824758580015898750477284129821145629373303552492277/2000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3167369006060505483258742137505297400188326841222565024402568087843312741219/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-258626298027224783510259050684718351526633520347703189076112876775991907289/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "2312943324985103857400692609066564098172429549791524465053695787923007406353/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "6465116072045345861456124009287427826860230269855848299178059702321793617277/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-529148236971393153036928605114765096992304667783503205050126944114726742173/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "61597150511923493330815627393928055067097646824287321675386440385656228853/3125000000000000000000000000000000000000000000000000000000000000000000000",
      "95314850936294215926174139732338101004433308611275835998411934701560146187/4000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4949683418550363744724388493332581637762509591063308761824274288483055083943/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-8220854505044666779213919402700525110712970100077562397639818634912237327829/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-564393527893992919418901459553461217574808278717999894232052910407890720883/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1076799729739723229933433347610234144777269917098665154314683965431105336301/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1001321385639116038555378228817689876677678877317066317441772748626978095833/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1312620402984449920186263598408689045696709125979833130464488821711265001787/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1048089502043404594546564246305764478753053884541954884512845631810434188959/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1860570244679984771261481823932802020803207459300355993799696464977840427191/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "1001321385639116038555378228817689876677678877317066317441772748626978095833/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1312620402984449920186263598408689045696709125979833130464488821711265001787/10000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-144083066723489124673417097756015484065327365337800414975952176236303601143/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5095419714381130799460022416616628203519255896527673087488705121860861524551/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1738588973177817866862489555496633951451648921299433710119141137109434663197/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4849650979904301076944160658410254035278121647836608906289963519897664038089/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1738588973177817866862489555496633951451648921299433710119141137109434663197/2000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4849650979904301076944160658410254035278121647836608906289963519897664038089/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "144083066723489124673417097756015484065327365337800414975952176236303601143/25000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5095419714381130799460022416616628203519255896527673087488705121860861524551/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "650898908300147682024512620093624960729254421214430922683684271656030701451/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "847598165864676535091201692104439772508604837069350708986369602047265711381/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "2535127428022233676109141846171945695765753421419766340936131206778445609711/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1039007618809490446472090866496291177142750100012638115194448467140188445441/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2535127428022233676109141846171945695765753421419766340936131206778445609711/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1039007618809490446472090866496291177142750100012638115194448467140188445441/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "-650898908300147682024512620093624960729254421214430922683684271656030701451/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "847598165864676535091201692104439772508604837069350708986369602047265711381/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "1744629447919086204601506227633773198390263837149263914749015590493561812791/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-127647093385630741967205805786294031446065007224956522361662323506446057991/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-909745556238830107182585109564059864690627641778183045562426176118800124781/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "349585563539617003444829207450893953169623980917763334914685337781529663927/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "-1744629447919086204601506227633773198390263837149263914749015590493561812791/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-127647093385630741967205805786294031446065007224956522361662323506446057991/12500000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-6411625740258610113206632154050482031432031709734709613315690104943953320579/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1510180839353304097819234927620088440011008599423485214203401383900760655463/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-616637304751924900831292857289001148221753644473176792188983076508844353719/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1157913774551035658494872769305917926665466906592314770253350614050147526203/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1373004330665792931013910082507290335955239244449365210869418860893617131667/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2264839003355886985094207130945600207639571654872925337804844617858443841729/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "1995867562467233796987021210636086281712587618222541953616738193994077540637/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1643313978873406667054490468248064785543029108870792762220625293108327264823/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "1373004330665792931013910082507290335955239244449365210869418860893617131667/100000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2264839003355886985094207130945600207639571654872925337804844617858443841729/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3192043012644438358402268459198660596521114240772859989915638852433378905439/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1356447798330409363656053317690260084867497043121531571520140873324355967737/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "635495834453293686017827630033833534625186804204837380751671314736941703029/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "3453960278918131458754273653496475613346792717711256820200782624740181374619/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-635495834453293686017827630033833534625186804204837380751671314736941703029/125000000000000000000000000000000000000000000000000000000000000000000000000",
      "3453960278918131458754273653496475613346792717711256820200782624740181374619/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "3192043012644438358402268459198660596521114240772859989915638852433378905439/500000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1356447798330409363656053317690260084867497043121531571520140873324355967737/250000000000000000000000000000000000000000000000000000000000000000000000000",
      "187674403847129210428718987491856250299820756974157020955308011352597861547/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "351031441692992638690054795223465842023161231892577495626128751990410522963/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "-34967204401554164514955360053730345269934624537966994328429360101239913387/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "2097773485050029480559536697198053909847963069482677351796261020672224769713/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "34967204401554164514955360053730345269934624537966994328429360101239913387/5000000000000000000000000000000000000000000000000000000000000000000000000",
      "2097773485050029480559536697198053909847963069482677351796261020672224769713/1000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-187674403847129210428718987491856250299820756974157020955308011352597861547/12500000000000000000000000000000000000000000000000000000000000000000000000",
      "351031441692992638690054795223465842023161231892577495626128751990410522963/20000000000000000000000000000000000000000000000000000000000000000000000000",
      "59670180360894506480950833368687554190951611231356098022244511562077668389/400000000000000000000000000000000000000000000000000000000000000000000000",
      "-1165902689275250784367869074275674592324237093699259532492143678345377445211/50000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1538886755189139405516412896767855814093335306626506072659504801316352730147/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2059567309559584044002386849651743447602833963361913676524901091421843629371/10000000000000000000000000000000000000000000000000000000000000000000000000",
      "-59670180360894506480950833368687554190951611231356098022244511562077668389/400000000000000000000000000000000000000000000000000000000000000000000000",
      "-1165902689275250784367869074275674592324237093699259532492143678345377445211/50000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "contraction_bound_exact": "1561290139599323623231172776950609932758287185486602124799481924264639173542281205644690322982893635553081984798991296476280280099767795878069959749344235492376614101586717429567109957371111449/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "contraction_bound_float": 6.245160558397295e-54,
  "centre_correction_bound_exact": "1274790003361584371447944252817992711147059619389491954547442766427421283361805267060141302127/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "self_map_bound_exact": "10198320026892674971583554022545502979316076278739166809156492741352128554079928738605929898940264639173542281205644690322982893635553081984798991296476280280099767795878069959749344235492376614101586717429567109957371111449/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "rounded_Jacobian_box": [
    [
      [
        "14314250974541091280180223632801389895139912534867945328768337715982700661543650316192551991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14314250974541091280180223632801389895139912534867945328770866955764208420428954978457608199/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-14314250974541091280180223632801389895139912534867945328770809710008201247638440877938136431/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3578562743635272820045055908200347473784978133716986332192098740434676958583541104888666799/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-13775471224267841376814930671962804691355722469518818463457855717164302107812266525572165333/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2755094244853568275362986134392560938271144493903763692691150788079672824654924031133193757/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1721933903033480172101866333995350586419465308689852307932237307319488068968204435034405151/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-551018848970713655072597226878512187654228898780752738538228447960270467173650047928682813/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-382233064313317036091405168025573922892677771533158763178852003290238150984989072771535203/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3057864514506536288731241344204591383141422172265270105429280068296051391896153318600044709/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "6115729029013072577462482688409182766282844344530540210858636914167944578743902916776139861/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3057864514506536288731241344204591383141422172265270105430777637533984310404114447444680423/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3175711451901416059318595574010977918709587483928984628093235103620171705112946966448297157/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3175711451901416059318595574010977918709587483928984628093777158089156317456477527756937849/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1254741872590521744572124497471299353919770105244127280274569976089726676495593745492888617/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2509483745181043489144248994942598707839540210488254560548167201512204827346608116564684589/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1254741872590521744572124497471299353919770105244127280274594693878038953243460065466753397/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1003793498072417395657699597977039483135816084195301824219247106374232109540350189015518179/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4023460102523766167088047531845305549067052420361053483010804486408127309416526139290052027/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4023460102523766167088047531845305549067052420361053483009647734655212075757456396974034109/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "583081029345408982141802171619091781103392938330753733169857052452281783445437691107961261/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4664648234763271857134417372952734248827143506646029865359373205944135836595791564265719163/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6072653963725217756147160248054742745684428038477822512973068588100920666340936392631148847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6072653963725217756147160248054742745684428038477822512972030733283228730677137136227117369/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-226283489387123305006348902056930764630652441072939096830125603890812935448423395538165807/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1131417446935616525031744510284653823153262205364695484150087729546127163553278045824401217/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1336948198694824622466336559806853/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1336948198694824622466329451385081/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4515870075271161990582454736172389090490948142353822164561371435122574408493272553910372597/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "564483759408895248822806842021548636311368517794227770570598798206855661818523062010420543/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "5501197203214393643303475847352932329470291996035725131057015417871127507630356077504341213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5501197203214393643303475847352932329470291996035725131062415252454531771186588323067821359/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-69473252353914522085973369973241/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1111572037662632353375572475545943/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "278768940077614362490030899967213091734746929380146743214419959350799452248110200111963519/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "278768940077614362490030899967213091734746929380146743214505242683707195872665259341394167/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "6888697115467178574980943022633716130335937269381409487382327381412487869866192096496933689/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1377739423093435714996188604526743226067187453876281897477047826767854993102598734619116361/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-776420922064482775765169831480130543900734751902244984299932934451436392008275412712326281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-124227347530317244122427173036820887024117560304359197487871565277479025843687396649479403/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "176273298376653860940221926281483364361001141843105278420574121528729294928242913145724423/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "705093193506615443760887705125933457444004567372421113682523989402432064745113588901396277/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2180658051284988509032535149858418030724602913049579751352596648079299745082349437362869/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "272582256410623563629066893732302253840575364131197468927332320607487039038462225296013/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-512352860215862573903749761926947/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "256176430107931286951875242126747/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4953877484778172734813595736958632488819879300475343914024941141178545974164319677485351521/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4953877484778172734813595736958632488819879300475343914026211835156766730487415481021166619/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "-4215865967225851568641706219538007161180610433524111414229869254047856134324669590534074507/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-421586596722585156864170621953800716118061043352411141422896469829446868966258145501338613/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1686346386890340627456682487815202864472244173409644565691931572121757606016827302852550789/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-526983245903231446080213277442250895147576304190513926778625627754741351118147848787485979/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4050718902846043783130221620948709249128267633446612053136816605345680583697621442501709291/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-810143780569208756626044324189741849825653526689322410627192338120014481987347222423248301/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8101437805692087566260443241897418498256535266893224106271800055715470896039806985821506453/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8101437805692087566260443241897418498256535266893224106273756536176035091228908119564825991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "21687424680915821935707812340977971296505444399811598949592787833709347592459790621981477/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1084371234045791096785390617048898564825272219990579947495508511786579095736553347400603/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "5421856170228955483926953085244492824126361099952899737402467512053730323604433074374471/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "86749698723663287742831249363911885186021777599246395799572352084904032851092496155182011/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "6595376604929918979116962509385684171703078373766860752498555675867609935145036794607488837/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "659537660492991897911696250938568417170307837376686075249922481145156461646895006144385621/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-127042423097917712441604645742745798872831505308124397334490834547558427582050866500485943/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2540848461958354248832092914854915977456630106162487946667196843072580199064740650147661/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2540848461958354248832092914854915977456630106162487946664417961116979149039927270113213/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "25408484619583542488320929148549159774566301061624879466925955729067696016658308546562319/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-525257078081120358369764689041134292974388294258469167696928405400236253063913847946590143/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-525257078081120358369764689041134292974388294258469167696651674334456394462650091957080393/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1649239271114467962454119209326012488076736453271427586605673581586073354426457597624129009/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1649239271114467962454119209326012488076736453271427586605477367434292705235858104408343937/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3137569073077450373332367952053381285802447023789363241724338473379817831887184283068049253/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "784392268269362593333091988013345321450611755947340810431394685791573969858511722847216701/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-6595376604929918979116962509385684171703078373766860752499281910658622094413175568266245833/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6595376604929918979116962509385684171703078373766860752498498576660552457200811287762257213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-173591094698772129076615794506511/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "173591094698772129076615280930929/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1100239440642878728660695169470586465894058399207145026212390219387478159931252505846764021/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5501197203214393643303475847352932329470291996035725131057479573388268479160681871338342467/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-6070119526848798620747197820344549878728690079508391584802399152071892778411343356264617879/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1517529881712199655186799455086137469682172519877097896200450313878147281419019889969642793/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-377320743379758608475795215526509/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "377320743379758608475793037227959/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "758567380915105718755960436553273012265602830023692748859799293541224027924358265923292097/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3034269523660422875023841746213092049062411320094770995439491375246199996828640418339152769/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "21073502304362929162771160678380002943130229343092750464804328568983267810694114310192183/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "526837557609073229069279016959500073578255733577318761620295174272400639294487034231898157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "98779970497054418719645494897861287741714957428099620211731859344420702349349827437257/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "395119881988217674878581979591445150966859829712398480858899753194738949421588711009021/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "11515600712976364649282665243837325554855758376668220448910881385325755583458525752090783091/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "11515600712976364649282665243837325554855758376668220448912515600370750227421788262329723317/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1830620674661089152512350938002379518540014672872042609780857611619389151350887583657809647/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3661241349322178305024701876004759037080029345744085219560734741300140859311698419731695541/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-460815694529025710470887981167982805211088176002090583889374341500083484975970486950259957/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2304078472645128552354439905839914026055440880010452919444965734673207256800525752551582413/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "9216313890580514209417759623359656104221763520041811677780295950137645958851696647609972909/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "576019618161282138088609976459978506513860220002613229861690863659803297991863507460912177/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "216998671245885818354586273969296748209896771722421056852773583823008018611765272962427487/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3471978739934173093673380383508747971358348347558736909648750989668734520087667190315702773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "694395747986834618734676076701749594271669669511747381928790583059633897807811602196058219/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "694395747986834618734676076701749594271669669511747381929835083107738665767370708598009863/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3564867270814839607133536763704475885560982675715252345210058458765464834304994837526994763/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "712973454162967921426707352740895177112196535143050469042202323863555499367039940149563577/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "4221618650661629631881132122691555644395558956028954129282872758752986407315244646954620607/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1688647460264651852752452849076622257758223582411581651713244875089876639705642037327298833/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3682405641647932658871437191981159/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "115075176301497895589732252054901/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-18871567669384302602048909401233304861217301449964866810971475147472116111671855612011052547/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4717891917346075650512227350308326215304325362491216702741409865718032202917445057016080327/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-535867841074168677712514594300446307180545650500778062242004010047898378613928856737655139/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2143471364296674710850058377201785228722182602003112248964096287887854223239248814695123423/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-791350608626396130115321098193027/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "791350608626396130115317543982141/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3285810040526861044399301112680797075779232275095121330352351287936071749432037595319610241/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3285810040526861044399301112680797075779232275095121330349899452128965335302043239161316561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "821452510131715261099825278170199268944808068773780332587465111176246729199123980119226967/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "821452510131715261099825278170199268944808068773780332588097573840012541984396227192867613/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-7235576702023537642321675839147039834598686937674294117356047461344483683514369924495296213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3617788351011768821160837919573519917299343468837147058672996697099729073574979268796311231/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "82159923078929374320265673212650578209383037269133549227914126296536660278128454503172453/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1314558769262869989124250771402409251350128596306136787648375917967942778155011649759790497/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4355936712070470436886970161190140197588741569073283474420650349639208598895938568875356121/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2722460445044044023054356350743837623492963480670802171513752258979626073070372791496918857/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "145405794548402479119297070235869806336320319770077528056881294947210947594336833332873929/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2908115890968049582385941404717396126726406395401550561138529310744587703814302669619279027/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-208412408444493890918292433771732627344361535622495013918991301739230859259146301752871157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-208412408444493890918292433771732627344361535622495013912362206522881362396263718024088399/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-5210310211112347272957310844293315683609038390562375347958628106704049212144457197544537/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-26051551055561736364786554221466578418045191952811876739126047999243781646203963866551269/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-99985526900483168170882342862807484189580516031091300168474446113460201460014697499769967/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-199971053800966336341764685725614968379161032062182600332692703359505016882616827828655289/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "199971053800966336341764685725614968379161032062182600332402598926124409858689845871758401/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "99985526900483168170882342862807484189580516031091300168619498330150504971978198525478559/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "7235576702023537642321675839147039834598686937674294117344038030002194562293473014949997307/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "904447087752942205290209479893379979324835867209286764669750353192718408546356930892240171/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "9605925233203618126387806919739403586542369576630166555729623561783692610084721674329560613/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4802962616601809063193903459869701793271184788315083277865783964687662681341546079717579247/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-862276501554631924110459412213447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "862276501554631924110457233914897/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1176525891574571839239652337245214438920341753582705838401244548440783802302602731270639873/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4706103566298287356958609348980857755681367014330823353602067060454646586827100183269616019/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "74303413747355451799639511894669388238654381688242516750396545459318077505739292953381399/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "74303413747355451799639511894669388238654381688242516754710139621448034583440201712428331/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "37151706873677725899819755947334694119327190844121258375232350201721933374257807482103601/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "37151706873677725899819755947334694119327190844121258377320992338661122670331943584070223/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2701380026746040153276886551717183/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2701380026746040153276876270835339/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "35646946501328699318868426017682420860321890665065547934712102486294962973247604553612957/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "71293893002657398637736852035364841720643781330131095871179997291668538512973504672809029/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1805138862175370953204500529077811777524865709673712503286755093273508996092803544126612177/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1805138862175370953204500529077811777524865709673712503286072650285115769570016015783229931/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1192684892251067156784902401714078238221453368967658271292660897064318601004125111904632349/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2385369784502134313569804803428156476442906737935316542584558722795881708108285370316085977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "10032784384590848219137304902132107450760968540088887887218512827821271374323371904682302161/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "401311375383633928765492196085284298030438741603555515488858921919113605207886102570249561/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "20829155731709152824751832321883172427251025457006288805077460541069169282279530543377231557/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5207288932927288206187958080470793106812756364251572201270454703203162493814647451531583393/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2247992079486139765276326210667900175803949645726193397008813353852018286297704577832021321/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2247992079486139765276326210667900175803949645726193397008185401456754540285466525177446123/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-47061432455827878505718989463755911631889523337709081347299174322931838897998531112900569/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3764914596466230280457519157100472930551161867016726507783513866897409166471317443300752731/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "257016449540870907350498142965215387487081311098024969695696464276591179005795245183208749/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1028065798163483629401992571860861549948325244392099878783080863678214621563190437843095623/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "333477300443404028681058226875381565998186977381819998651204232933123740686336646915470087/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "166738650221702014340529113437690782999093488690909999325619126425656086788898902153449509/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3764914596466230280457519157100472930551161867016726507783513866897409166471317443300752731/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "47061432455827878505718989463755911631889523337709081347299174322931838897998531112900569/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-35476489913001637963133131200996986131711815094035436715287875179980990512618269531833389/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-35476489913001637963133131200996986131711815094035436715236607300649309239489486899156589/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-971625436524033897718031065976371771451495003711712268326408315814333169167131186718102821/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1943250873048067795436062131952743542902990007423424536652258174548433592751780297580075261/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "333477300443404028681058226875381565998186977381819998651204232933123740686336646915470087/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "166738650221702014340529113437690782999093488690909999325619126425656086788898902153449509/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-15016048455957230965979922441632289778148742881216644071127816630711445106028148720535043953/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-150160484559572309659799224416322897781487428812166440711236254307610825092391961809134641/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6002397088055441849480186590844712197848098663936543765581348100081697543430012199673921461/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3001198544027720924740093295422356098924049331968271882789757831287871886533248084127216719/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-5139797632060914036645770462694084977054754640087939104815993327553269274402461967175983567/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5139797632060914036645770462694084977054754640087939104814202938467815682209605470119335021/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-280111778101071155513211930304849654303937325518988003273764157003425560312812850846872419/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-11204471124042846220528477212193986172157493020759520130904721046973732638073703649100143/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "254146878361628365124071763689820878351375382319664351445262913403202087579450207710231007/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "158841798976017728202544852306138048969609613949790219653336652833771111712074733649328691/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-166738650221702014340529113437690782999093488690909999325619126425656086788898902153449509/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-333477300443404028681058226875381565998186977381819998651204232933123740686336646915470087/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "579239338644509943233433902497920175423233671422486903764485178262993519028697869587547763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "579239338644509943233433902497920175423233671422486903764603405431644680583039033749422647/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1138709314303570540950332609893147811058506412404827654822061818967110096696490611992583117/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1138709314303570540950332609893147811058506412404827654818266847012177778289795930790223547/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "21264450636814802735772068895774370593637912893238841885596804962066129619701020345981006983/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "21264450636814802735772068895774370593637912893238841885602777372220676959679483860790989691/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "18057359707198217475355857411067604775636807673586766594015824225613121213032302635372044939/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18057359707198217475355857411067604775636807673586766594019044301238321139334476821288282691/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "962939442734206233801159402116659187438706588249182967181006683127950561730763351804207337/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4814697213671031169005797010583295937193532941245914835906100646850304264534637908615008417/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2424580977819771511640295266970114612265496764476704155951064721730230389363408555520604563/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2424580977819771511640295266970114612265496764476704155950100753038826478909163582517365643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1004593142631839473842474702912850834064865446430156293348866604795356251606573445508496771/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1004593142631839473842474702912850834064865446430156293348725093672755773933240550038730891/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3368035028384673439577228177337968263729470935365048427994883367512895676690024428804918897/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13472140113538693758308912709351873054917883741460193711976044816351809151264946287395266153/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3756463489898980829714796736998488277446280823598347461833280048480354395733927818149755469/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1878231744949490414857398368499244138723140411799173730916167783781059926587802733557365311/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-777743489334495216622613471056921814568945558321485615826123231925478737611656372577405201/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-972179361668119020778266838821152268211181947901857019782157201215202013073235529101115179/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2491692857680662297134608531775852680273344695063777913246624104557184896336471898142532867/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-311461607210082787141826066471981585034168086882972239155750502301799634481106184806785677/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3078015071736800178001964086191997634945992141563061492209559493448866089448129619884181829/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "384751883967100022250245510773999704368249017695382686526233393607962941076877560494673697/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1016558516844138359925077324052866728497261274635631491210978642047407359383132168963160497/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1016558516844138359925077324052866728497261274635631491210666352338234866185265194870913013/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-848279247279515841333738141133995986909900451121117266983214120322893716158972692212967863/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-848279247279515841333738141133995986909900451121117266983050823060478296044610047255653881/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "108488381947031147826783022124337042640076436439992114627168409296174693032144607053297093/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "108488381947031147826783022124337042640076436439992114628971399473046867245689644180364639/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "400082570128105512936135625452757802319016563848535626541431718320157615324847411616324809/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "20004128506405275646806781272637890115950828192426781327076910587455091345654887834837752993/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1250258031650329727925423829539868132246926762026673832942299937676606420924773228805804917/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4000825701281055129361356254527578023190165638485356265414339500127453875420177352276947143/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "16491865565364310086958644461613533634924256145864747412543918715618985846164164066892272727/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1649186556536431008695864446161353363492425614586474741255032577386660339867975460453318873/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8245932782682155043479322230806766817462128072932373706271908998072076208977318738101484931/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "659674622614572403478345778464541345396970245834589896502017059733657473075571247577158093/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-18994575365353688712738246978175959616750644563181789833309361835662638982643625168873584133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9497287682676844356369123489087979808375322281590894916653671043618782843358766254469710541/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-8550256758317263967703307322060187244391842684152769461697935630011511436710183477823891191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2137564189579315991925826830515046811097960671038192365424394533575704914507117491167206181/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "330323822462258840311560431610136908901269911217234407214516499280754193498493613707973829/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1651619112311294201557802158050684544506349556086172036072822106546750989293518128420770773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-11898662808306278019849720940435786002212308529049398109490621881232176730459960456302556133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-11898662808306278019849720940435786002212308529049398109486699835026457148633178172346593223/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-11898662808306278019849720940435786002212308529049398109490471389290576445522951055801034519/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-11898662808306278019849720940435786002212308529049398109486850326968057433570187580252955899/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2685804819464772440414553213289503555989749212946132546403555248331321180119733067511177423/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6714512048661931101036383033223758889974373032365331366006758203321886439003655963921050969/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "13429024097323862202072766066447517779948746064730662732013559188314096129795792500658280557/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "6714512048661931101036383033223758889974373032365331366008866729993141324405092383818547423/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4190057296782390613025550022236641976832618977213053623135981001463849527477089427454905749/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8380114593564781226051100044473283953665237954426107246267685848595989883635898154982805057/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-205239377880629310299306015560251/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "820957511522517241197224784567551/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-236757731089895097166454041756948140995869899359531363739160453358956666418373739473868259/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-473515462179790194332908083513896281991739798719062727478098191849972287134215219259156829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-423125459297272413488623278625539/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "264453412060795258430389901708039/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "17308734929240086413687858001521471333157114862751695535312313300407634250220702885582117431/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8654367464620043206843929000760735666578557431375847767659124358791501124270079647995204797/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2163591866155010801710982250190183916644639357843961941914058603649193983813430230214532897/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1730873492924008641368785800152147133315711486275169553531809318879708462825342034847769747/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-17815689588033795742579433624658096880900596391351710451042008461198042685881340524909830909/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-17815689588033795742579433624658096880900596391351710451036155227733298954115644011571133287/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1113480599252112233911214601541131055056287274459481903189752206914912103826576759878960709/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "35631379176067591485158867249316193761801192782703420902084256756585495957543512739087293/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2411362899763259716900811236772223071238802338418839110715070395898513870764398447859117387/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2411362899763259716900811236772223071238802338418839110714611717368516621490979042019781331/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-898554086241045403186724684027013/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "898554086241045403186724684027013/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-7125202089927570093802599764051/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7125202089927570093802599764051/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2411362899763259716900811236772223071238802338418839110714611717368516621490979042019781331/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2411362899763259716900811236772223071238802338418839110715070395898513870764398447859117387/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4367012985494671713837965037303387119466529379849344862929636894611797328852284350221334269/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1091753246373667928459491259325846779866632344962336215732562484885764048904940702454251063/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1195989741375342768350435569476908770516018734250702550648003068923284974890605077068532557/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5979948706876713841752177847384543852580093671253512753237972927794383756921482819355665089/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1494987176719178460438044461846135963145023417813378188309507048190799677745880055249970497/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "11959897413753427683504355694769087705160187342507025506479920159295219840781975973354084027/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "4822725799526519433801622473544446142477604676837678221429237685141213098122145689239090763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "301420362470407464612601404596527883904850292302354888839382908837052992899288080657419167/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-11619572349004346355986817793034468598299418440630159483467531436553760334725337452609367641/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-11619572349004346355986817793034468598299418440630159483462186741584649989429014968335975471/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-11619572349004346355986817793034468598299418440630159483467450004860171866097182196534670163/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5809786174502173177993408896517234299149709220315079741731134086639119229028585115099175109/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-187294456188686651063667283216971/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "46823614047171662765916852294193/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1390963520836012627954576826238806292843780165246114828686707918373622049440721224153100103/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-173870440104501578494322103279850786605472520655764353585785622084348142472389731323416867/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-301420362470407464612601404596527883904850292302354888839382908837052992899288080657419167/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4822725799526519433801622473544446142477604676837678221429237685141213098122145689239090763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "455712814031847719963657436241059023011075296988333358499628958187932079951089995333238841/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "455712814031847719963657436241059023011075296988333358499848434191275380087617824386220073/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "49453742892802222765858050259737606587637532435232720211342369267735088282214649285520999/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "989074857856044455317161005194752131752750648704654404235244484369475800473566833499582107/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "-20065568769181696438274609804264214901521937080177775774442451111294531300540305006107681721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2006556876918169643827460980426421490152193708017777577443752064030369170850074393182404763/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "5207288932927288206187958080470793106812756364251572201269455795094638353364459427538798993/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5207288932927288206187958080470793106812756364251572201270364043375816461020070659860607933/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2247992079486139765276326210667900175803949645726193397008235034226861580187953360094791771/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1123996039743069882638163105333950087901974822863096698504381860540955623197608871429185333/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3556479118779596977964203172330494424632705585686742784610337128891264218782758922384633423/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-55569986230931202780690674567663975384886024776355356009529623542886825543891400294377883/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2056131596326967258803985143721723099896650488784199757565617617267370808460193597673307373/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2056131596326967258803985143721723099896650488784199757566115824301787866712549239450962399/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "13339092017736161147242329075015262639927479095272799946048712780801991153475596146581441/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "166738650221702014340529113437690782999093488690909999325612333132193067713622273737347179/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1638183670339262911225495621012822385164384130083877390668314471645261279293717089928825359/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3276367340678525822450991242025644770328768260167754781337221909167729618739718919473861903/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-15546006984384542363488497055621948343223920059387396293222163878383033172188515776397745953/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1943250873048067795436062131952743542902990007423424536652304321379220784562478198979707493/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "125041822756770726187742242105403060079730696051836275477601349023732893704393669673025661/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "25008364551354145237548448421080612015946139210367255095525271932953559168069878119505229/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "3754012113989307741494980610408072444537185720304161017780991490937056953835923873664302087/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1501604845595723096597992244163228977814874288121664407112747609772429979992364940676919231/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-6002397088055441849480186590844712197848098663936543765581241044383479015613131301488570567/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6002397088055441849480186590844712197848098663936543765579622718273962300883377065111368217/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "5139797632060914036645770462694084977054754640087939104814328508289783423785695119058165789/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1284949408015228509161442615673521244263688660021984776203966939432825383206593079561906209/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-254146878361628365124071763689820878351375382319664351445331841711813895067394309149671679/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-635367195904070912810179409224552195878438455799160878613174290563554928128438681024395191/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-298742846089423866169673255089551491068733059256131292757523137875392335870153694014188957/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-597485692178847732339346510179102982137466118512262585514837359255221575332783227429569249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "28387344742983701065355728774532319708968935960665664267928843900406658301367103454069197/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "454197515887739217045691660392517115343502975370650628286999372599630977245120187808130641/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-9645448181291037307724541019374085914425383920004022668750105410547835747215511590528819/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-385817927251641492308981640774963436577015356800160906749832973077173293591309709530059113/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "1329028164800925170985754305985898162102369555827427617849821586309712177293488273700331437/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "21264450636814802735772068895774370593637912893238841885602436953331411742684691826075048969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2257169963399777184419482176383450596954600959198345824252350078272524624007428151397393829/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-361147194143964349507117148221352095512736153471735331880321358013424907206147084889552229/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4814697213671031169005797010583295937193532941245914835905097177373844843708627193237950513/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "962939442734206233801159402116659187438706588249182967181207377023242445895965494413042629/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-11141569531785298038207774530512361033489203903973679373092125481398835098643856814958325509/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1392696191473162254775971816314045129186150487996709921636422522270759187288925550685026151/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2424580977819771511640295266970114612265496764476704155950189839342767319130456469685528079/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "303072622227471438955036908371264326533187095559588019493871954428286193642764458433292729/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "7375013768720685439305598991452191843319165149703875809554713150014093039672410817079472871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7375013768720685439305598991452191843319165149703875809554864569117235593559647559418722713/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1170490755161902673800081814255629506294764662278566595747278094193662012381359058788146309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9144459024702364639063139173872105517927848924051301529272834496028967679031094813748071/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "6736070056769346879154456354675936527458941870730096855988161393101603302055523325593173781/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "13472140113538693758308912709351873054917883741460193711979255500200185253913997349521735801/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "680688108382264328015289538705534564878029583252432475240726233933719630639116565066798609/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1361376216764528656030579077411069129756059166504864950481586891089353683939348783924007427/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-939115872474745207428699184249622069361570205899586865458303297333932688645507914295123541/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3756463489898980829714796736998488277446280823598347461832402426706743494327501628429002963/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1944358723336238041556533677642304536422363895803714039564370378116511646682282482125709363/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "972179361668119020778266838821152268211181947901857019782626052063794611746664753760359423/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-622923214420165574283652132943963170068336173765944478311645530255720913284723128986319013/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-155730803605041393570913033235990792517084043441486119577877875121793644940401803746459571/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2033117033688276719850154648105733456994522549271262982421868404415564841873805335968237847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-50827925842206917996253866202643336424863063731781574560535539608892990231574734816704441/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1413489346013799677299417275650293034515805689754796596030393898217292165008704773227634763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1413489346013799677299417275650293034515805689754796596029937297675411929977914388793893759/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-468618296562385367681855003422035568150554470472153158495030691302395638043469935151330567/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-58577287070298170960231875427754446018819308809019144811865344041269728939303167126755889/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "92676094491892310491983169483550146629320103864158889538036853422673755537591103055843703/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "185352188983784620983966338967100293258640207728317779076156038716061181375905508563952571/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-40412892245492479183334313296987704113921765420508322356675862103089758779081395126765278573/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-20206446122746239591667156648493852056960882710254161178328583302043708450110847303749203087/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-941413073791677876904170502263612510146040288777154957991425130942293249525846208351530509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-941413073791677876904170502263612510146040288777154957989382869637593288218636624411862437/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-936493484783848970164489374023148303076819515755283242860705227258212249502876783142902459/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1170616855979811212705611717528935378846024394694104053575669070144023390962575620001751047/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1908227860015436440092684400294494132485131636790688570408393216700576065306830503236681007/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "19082278600154364400926844002944941324851316367906885704100030994983315611262911416376274639/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1999423366480643441455317363222623208401212689550662423948128684029287349721077753628395349/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3998846732961286882910634726445246416802425379101324847887853091133053255763305123910200539/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "5051708748258421843474783514400793677043035673770700541882328343810196897586404943471374203/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2525854374129210921737391757200396838521517836885350270943013122554903979809400133074181439/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-970760228646071353860951796343599522529268344176817416192787188830877902131450113321157447/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4853801143230356769304758981717997612646341720884087080963448912523768601018079792247402301/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "3807410501668328976632224595155049553749982333256011138807542919319342250892932664921266589/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7614821003336657953264449190310099107499964666512022277621508390456479718697956163746184617/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "296919383692940568609378153462180807978494312902562942964969682332668007727529229901719981/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7422984592323514215234453836554520199462357822564073574131117058458286938777462126301808239/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "11836462679235277305302494244075732435852847838660374631903652733817945720246505945457914101/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1183646267923527730530249424407573243585284783866037463190927207658880221112911910804142841/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2719531170215913003541639943979818935435868515632012747732588705723537428958603307807326613/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "679882792553978250885409985994954733858967128908003186933519475549800912256586005959914751/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "941413073791677876904170502263612510146040288777154957989397454325902425880338641211709447/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "941413073791677876904170502263612510146040288777154957991410546253984111864144191551683499/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "2994882538708206805521367773049400127240841421867310860344611014291546936512854883175923559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "598976507741641361104273554609880025448168284373462172069629770886872024813744000325798477/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-13518201071311268224049170026968877018771204109949535689654015720429688050798645166191638817/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13518201071311268224049170026968877018771204109949535689648262027639168442800394657565661179/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1767142835130116101611797765992393278961197551196164650664028562748063069830030826202481119/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8835714175650580508058988829961966394805987755980823253318067210585723482547095430573286067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-598976507741641361104273554609880025448168284373462172069629770886872024813744000325798477/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2994882538708206805521367773049400127240841421867310860344611014291546936512854883175923559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "257085547396543185581480763035458385856136761360745300327249377805750180933395284505881659/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4113368758344690969303692208567334173698188181771924805238897121868822804935499145508589531/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2538157744394748877321195178556030473708336543302097971647368416048278002351547153173603201/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5076315488789497754642390357112060947416673086604195943310066876051796135576456503774646659/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8835714175650580508058988829961966394805987755980823253318067210585723482547095430573286067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1767142835130116101611797765992393278961197551196164650664028562748063069830030826202481119/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1464048826759835595459387640601901088336740654976195988288641907126496160105882641537180739/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2928097653519671190918775281203802176673481309952391976579633192183648379977663026030015731/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2042244010875136296622172377034571172605884966576787080891315269267216345211259263950159981/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8168976043500545186488689508138284690423539866307148323559015021801374247641483488681681979/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "7108251297052897774825059981616734300939029603639235665583508136160369741448354028684513089/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "710825129705289777482505998161673430093902960363923566558413889932636301900304455372309893/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-77510908494868220652831817630672127412802195014429150140937763521620555803272858534330457/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9688863561858527581603977203834015926600274376803643767609889836842185930814780212160279231/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "7122330490560030551350938860346879019247464544049463474576529719510306436767903932770670947/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1780582622640007637837734715086719754811866136012365868645142355575147655277485570703255927/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1767142835130116101611797765992393278961197551196164650664028562748063069830030826202481119/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8835714175650580508058988829961966394805987755980823253318067210585723482547095430573286067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1727462878597682733233928848345232093866958152341587587736401674437052287611978626410671323/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1727462878597682733233928848345232093866958152341587587734161314402253783633872352767408319/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "383783271384356279033000725501709989347172856360390696707665062102604119175024152784882433/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3070266171074850232264005804013679914777382850883125573663715452219019582271639187538474291/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "8416729799794333754046362436741973031981697928877925922978870996625607795209412560441610347/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "42083648998971668770231812183709865159908489644389629614908271397126123425921620361077936343/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-8180478383195941508934399459222830608471457160650327317493747661298047562722179701018921557/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4090239191597970754467199729611415304235728580325163658710836539338170261914777115592085989/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "12447557252976907225093359833587375786172988375157599452036444335053500931453896850445099867/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "12447557252976907225093359833587375786172988375157599452038383238952725266840964166759687973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-49250774504061208895742034417793864874801133818550558772194973797762341434071503912669314831/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9850154900812241779148406883558772974960226763710111754427184290020873156935554782458849087/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-12292075109379123631169651065867302178594946427139935145392566351154622524199153474870721901/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-15365093886723904538962063832334127723243683033924918931727546779456870154054850316794912547/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-20076259025532191261415476368979073987920260017526845330546935179705858006954215011205200567/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-200762590255321912614154763689790739879202600175268453305253121842721992009586660938583627/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-195187313884205088759022061775706088862157891834522595924493788766220186264960747864660023/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-24983976177178251361154823907290379374356210154818892278314721182860729144555313101124057033/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "384194246223303050465842259389738699142250410157236991855910021945854979955666147942363369/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1920971231116515252329211296948693495711252050786184959279793275091455770594155198323869437/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-47418791673596498599412374357511880949439773125192955703031104668735862933622917389976367621/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9483758334719299719882474871502376189887954625038591140600706500738086196032041504869219587/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "36609948577797985673424380150642080615996600080707595810602779628076526066881295848595790123/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "36609948577797985673424380150642080615996600080707595810627566324600537944094827145012018161/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "4090239191597970754467199729611415304235728580325163658710621121903524729144969235089837773/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8180478383195941508934399459222830608471457160650327317494178496167338628261795462023417989/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "139926603642026023133077996101989731743311137280875706448316189292488989562257032027668603197/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8745412727626626445817374756374358233956946080054731653022963773321751282814361496952932297/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "154980670891413536034889114716909934073703310615485883882769845644546400471577019344600059/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2479690734262616576558225835470558945179252969847774142126180064667644307187313274962915447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2373113820779318570482249759371395085901178872149767957320486905964629336619287232978164939/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9492455283117274281928999037485580343604715488599071829271880135652953210042144478654771557/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-14749889069699268237880394748517235986865384918823762736382011290073485946791944129858443027/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14749889069699268237880394748517235986865384918823762736366848637422330970058673884645851701/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-19289816745922204153005232930726444114432445556202352993800012510098812661334989433306501279/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9644908372961102076502616465363222057216222778101176496891236031298430656429766834497545647/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-24043206512565958070596021156228811008414768607565121672965011626096471677791359164258802049/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3005400814070744758824502644528601376051846075945640209118123130108041156323802681130121281/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3691443009905464372401887744013695435793455984355293761553987511186212262572601530282669269/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7382886019810928744803775488027390871586911968710587523108849383949349646590538811524742011/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "39077952540712882667344756260312661415573187936327050654512959447081265541415194019637211487/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "39077952540712882667344756260312661415573187936327050654544699866022848365686776587267366447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3884887561108404000438321468544658064983928100420884324115845685359815974634087401423549509/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6215820097773446400701314349671452903974284960673414918581423460314983658989469799301886473/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "-21041824499485834385115906091854932579954244822194814807453759331243688723943710415485243849/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-42083648998971668770231812183709865159908489644389629614895107717766784954081262334373703629/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1636095676639188301786879891844566121694291432130065463498301319127505510146934662363537067/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2045119595798985377233599864805707652117864290162581829355978536084215133954265154129189741/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1707299900527250529416871640583008409867625824954019045601095597762214603811941656438446621/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2134124875659063161771089550728760512334532281192523807001093493482306683712721405779079309/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "413519603557004631154563505376380822604781421901304966262623709342264254949836897760462743/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2067598017785023155772817526881904113023907109506524831314322534390920817515191844928575773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-24625387252030604447871017208896932437400566909275279386096339599051822321853615874472222663/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-12312693626015302223935508604448466218700283454637639693034554012440765643760511521349038607/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "7682546943361952269481031916167063861621841516962459465864068454065245331460830106459051663/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "61460375546895618155848255329336510892974732135699675726960471241078630585528527784425991031/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-20076259025532191261415476368979073987920260017526845330545981964110143841367052245293664953/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-627383094547880976919233636530596062122508125547713916578945793745872292704557151924711513/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "24983976177178251361154823907290379374356210154818892278316044473059622955133091010116167419/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "12491988088589125680577411953645189687178105077409446139166940835938645015668598911579718783/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-13641833250723066204280208241924289063889934746005686254192710858007413041044669148492751/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-852614578170191637767513015120268066493120921625355390885433994831913757355358331500591991/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2370939583679824929970618717875594047471988656259647785150203677970688895086418478865241041/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "94837583347192997198824748715023761898879546250385911406061127226025032024109510690747807/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "1022559797899492688616799932402853826058932145081290914678092834985756614602891140153631577/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8180478383195941508934399459222830608471457160650327317490678060088335169728604807105391683/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-139926603642026023133077996101989731743311137280875706448366139897833669196736161574326050169/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-34981650910506505783269499025497432935827784320218926612079367441950835222637663605394204869/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4070526543071966394053059353772055917133008838309223037683290061520241397893249736476978233/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4070526543071966394053059353772055917133008838309223037683666206412613264801911143831095511/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1643110952457454903799253157362433376172312425852835573281503987799208572892586193071568473/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2053888690571818629749066446703041720215390532316044466602168752683566025395211578521830097/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-11453412562882895138856834841799446788719920807019810560792424901454940570120538023783483401/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5726706281441447569428417420899723394359960403509905280395677886399844132155182364356401827/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "11865569103896592852411248796856975429505894360748839786590314431769665636545510799527621841/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "47462276415586371409644995187427901718023577442995359146407881070478690236414423862659969269/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4070526543071966394053059353772055917133008838309223037683666206412613264801911143831095511/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4070526543071966394053059353772055917133008838309223037683290061520241397893249736476978233/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-58999556278797072951521578994068943947461539675295050945525634338047323221356468851107548367/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14749889069699268237880394748517235986865384918823762736367451342983986111511500801068774627/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4822454186480551038251308232681611028608111389050588248445824202063043502499456387382591339/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "19289816745922204153005232930726444114432445556202352993799187764443499964196697555067331863/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-24043206512565958070596021156228811008414768607565121672963848707474335025677619126338044553/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6010801628141489517649005289057202752103692151891280418236536989871616475676040373063850721/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4070526543071966394053059353772055917133008838309223037683290061520241397893249736476978233/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4070526543071966394053059353772055917133008838309223037683666206412613264801911143831095511/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "832668742476345774192490298784776009274650160553590343298895913609787471172949377873983883/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "416334371238172887096245149392388004637325080276795171650237314899372661567543014691482779/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "39077952540712882667344756260312661415573187936327050654513628092772724059986029979996284577/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7815590508142576533468951252062532283114637587265410130908806244066277969423188126692227403/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1616515689819699167333372531879508164556870616820332894266315317522291076637259894518453629/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "40412892245492479183334313296987704113921765420508322356675145769119898763371592436645131347/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-485380114323035676930475898171799761264634172088408708096388606564557885309682288497631419/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4853801143230356769304758981717997612646341720884087080963498791032579258578507473981223413/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-9414130737916778769041705022636125101460402887771549579913559725539819187324089866824857529/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9414130737916778769041705022636125101460402887771549579894520280259046190120738464151152237/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "5386016241423997710978003051877931915286382820107137198457852355290565008419235942243176911/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "10772032482847995421956006103755863830572765640214274396918142551300402060524671001116506969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-954113930007718220046342200147247066242565818395344285204993638027756940963747891382541041/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-19082278600154364400926844002944941324851316367906885704084090401433937445056258664051784087/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3160076159187057208039057061705710936586930563416951668649376672652874945107604654202822313/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "12640304636748228832156228246822843746347722253667806674599658131842742199029870476117988149/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3998846732961286882910634726445246416802425379101324847896400292935805359554329648399151661/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3998846732961286882910634726445246416802425379101324847887710166255822595651130985305687127/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-5051708748258421843474783514400793677043035673770700541885999581188234616140095750236801167/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5051708748258421843474783514400793677043035673770700541882355007731770241065109469638238021/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3807410501668328976632224595155049553749982333256011138810834407095511056302295708406343737/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-304592840133466318130577967612403964299998586660480891104597016596165684315169203140229437/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "14845969184647028430468907673109040398924715645128147148248910429015967213876826842144327383/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14845969184647028430468907673109040398924715645128147148261807804534007050054558916016672107/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-6872054054200788785599847811987306751533624409519298215929949546170993099956550026695091679/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-171801351355019719639996195299682668788340610237982455398047785955849249682361035806434693/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-16076839150259030537074680054942226209897488300148640853881919303183399152346838521474811/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-401920978756475763426867001373555655247437207503716021345072023444162045233661056782445237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4707065368958389384520852511318062550730201443885774789947602830056883126450796150853124081/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2353532684479194692260426255659031275365100721942887394978218586421274781135809007317440401/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-222132853032903055463283124425522946904344675113726114549503036365753727402422998593698527/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3554125648526448887412529990808367150469514801819617832791774935891306741786931313676670239/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "27036402142622536448098340053937754037542408219899071379296609687673750549897653376710423843/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "27036402142622536448098340053937754037542408219899071379307945808463962437300426290846085177/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "4417857087825290254029494414980983197402993877990411626659032178440666466868922762812034723/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1104464271956322563507373603745245799350748469497602906665018208430588237244925504495202777/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1015263097757899550928478071422412189483334617320839188659080068302306193322492350657489137/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5076315488789497754642390357112060947416673086604195943309403366636821173667089071435986377/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2361172708652944769377648310697316110553899787104449224041069688792296977894208480774569521/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-944469083461177907751059324278926444221559914841779689616236695996123835207801780481134203/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-5856195307039342381837550562407604353346962619904783953159289597849260586498519587993339617/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5856195307039342381837550562407604353346962619904783953154544415024020813880337033760052243/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-8168976043500545186488689508138284690423539866307148323564983397938155310372445368136869443/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8168976043500545186488689508138284690423539866307148323559292700932084318114075193060139153/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4844431780929263790801988601917007963300137188401821883808708304356238559366698415810164677/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9688863561858527581603977203834015926600274376803643767609693668332278287490490698602760861/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1780582622640007637837734715086719754811866136012365868645142650082731658794038423629846253/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-14244660981120061102701877720693758038494929088098926949153057082959940845403385052175879433/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3865279683388282731294905966822711730923133661012234903329083205745394114996159455096476261/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3865279683388282731294905966822711730923133661012234903322404044857390820395538738884772913/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4088635587250627502611577159042548204420857939446036811775182906278384539350928532220795241/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1635454234900251001044630863617019281768343175778414724710816604537411239123454151596243243/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-553172989016759081951451810225699444626770327758827719783651381059994297273432906648308307/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-138293247254189770487862952556424861156692581939706929945872813807630804325986099079309293/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-999497940018880004290697020078266416030107452745470860352597952515739068568068052753792769/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-4997489700094400021453485100391332080150537263727354301760512260621681914764647015627139653/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "23231189506249278878394605018050755560453074206227468534761891176943642544565694227711509/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14867961283999538482172547211552483558689967491985579862250332906788529755222307255294217/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-397824478976550650990346061583717967012596608380029278944365982896169215338508131846393051/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2486402993603441568689662884898237293828728802375182993402213720876595101861562768598609671/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2139314369281507357681051624943463398505277165363916912589511355283153568315759484648796361/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4278628738563014715362103249886926797010554330727833825180606605992063341970863117931165953/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2695764255702996901617006619897043801803167317403168900403671676066066486914899000319264643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "269576425570299690161700661989704380180316731740316890040385480216997086385952329829273927/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-762568436197931085162189889121920250263341088617188658287190971131546234318918872998001991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-30502737447917243406487595564876810010533643544687546331436979704433355212341627181800247/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "5367204153393602310948306894145856244401191809843552056184781335554548997007377029626271191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2683602076696801155474153447072928122200595904921776028093198006645637933313000568170905921/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "255172430747962059877524101142670750222193679440326905921408627507166344204325904471213033/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1020689722991848239510096404570683000888774717761307623685943150756565244641562186282503169/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "97414859393455696196941927326067890577908274824771062592383460946305268600060485093992147/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "243537148483639240492354818315169726444770687061927656481105723549397935786436543543986829/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1083079719912580886754890913181275224201512235332555204841562629825338679499247046318898551/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-69317102074405176752313018443601614348896783061283533109840879647751843170714957529522849/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3108551752885584669706713974177073893210669262150058129630942663809451171187618095882573607/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3108551752885584669706713974177073893210669262150058129630512762512091907557987069911076883/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6403448106865668239676257702402030939388742692895751228484881890527190786587186872019522711/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-6403448106865668239676257702402030939388742692895751228482044817698203433497379963900543621/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3150118224950073415183576500429382201297946259468356111791613646497266191774985810160597889/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3150118224950073415183576500429382201297946259468356111792125865461959484596630323982105679/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "3990065572351238590069509892709587989754943624099852308993016498877807874804727812831086667/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "997516393087809647517377473177396997438735906024963077248284918013755775169096677390349443/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3108551752885584669706713974177073893210669262150058129630512762512091907557987069911076883/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3108551752885584669706713974177073893210669262150058129630942663809451171187618095882573607/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "966002583950480752991088656997958755642388197746269701238781426458731253002565060336013531/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2415006459876201882477721642494896889105970494365674253097332848806390004788893804481098827/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "7101844147818503154579638125492512688475641182782211151269780913923936652155632386955859859/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3550922073909251577289819062746256344237820591391105575636377682492799398115582264603176081/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "966002583950480752991088656997958755642388197746269701238781426458731253002565060336013531/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2415006459876201882477721642494896889105970494365674253097332848806390004788893804481098827/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1387090586018765574457984663364354008209397535568767753067219630006122332797448582802949561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-138709058601876557445798466336435400820939753556876775306711839273052755010314883814208611/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "922113646096059597272708778944698134639319833457080077049197228823107289181979698398503887/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "922113646096059597272708778944698134639319833457080077050747535440156739265414807452343453/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2574907795868805601157881760819699306161226455005378276531564358536814928217308835141381557/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2574907795868805601157881760819699306161226455005378276532477671245663353136755357490411067/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2415006459876201882477721642494896889105970494365674253097332848806390004788893804481098827/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-966002583950480752991088656997958755642388197746269701238781426458731253002565060336013531/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "979348595574894192600335079257420295907593303137527460212434212572869839194108151070022211/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "489674297787447096300167539628710147953796651568763730106372435199366338659159655679583917/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "411558100244793530761194793993059122998871999078044026789653341356275423255872493558930037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "329246480195834824608955835194447298399097599262435221431833831977456027969987953100490983/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "20322612239685514897062606939410335723264129597131220248348180550607919146181781273580465501/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "50806530599213787242656517348525839308160323992828050620891776942415758964142648442812243/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3899161544178203909256225495692250930280126094580376596238458870364675351009047314784656089/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9747903860445509773140563739230627325700315236450941490591186024531333190220785550101083839/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2848829346737865587329951094395858239446830013045201294091857245963725243487793630123890567/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7122073366844663968324877735989645598617075032613003235229201748449077471039215170055031003/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2085869475550211004102504886687512067189021442464988337838348243622987044263759774385965513/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1042934737775105502051252443343756033594510721232494168919300818118511110820858681202497261/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8165008104619769470376130179333401632211585753845497404148502566567588581860073851257528263/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4082504052309884735188065089666700816105792876922748702074408618360403315425681981251354587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "7122073366844663968324877735989645598617075032613003235229201748449077471039215170055031003/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2848829346737865587329951094395858239446830013045201294091857245963725243487793630123890567/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3041838391139756763319484733332311399533736971180663864950161758580866160347228911559713137/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "152091919556987838165974236666615569976686848559033193247526325391582742527108888119132317/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-7974704823623690027993493752123515357916019557123868968890011895747270505884984723285152081/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-996838102952961253499186719015439419739502444640483621110371849048635793389024705061422549/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3039569314534779233136812646322944782511282155690254533154950465165283180109178244426266871/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "6079138629069558466273625292645889565022564311380509066310468993097819586587604188116743661/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1075482620272410293223512924878625773725143648506733981682268520085726862162699208657473789/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5377413101362051466117564624393128868625718242533669908415321655876771171575879210119965333/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-5872617618502946424504385668921989373615663094190198049188321652806702180025976458725225523/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1174523523700589284900877133784397874723132618838039609837526424716587600464281243461349361/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6079138629069558466273625292645889565022564311380509066310468993097819586587604188116743661/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3039569314534779233136812646322944782511282155690254533154950465165283180109178244426266871/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1658687017045464793563250899022378582634700015934302605692827629729774590957947089435959891/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-13269496136363718348506007192179028661077600127474420845538463098297092413713546853558197527/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "4672868860298638967106812930696267350035765407193158675253063494102275247061072102782451943/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2336434430149319483553406465348133675017882703596579337627615097825704576086075056865182203/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "-34772578578217515057725236666778072164509818950607078809514722566672294928534152046657076911/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-17386289289108757528862618333389036082254909475303539404752122131669163749420328853747152943/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "33491645779710679852174358984893749460600937429399630532705743727881410644420273707749454813/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8372911444927669963043589746223437365150234357349907633178606319055470996997075108397925151/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1975653929116521027207175937181863366045240179676378434322021816843971601978807799178765493/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9878269645582605136035879685909316830226200898381892171608942626287247359864756025718005931/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "5515205665686121315960782745372119989161319805603072689745021564452641905535946102330001991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "551520566568612131596078274537211998916131980560307268974566566049096258911736221444649329/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "769673765563436322599833121564071840969376035199248243067730414338910497449105912008224961/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "962092206954295403249791401955089801211720043999060303834695665542031244714374068638989341/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "9878269645582605136035879685909316830226200898381892171608942626287247359864756025718005931/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1975653929116521027207175937181863366045240179676378434322021816843971601978807799178765493/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2176860918999265968476162613577447801390013537599637908207250228351526120103268152205394949/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2176860918999265968476162613577447801390013537599637908208321663286006055117598994028341597/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1404161268006674983883106980088556228611732085873778101700952960025063924583770782254417967/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5616645072026699935532427920354224914446928343495112406799924152150285130348202783549702937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2181531989948241910037548470268598420532440546389409740931638482898142385373696905635756321/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2181531989948241910037548470268598420532440546389409740932543759883608052179046446781912737/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "7974704823623690027993493752123515357916019557123868968882761690054114486063348359532088959/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3987352411811845013996746876061757678958009778561934484445112499041121183466917002122221757/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-247143413841610093865025936811486351343085795888464841823404204692851241299446165374853399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1235717069208050469325129684057431756715428979442324209116873053252234654696197211121843977/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2181531989948241910037548470268598420532440546389409740932543759883608052179046446781912737/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2181531989948241910037548470268598420532440546389409740931638482898142385373696905635756321/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "454438596624130939141405154866446079455149626934531205300152191918560631960307624440233839/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "18177543864965237565656206194657843178205985077381248212011202455641435581996556889770712673/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2642583662815942366137610578390086350014184264483772619254334831223729912611157163117468673/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-206451848657495497354500826436725496094858145662794735879189587110320636603354336174445539/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "-10161306119842757448531303469705167861632064798565610124178071714237283889068571242300107679/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5080653059921378724265651734852583930816032399282805062087186974774913738425424542220807467/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-974790386044550977314056373923062732570031523645094149059588762542111654641377003329520341/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-19495807720891019546281127478461254651400630472901882981182891150043810042659267611293712587/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4082504052309884735188065089666700816105792876922748702074393902075746800966907906124811137/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-8165008104619769470376130179333401632211585753845497404148531999136901610777622001541544299/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2085869475550211004102504886687512067189021442464988337838336964061109939380400272779877669/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1042934737775105502051252443343756033594510721232494168919306457899449663262538432005541183/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "8165008104619769470376130179333401632211585753845497404148531999136901610777622001541544299/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4082504052309884735188065089666700816105792876922748702074393902075746800966907906124811137/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "458478097223364609174348902082282451719184531931059870992067293534165130930749212571786333/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "573097621529205761467936127602853064648980664913824838740257389806982343927577268752411987/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-398735241181184501399674687606175767895800977856193448444458599364511786237974302462855503/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7974704823623690027993493752123515357916019557123868968883814700846121128237696305899606457/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-168044159417564108316173894512285277144553695079177184637964509787779377385840550819488973/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2688706550681025733058782312196564434312859121266834954205899971548232703021238812279677759/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4538153209955060365344174018733234044909630980818663590434373952269603148623572197610919/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2836345756221912728340108761708271278068519363011664744107647152741544890143186649609/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1658687017045464793563250899022378582634700015934302605692333897164214719073063621347689163/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "132694961363637183485060071921790286610776001274744208455424129588215713887926146014902543/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "-34772578578217515057725236666778072164509818950607078809514043999461036894648276516820359763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-34772578578217515057725236666778072164509818950607078809504922830549585532726533227898582769/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4186455722463834981521794873111718682575117178674953816589252897933149849175729250246926931/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-16745822889855339926087179492446874730300468714699815266353072910319047919501370064915923659/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "769673765563436322599833121564071840969376035199248243067731971605401216171907309198343841/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3848368827817181612999165607820359204846880175996241215338774875835671385243489288643244037/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-689400708210765164495097843171514998645164975700384086218211935569300605117760432086508113/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5515205665686121315960782745372119989161319805603072689744991740389199653711224860084430377/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3848368827817181612999165607820359204846880175996241215338774875835671385243489288643244037/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-769673765563436322599833121564071840969376035199248243067731971605401216171907309198343841/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2612651758609131143674035923762927448131451196553917006221879111044163645675539835992082367/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2612651758609131143674035923762927448131451196553917006221661546102022959234057960644273909/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2808322536013349967766213960177112457223464171747556203400161737568409473585873311429207489/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2808322536013349967766213960177112457223464171747556203401706258556860940755769641207951863/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3987352411811845013996746876061757678958009778561934484441805302120677981536493776168703191/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1594940964724738005598698750424703071583203911424773793777875216779000177984838960563862027/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "186842837959037662455434267646024765697080351590873308969369158043894362185429685442699/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4671070948975941561385856691150619142427008789771832724376122193120903277240463967110903/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "18177543864965237565656206194657843178205985077381248212006285017842489043737292457169771737/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "9088771932482618782828103097328921589102992538690624106005502557270685908335784702342740889/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4425383912134072655611614481805595557014162622070621758267874351029838977474016771340935123/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "4425383912134072655611614481805595557014162622070621758269266739294301139145001650832741347/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "673941063925749225404251654974260950450791829350792225100920789671535898727617413562217741/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2695764255702996901617006619897043801803167317403168900403843319549893755863952644447165161/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4997489700094400021453485100391332080150537263727354301763078119738752307946618706042377681/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1249372425023600005363371275097833020037634315931838575440105975865406237414592143005819393/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "743398064199976924108627360577624177934498374599278993112356327691932432442371183791805687/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "185849516049994231027156840144406044483624593649819748278135208827422654186211598564918363/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2486402993603441568689662884898237293828728802375182993402299936873149101906953227306644609/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-9945611974413766274758651539592949175314915209500731973608804708418014383281141461293680369/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4278628738563014715362103249886926797010554330727833825180616812367313191280278448974539041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-855725747712602943072420649977385359402110866145566765035802500838211457464420728288666231/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "762568436197931085162189889121920250263341088617188658285997708257849453266018524969812417/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "762568436197931085162189889121920250263341088617188658287117755484530661361441030242329917/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "5367204153393602310948306894145856244401191809843552056184753778361032927267541891753079851/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "335450259587100144434269180884116015275074488115222003511651473155299496022864766905108389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-922113646096059597272708778944698134639319833457080077050426199298423449369543349858928087/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1844227292192119194545417557889396269278639666914160154099037129929681158155702306882158191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "510344861495924119755048202285341500444387358880653811842811936898391217409820970788413341/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1020689722991848239510096404570683000888774717761307623685953786988448186639223862540502559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-8664637759300647094039127305450201793612097882660441638732461374897716347783610645373583969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1732927551860129418807825461090040358722419576532088327746029923934794696909947081914928663/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "69354529300938278722899233168217700410469876778438387653356215052458577278372086721150743/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "693545293009382787228992331682177004104698767784383876533606860843739168666577843270244823/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1600862026716417059919064425600507734847185673223937807120508717341253514854825558176085481/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1280689621373133647935251540480406187877748538579150245696978367772076032133052919537240609/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3150118224950073415183576500429382201297946259468356111792167181893443214470090039494267829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3150118224950073415183576500429382201297946259468356111791572330065782461901526094648435739/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-7980131144702477180139019785419175979509887248199704617986275357850178654135149865798259937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7980131144702477180139019785419175979509887248199704617986036984015483296827079178920240259/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "7101844147818503154579638125492512688475641182782211151269747071042087306631810879590623051/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3550922073909251577289819062746256344237820591391105575636394603933724070877493014695059881/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1844227292192119194545417557889396269278639666914160154098651056073821767535506609260738709/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "230528411524014899318177194736174533659829958364270019262654809056588286169910299667409457/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-321863474483600700144735220102462413270153306875672284566559423150133520268268229658841987/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5149815591737611202315763521639398612322452910010756553063133289162820238415836707140053571/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1433770790049721339821552756812142665018018506448615383369965156357075854062871537441317/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "573508316019888535928621102724857066007207402579446153598992632921128527311103787426693/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-979348595574894192600335079257420295907593303137527460212748381958583790975915558253178041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-979348595574894192600335079257420295907593303137527460212430701013018725536511904128012157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-258748252462699352036084227388587059421947807366092957199019641354878268394102241784839031/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-258748252462699352036084227388587059421947807366092957198961962153108056516265183744716349/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "26466058041406265435059647800978983843183205689876869936952788436278311759885722777930247/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "211728464331250123480477182407831870745465645519014959495658573569870572013110871913719221/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "258748252462699352036084227388587059421947807366092957198961962153108056516265183744716349/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "258748252462699352036084227388587059421947807366092957199019641354878268394102241784839031/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "26466058041406265435059647800978983843183205689876869936952788436278311759885722777930247/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "211728464331250123480477182407831870745465645519014959495658573569870572013110871913719221/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-75027336499694429431312932852556152053416409112310886364686554718019595670296097041260861/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-18756834124923607357828233213139038013354102278077721591166769171632405753920593764962427/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "26466058041406265435059647800978983843183205689876869936952788436278311759885722777930247/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "211728464331250123480477182407831870745465645519014959495658573569870572013110871913719221/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "386703956621879205798572324605213990956358992465591409652130703201986648349086869272859769/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "193351978310939602899286162302606995478179496232795704826105023823495046379351583765972013/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-36027623781952328685672011085734358636443148806632176110921543790142682242667745261755183/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-36027623781952328685672011085734358636443148806632176110917295247133730004710352918311247/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "-84265052292734496859036859671132763079220019055783195033598990293649531632090863361056481/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-42132526146367248429518429835566381539610009527891597516769924593935109907788024533444877/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-211728464331250123480477182407831870745465645519014959495658573569870572013110871913719221/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-26466058041406265435059647800978983843183205689876869936952788436278311759885722777930247/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2508614983418489652316481396646986126922446590852174888540451315409458785902373329878441/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "125430749170924482615824069832349306346122329542608744427121240504385734974725290619616067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3631665670903398164751799531423427531132207960801506312951333303624968868104405339073513997/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1815832835451699082375899765711713765566103980400753156475781374706599967148609881523441263/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1976803240465672043635424249604344064962036386486175569179490958472163086456628146887959067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1976803240465672043635424249604344064962036386486175569179361307955446938481490202732072711/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1815832835451699082375899765711713765566103980400753156475781374706599967148609881523441263/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-3631665670903398164751799531423427531132207960801506312951333303624968868104405339073513997/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1976803240465672043635424249604344064962036386486175569179490958472163086456628146887959067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1976803240465672043635424249604344064962036386486175569179361307955446938481490202732072711/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-185262324625282031298609140978727205123423831530296142700069514286307076539571237189440909/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-46315581156320507824652285244681801280855957882574035675002838667170653690918254914731403/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1976803240465672043635424249604344064962036386486175569179490958472163086456628146887959067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1976803240465672043635424249604344064962036386486175569179361307955446938481490202732072711/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "910584341196218431487766393800592945132675099148380442871025368887783179494031898825290543/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "91058434119621843148776639380059294513267509914838044287130378203335022055630442348398747/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "318707415578687794046106910912727499546997656947621510366064002463415585126678713877613707/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1593537077893438970230534554563637497734988284738107551830388414253667887680642596877828373/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "27510709419637708060545909692123972807914511732361563236243506512137708550249621504280591/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "8597096693636783768920596778788741502473284916362988511338654430681685101342112980297467/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1976803240465672043635424249604344064962036386486175569179361307955446938481490202732072711/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1976803240465672043635424249604344064962036386486175569179490958472163086456628146887959067/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "110731603815222925391396495848747596444514713438644759641358287910730129134522106121466497/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "110731603815222925391396495848747596444514713438644759641418388851964642439754238436675487/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1082067185987074191820946027733954452663487637894821200665308781448241845185015782585665541/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "541033592993537095910473013866977226331743818947410600332749409040210353335412059759206789/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1260675863268032927539834229585654092904250423626711001680430018606894089710125923380705219/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1260675863268032927539834229585654092904250423626711001680347402645017373119512471620026027/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-14270042646842422129923859521056512492630107080901472512547614088575406606112416457279681/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-228320682349478754078781752336904199882081713294423560200731015936742598738289216630784403/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-541033592993537095910473013866977226331743818947410600332749409040210353335412059759206789/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1082067185987074191820946027733954452663487637894821200665308781448241845185015782585665541/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "59536225760319578572962733950566546746920928577296600338310309005611821818169197063960901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "29768112880159789286481366975283273373460464288648300169173149117735574253215150284128237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1135155904903914811388729310863991486913354070524121593625857556418772223011822361636627983/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1135155904903914811388729310863991486913354070524121593625581411941992433245804843160275071/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-70947244056494675711795581928999467932084629407757599601612591259829109907880709907298013/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-141894488112989351423591163857998935864169258815515199203204688525437362216441980534765581/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "59536225760319578572962733950566546746920928577296600338310309005611821818169197063960901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "29768112880159789286481366975283273373460464288648300169173149117735574253215150284128237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "441997902663493284716215828777196345921840272181564579091694524511447927560437836298746643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "441997902663493284716215828777196345921840272181564579091808035595101213453475676127531703/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-441997902663493284716215828777196345921840272181564579091786359801954496072245185490772579/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-441997902663493284716215828777196345921840272181564579091716200304594644941668326154697479/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-29768112880159789286481366975283273373460464288648300169173149117735574253215150284128237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-59536225760319578572962733950566546746920928577296600338310309005611821818169197063960901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-15230355195661030004747963904511/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3807588798915257501186957291433/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-11605134250408765770198926440026682716379542101206207455678149629985438572064919120514971/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-23210268500817531540397852880053365432759084202412414911309909238916771513710659521882007/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-131320183556780835317340536681/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "131320183556780835317340536681/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3225634395534100149638464701773/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3225634395534100149638464701773/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "23210268500817531540397852880053365432759084202412414911309909238916771513710659521882007/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "11605134250408765770198926440026682716379542101206207455678149629985438572064919120514971/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2901283562602191442549731610006670679094885525301551863915754676361805251807356480673859/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "23210268500817531540397852880053365432759084202412414911340171087993206643381645917521077/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-211044270242795380563931619753050136639106363240768633508471904936181929709779730923880707/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-422088540485590761127863239506100273278212726481537267016856843938959974059958155810251183/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "422088540485590761127863239506100273278212726481537267016878531982826792432980137822756339/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "52761067560698845140982904938262534159776590810192158377115265228562130130817184881021773/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "2901283562602191442549731610006670679094885525301551863915754676361805251807356480673859/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "23210268500817531540397852880053365432759084202412414911340171087993206643381645917521077/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "172313408628186172062037702989467172409339623002706845304722703788675123213980177213971361/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "172313408628186172062037702989467172409339623002706845304764893211494573261937808515928643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "172313408628186172062037702989467172409339623002706845304731618788135354643873696057847673/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "172313408628186172062037702989467172409339623002706845304755978212034341832044289350733977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-23210268500817531540397852880053365432759084202412414911340171087993206643381645917521077/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-2901283562602191442549731610006670679094885525301551863915754676361805251807356480673859/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-61659705005596248031433164103589222667786762556685372683130819244634921629386212138067781/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-246638820022384992125732656414356890671147050226741490732457715277082984540590804212268773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-47019788131449228555607044980755188676482161847077997703356951650320818497323082666569793/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-5877473516431153569450880622594398584560270230884749712917971349696055040105961087561783/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "52932116082812530870119295601957967686366411379753739873906340941834680966427400075420929/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "42345692866250024696095436481566374149093129103802991899131103458551668445297410759814123/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-2503545943245542881573697719071352859640413576618635451849397832670818803048665378429361/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-25035459432455428815736977190713528596404135766186354518482977299955377646098771190571761/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-150054672999388858862625865705112304106832818224621772729364289884077814978386769585549969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-30010934599877771772525173141022460821366563644924354545868594585004124478714034871895047/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-386703956621879205798572324605213990956358992465591409652190079095260609960746335466651463/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-193351978310939602899286162302606995478179496232795704826075335876858065573521850335630333/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "84265052292734496859036859671132763079220019055783195033562959749304799859389567112639391/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3370602091709379874361474386845310523168800762231327801343035189288598063531093776218691/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-15509649675892204505235156416917197087782617681908444647964282462837833375355987670556323/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-31019299351784409010470312833834394175565235363816889295920907042922615859389323112716357/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1654862430437726121116375281819083466170171574315330743772059348486600062615994749626645523/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1654862430437726121116375281819083466170171574315330743771984438123958714847512002886982787/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1976803240465672043635424249604344064962036386486175569179372483656368824602383777201640789/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "988401620232836021817712124802172032481018193243087784589739891385620600167867286205001939/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "61325352544287150885840727255445968435183289577223191941654328798193931759861386639636383/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "30662676272143575442920363627722984217591644788611595970840515620809516194804599806144287/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "370524649250564062597218281957454410246847663060592285400056111127670535146797020379196581/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "74104929850112812519443656391490882049369532612118457080021125356461769491938298435835987/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "227646085299054607871941598450148236283168774787095110717776653562809657671937585234393969/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "455292170598109215743883196900296472566337549574190221435611268334947384681292989300091009/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "137553547098188540302729548460619864039572558661807816181295742119890347223677535496026469/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "68776773549094270151364774230309932019786279330903908090670130665852578574522188490530093/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-58438599585988126955478508230345063296717030303390212028034518113482683754100757817616127/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-11687719917197625391095701646069012659343406060678042405602404962836787118005333415970189/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ]
  ],
  "rounded_centre_residual": [
    [
      "-21918024840401842643/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-10959012420200921321/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-419838623952541141/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1343483596648131651/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4315073745672742839/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2157536872836371419/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "4802962616601809063/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9605925233203618127/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-87264395618455823/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3490575824738232919/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2878133830947835847/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-11512535323791343387/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-257820876872323361/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-805690240226010503/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "4822725799526519433/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2411362899763259717/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3661054325281413871/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-366105432528141387/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "6863890267997949631/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "107248285437467963/156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-28065853967095450681/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-701646349177386267/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2841531502716901347/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5683063005433802693/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-10862122000353187431/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-27155305000882968577/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1519855388291784857/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "30397107765835697141/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1088808250474111883/156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-69683728030343160511/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3411006195364495427/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-5457609912583192683/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4834818925513620627/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2417409462756810313/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "989877396948098867/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "9898773969480988671/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1845631710168880313/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-14765053681351042503/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "2117153846058304453/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1058576923029152227/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-945530951245849043/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-7564247609966792343/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "20633187293835176247/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2579148411729397031/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-13954910829722926741/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-697745541486146337/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-9446042957178129033/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-3778417182871251613/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-4108515262535117871/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-410851526253511787/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "2767733487060071781/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1383866743530035891/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "101195981054448029/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "10119598105444803/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1085676092088961803/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-434270436835584721/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-536642983675021083/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-214657193470008433/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "23210268500817531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5802567125204383/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-114713508249166243/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-57356754124583121/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "201931050633266423/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "25241381329158303/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "point_intervals": {
    "O": [
      [
        "71105431146147211654239189533520090183047886015450596526597837615158627930626091/1562500000000000000000000000000000000000000000000000000000000000000000000000000000",
        "71105431146147211654239189533520090183047886015450596526600962615158627930626091/1562500000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-12499999999999999999999999999999999999999999999999238326430432193409164965051897761164089361632363536564111254438227927061341715959/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "12500000000000000000000000000000000000000000000000761673569567806590835034948102238835910638367636463435888745561772072938658284041/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "A0": [
      [
        "3485170121411479199997104553963465077257112341966679896494057011665496232128688697/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "3485170121411479199997104553963465077257112341966679896494077011665496232128688697/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-99999999999999999999999999999999999999999999999994177684007670993234686173825672754351799681114118995694517954629582585489189011399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "100000000000000000000000000000000000000000000000005822315992329006765313826174327245648200318885881004305482045370417414510810988601/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "A1": [
      [
        "2666666666666666666666666666666666666666666666666666666666566666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2666666666666666666666666666666666666666666666666666666666766666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "410253610752349/1000000000000000",
        "410253610752349/1000000000000000"
      ]
    ],
    "A2": [
      [
        "-399999/1000000",
        "-399999/1000000"
      ],
      [
        "-99999999999999999999999999999999999999999999999995005266692823910691308680400804971411113144606898914992505792423609734944362346839/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "100000000000000000000000000000000000000000000000004994733307176089308691319599195028588886855393101085007494207576390265055637653161/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "A3": [
      [
        "2/75",
        "2/75"
      ],
      [
        "-410253610752349/1000000000000000",
        "-410253610752349/1000000000000000"
      ]
    ],
    "U0": [
      [
        "2536947391459650283540157758532771384966864157461846865715230505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2536947391459650283540157758532771384966864157461846865715250505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "7777756918250923654931412999624006569695139034868499887084677623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "7777756918250923654931412999624006569695139034868499887084877623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "U1": [
      [
        "-417239209705369435216963510944445449832386271152103490999649627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-417239209705369435216963510944445449832386271152103490999645627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "230230186963729721942270716591098515531293662220325899009488646296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "230230186963729721942270716591098515531293662220325899009491146296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "U2": [
      [
        "-417239209705369435216963510944445449832386271152103490999649627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-417239209705369435216963510944445449832386271152103490999645627542242759886087953/2000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-230230186963729721942270716591098515531293662220325899009491146296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-230230186963729721942270716591098515531293662220325899009488646296841364888931461/1250000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "U3": [
      [
        "2536947391459650283540157758532771384966864157461846865715230505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2536947391459650283540157758532771384966864157461846865715250505162199831111245117/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-7777756918250923654931412999624006569695139034868499887084877623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-7777756918250923654931412999624006569695139034868499887084677623669132588589721347/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "W0": [
      [
        "2/5",
        "2/5"
      ],
      [
        "21815700919746668503038407661988760194445107748495336931402238600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "21815700919746668503038407661988760194445107748495336931402438600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "W1": [
      [
        "-296233531240279960896608351874048253047151497312885546851785973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-296233531240279960896608351874048253047151497312885546851783973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1371820979007389673296902512930896509012801518923513276425323229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "1371820979007389673296902512930896509012801518923513276425333229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "W2": [
      [
        "-296233531240279960896608351874048253047151497312885546851785973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-296233531240279960896608351874048253047151497312885546851783973613043273725691561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1371820979007389673296902512930896509012801518923513276425333229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-1371820979007389673296902512930896509012801518923513276425323229227733474895798929/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "W3": [
      [
        "399999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
        "400000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-21815700919746668503038407661988760194445107748495336931402438600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-21815700919746668503038407661988760194445107748495336931402238600231211087590031/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "P0": [
      [
        "1",
        "1"
      ],
      [
        "0",
        "0"
      ]
    ],
    "P1": [
      [
        "0",
        "0"
      ],
      [
        "1",
        "1"
      ]
    ],
    "P2": [
      [
        "-1",
        "-1"
      ],
      [
        "0",
        "0"
      ]
    ],
    "P3": [
      [
        "0",
        "0"
      ],
      [
        "-1",
        "-1"
      ]
    ]
  },
  "weight_intervals": {
    "A0--O": [
      "-623884827998686869619666893306548742548924876642361721335560495616637776406702397/50000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-623884827998686869619666893306548742548924876642361721335260495616637776406702397/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A0--U0": [
      "-4659542243629788661182594735014676251774994765841786534897223540925138614907728343/50000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4659542243629788661182594735014676251774994765841786534896523540925138614907728343/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "O--U0": [
      "264171353581423776540113081416061249716195982124207412811604201827088819565721537/2500000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "264171353581423776540113081416061249716195982124207412811624201827088819565721537/2500000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--U0": [
      "-545916493140584775446501625633843811671623490335844253951486749281828019299908811/2500000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-545916493140584775446501625633843811671623490335844253951466749281828019299908811/2500000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--O": [
      "140872569779580499453194272108891280977713754105818420569928773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "140872569779580499453194272108891280977713754105818420569933773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A0--W0": [
      "-4858572676664053968849456160658163430541348368560735525580200241236088962526295347/50000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4858572676664053968849456160658163430541348368560735525579600241236088962526295347/50000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A0--P0": [
      "1546154856608404262254846282527942478658316845142404296687711628911626558118435059/20000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1546154856608404262254846282527942478658316845142404296687791628911626558118435059/20000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P0--W0": [
      "1986371070286086626424680908676614467791112511409449567720442337914045134460415399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1986371070286086626424680908676614467791112511409449567721642337914045134460415399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P1--W0": [
      "-1986371070286086626424680908676614467791112511409449567721642337914045134460415399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1986371070286086626424680908676614467791112511409449567720442337914045134460415399/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--P1": [
      "-814058814749619131371282325331458634441140833219276469385380069036620482667889661/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-814058814749619131371282325331458634441140833219276469383580069036620482667889661/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--W0": [
      "140021494251785287889798161700403655111612667231436301855261120347533280856415253/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "140021494251785287889798161700403655111612667231436301855291120347533280856415253/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "U0--W0": [
      "951811492029384263003205089567283968231634313440252206047672378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "951811492029384263003205089567283968231634313440252206047682378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--U1": [
      "-1390872569779580499453194272108891280977713754105818420569933773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1390872569779580499453194272108891280977713754105818420569928773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "O--U1": [
      "1",
      "1"
    ],
    "A2--U1": [
      "-4500898638334137256872842945570030725316936124950472613499259399093869068301364241/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-4500898638334137256872842945570030725316936124950472613499209399093869068301364241/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A2--O": [
      "-499101361665862743127157054429969274683063875049527386500790600906130931698635759/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-499101361665862743127157054429969274683063875049527386500740600906130931698635759/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A1--W1": [
      "1153945974955103498706244100182217842363166245490590873656138969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1153945974955103498706244100182217842363166245490590873656158969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P1--W1": [
      "-10725400934801415855691158676490719789190521621686632267177809621468766397741075649/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-10725400934801415855691158676490719789190521621686632267176209621468766397741075649/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P2--W1": [
      "10725400934801415855691158676490719789190521621686632267176209621468766397741075649/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "10725400934801415855691158676490719789190521621686632267177809621468766397741075649/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A2--P2": [
      "-1013027868668756023954916821002210240943806247136519628129085395661966654809834819/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1013027868668756023954916821002210240943806247136519628128285395661966654809834819/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A2--W1": [
      "-971237306613265983173624185548850954824671537455011263904892422580679974293124083/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-971237306613265983173624185548850954824671537455011263904772422580679974293124083/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "U1--W1": [
      "1994606916656308099383862015337782481091708757471191298180658244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1994606916656308099383862015337782481091708757471191298180662244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A2--U2": [
      "-9001797276668274513745685891140061450633872249900945226998488798187738136602728483/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-9001797276668274513745685891140061450633872249900945226998448798187738136602728483/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "O--U2": [
      "9999999999999999999999999999999999999999999999999999999999950000000000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "10000000000000000000000000000000000000000000000000000000000050000000000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--U2": [
      "-1390872569779580499453194272108891280977713754105818420569933773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1390872569779580499453194272108891280977713754105818420569928773727369599867093637/1250000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--O": [
      "225396111647328799125110835374226049564342006569309472911884037963791359787349819/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "225396111647328799125110835374226049564342006569309472911896037963791359787349819/2000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A2--W2": [
      "-485618653306632991586812092774425477412335768727505631952421211290339987146562041/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-485618653306632991586812092774425477412335768727505631952411211290339987146562041/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P2--W2": [
      "10725400934801415855691158676490719789190521621686632267176709621468766397741075639/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "10725400934801415855691158676490719789190521621686632267177309621468766397741075639/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P3--W2": [
      "-10725400934801415855691158676490719789190521621686632267177309621468766397741075639/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-10725400934801415855691158676490719789190521621686632267176709621468766397741075639/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--P3": [
      "-814058814749619131371282325331458634441140833219276469384680069036620482667889671/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-814058814749619131371282325331458634441140833219276469384280069036620482667889671/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--W2": [
      "1153945974955103498706244100182217842363166245490590873656138969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1153945974955103498706244100182217842363166245490590873656158969050538688040896531/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "U2--W2": [
      "1994606916656308099383862015337782481091708757471191298180658244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1994606916656308099383862015337782481091708757471191298180662244153683622179170513/2000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--U3": [
      "-545916493140584775446501625633843811671623490335844253951481749281828019299908811/2500000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-545916493140584775446501625633843811671623490335844253951471749281828019299908811/2500000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "O--U3": [
      "1056685414325695106160452325664244998864783928496829651246446807308355278262886149/10000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1056685414325695106160452325664244998864783928496829651246466807308355278262886149/10000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A0--U3": [
      "-1164885560907447165295648683753669062943748691460446633724243385231284653726932087/12500000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1164885560907447165295648683753669062943748691460446633724193385231284653726932087/12500000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A3--W3": [
      "140021494251785287889798161700403655111612667231436301855271120347533280856415253/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "140021494251785287889798161700403655111612667231436301855281120347533280856415253/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P3--W3": [
      "-1986371070286086626424680908676614467791112511409449567721142337914045134460415389/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-1986371070286086626424680908676614467791112511409449567720942337914045134460415389/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "P0--W3": [
      "1986371070286086626424680908676614467791112511409449567720942337914045134460415389/100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1986371070286086626424680908676614467791112511409449567721142337914045134460415389/100000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "A0--W3": [
      "-2429286338332026984424728080329081715270674184280367762789975120618044481263147671/25000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "-2429286338332026984424728080329081715270674184280367762789925120618044481263147671/25000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "U3--W3": [
      "951811492029384263003205089567283968231634313440252206047672378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "951811492029384263003205089567283968231634313440252206047682378216122757743402369/5000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  },
  "P0_force_intervals": [
    [
      "40841169354804613802174400704321310113762183210146593289956972814642446129920723841891571388788356503496644832778263325270161659635263219117108320683153734907299667020799655673014641100045114218008876610764578409366312163742023270199775007481318215477096602356811068703066807224971452026834083431829464662959726637822593775576113258209312155444134900177152775713572355936205334765126072916081452273966727126011822274637556753243594527845264598771167351853915060946014222371622739506466123288286353674435826085419236061977551953822450456018048897920555002785705377220385555205399334951959836684626504350870774112006250010924204206090348940221423347955825201907320840414000455292231825376732923548210380254450850978461619017029803413398073594531223007921775902321733218463341297620350733016402460193953716068746464561224497213661387455785324713269152766513156285476661989850164397136855291293890056625273748411621998960188905279822003288288090136535473736002442134598971197789542428030196479737526201238981624514856215278622719360616135413333453813642195071807167911594734968282369898675766650009977/495766756748777022165262350346607737421256248757406654365961579376431766454392545614737925541780213312416239366428987609681130504861313873919511704871578939040343792361287826603046131673188801950879024009992638045947037487687216404169555861924376062160412627582773329052986852420243929411263269833513550087333523935901341789488938368359888977101708879732545869167375394926653934429635093260349823668060104023769545557363223158085751541764787751886635124997605725932042434489080823638042453760565862002369538807701585593031835357861445618781934339218725898643735805288503398888124509176277517940973646148158322928599654696295711468840713882216296082493632975591741278894970881906666354950161491465076600111943860595755264872238747434041980056752955134194408375349454572906812141572756595091186490053358791837466678562949685048123018209989936586019407268541402867571373409470185402482467227662946589219825322599785803577956951274786135322708604183941225706045604924295620875150243070491335423605217115903694443404284833531913115146724991641917000000000000000000000000000000000000000000000000000000000000000",
      "151263590202980051119164447053041889310230308185728184317138561479395164307239568199539041189731530929459146804259935128093235887656310268808026582319472586201186166155823407860372993807611433107761216234639562618075071172186455210665821250878979848900281783234503362108256575484301495187614420046250314883737643852480067099606365214008454024550208348765925633259219302542738366776234351311569323654937542692271055898796373404684357623188866716892637422334897683035745066545351514668014968416220778408220234846381690664970575102248484225324902876968017472252076189320379574341955552702131388504911246424484125250649154967701704362132441600367337222559655369245954536918916748550030848767096543282207380241840461807709573458785747496137448948476672937276822931751718458935126494974160292558081600231091261161610275875425209615138383490408423540031529515167297820139385787531419040475651406500062879170648670205574103315801417280146197779868807490709951290756250953482620743445823609200148362831516679941250972391550104436099064883874658115104365909308228431902709257909915490322396112432857559981512476927596931466276071816958470929389025062979311522839383/1836173173143618600612082779061510138597245365768172793948043315111920074756034258487007025916929435086222054850195466030641115569270392590935887779780193798914857876283730254316627378766218435598997752111228322063798340904892626459499636847894893922748041660541613150733558278017076487448911279429135973855093137193965031975632903095057655147516509701135468431315334345934356708334813946879559591477629840425762436818679622337558813930968273368896649964676155074328590311166304191782671948492647110907843716442482951851460190219883025653871963334072506839943969332103870693856237169705013174824861357370414697481518870362442964868229581949759941467923938739042097952833057184544890518234817107056711982948218356156907018255812427996429219723188998802539198914450734273809594547536512731171367689325651061968391480273337401300731695656114170831249339981738044152237644345272213095656720209593206870931330248109948049695970936485416721201631294825575022302008773274864743030660092736186759347476969281046322859032160447125282142835893428625463708593989206294790779245026133552581576705125268209773357000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-112627290190046893660005600638699763808220514080297505134426905744517842244853576484263468210619401540328902431875504202484420920827134579685063760164122974550705874451442986663000974582435936039333123525273825235221853167838134343861142228312054120238409286370390624961003390181031793245622958075296308133950824042819458126682392347842018240146503807633485764281480784219352471316667001745248545737284797882662110045345590415476310942628743585880837496822846598225361279708396352941694947495503906329147843668264367581560987093884369077217122669991854457621825602582051733515448241889443685683284576831830328679457042903412846017460204975566155867685345585286386575944257220567056572777573288774057272106454768116299739657608422907098187399377229508927237175582907449543466206070136301901738419991057383038439111672168089158641985513811200629331517264364198703968584385897312860270974728148834822050247193746829946920298947342296801395414201526896279590782060696996941594809825820097766726210060408983589440413466874539329984730061427826539933698138709313535667691681141164028712213128183928813511807957072524297399057469/25423936243527026777705761556236294226731089679867007916202728454233482027091355058224654513039774117790769225572156310595710508895407697736551449791039291419079573772177387746779703827853562309465549449685063900351713662172590294803006526648103487014931539441833799924277193207253667799608438896585745529244412306303055110801614586323543259128584151778335553505310604698213951106424922442735970505983288881293014534277385017687401012063246657262593148235594974100706168258463247404575053660328378170395471640877879790527892652093051710191332607251743232612010796058446412419850424648219487749879108491723505204789805953723438977925832060809204895733333430508815466497723406964460612429206700225302596411089241950049406700049467348190142109772823185408991531962323841842678054371929448750690605819837919192193055296736147869543411849680743420761756445540547927065443903386257804721291378999112501966125888413853861130187596237675039439621013110426031297773898074327148938138644784830725979911808274950330452859235358139114304242363279321821119248460781567688447705528612399576856322544419363249291980000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "24002537253616551107870601504023618953101184501381684439185640451761118553758907711807858925928411646800796834318808625690696545945675214102282292001823821591626436100976361902026063769489178045336798069161411295410218276903912995897034159002157244296523043206654347868292371606230202095365535502711771627026924430613302559436765113783809745870159162192437573922497679355225042245763086605298500928613930404281277448071912580425923918849284571869020470981269684995740416302853038425511414277880930480274069809577375588481511848500246033535821656129546276896002124729460341850831145608352472313756993774932722028450330484901840433033883099855759399512673084477043790795578352424608745197590135499755248906379622339826010927988806341372642841069890080923122748477752103228822236345363291017126588205703492393169928159031704272810858766114143515934575475201296119004884746058856154702646598989086003588230642937207947606746589059037195149466971668019973850400820063603943669866408091895257316028843688848043901995327456136924916988650769305609901668906662850365874771619447605593565377078661484490897988002654800260101438477/5418215920751661444429096725099538113893510915381493490338348038140826570687651043676941522897824467462127674003634332069803680840334621349914650629037842718382582583128590984550693227397236980408188775206263401573353618491769726344948367077587574700960259633177391590369736260888253599128480815528946875600414806452460342976908838338251254331284535919520006668214774207263581441472673533679784556428751136809451092191656723122675328394876566726456574684224875131526429008954013152230885949497377820132374286973037130082385418993650527876195784358658918932004051442752783400988976015914865037678607668507639854885597733907912413861117301226373034702159272086652052700810579742361394640651822063016900751970683475647855075693176774981262977951659859598006710221605617461257723288565302288395392675613516993043324708122711968938328936041416248890252111053396519818872846667041509535883364987199821345900659496520499612095721675626762124989928973089072388070976658044478398984481269550730898949673847283032011130831220263736907665006816784415673430435342645985951804034694613483324193556107348815724660000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "loading_intervals": {
    "O": [
      "-21555311979940460981398072825831438585100919484987044534971083872984611764105827600630202627728270718839684561412947151775807988463108987388329239392413357494803852706302646141402672145266601304796660113212910288183375658708879619883776578874796165118712022267129893128710441523265228217187476250402825583936439274397642472880224659045654168112592801603732388703257833689234780777223424608235585681427980999204989257781999559208375549909919012120745634166543253825944611602775332732139142765096882314157010828051927056482764720573708544709605447250452939187990365394665947258988269822969764242887325758980495948604488417915332022454040924562046293146135312731861891459857527149185127296369433673758826382956296687793896243303416109805988415361378979629883162116840681378958049693290132414046180168553682398072484882994449163377708912982520740860631211283113372884945553536881976810029913268900555311380777238298935802909576214596613399404883303493162610827285460657585344815275968717197232358692705101624644217834728440943928851112454086540954650301622375941280527715966042443847577604172931645601940423681670736435803671610520910582194432799868522095328898711983015436923150231496619518158876015989156735861438949235976234997362647923465158806749625055105581354086321608289929084086804929514039142681392592263196813972419561908276039405076250285808558818903858485827042554514806381681910122245278477456618472598029144601775202295181548985490582175571163506905066640927760469993973984996340010492202856466252939031073068853676238373903822692874200956312125577561079789285910377525797090823098282308264961069356607621767338162440910783594211666230373197766776357770769584015990142407557878178277151174760636785955592597361043774495342408786024401021433038922977667747783539762194359696045353007661064752183346048998452628967646473921047513771830533420140175226009145547496331264977634771417113537355266619407878449299669195204172678245728422706538871377366336362622362630486713618557780942654600014610779260331052005631887033178025679932253294200747046989993872476575797946319473470501577271974432252502600572304789314115889395798113005617291744907240999505743957764559277423950581483511538293361040386806438586887621520987836274643128991375922904279582402714907382424998273577644770945654545206132499835172638977275120844187584073566394768153478083528244111798639743928774845498973967896383707989612909817098711332784269812650163383000208556187230058480783056372264854237219978842736250703225412461794878098956542538250347017810649740076477245005804455986012085330052004718531962313405029945748249849834046045296100815106930324502481450278756253489108217509629144420862027251326455120979952198541898821508429778683881137197138011558668795806192584661143469597792903047550481122628350880000441826613408189422014734037557260196187519027046709372860348758486639649064044993867424772520748326802829903606740887215457249418122557479775336863265874063023282479853106344301457303179207007855896865599481992932907134759280199378770404910377600077298617045190557089794637385321423604970547497972739107707807323760856978481250370389456353129879092467348012766852288011581743867801575887499235810130044432694028427407912770622577949925184717322956522227020061757640078206058595779771410557861515594729892499588717258610609152257875369813778245036653882138081502201030131520345402930316676663164372127976227801863051783890608818381114694125247624261974415391859695256627809740205341493085609460184759372778151582950394165351819981651268920831482625550424287194478023891024797195880813513525762923145661419839533418400298770735826962148183981607122198598165265810384075860571376266659725670758222473011929316743232913137990271465677950975748616216547294837732307722566617829233033525833434287494855967262613196588313682182947946766182604500001818512209374824148783750394352270270596505456936579835898015029932109949058775364043646575560450036193800050951234721317220954248787533190913600607332767971107637581850236309141190726328877615375179202183715089371801693666131993117285561831921494461800817883312720007961829626290660354938899584276849386695002669895236777805625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/39618154277895708349500045178848718712175302461707832137370906062706365285929551041123225439352281182805968451175158346815016538567434013287603528073675702222493620138019010607250839042030025142421159295292117058642137945898790952983072318436616324550109542022533443846928950167421890944384450210732829157526241107683416202639059464728696657550350560930074381411009769798156667064681186229274486209370821205729278602357602387959643128321349826995109332085827355821005322743713915905181986192545962554877053595262422145466303702075245808606072262122070547210901045027379660231619723523041419873336187981982980291907408024933754308588089477385519706883294036227614847811688550865344270864045185561100735630965845843887850583640860773372923407465155945148971152093767402404315107948925124960495579234958380389067725997934564865874559444616552484985664088271904205707438229894878558882032749972979619284533126358985461377826825756488052313452862503432280990298655165440360752041608521871651660837292146172183859028824309928196107609773932960470608410285053226192947905753093979300979698131323008819594833969185228292090579802991329873813140871930956985861856719311747335346296790336779819298173736086081886222138138413306915249692558078863805806634342770783360848146205079244590809967866060899825786642630885662452835542638889876407370392237880162148328852054162619792155819433693812628034663456878937225571518244731296142874248782277267315355621669954137322682735932279636940920417501025261228320373567260402856159004445387375562469597355682401103179412799844801309518893094674403435091705542575096258856914453539756572563787557420309049602166655647543351487600960289735740565380842855012836864379102766430337850937961533561822907970548550270986877998516171415380239680980737469995941367293751738918364891297473272965712879529557290311217699992912172977946998170504804891708529284721222143123866180330814197437925104920280323754457002111537064392486512874497268646186734683842446005044381547435938243206838637108055785231996061626128108405060325593157122257180726559315027031272348913378964285809815857647408506814697765734029268981048441227219491318183597423608166249052241913202618946947650143004158558940497913839552564754656878134453084775832513234079589007179813667421856725643889646501837324296133947356011077957932732346908116912645594952845922326259705820178251963982532040321272363139076796864569476043228418989652537048456961926828766214681151794137254791115044965510357899600032359342810388678248990384267473999582308691866258579252776543601781116180116529584227266453193138380620748148999484262803043567630612481915156248828515555283542277050792999214167841130153049169166031801427847211808837071169542911204153812104236852557128294705559818228698991967826040077037723882630484784032349248818796410323137149592725898126083613173708215715594069403423953140333629362891444364773388168103914838044417459861062197781257197747214136780945445549136320717375232999865998808425773112207401322310486256226603354771462515824222709991385531576874439869858896589849766723712398419895341159545652786432002100824678980776365945971867327266192478475969973169898261383916241308900324637675959390128194528508185999289008245638531340615351867645927457192100729300816892819336185535308580416495749240175683609297165729574693153456091881491008105413508676937591921993945057246988528199717322732995882695681265155166831622379765875504444143854265553276402947117416718432489691336836885911821478528408550153534426567740611426442260134075129407367561291335891211561065607526556050931440351223308531669057193086982153017768688658871656167230434791008381373924987483556990839452894603324560875722802785125172793409407118273112562125763174542023366305370909472578064934672979947171481792529485019634699431901962356741061417272744501382679293704354360819516772176204694516215868071726390647791537322787034083165509017123552475649275462223930413103902031441650743594473101962376219561234726459431298784502598677067809980265152962813925873257266752004718140463315490466013494044489083375849046032570028621947274045089726325309105567057995993044112113989202519115458863795285454211667598146004489039570902362223722967927506346931817882572335091210027070948260767644695834032903233645114883275379432266157495707460822998174358756192936708667306754379499832468438727149",
      "-1589175113918883265749212945152226969578833712632377768265958660020856501789931546201278069249797386159298889794715190008186786461591692133235198824752580040048240848460826680261788149666273135156951224606286804609052454975373405603513053394450479745889599510200570180824560233599687525351697020300413892618248833753918095429141675034005305123225527808674798303193850550051053153518483680010367702012545827490840656220621141109825017303746889199199758901198657867670771632831562002693121995577044391181338189820205344586859724555315200438120613295713210848431899998192936220308630666109710072438195571786720069548377164899361559156794434202068978925776639673868916561251542428867063566252416004558689618162017452275853066037101469247282677677175303530047035904078597402532222471989817587384081127187092284595155573239245152149181453768196219139218978725069557931622115217638261684613028766510603792890330931826655401438360096840218802281415962153822456258142956466518430322465308203445332541781704410655967609268398558608370731156493235707000046953403420538344563680761472184078565579038678242473183763501355223041696111393163867220276148813314172262648465232112830077321385747510592257623786991723964012433026000035651288143318151923352703884671131942951816875177546722029872100355761298451380500335575227090240505650193269411828568859408744204363558575906099519409277218680728857744616945883879766396847256178979027088555769166205108494385843612467911771359058520831012188173918729242555717387914962589467934041428356780356867798978360751796131720579882542270577312204940630839005803929287828586820579372689837935477704459346427630411539423660575878556076424640256176849126325038784558365489687971383726893467094888092976689600482261969326236109120034843233816020119441994659114969025866949082750452213506444352469967649807916471970309210132969341591788345822172567084230591080130980899335944381793462333316777889261557605209793826086099132308890054844231470813865825074316912002156566911075145829918364652518047720388778393736724760193521382859330049020635513720061020686387419572338657240017686686299782092946602188814452727380867149399516953906322627965006465469428416535646835335323894277345238829276660069653895407308932903063179506168455425554631209716949839376375805699332810699447637218849845554601801199043488438829287151102634931619647727477573911009901365024000028215282922087090518208670428119618073111681732307824931024689223529707339940690978920491879546425446002841724447453705832991126561703482256933981047278824879800185905484131191566129097998728606705142045053018485488320251670964084836411821583156073749438844856791291798258701583789459302555942003239767392964348773713622300531062323114582499161163025671382421992736829644916109938715877417662220367239836062951321142239515809734383506549980539867977444728631356384168267210321449082707177150021239344546514805846185865224685266483813232793481023827877767898567021603281938769362540892774019774214213456536050383253588513654747776541793758001617976064891886629142017916843905716443422123680955856809817591831812383889078492049149504494763275590493087781121526653275620607372160015181483099355071900230509474407050784088031522401061936082889457239752499230700682286236790553316149875776235566775080047895145643577337220473748963546861376374683898634376978339207977709889888337323350100519662282789395500190497781747181352970624677441429207450351044944096249453354254700732927669377154642910724805952974027575324622598307127357030772890235176500966737934801310472866130767314209750043654939755832936798316217118705734247836627335457990914358742591717670963475044594483471099436430179363297245819607333926969229595506423181182312081060029471580538681461133608322922171939833969490840614421696912337827016574596481847018552448432262496698123875051555857678545707617361903290629636771034883493184871851265398814404049710517054081189283985457156269870773896324400666275352159626278459990884133821161110865445854736443646766047571964726063440508775455308418658730270105798544132986477181591267427948168477377281057428672181344261523780036665447529063408529595794080046782205510666858125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2920866322715349083000497098163602712704215470030315021968880903044729520436804438104734751244260500984979490935552053760691047831333596925906929621919097972384749663953646045985765092125371909334253575890288536974885277186492489210163690622309712847840183971623830086953793982270533547458785431219589614751689756662346949082502888269985914426330344862206961684782757262129737894332644427902843161948521812844690129398587036805925578727112623911620206243372673020312335858586072813115874417688361366264241974119896068210502565888103701383619225398219979598722969877700865538600329973381436386854867111494868104863330241361634936144962865374702296483895995128578233105687445922809680401461605291890063501964641301802959898710170116687862996563795650264720138411149632428668263969364602075259599916656353336485622454084343813210404049914424076831217985159169980421414485381347606430949761193272593674486100805839816101111372106005081688616135972550283516984873908337679315950907019343490747661300543028881367792840372715988496555414784583873902635532156904860734409046176402830264673829700805332512991125012670074803565437730926263878532284739694386552445715191776623119732933914306542180654855159747646524880412547599022686922547145875611970963411823967619563665583326740523585112397517995604173630564738726320862355566658141970631421058911389540721561759665765022604054087175995384710218019467827570224952254813905139195474451218042034367415432295332643114880729459978053060363421720035890244049570946877750282066537824410365951662321176944227623097866959904726746844670714301036510299156695647288090671625366074970923409029797323553000854599827928248173316867052045032633983453843840529544967579115421588545674268959029597608044430799237491175800964480952975903526370618303847203230244493153126497216448030939334815568940364470072599957112092947937643640221515163678299393321597338705244852427044049617862119814945319536892158940642437687518709864610867265055203620260834564707571754994116773001058452835583687444440042245202102925080612387302910879317330381421373618425759104139957162631021368977989665493473799575540569778012180406347572172721175033020705609419486381057878932577489992198129986427506465074217901429413256422197510016366343408705988453356003510681611624668742199406603240722977367885532637986065448698933417739088335945945164896528245529254832297128379864882694826915726578098352696082793362810103629506416399567579051401956292829839141659979280768747749072893177667650833888014452898277398329912570772332852501642826677019486763313178858856565384656465488999802518917987276533249105318763285207396337359434232963679457944153965325749511327667821377628826858388687234918695287203074919314289080984397602946078011261305969137591756470285365770496063031746764611728617236805793887138021780569735423036413426890231715225703687578214786335556163278937576447948402653140452013900491244407656473479653516100541681899161804483406089693788307639608685773961356095477706328125694465306447378997767664293006935859316196955340382092853340091549235727248566000166337327593515862528455137421347470582532925388848474539837298423670594791578236346665930301217641736549622420408411484314605326495841086479990504218755095430130203752610949624394632290303434543436280634486773651137058957433021670759820486861783752941726225624494037200210353500506091681988208842854379327095412502703915706120797198950004507845765142337440378636469288725469227726450047606978507674734008939231135765498733392317431632668448846856562613619487338007226227298891662371212579428989972780665367792829665476210034088738321506870018546786342622705190987275147047085580921348428627768322151476039928203360094317158745766726594621191604327556267763930973825120719619877590140251387352620206962549159552105426365703718752359476447519180624265807697402355266472919807804592835465230087206833836279669676512005916586216595547015464860664352779018941858964581413542399278385497776030611034179548842938704682826957836676585152198324694915004351404987521332755142589343066084724784855911686959965912193480223398798870003914281484700509100118545131476318584102354356052934668027688636433059373859836120339165088274211055904396242584021717211232479176442425327547414634406836342852098652275133178925777441659985365124777897479222670813954029580381358880123038303039639312593"
    ],
    "A0": [
      "10363643336960161572104421666165772628338285920004757751272638925778710096430500452259614809565636411130113771708695522419745490094481364352127290349847405804621688069949223617128132618420529287560100530386210540026866037260302780351633632109770422840944581866678275401184035402323065115883403192563583652701781206769047703508301879882441320773841881651619315798038405758400651412430364760657026203121733195345930436894681041748502566629608551318016268841524649986210630182617998253388598282494614427786463739091582709479092337419333991247141572232387090692273223882590481718826508363698417845296483629719152125898587096590778055632574788895620483254160096564381433346203976956488078107081957473906783797602858443414982082158327508757015600187282449941092281397581304742295389919704733951015502681809085745388330424502711352630999530347276940527387580841476287047483250314131221931743629352280229011013564119321511018375063822773129264403760525260726224605733146068152909855819827209042363873703094182721677431621295880571917745513219253285004535088331396951475260222385263057969824340918853765550494703010278718183287470693768665994633339861227719360246487559085429389448346430779493745685008993129563378905590565340486933607782399040846169680866295619534412817775594161357028819926599870023046673889974203519593828469309354355318425709872847432265985735797635566768552881415949061510700133319188034687240683821801948545724719304667061884161058689126913912664337913043469246339136554790029113526578991588838944925073490247840793386742267847854633379194168218207530706591040280420162611506182948049202904509786366538668961860863883970627662224790658437195210148574923293829053151542918471997250819931582813172158606108899597227929248045309428304992877307374069011995356439966944864661594898752353519152340379380129252490373441046751045218127626243625934435926275462515752208378540514164399482016507398482058508418447916881560439941437771721326467582068000308496579608054953312414552433304343847498694248596148748747442727575914452136811161305462828609096760299798986204244328195409120635541092549381897581557384670633949390594287733378159625929833776959791629306425596664114294699234194455160482958999645605379787949415228047004125578014621946131718547003425635703098425306219241525464677643630003010418919363164392850683369528475967227851847648181753369704847486195968865821107621396604509412651133074041764792230932671098691371326874387456961655420333696975096898841576251130527017384453184686988391418625197664604646365974331236877666145547529024345294551248532526669446918153688875690428417522179060516090263977521498863364887139554759199756520523824491458573895273768158376468066007420308498651296094786843572381604865926090063780376758221676056082804106846167840845248109677704759608032713182195389323007371546078717471054299157572421412816304533124323600121746023186606490128471848424747692567081488016628868000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23456988094598509323191942356178360417683764574121574423454232197787391076633727513196291586996798862889563932506190237166446134690754374061086402739281553975069833383570729133106341710130667196455313875859258909114884256769591285289210244684697200569064576624208954353747433180066615481963066797591550251869874518538339678960194309049914247940808100010143462340693607241170877012968107116727760844156328496820618937702861527745849393410089145050252480330295596769165671777056740867131780289529308950313382995470167807895331254541478915136243888306657969908117966437607895256469259335419502163862477719197686895248170939792353879303324721880990721588080070100899549495368755825583083209959624487572433710756917478746461772552154771988385082102401386820888625793868587558813521691314522784325244481963553676568536212842898953328905743581188985543258472384630920969032721235714497303955466463092005379344280252923021577391563286897327100272934113870906704352213761936844156610346659666459752051397153017326735653586072539571070573956652900624432766033384137575110770357596124232297104110674775152906666235801419208217385035179803030980110716292897122464884062894889574888697544234178756119838206737016431056430899905333436317165360361962991709871276000562506056709814080679861287534526317148114145208709367376831041334319492649684336731009477962638946852687787174555540542254180199895716208041497272659100274961683612245875485476568291127815758381771032281611622477596380946518450495154886404728164918940010856490444229672463984345101962195851473335489152020340101011027882257756071117844746340002060848408341736897600480848589524897693023307901374259698154081425778519847115846417500216795964350366651965227717607187400278662947245075864616665033638784450054597961398124695093280021885033349663776462323640331287864262672951564736174984247708663737399853245441466990776545440589400629997812558263421421379160778635455143419403047635834795445924822755376668753541266754883385317803230137836638814227929893123416364048825248665284063784252896140038587484406446483422073348767652638740299848617737314309644994533104310705820952541802650163202848326909154210835195336558859332781831585911971072821796031610010018957006083154924866007522116997267306178505078153712026880527083340636729905669170561031066864621902491718497937643897822516024249960260314605292587813388973219044656262206780062957859225189808577801187238080703239984662824118619669472447792907666168730194465837182899563924483354783595310857657960827850193853395731510977283667876196461371500544379194489398975074714836449958538545923423557822874494037384652444203058155278943339426185916887705196035687778565348429524768715456844923317506482129244243315888983269012695742171816180557047071237237916567472432245046053565653980032007350717473398075315403243613087438780080106228899023041090567600339940124897545891229003529918490826730430921357499940005933359280610220946771788921300588723324410892211509464481135462303165901396615310945405923194408406664933579590528600753638628844494731732475589286576710535335403664259169109158216770582881857484601",
      "24167375876628243946646056551276933828677930544182866286978399922859082188640686554678543726796691672887511314926971794084102899530619675544168641836814553977829443942214267796868544345680855173102629905803137229960817551226951939184130375063521499217083771780596837240313659546809298020924991990495887047528111556738800545421253742314786756644076186126075047667593648598392208983074238086957222597528346462460030740735196188415848219681357099143244830365220103666826047415679070320119358031675568896249294027504613573089155625825991681737493768352637138198079991014812309610089647122008983729139152123857317111805445404815248275888165737905157068244441873142389844130176600917649442390780122023976103749702772559856117316303050892432424846428235222459849569646902437941984638467917459800446479922227820440167997870718108174284743670634780216040478826459800641297715045742183467684083178848095383140907684228572899139541637074272733827023615225220521059575386676376976128842588289021602112361962355622910300201545877421335591927655033990169621449528291781932365284857209038544717292056994065771366822152179028002678463950368762569032926646461112112037162327847183851915590468956889300368555385572307823334884316863038638652353342255392201300255037975570979413891026770845526456010318404713656611105791712019688338775776651923269411073955335011124735565567803108796716272283746808289775853460695422123756579772057309087706266138612827770690040786274343225854345574052568256600811235518317271612106918993713330462033746267282550068791061330889390697234789735474798615640150536567078135633697717035754928274794195414116979419998501954806380701029264761579673281360730439560663105584936941649791765768546872600410036213797691854806078979076440100949409903755133985682690317420657163564259431249635530554696529341544101730801940088031035145419132961405031628273995625667590223268200686468522915420857818656223379533082496095676293661718617415952386437602763651393778859336355758131609594934704057379197173394418738007008495113189118056517137967136893959490805409635577570593266832760946094254000913761799137881219564924367289088936869097656290647070436603735813695256162311089594187572083210344329224055513253979031957855772374209543168988205166967878586991740640267211435390208020667937268473478958776317672824274477462400848729558035895878629218304954053605947978653147652947157667205927170888736755664237161121232872415264692856737170247950819357834421743176975953216488060278312550045975271146475428733231081299516743098482935445355996574086973582994559566303950585753954012838274564468175016626300313016102112074227433138394312756453162032097954955979729494860192957486189888161760079109657589872408500030070222261418652521316964137207550766085044939496805017666663394879093195093889926616388403516701505563876885766936486168646732289027013732441141030907868000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/54700246793907502717991267418578815003886034855588651853850673734816582067975233820249518815079869543931190644722518564351477627173075824669608700832174098295389323998731121114175723403382836207478758751658232125011658578453628755063992995659897942461694131344262337421688180981025734932974110696651151698225353627431418170057357702678938910908882638172876894099740077089319091640807608996698195815327825248678437756975809929635792677518217266618813537837238468539314419581027649521880074898167277190372555809806367105258214761406188955166936884021495054819001358811053022961506811782809547610632338334175501889990767192329235207400960246878283298123468051510625395086921768826677755983030688228315674222344571032880291842073328083079500659193123486431388141245361298596067440467076984664564682565292984483571689265307122619301750147654220337147251277457028459694430980448263641408786311466089520465221771496159634306101480649475612699781652569526983928805353963943327878384958312433048029745636737579215118075852076217291128640104695040482754406725288692867306460965638938770841345955151896457419561711103326024537921112623448797370491912124924289659346569268436133836357468971785130659102377059046411611025224816002139372932618589565573689391730301305890754895946896241700290046186644629426447690414574300949341449316409665687234117483848767282100968804097957759640216003711973229792798787650768745126396961201363556610419636836881541841861238609982952314279885755938217327079163868118899456839824669755017226774843288313704365909295628593878320494674013415956588801838589435473805285810068722106428229123212141276246848562804381502837454694471157533868933508105698622734354702733348530785742417038468759922445381052805066109577386916142955537075772224607738628043154702667180565750663727333643879692179683094017237909900074390510135172645542769980989114040345323386117936143150375576516444626802225640636808106654157904105861438429455363300380118002148874406846880639084762139017884147865439889939271152931732857905211388044593690453119417551024885471886827542014400171997764802348990427385265402185747141365595287808044201888990122689308901146477222887538856638921923004927760145465051996260468754514560090391985454511597808664999420014327486266975034694155471287894406111864859564512919496859857804033777874091804340225368427902890508865003479270938575863731470972194547234004698380117772286842030772783039661810254202093683999142258288327045326155576966831974830803398983601877813551630824330573665047560817138909969018758005950858453873585302658403883161279026187222011614069811684060966416677333794263758476015230485734510292731063483191824636917909916387587175826985314777818587748652366864775050984694390483723383750215301952492635305701089106294330398112557429009822182257531882418397042805218212347170083961516916553230453166755121489609440611916878778961234204910577493881773577394005001994784225985729960227836251688419233658386130183426401196052990128343377579362016238418068543038851108116033954246327694394547419679872641297684856351"
    ],
    "A1": [
      "13129357136607534084951018465422478703634869846290394125076024074196221013179447218787712173674267813414712181830974564214919908184135520310023029904736300061486977569441217354939916822938474896522195560591669102427660421102767885726911620055177180313516738422623579981258608383583321145695052397530096034134146086565760806605151336265822274115394090405124759187868294482147652845431293271501987187953430430793888698121954254408283061003289304328472498450507474498386333712308931515245049656066843839632484519634422897739235026822699693604997650405933009138809393605756833834644763927574350898140607115184516894494147985852847233086273501266560447840689258505177771919023235181607785431984476031984652931749869153857817528772443651064791304448896282317140769778141452064515630131838030900521169996412169635684935232065482304022870487188874509940730472609319216705821801990301654804440813272817514391374414512779218481000340839844256452293623717507524312838815452492921700790384814835587222808802525698852109705806006510053873980918367830072695136333919877408196953872389192656702337625485895704757446918420312422585356144258444757547496359315757291672540561022101398530008401574615746206021270106236195898367749063121840461065683345671583989676954984198845600453106033916139834037213626419551167983387870331569175512787502081022324432595980602115140816245621021737928761541489351811243237561140605611713625663392559860522149276778834503629916840548021827652238341490756941354889253080543188845216854385748331810967940423600529577254446203650757537151725234349957497086637731142697236933108397993473900391127071883324151236648816980690111245735048306214697580952642091753337818820151202813336120824687348789541566826320524595729973619784089596700753772708367595432324360024951265121746335791169708823411772615017481206662025859495084323696235353005583853665521750799506580469832379057865830781016887593450971364232494845812707833348232692647639275084078646083261757648522036223990664570128142203837453874158014770255794317345415393922737493469780912931477068689490633824815849961447851080688017866364816436987255452205106215455972811804156753134897594439987575242992845900655715437817279246900642238760871773764381373637809226827513732000131534704008436363584327111886334664994602628051945108671252165000000000000000000000000000000000000000000000000000000000000000000000000000000000000/86955845204038658476456044245597241152543129572289216167336178082954300287883035472919710108921766237829417075994370250033587531948855853550124775921578093555003050561402433579791449827041727069021798216870723508456617796874552354182403511037878795842466010775808982212028644289048856722392330851601823761047181290572852188717538741907983003591844723176315550787945045106374565877630487376562410107799712770190403851497687406917289387705768033611390475969191397564798038318967273587411186927666648951681084720104736207011778292881639674384755729091087113787239329292856915545340090576316938199882608823287478796318243016055756080586046933651189925928212136453088713914483192997377666026482437193711168345212473293521911169605388790424524673551102535210623074629223137918558805684327073741166057390092646826326498597530049446907539616452230415014200721661637179244437600978898945723603161946196088869409144587841101414246408764091617336481329265738424217001640638860520349255144235877296562831906325047728059733319061219857089007198584852146177605354709709122239785528135472654261498929159904315066446425019250806491490734549675621157918938026152478930380768161359197605665206959094325159100012384313201349294342111729219582166757831085258897632150894082733422620300780424792566183253566146218072463307001637805269471328089148036841200566513196972988099571692040218382852325102966201287999146387565788322619552842662754302129510232791100962958916582340731625990711330451235004488970477696409765811865254855361883309488475349059618866791805826609876187688522375035718925903150354083317063701792175813162056303729671791485559616419718304669462695069686006284050060299493565082237265225810796586044308029520701831225196415290815919186649672930707786166097727808697013932385076487098056248170190689752500651404249776365581117390300485009982975542111854554088095176590828519576329032502728252184548319063569227824658361391068339531553821703323263813146032044216729287923721575861479593242084217089209000517053646280993710363086990920166615819842785673642353034136108564523979109147202752981628485815439390824346953629666850669749722686274117371197107891000166736857835314716384337943105509972405693150582027379344700801117062667972429299815300783888626888582313113485985045660237579039874875184283166034291738310250212222521727872349678532467819763906465989306931798698370676706834956372253",
      "51482279671965407557306959831042071166546151616366259305682896581486703723012570004864375713912055080175704730747158027989882905106902099173087348827811258483449192504440391061299925867694598632383842976852633772380903480688536943674802295453225846787998715468789581110857705264742019103574057057272611846668975625757438519989307818063142454021775552501659611332011723872253974073611283221248811701850580258394215491901049200071538311023080746175044479846167228116054679326857924887756539235155883450068988505783986360932959406357737717784613830703789084869063309613680538170791348190135548756325955086553917977411034708330685891910696051272861317651848952594579896194521340305817630994724705290861627279376261800708624199441475740220915430764401777709778408050293268668935165106783711608321067205338479565363083071674525524975756711539982283301306884879918550518298505592228346757668428013016526282340374929454542127324705453790078048225042237836485077539182964033354843513749464182685720147107329577591443117812792419594789749888700797158189111717396787808009643404048886792079052594029994711964059786869668824952501494761435761152496806104431406933001984878526352455274995515795522567706790404222624800099063849592924810611259251069692484402954696037208893006439636494886078235558202990282793311337432689194665890266386442021624499029528494198193953951543024919794514025441863353108316082426666249253399442464951146588852261288435281490860636308198903960034669274423129460576987500057902781000181812691634657077044322055302793500182923961279986450419672047846840798270915211644489865482814454938485468575867893305844177924344795129222895434729907276016979666775327103071761919924126059389860700899200716103413533923754728419754533023821616772687850473397171477630585335115939302696000716212330606384035150679699818684813931787079591897465070564746216672026893731457859541191008879890299421235811662899441678594205411365909504816375116066307930712011188748154021430667844508382867287301127485179617747168080926293280992048973791494434072002189863555634290517714415029910856296717593759500066007426884163382987545235754428265819331970788812376984281530680217763907634164393442420707042893339863591876132050181466347594816846046356375858960316765783740675344314902197742580295910094194796772088276166919395000000000000000000000000000000000000000000000000000000000000000000000000000000000000/340967580920201169948603122353930222267980668969982830910011559868795200975922516707947688667151235254814954577644960061291538834681208064871158783775874864215333512124036448997627851808025761447520295322188778512439552447079053095219573402269909229238197696400836245036943638701178388613936512898575467033176565316185347904696060915215095436151895394672643265869672000187447836624448293051632907319512232585187547064745126736244278380511428193184587874332158310180667264158960823692279525320325072119785817778175410632156209402954967846377415700121804031357026512509915845970269582464357026185388918900818150191568850954981216639975198519291760750544850223395546568821032926832156041311231236277147889441089802088749525916160654826713118438062092074236929618760870857988678582426130592780757456652399320560785762901679572947973969995780037646899713014020934959123412158914641074659242307195507553793760196048353764389698808298726979754102206775625867738734583360196247044158840641606480070890468510713261946454069435290757478684689693051188658827905709499515483451857698588818751440711074994307531010442422513080677619722752470471761235102563231407330758981271195247404576329205972625475516909283230580523215609403643181852456512456765223481294340474476326505238570258883408692235166786787673196247847339615004003867559142466477986202865876525004453384663986223580460627734422948726171941971569784252711347241218890508918568171807606596669385214739249932604496845909248922193425405022516963945592473834108263090493859857268582405732306832619349148382275182339590799333474477375473039416070567862283984534557790698052104996760965238629179466592865667112814015441005590588848392946811367784943552991139134566477127464222139797473089796636004784783648601559212097188741863481499316132179203785547721471837997495906249582876027178907176107508983515921826777490101869242332323967606067764158306990943237077375709072377862451662772408369906044261216571531233343148209219294149618441380322136468358144101539946667537437358852777754431355220695262843427816720439034030980535324216620308399516983242905668129119620786600643310776832369090824542559121114713621407684296539048247852168525486691889060519680871913182552385832806497898457460123104872009586829543083909478250778565604749290825672474391773210936660351482054728874627413015869877327429689706252278931381918784391629399378802864651152222539"
    ],
    "A2": [
      "9809459917495874951214614746553884116537216195079130893351739754692663517342039567944172095835383559386461087298953277247366550122092330696954578180365038150869030409128661934437123979546539369303243888824241450585641465340633671416834454406784713582415090787790698412377173431191412070120366242720737350466923870755206131899858348731961074644005133995203221927005843254950013626154378812102420281908703784176556022745441557907039630239160290845292805219657095784829711240203021489840230481145660890694898603662062545425439694705302895134585439413571743159800450594454033808691524694989730355745247523949838872155061104693020516465525126290923508679698021374354739578192210596314000568576371905441653904179740631101089166258855954631894697027074541418410224727257564965994247283656229241116241261927598929470718239579392693211150304204175459586895202866262842104153277317035535491397426077669696537893023532888915247217268375579925732395334979633570117237247238291669384317194547484123845462670883247531877414852945421659437186890208108829361496528085868268973238246794594322297683544071945099045506189001279967635883101008760617396604142736810520057260139141673519199156547354945581345692121162497597844830645806209012006421218119809508289153992308737544716216134119576853307515960559706053525533849144493289563884854694933343179920850864442540830467421882417205419610517120672955504839822894407295482898808533073222550543443677879668030694623943162003029180848323479411493534600547558351878983183226748269370963392285803103840678974951606936640000656638072640533977652738865524687504361950190574764969227329825597277665991642329013284725837067529263380364978808233748071064207546566030677448834435045345843506937318766597956217248438522653081624276346064945883842665952802379078150173134531414654669066428797322555636203305420118415930556303280083625243565684845035712335348099575349766012283824377374850547746282654662972648158167576529350689806194558865694400015166269891337456027443231120294343272873369195783322467334582792379847454350862939396739534666131243518342553529451746696066577087160320145271638365515927989555825644340315512671845843296507033187669566687066147723381641130053989438466911428544091830731275214981836388827926429882824968314007318230496133325448351882701495757169079451036431639289473570447212976998601925121767421618675640379079592824439472066454528735907548895142723707846476051459194341040328966327868963006679454170770256881229260811787837746555005892461107230701175851896373594185105164461402159532695933636538842427809579821741169911772551927003391999877096661638559213927707735392098945867377031945492960731854409110113823139806186310339265971854905254541748433484684793216452820609310400442727409673525850638037923956691423970703151792159000040895138476000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/57867650778475879514592235977421541745517409670918646265943482521304564538880416631448250134840632882799709964968270574676027064868227638902478885820307859763896598483356102512882954557352492987761843975527473409747792964772208623107839476236463324645125321768082250847712628315018829910468412437978552689234498135794293673752550020432705489353157364978060371542952938232101357485616095709101336868475626473123456300782484169289605258151093267563388426137537896397244537904861120125993510784898005915193098887357467329578648902020279715439142397906493439046574846741071098573869881672462845826668417389982153684532057312047505730690545030941472563110123192760984911765387534714088371413627955079012739884841373298532317237705393236938737445815907522245136746229860592351899708805240531849718439368247375031532352368224824459910409929999544172367453959910926706137562056445781901159373560244578434585668614068680431282881116340629931353641058142099470256320892357007308271623830220825643872287088204072565146306074383236512809970213721904214415384745618540517203333211656676498187142116648645351864129059230549198500178255967066121053709235837000113709379849691572076224271809781362196178831981589266730860395664407750750210554285624230274176031369392441013461092770594105993945338179692564062303270216167232379927292135075197170283009241538171493927494331278408819568759753848847048782102585328012158944229800875818455893537759319996435846100760775068945972765643380849162961456563437894094588410026208967918849539715188869819715303844365625270405599360899801061732545766605846644581012915704761109284141976784924276582024352002055333428889912552911949954394072861101565588245830095133507966002905511973235136484479074256535970620172393830373850954833641392390677633461698395593054521708731384755124869542696252210777960626061425100273838482140268033226557838234171134354873681678671329504940619536593758597061336223860713600684451371508980246994416343582516067999911420976995175578769073158666714801328470922364482752064660904182400363789320998791898993248695795716583669752114427138210117526060730338215978884669301122026941308434603555808991174981002885545794140258410734787312150782302476120059091845758178502367564375192615637294517610566409682372618257147880175841342124388976399625359961708931074378299627356542029725352735002540068395062939338613208292982986937727236208926568816644391977324262596006537258970896602943025322757988542179935806098556423533509035966774144209810648968589334167150274963976468779235016911219095702781971242622963277959190787683912920568951862500992308016943223099920500560460131339259849038388355259106031006914803269135810362094792792123063204171771842217797454513200994855046779639569962185752411693906588949102118657333877143694022202923784977994343004145531135920887383572096312774873798500184110524255306072020700778149162106784170696864912304083481231550071777600471833475021039495041150971725565604203778967394855836573630143337218159683843",
      "6300231160883670488898275367086630774911506869029628062641121900636594114890592225537713101311228336323998449690179974697193547671952254503700749266022084686782505659545744812753502526454666490866067751781288296997270855746236751652238963728117191242677174458382297435420930597269284795180540278704812093045555398545919145196430260524612125762733550277055385202553259694239815211014270096577956609872059733818679273905447265116367227064037181032468048332746584368958123724594021440916104932574047453150464862913022853459801178236977688929875215452302288265121014585255244236032018087100274779482156588158795353954193179391687522382713829188942515906781967296751755539756995640208174212662992624872745414110487634491893319767254781148398826701812664238709234136458028990890760254265970928205204651731895902486919438581227033428501371187134494687479154076573001822869604023151621541714081341655062845881311018449166321229876111105876522241692930243777004737458734836053418217245286297162839979410951671972549244978864756520910621690616312837726703868376234727834149410485931205771458147968622389489254939101764711214422180245118097120316158624692475196868412760515069291508281288053563191671905698848253222168690337957447184115941654068142075047809350423863048850183091524453730385967544989379900431910438924667895410328235649481290648466729261327775437600519652437797962839554866482756891154857349064445549827022148490318092312807931640979046312821346237735036604019635893571364614817694063257316447752931976357980228005003798588439559613144151512518149438846054054097621767176217299195037846340194086807566351416020480585049069121953927124051949615963056145769599278058905937681044546520231171799329291019650500776829045223243029742514930713075725397774018986998044695009416502635197493567884253507658660222075895193347285150481068921524206623068731275441899472923534890309116995837401329517351516232878446808076453678357160344546483622164971337887013512798015267765073280182586036451792747382937660414732699991127715684331529764467762536116736314221094174488405920011426417900141822936053049463716526070365049227991965362950219354125994139300964774931325321820517139586127755596064134289866880255424715150812106499904717628434668790839461187782472953010724010007473476472445522825804543456958763402330796434437115067996056230990951483392234471014141820655208301539101455683296997438403924251328209731440277772825186006960090661986682242330288127482305883833062864557496373883438023576851165136221093277661082205894701455732963644510573326629461124516196382037612007435917514092211104145775590676382699822554998232809644022965670375701301154962863425469170630967055231786077354936788364618201118519307589006969099791952240464246340943600016059018595424334417484863904909307745022505391868000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/37166121245006987485287242117804458410736936204828931448901725049002665253455221605143480266354916662528640442826597604525836683621300359407980028142426169169551573158456129038106645593391515236275557322833446923983315963598164701570939321270991148946089149482557882042475526890366619944920595394639728010730231085518627186389896413954544103597086897679872920285483484506074525728716065283528980739881554788162619339170953421252126255317455618289630891177761347103141851342639602196534323050492898958402688441446780936370091761915909253175845862514023972506605617703575912677570607666028704329856071209467144781390024661519318272816162705890732164176825747064656481589992095595059816881723524326674325600110834761022765834037800350710742240342997631754076972202710817284149692807604382131146303992176615740834727139241854696703886421546283509903004007002031904507625262188854648512830175165513991457128207408795894145282232609873412809822423114105881532196384227549453288331264517618984417073667853244450149183713685812907744747826262323301698114580968405202980947252159087769650347690493259209248649157857970231204854494850588798262596800086485042158645436270502961940245031069031909862418126360245537725592850314892399759684414971706248533984629035726025519515546614045719521499448338203794938094144631604594529062693713297879035232265041731945296123588393356895924490352051329897617480972290627326462901894076183437880779809762093251923444927678365662728543754458896616291131178170977478885811975767446690230354845819477713978415735434498445686103875303107796202352954079284923478756867907938024362982600091004134906627529355216507506562795880717460520209367301562378981357420689818536153395193367598206846125167419162558361825091409807724834990092557916728803369555240328571972433370785752114397033423943254447978339878623626751992007930496152593600149505012832256736202624930460327957111410918481070714485690253426113545289492093703740853373094682535441946184154520899017906203517958411474077040800930865038787740528788650155622933164259901367654492168941313900995536859527258052379848136910709665366625551138215513382763655464197870392696212703724423204694962084675546274926147202371507036361713477503189937502130503047748016140498561361595362141869832091061434283908253995306320918156520695631576811092160261319978988536679765668590052618023641609249494109013506540470786374112649793490101720141609727876177586658558572169015871294474762510270840031458648599356027959184602742075445006181328418836425723389368752942383121774186994077919436631977199085912141509586297235870196099515620877635433314746618319369154999492640580203859949257557416105127388610086009081512317947340615221459966624859086717163218145285885799981038734556347789154759137601292521438608696118448400664995999666213190818742119114191645752768814138958091453684047061988621027672961680189892614693342462297548397512009712530668729015755365186734997201935070750702519222172288704628397880301954616068182199"
    ],
    "A3": [
      "10939376255068328933965726942699269491466509623387939163502177005341236026189962399380744195001176482351229832489063870613632634853177319953459716173695594264917948798566340348709694408575192453241575687851907282900797693439674875005855463659488123839038683490552109909020431948207916952277698675656696151811595864158737913654294057769183476508554977736020829114341503347689781359645777709485750010015321387045263368722624142742339413221487473711552569967788529000731197755853147098210716029708069239480030666287720503290626231895462310059125340907763728033053873754238194628820989902430351465769472997339367684635078086619049311566182557794997943340708977433775672644625322108353145868881015760129570960056869096402074133689876143763708841185068114807237326883282725958678866097524083921701996537272754584845422885894060852006705681856315187841053273907308321009541627449857347603059685393673311141049754476654128607937153285780464593163646814843965538137523791489547820339352461354124060112186890903748202383468024840917669777328833072439706831397881738087578101147822639199466010582580235190176586311916181559194759599829884728940918459396656788012906232054031742789535655599914907688536042589863385463680926274841312619608525498754353172125552457967090902891360779564042454192084584217818927871235406000888372876556252250928049847504016877651332549646533802130778905127845094188829630307476141262687812734143038202476087815796954648943291055067049583874042397599605879240110268872145200549585302314444301842227042657430581694672594631196133240914000626975457539065926201628669592481718319520722102714636699830945688683607474910361899908931690455821122305270579556328412355866679858227531358759575692848371832527647886756559753219731078395942782636888575508321006637180659969676270827713529781269332879587762595420519549254167613006826126075654361704203243978653526033175674389654875144102872408075845452235268371726055972331647553362379158365184269818126977811800045181839325375749640361205067526622088331727476175084242652648429065504326057537453151440257139867513671079900239828790563103982704612836978607631769075290483368893582610353788040714834085327633197503008065117616570914774718884076813/72451582995802889451210566930631964030864212977393957289021275106107190805322564369857307505765463841209812506926453834918951796471632577542704920093700819215328508107084378421777246847146645257784737243825668897585606848067096241264575952493342322772587170547585168398551693257739846208675844674735487779594826304856630734396906724961821821086588152871535732310549083846281135273534643577848843452537169272004108584156691734375923588402720515557400747264277120493845581963628895874976548867509635546803076512557076433077148209080277706733319412695811346591532685212554835495799242082009086909705289193027042337145806979606323280215184949821349779942485232140252450450295714349565938966169824112800969779644784493576832143438477792405937506746163887883333960881935271911496556754383299392123753977945405247447679161638799167083387777196940933269957738548404739542454479045400679808384758680350563767677517332282085919657658778009063396973535016587344654953237718397593701393484631735964801028989706208409856533498205844696480478761528979737383892306549731697114233015938308463471675370265038982989776704945979762381572795961249911810278398807140055597015699737403653741949828330493594529469931686373648370365028312396762218513286257073595245786203530643674329823048240188692963907787041559319263362404239060397051561986119045953621425339674484502103493799991969043739330002922583582825044635998850223405198950210489684828449594339772061844635428862603471869871237782360275442348593126960961477049444646636793844321124961691656910588075690330896883545278775620416307922344159302263965508254567966410027248958396973254509537626615409217235797280145881434494557943910252652616937704811760804191107267245738515656751746357945049268737003540506824920081524097015550265584850482139802973936829550339597241463356842294083266096915151547958080907696369462226380255490691995747321543097744572067955228822307674826667947121354181233874819444626725613790626141141321437956690796774716192875820526060503478243441167597152984901279843096101628197750765359026556577395036774173344926049811714524901666547514473831684131222530232945106252462503293992000000000000000000000000000000000000000000000000000000000000000000",
      "50814500077567217089654181355218023523345689241937824191133527460178725383924231725684645809601602464783193276759505874116414514901513352472233875474302070878865714409984100858503844357851054397623041598162573018842053039205364177257793594660604401256971047055300308209300831809075427292792543642784541638993631562917944568381142118375983727449807088658902095979837445177766822049355861286219816593757276963643641513754426518167062716486635534361404935486058953641971637615324206291696492183284496568590951502576166410769996885888707156611417144666070956773186529870594440771845701031437537779863102761883660930597551058368306848012406613097952680279272309752358496496832072835009012662692176407100599756907364969099709309612524089262239253136913610983320012659680287079470286496418448582607246641316454084557295350818807738921781686845350153503155830142100716982896268560079314917611934826133879713669681423379412465638417734640577724765107585784743064611291498662146034051009934827922324123644577913971730297109028482588539928641274657842355345725645094003569575270572574617990497409686619042747256392945312638287757522460987955992132278227340024618601905954882773130355345400860356194174113984206992880369687351916397451052396768205683425391627402433294757499352739316215516908010051477979388609612113442522653233635076861505845634206600939552326849166283797313026005979188936921626195388848006698476216318575076887928268462266673977906243785861718747485379139656443003816367591025274405362915854547046347132302801768918884743929952953616035932708278617407898266134989020469578866485331923634129748777738492465975320480640386617022903211750719829828115908326645047775962009913766258995393289392909525709831218762098806364193299838187439571115619318840740988823688714729198835421182422884278296524124439206939174900847675013214759484027717236851688104313402896046405066865892417412203852990061348897504865560960749260724821719296659609509925556864413824862482239613847237405613001385537925537862862268919308380997278253990715554041910709648954145581524105208498349146839448191582460323438520287889552409723740333495786845926307719585817116466606539179224918985302596437527296537219073714256347013/336544870924827499726688292285935745206247349215619933579365312118318406833550828521513645940929052878033090695186902055327498121455418293981985405397494395754300848869511861690159552862801554558429691771179258534129398432348839491275651203611537740923445833576191833282377324931896719903753833155532497536134159618913357287879168776700025528873020349480091471243901095984659912627299465845638407953101002474144791594205141450987634751699265316791834376654460509779669981268827264694379488400317074059035660220370878763786266711025761327101345646791690516554322253218280578355599334799455392634050822083781958068202504119431037879712325283188108235859117444852245650563984105609134976154893117038544448534014605545375300012832597409308020604161177901629552011540543054653891941279838312677725208764945587943771958375760845108330959544559715519546416009936042403417245735791710843495354506367415806190981019440209075066733203433844374604367512604559182820648446938703661134297998131704262962445840799076328271999209020486000903369152385339743540723550453567462061771494067054923911649270569697697688163336543824101543098076837090293568531924184797097517823199340221735247018338581812565022082631867198273623073551407220512657842682913911805209615879207208362659593367428232081401324475620392459425722507223196087976528572708629539857000531313515595784406573857774745304659370914144113889217843057904119892292054091382743601552500826573055280220968083819634448290878290860533302797254000774968939479748130315917313834400731126756511871308027581366731825267071481174974747078235711989670811514983422254680272999645171485172704592518322873707565747448470903756700758589423098699106709644998832738031369288145588754654819146936589200808086092453541939865637814164656314663574167803667313790331427378428046464401362975413464493731607613829502879749420664355848862500578277334172727864874332947718826811421048965907295828516014813853133967079454464119402937512835256986749564686231596716672737593384184242904509611928842729489605552249045469174775450516958229378780841313515169618330431876400810753740423981803614925890051374559647911170792000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "U0": [
      "464143446239004524641406407307404883709148763700137650569523674627640713403729714876346634518198586568014510025593921025048590345018704464501586802091999485176330444951238037201875326166991731134573241115984365835360049784145160022593800416283149421358873019932491155555514855387880445585503689404298668462076677417132074418098026234189596040494543284727686444698317736941965307559225324363464691491571797817300015536688252040440486890060359168962492353499323998468901937794484773844329940442305831526135390970553753136470713859154050018042819124860536562033470504847414210291006153861970674769485377894614921593874222386360749822630328667784666881160358038640715468013499070706063017902193237074390812671734436418399675925438826657489868753172840985449334885372852336385591081604347510184054180452541617679712405492051142919555593318727408321884670833626696087504897751124803021499440837965392131197094762919522146624380540524336192561225529729738951608230313636413041021793263312029767266023129293402683259136102074575224351652992893023847087793541649814017724632334387018482562975830184409995055904427695693749164499358287514711680320593055984154633694660983477666661398988266386612265113669202083220620839551341188953152228106613060952603042375383239487264100518744305766559183201455840332273784397914933863000309089766236291443584474517494962554845713347547443447113374781346876989398692287845749920767418452026959642212828093574277596490758068420916613223752606034031810073008920188560790980306149809105111165790143782490543509678848824674826793385432608270107917564299703986279506088268573213856189312976512696087848312885924366113747088326531347344428795442702534358865183518505860031191096789714126822656182425342099491097877450402235435804898521328122699289867166156577297325685165573438995823901843160589160468481393376316384908187875152355636394872833520595546115400000000000000000000000000000000000000000000000000000000000000000000000000000000000/4977543957885866795891513691249934743736127966173927875971595678292942196024359157167363818507400730770074707637163383590186416055348928179670897936063908941578098960134351790015711030361011336633209201466704070217558432361046359373091049366211795289642037436586111541824427637503573761069086658514147286414247600048307243631381327529371884434463516062684659530294032042173810225270843773400566577743177696179057435056308262068594025457077627686551051330848431596043925421113147033741622240434508479036500683499036782502998900506564147830500377719146639121851428333712452514038444544887178294997217552770249427436971002973355120556952617086079042414466672900410556069084763751520981343437086610236995030980871674009506692324136899982120083270844218635560770177167921220692798409237265913288694789289343122688114123008338029336210007865593084755064843871690618022832176454426178470870107909720508954427121680826049758253523981484088453347046035768779464004915751628777400856643774595466985062515583155969635268202817537992082558428687735680773652231680815299650011490497666298931190820896153473424450510068739143431246596532944591107747530319252426734362719950579405367227839457003035622737390492357563473441942504625609970826770412791350172779641344250133116037211979604812389394992120953427587192209863212687717269578880170122285267799264756642396479546648230169906110096682791269123085073534229611699011420955986326665481819635807260227486350813434569022713771331486981814840649075946230221481090291647293483609772992060446633553044156378241788907444268690700554274479721193449362028974012656648124785748763928866256451420714702761968125491468365935568098131319774839643251247454718206682921668598389313435371687514344263720232439470145511889391481910494141740917396438221577697335922317761068700999535089730638973116543249137051982557628251245282670761880167889372272214603151720691889433622394043141041025787494680686842843437327248946875806331060474066973",
      "287326895290812324778013490237917308962806377528656640848766314905848293685056871300868699248061380084721287714403242881917438370074569236876160906969214961774193985732064271589288501418433352208532788090186161191078750678186550142376942261813469416706388711519596443155033524337989438140701803276805413667264536393323405079254603124128354452238370834541352194777414255109360279708490075935709712265125197699320289743101373492822568829989663022295130337222149441337172641324643600662826791478150365798363188764231746167609521114050775813639254927868261899324104498855352853287342445123703637526256514911431293601806886768576234027244358185801658667609684150900426251953657874833686152760526348532152047872433848134076082420996710016265211083720434182259994947984040668913197576944573268426765299065588669102020827051133205415997954600012693547591116311857321236160117629627715576339399006682576456802910077191090478841391852498564442904562611400303085284774215849121510385001441688840700714439304908588611177992011102953159335371147362294557630245400946882430627881435918588054535767377949648346781206256043130438499318064108226894717749607624947888654799324870883466069917199126842345002740461487273773779154932338038009552388571741913115560389394167679284109028164269158348542801638300895612280060540125484057190707900704232789169416324750732154652464056407822028691572892102183509542693785035937976467404060013310021949015244045440088535421272711576661601422800134318977863062394770219940962908996733371190349829798412186245812430311409795609173779265942753220983904082714943566819430982493404961760356827722223476493976533720093230266911573143784008450764248956734358583558918926237862980762947088401372315918706141744196455946492322986455389458484767681841087972776745302308633587309989607695189991532086270557171471547183387120193510608014277195833673016515988940099976200000000000000000000000000000000000000000000000000000000000000000000000000000000000/3081336735834108016504270380297578650884269693345764875601407023449501159672347822538562686283918904017926967751312959408961904532894487034156206259836180425321386036446706148941959592390709714038985516547434603356812401053337846059464502001992507837728317889012233806823556647336227977966927060953993786151330225823382324833718573301862799055452263373443576247225613370875456887948850763275518000190753160367503899028623376097347482906313315871579346602915720978699278763845362241644008464322045965841765373488506947452569930351633853241074578891836035371107999005302543465080552299889680059902898606063153833895060663111786304879260453306495735284435565348425239844996715610142905387620717332354206195283462704478740816716800369654489635926846384888390399206217736019555715964287869114159964029418678812577032472902725209221891829527159351494643668483341246127439815214076710099021346597248976378355114060081209521986577170628257056698403206772243209688485867348650771988689482967695984813836869142066186438609934671831802946144527608899360210718837051522018052367743268962286761887413193772000075109278777835225409343228640462472389569611916896683630545737790807299313806579717806352040809026423665662347380161955099678353426865705445216262670172888499769549560793334101250330465623010728540015125429040238760171192182640063986096537324064895390744880020313085809174880786906644813220219395584688881876793123283265470690169081356831657357029217422806480848696854628224752107306171584913224957551054062955395126447670960470173619852868967215161407359242107012816750558407511695670385600177852678530890745331085602078092623596874397942599369974628287040614894721740702472601684918625032421256286035064286643183661031830620796536025439174194341979971022550233054293473298398850485198747234584493494323749356706727470099325360118735064813222509804813762819141535664834186918592402529187564824523507319473602409649242419669352223563786483024256451538275531565269"
    ],
    "U1": [
      "648285375660275775025657633882249090956716049110237362089689043783403050267341808489301058647460021234337741588601264254223242272254574578259965216182242164750697627577401388730529981288719126921304677093380062335097986426817064039093695685821410137769183854870250189464330807594060478165770242943882729287151721099054464670470517320067532187387518672411560921121919952228789224174389089243023599348326201577688498791164448592423093621364415022000823110604962222697968410547966179934689405141632445042552537764370641186743061342581554382876263607352351741950760622266604082987916474287996569732924696158137705995010737332790468517454713798976265571588988050894086486396951828545982315150036289204157038364862193751076887748791738815661903636078362427003346218667504508446953033619677559303500561266688051977222148038020852264541472601330539866095821805523978952930080771971537721150769722098064313046772936393673523729414649689860269784395413703861926573168576194242461325660236808862764060076972573449578897149934248670400578282921891275903411115888878839398096910909946130646873231917287388619049066869645649803960442783373943401378286682501263730266606582570457495059406725805393604974651026111986287907982937197097959154210631269192445791859600050513518275776927678903206583610925931078040034593789350214146990791196848997428262036561677760823417613885996814042240307020069103371750244565857438563636718609556116407936504635245023544212295672851882617968674145221271968581846155067476894753471330436171515818211604675578972857478120266947117027487193248475161304314047871315808451120156173428163411104621730942427926662899892441833382065565566949398108237406940822752081558059983002651716841343124648668530270070592948135622720962937864338762670459214612543115400422840008707541297871816785149878782711382591953862296878246715950739447017908449847753525080666871278293000000000000000000000000000000000000000000000000000000000000000000000000000000000/3910175642083622326373082399819439195116310488385965974309641796335768380814434604447047308173017461563173638802583157226270660426672476964945319700535098024413632976871137086242357821204202069639557249513061058711386430553547213974608723327052281801072395764446971693438513927271148850185763800993317170905347935546875058122927010539551003615146853241110350274705242113840869987646195301072171176951707177869649257158559468503730653330775685788330438726651286120575814125998175906177723207631518146684600964151823697977524556733857698745144808776267741276349854768509969455976456432718766463190498911377596465120902195100072131194538829594874276882441149278632803868066721277627084156914301807243641621568407695004768658025977433911657994020665466842625734849376335771984497605551708992090186950542736891650136622197987572558542052361318174674944933927101062207945375986023056713313191747028035566488344067236018418496279397758437168469538130560808400314662224108441658767792540402044717786146503795901582197022088029014514245301290192655846008199632558420463120277989705500807335758407657408104290976158560565425936109206978443649636834964048190973966300216299940893548308864392301769697978842890892635865488499202350713852055488298487906646690839923773320152379769029530705371747997440724868208209114113938088125774715411140945228781265333924872910722378695226889569597280068809102885137756630916406079995890448940707184671540868332788201985265351118473214097117432281258709472684446606881599132386488263908882962316930495613805069506089842518155073882515091281208503690292978062790099961972676976296374373568008072442632881222800326158747064220485138776036768455997897601950384300020667701809462518531630490075466237468356597293013248684414447258977659977360976326591906141729245831176411392667234341669444734186137566598880866600326619990639450312322928106356267028069565969720224358391482666810349638043219714400605544925414320760691369107091083297",
      "310523247165006043499684749002421833483469031926752349945542753009581252468064860945730607933585240376984806857864340770343939888291447262429690340345928087435745673622559147968780964091109534779196895232599217480123230438667536788071849752924652323210999809445496881513125911518160618517920170930033540521796783462336256347790655532484154710776890963861632483945299027276660470521033911012883841598298466227227195847562744497695096076001195993472070188383499384050387735158939775688845557728498293087330074669229837532421344591237076869605855844406153874140935071331689603658754100457956428595064570311780400766963176534472528586360473647565005576791125108256910496139772434700570639762733288934026121355044641485021177876101397238457486025599182704401010466434854737350669774402617560850041000834676894291548064564801696722299831634472414361079798438247874019936396874701279284852766984163068079667008302918002577661299153299922243787733844404173350900239606823407400104026419453975403470935848097486639217808738940566597393173258791478281707858044324882266253235813591641345068093123157586257176625067914014096713513508429471236971360859657785657889398979540621645690239360641332583694300186253983196098036500132677755935148229753426387028834310379677978226384261453393117029049464447872272305051844081534985743729878110220983879094628492414207662892686960706464686598163076540452301842300821350508580603942662211521618168023778623153689294223124130698579713646545496224437304320372690614102212715779082596142772449950575462323760718781519850899126421273974434498628920677347267379679294010413667953454897336845920705461567515689170754476265483603214009223209901276478732614839975312109183169428751278387985428985923708708391338060403898723333461836011588930250338626528535636601079264540400441649739759522651323384956308372858883768883924395848326974377559647156830779000000000000000000000000000000000000000000000000000000000000000000000000000000000/1872941273939214055489627704115193564047308385193277819627310394120660720158942391491199411310809012272070295553510831725807053779162875879931266468365558867284609869060578428765767714593786481187868092652737246421573825377561294500481961591032908340458328363099511291314311398832497188052520003034471307818446875851882615238189737336526449488531034199164709386155407992130685530446394936085969509601027416659769555218955715358953822288076007644552878398594293085987223594308867674153850713726884368384562022572097984255140916151067387726721970989627397531220492441752258911014323237180199465559031345979776540780110065646547540406936353675982468304181516447463588244388226452338461054154032543345627115380174286976337330040846187200341759016864134270932481771463701981940186224700941482787553250144086974479928283833514062722637076920575553218342177747729144243381387797460646320248447122501906591748025543465874341215629576523509279691344426118236018673385138098511938673380793912256681578808282776087913528327272534980234340888091461242590877241317324516964536912452109056337222388337735448728094193302441650087476810940059058570170943125396327768015639773461310496106817570370570350009130701880239366491351944841411412676918554764211722080435864977766339487564414082711225592678292424148728340595476131579042464094043818460019597285054355996583544341625694557655602872909266342356581797897240964277146606943080432066763906020994589447719689081864090953292221703058456033765703026279665173768997110739347849832681060627062546820673574334799847167377190715742337007303501253354015720047914464991416692423274668082801645034511333409224051609831491561819227825817233179958315172630805688284208197652855393292621059121022678765114476134470063080944840460177070987404972051672813875113380451285597300328890248781076474961149283148675099587318712824608191629403405447010199579560899506128760580461493813561108670150593359376797950866721708902588563900770991"
    ],
    "U2": [
      "2112800173710701119971855032212478155021523293229622988788909203359631089702622550031582944661491111146782140703044633713949627690100778650726963951099781249701589106244156212572886378440842301345777785923516818879927157965304907828847333910828052568756446667868142352360547772718242015665853073947254075579002584826477882143210714637850068928635486145283380935160196464575474516812989119469098519515989059333240922218913088161402028098448015369575759708236738663603926514214412216131259313798448935528515566056403276610487730006768983389563321252619347658027721906208397786829665953878038320850346671886855660908577066544555831801827242734963494586432407380461559066892189403547536450131510018666830626697967891728089021130526813653282556992257524099484592760124975611236200786872430158410206812729168676984768459742410706400965626775191951668305785901199144733623304752624073727441393977226448542027686381540748078675694683627667042783723930285181443654316473788468318553625257192360480735051310494837214824296329858120433753062817242732977479238361355201851990932124392674332449413051625008793426564667637045149500302188649381579894116139220734649344495454417943222060019493449540968450818465137158211446677490790885916102992177620133383109660499737222951154203489030507589518491129901531966574443138180122351651097473409311111899648177263757962204038364168551647193897837873114442152459238159096749333233293282396946843494657617765933773114362488407745719715774015673293764943027472217137993021037648664414554298813665607010012187824154003196975347467459765163728476857493579919973745509658842653819576941981354919721421839909606869241628056243748086401309710667063822326047500359157493855514332370606769593806766413594404138144223744877165881909181086584003720301258077238044652216002601077254652302025702849660895001784614054949028043810496332287788986696958341826000000000000000000000000000000000000000000000000000000000000000000000000000000000/12743492427882412433551426898799777009777886252855062284744162196712253596549796466516268889262206194873341958975413216043754668382441080912824368804564143962606561445616901617590563717175927453597955834596435980135021437542801661868482046219855968197996685581871191321851093072735266418350903260225829400815168571136346905884369843357225580213987753545850183408676007816486322323568217967183042980038436273230713926111764072644975927175560265613320375359421870698871689063941818765545197012984833173529259279598164624207914687886746843298348557187484343321190348618131966415378490932970824625777700099450227067996361117723179270085695424984799544188042003703583180975471656763130573012281987995010212442568580229777797562354631083564520997656441929671459531694995932107313561927585618979701940739665435830622897454395358030134539172899442949841422635340878256983074972171384225942297665621218274239253242903296119648726523015243657049660461744548064553363835267558815235083916539476978347182286194720656972525834685579826366248766379230815553268764419510179888624335080536930338402817747245858583200240718627255272698933777802893700882737122077692696237675100834406302493814743798029342854039267892141087780567777729423286756025392542160576225217591055467808148905186912429988672121186770518881786535149397840237424281667070831546274036476942759448691919195975481118414185389274130548244619259197723526065250237111924355644129920050210402100280546069510696765607442437689329848791703239032909460102591799610539725980092246876437629589297969443242599577085464634507704917324498646488105665560761614377292333635158166422210649208071577049718615230782636231312592043062575968810121763188176608209606956850531000622330598955280760901851165171714814630042289933744762615067090320603180699431378569040719085245525350371549018756966408322122157573988121228049614987639437853567692823419977890752816009692118907249242123999569242732164819486139101843717563691",
      "200132629886397756935858201403095401631289503952791795871747847705030831968436608431734576298165038136278702675536566887783790134584463611045424752777889238068034029778835953707531676388805209722436963250662617210106240207516974208832564773442508994298173758467746872978927988582632948107440038476131747334553881781708992893094907873931799447666350911676578388653178938937394689415549960401711583247774044422609408604314980587883533573016871598655184547151068242228748020489063317567167612671066514807698578217267492198128080553814273888461093298809496408125385365189408562849242221312447339154219793497132155887437988578306701726567913594922089166867391621145189230076935699541779751480385569401391135767468143678859127280542353982650070019022851961928839886089520454460172361265532007564747143348676028531225061435371274195478924499154184014438897550908993864476911071882882141540361625161929455786700959417607142876239462600350769256570244139598800592997577099174740709348286005839098695490381582091033845269239325934016600715359370165990921974173400613007293366515795898149003336589680146794267893094386813383668017170651755741654907602252001565800922490025025078385595748189157563311780898762727481368550445029120058278604337772726801327796535444300716270616398112979651596598203207008269631155573834856426252784269510195302346361255099226673313241314775786832589434930846004617363660019743499338733770951049972908502481778738931317575351668691247350044876415634973319285825165527220773986992914612044669628435336255959719467854187121352080098702823807263702760117349429801454207423975679710286158430854209891391291470278721138611967152781917877593693898295718794806447562358604933797745774349083140930903996452190952764816190120449758406690011174374223530230017406459877443154921973680475121038447367004097884127004431512479198083831606474182086557638220797418000000000000000000000000000000000000000000000000000000000000000000000000000000000/1207113046119391155967739594468104291917958345444260896537298226474918701328034052796769987853001981446686705221196795476983152538208897512986418756196910469507525481658750611685093869024492398336642732651848673797434771071065334489256519089460811832135031204868854347259023013053639517184383627671228461244707465275746390824743030766706125209497660090814213656175175167818639401382727355609879553644545963025309404304629010642416115381041906932289274929246136739032941773415466596368896896866628672154845019470863334161590747339484245337565585945213025555271864226484281232531751472489822320847755826409551652898593398882438726696503368878531884231113525560499795094422160810723540057191419567640116326469830471101070224632339582737443857141895841300604276263435975510369906330842428391573894811257637597588447463531135201979816573571082720938396735259801019065222669533684675061502410545251210144586844016946496820737719447583314873327715061126340729223992971442349039549771625153357504211780426752083511085226739127081627780030597034630288546016449631954781182562845312218574631952938395160516413906952711993440354936053206746858973936381583052495835624409927733953834689787445327749192406499604380848231237809744301466951543267039320621913485431018496266990157356858110229725821399716083191046404582746360237938821317651433417151144615168571223204079140809138895300854392443231101789185462845576602930246635596898547675006246640353200521203120606534921355282308924642266354387900692867452892936630833366951253097590990551240080608494241520050010581795538723253720630477801880827999388125702567231721487171258055845997987055663658561040514152761243248341848204773752458078124678079050030905614719993701648092955081950182524810879946351284048226271504598168340305254316063230463189456165295027609906988130811660110507601518267337042615840549011168162799574040987758013354296535897011182687761543141244567593889075026475051978859096915705393929863"
    ],
    "U3": [
      "5430478320996352938304454965496637139397040535291610511700180517621976167194031333916985026153381180190743483310954623970990763420218414268982578955247861724111462289273252076667141245089192172172776165606210710986021348993143245950371764105212975629231372700734409564675342581970627039982668003270451078181260075222790443812892978825951899159081111483858961723242426831807886821578915977823798248190126499272917995048668156597971559084800832131860790857075822330371390666830965563118346945776137949844850536193656476502537394621216880355652914294728787881999004940402076227083380715327423637802510281655331600698009099724555697345763502438752154731170359870836462199179145502153931791251484387449665698154851610059265225575445796237351276991074670821242359959580283856791834306770273063265738513728395151626535110432532175369210337382783705389506976125000550151353002320157965619874322642991463067770370592214725119374129522741588985674892932785407884353357094166875172793682064035967427277562401536337403354942273034890132251453804251829180534267726323095174826944605514038927002786304811833165237759313849290754953832969975359899591495414054799498499752030774724832136622722215934167001985463184653523708227515443398557257781470070215776332234924698702014903177632874080787977595950237605373838552984963690098890368424593928773727402521614223339167453890919326488909469606686102829225678430636911590360364794753266620887242358385521535781669198808308976603537034457081312841798282643560143616431852307056190787807221187475474339146616101903817325022574573036812228992364603306746683094703398426687875560002777735115793854764095120765395858675832133743391385502304900630600807937002831676306681864111338096526214263186277211988675034352074571808277186674913381944617047541987658217185008294190578049417056259921947196043116108005667489047057856154000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/58237264307264641511930710187624236501712697204234956148866118479734429397087572583891672355085557372597679732707279887436403934198188991176816523976569689121124144366159205319805802498490967203211690430858438419834828822504769860265853486151089856803382742634920138609027453954895630782361396119077583441118076393162547838053038182527144295784104660548752987956359595351364098609509437438011061653741101695443123947967239409657738455021717895039149904780013454016724011587350444881704984323934961263257722034813078271187819722184924735116407454255419971878436785218160987848996278251470323451961275649615006212807473377389648968688854321114305823788855490766400507407183319861491218917087148506114612071771229916366309528000828760042108443808450699667053301965233879083702812945180877952105435357779455395231160553943933338234395928274713849181362825806547386936345570356037343249900705996765962950276710024324676896867843957455781054253056999432495973405196948058499516671831765317158689830631413666359013214581111029884259524452415361480959729334348158425771083599359364599726682799879887981408785838674872922674063185267867605196785637549097018489680488741456868284944595205902061384761611227660895849609909923594854389809299402518478278122433853417272627124261694038900558870768864676486900825164258594607213500307814984113876231448835154306813187398837466039138699235021161565253918973368634718573107398656686051897033721988177435994863498179237384178093602924662486546885217576247987443484835795272462303621016468227835756257656760546309391377141629957521868192374554750140347348921662829926570408673545825617028367240153862698516298248398958405395875590381936850717758713396720660168891300526149379542716140163310719200340447163708856199454907876316900627087526683495050528839997573039067546370019995343448838564861510476952410695428546017857189513998478661048863864013186904504539559850965574343007188958818063653685038751573838929804497988369",
      "2972347192663575773565656795564661816856617698572310077725741558424714247551823651781945224933293911949994433572544719034914726578664650323177267159853325020695610119729213915081093198210285028394852352453638033065178032630471849087847125133913390168330544889376573059285088496595119918543156855437915999396459775557532549638156615116829634641905662074730079386004364421989950282533396508768487256738635376192015046599478905235805456406953690196368434767280120205399249691389852925848151174387898520496133575724401503616255122328761972091350354499687592507044720548278953145644824826318359583995099295424795252060636736033315678263844063615523660958803951701197645161944346642650370392067144529559739771522328948816704691761612931058026213233647080062583189206805589478422225032964697674182380256675467915026364135706157749741143888737415464046429451514534166920568698915316631677590474993486165896919786263681783780707400037455152362373468693552526945283544511066841631150057615717082058168273117032882092880576358661147606364068856762040957742625488674108916732487870589081196830179626821372781071396611015159901298099409843386520949562467382748816288739410568721238955857512837541649592781854487954910166137474563127931342529744174384455373010326027352928666674291223119729400222032989830335202843997247582602620342839661259375293487210436604351560549050054576930905246231985946577304886106160887980667170798905984822256766381950851130594484643615530476410836601970574913846895682094694821469523170802873822023164469424894819466298119437488855127088779364476579891082439469838897248905838595601126207138801131351891042383251012851027608780803440385145200487404581810793796929318769973844960794698173124646518925444092375636450178386505218639399043326491813797553024960700117209315660492893530565019875605926424604423154934195749497816613542498000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/31875897267249393274182107382388744664320031310473429747601611220300255180188726547889639904206646564921079057237853372887270733331049058490273050684817374368721635540689591085254178184868501538922176570170846310318891822489891622581562869302971709965351767025229164483280321930958492001892755306917539983795968762424272062862606160322729909904357317986946064031806942790084252429196497908503954177202947590921187871958667048356237400530755373987317410519482211493242916098617900181174586847349802490598316727777465605499066069248067349924211094731600439815210484842876162415247311135785002363671226043460535079465155358984310721672896182054852987995249083580566052013728367771322104150610575187077151981549219293734480065462187716518114082798423187618264873018551106603858485249622958213540300993398040999408612361654756447017390044930237797824900196311311624047787551114823810394875247347481874518032044449070392073920954037228348862002982923290564855496569766561006250490730355105152877585557591530945659766322675724879157419755518860356752959877721013344731680023332183276193890787391613544259596984973591807097481338331679883440812933871076287776548797645877419006207233067620750777687906822983017418376574621359739323210717357221379132054597501274917103965588886574820796931285698402746737541156697521770835867272477896426502806833094801570979342965656063693852443334180288075246309216814918048416072153399549263182709929605508114796117291540785426419845396777733689101057709752098461804646069962388820216258981790848247342165561343381938985625948660799355071123885081052991632273317258442777212226354103477699188233892307786925601351418248553071283724085471708997409574788874872423297361787652388443403748912678376511459871437341955172922434485502868414779367295716486056934334458958775513564081721534560190320278128635755485044117002772419926495156070978343266172544390887282000252356780944038229863358745410567813732020361430672649044607547"
    ],
    "W0": [
      "-292597312251621823754876777626034345498084014402185381374240542509560789309340220202251999825866470366182986204024629062533872146716481496947444865303695883436965940283311019718981353272701984407988156329809800306228706024839720405380882469512861983756715454754257182878705709343452887696194270013372719457239357683972755555414955906305731714142739465581507365921224016424673111864868880385504079991740476083973050893078179679350645197732746246015216103425841200714986397775109193517176986584570471803365161165774126924449518602630135937230134067452604500571721425919294509201026114878171921588318925801498640588292824436141023336560676376531615618479294071326508258509869259921713651198385620114197354332740248077589875863611210683280981867392187078998075608035691244038231398450804254262359247646542997965924765811120465658841023626358462633155310471969036911260526116100006661351597967798242470239702105910192984621681146973582268284990092690267148210213799730851821836677602284194201743509137346516218592502146084657104735344474635030867712057040396596602353847258591247648460502263002840391017401310595528338546646249515119465244916558257452494083921547878893738295903990150117054056695867685823598261269349826208352027852908459217543243113499343182317520216582792446376647640700094198213133895018912880117492065677383650643843827299086711047331624485795515459444031102698660865957412297820072919948945549852744481216309585810101604708246039122462575959498618073809860437584379786012590349099183050687130017359744656367547226183421486034120471496437842468552625098168206481521814162205320783472561210259634110423126492236753188911966007096797211535332926750080874764429241284417062748148134630691904818391548991228391097676027419/1275574133449427594421395487602553589366589712268811387905055748123774412369808299688001621574745368277890822582238967661157486945211473167270626440452924024160293268350304622165933707122968802217196694966376783358411573381089303231356363177485867446777076590449132081274276922368860937206760469458437725172792183117396104987514952797810853789556338725896211795479295545252594850954716287219286705695979658543825064067538448057076320356445106937614791450942446410726358291448350540518267346926651227971362272539327328754158873112205087198765422330533762396417150913336068941592143851244908052160626061664832651182294838360875776624963676238965069004776858875062162372960429059842322736565292693949276939501020367374990946874025328295213028070945143639516290114987449761362948623701451332214496079304095586327871979951798603535980841237534990588592929614809368301465431333494821197971240708149636099561064303659666759881328723498980088346420140116709453694990580610314424772193509420303192378021809803279136205830314055532576070940525272201677343138803400378605940425667416680702040764089606060406263902629062885835015794710628895220797773484786736961929443416611504030341523589271316300553649294957478597934311163779596904925570912171980434072372109392381165473041064718594123203575746532887310157131982234813990769492689221178284056966315060807145605862669500050770101420272342517162818958865840948108011699812146280285760501529099355640478716882796855506537911194439507767134147484513629202862815189807510826712743952163910230286637727163866183645740005568044024522488347062073742479747652232003299637524396857390983346924460752542961272130400077040453902567234039954150576080700274738144604942408714338783439002601035435528238353400",
      "-401120115379894402281225022464490347220452332796511717295778682989048286996079729404753014734790479073927919813640443961952771572572878729611897292186231201635286568006214095005770649477938828702223622449729178669264178117578379625477436367909047342326512799329362742285969562480099742653242877276383832916654797788106769799045389296907028878565071713878097169748528322390817647867503174756283577433741731591216690838973087094439925563317028325953460950407667573769653199155217876451876045421821454996758672996042321843953936122614979616905216042231439173577703536097885842120825421590075029661721575236507861285317919376980031703805443162611775071330378202106462476699382239529606095756085676564774820401001655982428531470155392254483667810986293969071002627317328023316919710582530695748698747224421900347771989829012811303566051840023967764847641343902848536792283414288215683119358375952957375245301559388633373352474676491200346053735659663168235297617713738008815223433919211433208932690330810469695498821930304865755322068025643160220343165424183295373350243863839468415858333952779392964207558621677652160379905286348490006650968873141746583803984318957584737258080737832514600644085306644711698269987340242507900787190224030857998859897800274797676059313127060999340882602452369632798858902359862661342169484347770635556806355218015264274584302030437223931555003505073277400273775421720639704593665006218438957203354092281049108770433988517726976762358164670736599743168459653542268597490209278591101517256303937212149315596889629314408324701700183767429023011772657781122764936738968572729198333144582763019155473919207057674000677329292007519269475481984653072422524716692342674578286662664167151181318510332942259008815062247/1748677865997749502731267803451774386433240117656091064250769885913892860761483967060352017000319528974550852060646957843847144710950022848476307082368539391491635636805501279693798825626047777614602902408799156454942570475094814143270938639881897697043138345332320656702900172774854007963007685909614728813929223439739966475942351604684312997755381231396684319474751580046113699301426274276067031883062943955831857936831229017509023288761233209639951058321737690138525187436119768786375282855038731155507181298163372351946314818064128791442871954962698816855284493707613987076555309436831475944600986244418961744810795826182974914097467378415093215982901347657851482987350826607375188892081605681702661978770082296570282715037302390819299154718778697916591374543554694048257917321486589947365915792205592634460356536911849786603677731355037113117175814103774045078334338298168811282019003310510666700630259680355998416943033633499156712257029592762956400333794805782156710968245940660511958920539314186501446768266395215203207056256962912220238060117473717254272678058172657755136027069372660906456936114656276460417014762755255691433873280371797888693001170666460101328646310926969933275317290097782284386887243422771061987664613328135274877934386836563805883427875163890561807322989742015551735153415772627427881959252952381103722153090156906163332573094062880840350180946338362454322169710460137179158412153169965855695283053813168728400536334544714715941962155124767057712958120316287478327322140022417336426489105189999959644929470518850159733404981997517239333559553850687352504866376797298747345352896239894568430333116551692151207531540284847733518895561761004482515737649442058667839711151985865005094916372061578379159178474200"
    ],
    "W1": [
      "-164723632522020916461411324771792498993059192140770931609225590540134197325989077703164842175270606637194083596834735828668964116758081670015194269560345359249901714313867644097912339325992833378666759476741674007874057877197483153796936856758379158902734099026560464468845423276319110124698690505290206318060394323724384622168776653619267381088004579789922953376795118996854191151375747320776619536388806719146407249681383116882793552067888594167315762780739251027789409585096062415044785240540788562852672301237614889659363544736686318729804443356736386042269594802104711877732822618702559552767567137127594368922002888138313825256482967116809078012348050772752097801042571579278029289432403999686907910616628964049104615193165942291822258938896105548570289704014919596555100175949962171041101500760393164188214651437185037513687712532348730381525115632090201064910930032072622571872208733767660875328546659178642577509113422274596303228569814588819948860644988724894634839499666736511780357687771606434393056415313993472695955454842749148472002330746292082901619409980878267195076505159379841639793278913201157361948464321869811624034402322782418007320045110484724940877244214597545490369652555887988921384436601069996040891352254902371913274603713645251608968287090831465591974818166867708053516896774047731539863940106634211702001131922266921904095541765965263825943570885807616282712928735426369509992352653478591339332223946737122424008274639985416495937061074202188382375774243578952341648172294391538737089946791043476900784409064531944058005513769817819271690751180647264522136708115468052714748256513299165932374096745403302991150601853701142025255076296900788190085972886110626663304790293393736094260875462662720248144204044573751324994488053379307282096996915793866131313755290217493259085938864900000000000000000000000000000000000000000000000000000000000000000000000000000000/778323957688414448254631849028389864074928137397789305046726800098762802041124207901813432550743311977511329762373604216651685968608125058956224056701723072749285150025691692465712905758995210937718220622882689250253564405259937088400202466400404164300415206450467763131566618656095075295475947452185296106496104555209687131127703175244772099517864145823975346628505147340779532646562010270004727033455552251749952686351754053252313323166729832021613748146092776700559311887588649866310364202689262601069990111137340479662228040622433804892334342594100774044324926185148834512889568458512981626530514414985524120628484500591865735967923727179438857296536735832821999477468591453851468665169236531032735932983991124775050728183558520394377746044900010649764295778516312880503813702825420145131228568314154454397648364951390446363563484232821870186865707586615394191453986590899961112629610353212482513731569090771990733781692554587714718980531998143975059469595336641720297266741372954868378512551922757642736223970656523415719410417077490034500038288090607504928568373811081287029065284802308737597314852843573308970752659344557293306141944742260278669002210967239729536173124745610296731292475363521795026841532172290744455943593571502869267170239311099458776557388062003881095297338132082360994394427014682696542370045705604789507716498542690817647253951855959794881828248042558735050760446740847802741211780077441136300890474459236866932095570527303190328060341682315007794721545616560768990067845285480486233656021600198004133975570285334018034161592129043089948516750858465039570405155431851968534868573608338754208726426278502892172779978664855501092556234248886988185886910891359633865141735948203473731136990158986852078397871512899199645189444238435798655039027436248341884672139482662117175766436754739102509395743162836811703942035936149960721204798273063975311736594504711488893",
      "-51908490717291957920317548521887397176590546776556138236816187818892832248065595100154261990678373282428217409386358034806017467292070664160412616262067673329291370961202203713087653804805401267503140402210435647320786569418101070101056040708729906515703784246083218829499575160093425601931746529399888201527739232095758038979400512472792760172703837355646459241366320439470502016816452051402885952079773363505185063818178134553903907652641943659483104416098921775264952072523366852526057564192479744804000172785173638189697368271649882921013373548502138272477311141143800392492827222349506872334167233453378868316807222438669392427426863848801188537288991319085141117645502318790378614040894221969804742210182808262411511907994965410303813722317074789392988021237800289258855884158472308455797528285599604489953280745617707304313592100411662931887227466793505755673546097649599949423602202917492394954357295960398589916311056287582401351727235146967447486122524724708007095247367537412325540040061765563810095611202653532548175899428077972139092734148022800970058158924648908150213463219796368518287453630951816716390213128341010734251234856838876381249816333479570012481836825824795938984981690093877914981223600486995764149039797705202255093015674293669707873791367622477910622152142231372157341489528158537800056368904450500817308212304798318075474762626350233272699473086208992042078281908142126953704850308749470935691075894662043439687262841390193420294837619304614325225992159786642514065514158327739180334586278076422741794102450325182803733420107113390494724220686321960944528274071703131110122365794704295883559660142173106203875006870761038663543700431046218417955581087402607781080911973712191445710048603817130932933196900203689672591965795332184851663656403046135571491427132205804275198756308855935571700000000000000000000000000000000000000000000000000000000000000000000000000000000/245269129354064900199583177438367665336518021291665669543080989626234165094274226554453516281021263176172763159196796554065750390582512106184536794866866068650189784928821831657720358662005608161497622537227504457221291604101031761087144957325450798874394195436604670144460291921641569621155798715972597120351205270268006590682695230473338894223052526791279286595442967069720168526295242257262343130755085576340759480320982368374350050479172775500820454064492528375606499105175106337999072636728507420440559621692454305381617562901134828642884258637422877610661393354066058852909735661958482031836882087529233006129819835681266478278601187505674914360058827199906355646483388630640734862088130496035893934242533928557527332447202479082114468681893824948369521858739134588969000254222504309095624150934750846719772319782013294978580926534253003288031204735352828777280440665528140453719752155729270325479830610872066445058077093188627437510602296829647272732052965461492826489281257544658488018348996233249904615835056097756422652432309516225748842126055589416330619261913134708673364580392106961538402588326510585319407526492969866109231571152426694998638612169651731355217077260060754849316224994182246490725385403950893384129838659185601538562874563823757806978098055266545546766831042743128729674066334403730926426039750018201043844001084244275515068217440830861259433212096594877680671734259937518612447207552543392627683702713113535963772851139697691936752991546918462945342790035053456082490333368287321039471120076466070599842984408722306894204419695204879613313892947974447250371475584608473463024971486893166943561673950783982856531540959365529297044873110466876375308629037639516540164142692371767230316056851892259645677026363152638294789705244060712126029295425167272000157932936043844308106599206950167105458493268578012126393005064507438087559992988592833782382792109626475179439090569"
    ],
    "W2": [
      "-11492990278083418128881612370897909965784526083475792589031142711847822930540260735072786161718707068790815488529052579199066626964389142211955457954621604289255631899523101556292421017628275591158059885678688387377552588470777808370472946221545506024253377216024742908477852094956431830498346239527851994792624095178678061280899295757643130342094115368703793073129963269329209650305216459565797091258702542660410826850924691069158218667133775996374034741410295231947189046167403901522134489992334543421175782400565587204470568634330261910608975703110972521178157315364559759175885826973919067548476911243482025031768313844497068902570372403252056415279461127170291316133977956502841593546497435527390393586860142836089021036609304984653142477303120982785664125717439237898322380669993581752642276355286267051059110753007471969574082975190726161424782827268007920902364883491423937076244180581246955378907855281831455004108976342254563369480604358240696751732908940549555753384182482641635873490221466009257281722320840651188970484324532683899628399092923470219464532504365579479298280472150275837449797131238558456157705040019464564001699815227972256094069355806413793342449928364038692751330249276976993407799500682818289630397944961352004245048335598282271438873979616660648759913736604106435336926857223560987831749553479462503904762411262628621265494149058306714140282091293598435790548641222649050896194916178152705536125426203610309265808565249750558496142446807012129820739381909266326789560505402561865663625462727307015900794767656498988237225304398151152113986445035289478757638588820130694770100753937843520692920908026067010487785812329139395871784376657535286023386183975726727290560837901005057276477050775000000000000000000000000000000000000000000000000000000000000000000000000000000/54304713549323393986644840069426602072893530757232216681880887276191749620052477965016461088487948652269388393087315674246544914900880112950234488270424681595478528372487579278859687050443397987816090527504004010397086313973772565724852315743303305888150424845860038840683703912598106756149241298770160546034551345796670633515270735298800693207778877323412471800276232129132460322811955604254517095755837781561194589151154077038146833278406259389544504508257115377574027542071143745511095491358091422104749374096879658852044985938858611605340125256755486346221105452833981863428573200541016253242781158425497912273584792346972256384211028328671000532374484693596720797071790709123437118215729291797619060190649607834887689752622934911760868524288962034719396597062263006444253699792759304794680140805198788005970295296623233531596701973855919172803698155707690316769192429076573175356948412378909210626162395802937761118480884554872449403194992877805710385180000980339040326303311395547848401219198940908299650607408158659401323699957789826727096049941207255817737529119975209145847119975308492008040168733151828127724463319727046665931982714452908043808733897139803517965189064303128007724601450571629462348888346465079419400973228193505225498232540488144098666898809258327772503458441574799666196577934285051840686927756908571984240603085520785043472051182021599672076427994276083903095083085950488605197384999339436871888454271188161950759877121015474230078468204659660759422403687397906634084455101540155161081816287572094815257804318656619665578438680816200049859430467365843444242024578318688224606429544876643051615480794484939541312153893952471039471434801799918475402377701710790994624961622224561634877962456346621458568191064492868315850082252013545840047566052334186698960241032175233763",
      "-42062702562031298434831146761433365059061967676080904333622598477579554019030696916993693166559796355650743694006623451756708383248216007429573817197757893205015278922490871488613432117066448325342575063994190822675923096260906983750923744132917319307530384636785093795866608156858836271831019548688223045533328331735451452724816904165994407973254453360184610654633873063558151359304033321199894848814215771408238510699556460002334414841391909533558877695606442638014772812994201794606489540351444071472575036093757912285717840846536358280449026404742824708108488563873439835196438163135153474303413782097030341355063910396391997889846942263087203408633083125674788275870081563581602139253011389210994724855215379047050745077761498661356506303283242192090330307674282207586756250491995277528863350237875901789723180625516992487911798537850863875279401708926514618501407470927324109838167201252089412766049618001788076749537236726099633395519678614081194310574403039088799847390332547776894517387941310588095472653768726384945054408105595839228632308861111347372706286551739469834407316882958180048872769296119926720450977898589944499655975488683780289213254664522126017750323307955527736539244961449738522931331796681512944392259949461381212126890291635976863892289477433259357251790336018907799790717423620281967299455189320353155519308823224187864426056933369943727903716063749842282945671989162819956165578762444761029195671739323975462691735961539181921656184580424327114485547300112845231343809011338632450779132252191538748625641819703200391197424807604314546127614293205332090708479610436653048159051418789573731294279976915876875735086731873011746865984887771537570929759500299023887074227007294878776804847776599325000000000000000000000000000000000000000000000000000000000000000000000000000000/198747493774302290077693451105520016929351337781361737024701202535181598974917829633131851695887384444030580307072278289843051336622948771052653686385104431821058244393172743115799510244790986892394212613422019504915413665355798540461661395826644737192166426407633688950950104673393994311703203245926876836393298805103443857195180624651278423604813945217049035937920325779761602447065940886393573825483398394872843052033458106657751806043887582537805968214417660805385120551929185833797617088424966517266853745139836160800153333083352689720504330562778081269856657761522122560346865308374229107284103605448304196433605205241004316009106619698087900798624730386962366477371912758526787283647480070837342755284322992613086440266252292740298027331415630366771899833902606459033680259115409978500534106688275540944123696930285804634560795866383224408337537556744966457849990153511715453005113956115030202054387695959591012868533522910535288891220210728466117612507632413367347189663651888156783943273704993104994833595463236750475450403444862326955042131495303754510280032041409481514323925267561322628395433258289601275491804980540385239989915883483064898715489295598609225833523887930753441444088300628345092347691862833719246320866703305055842718306545204826580637112599814987421159082672280250508595018337414623052139679429030859877592663809711360670068529071429418911111997017994622629985559208865895567711037440330380078464449515773546965838196229832076292216879777493508021105397544625047549334538415198927931922734839998781551473010533690484635100532524306597456766212208965203165866581130778131920074999649598699058020957989115671367735136160058316846209995176106354398618480884567851556796338122117786468693339202519849025225178814962636080963567255458252228329499318264668537048226428100383746529"
    ],
    "W3": [
      "-2639191820188149982688824716095201518095597812517449428149950726969758865713655096201403108750132791674524177082561374551449082364127525287867627593779463558169519662022152276288778873503130772583203068893089801271451046807825265569079537383108187153869494924386156971948702816911827469782718414867273215707313747417242216681514116938732435915857830467578734643080691308815123521529851426942612379003807136378439877620450383379289062864956219503269051617799745929033740639375375709014453204632086286463435447700306504504558879698277238916805834383428869602776685377706341778388913491535584111178873731220501767277336235078065617369209193758944282519934019841243856085694659183867369550701065950316176654581624033036201627524868622260907288870105289563633160113420551543303088389328526717968291772414712095632735276986216756970273246156673060412839490150836221767610272000632674047028482250073971580681934755624500820224402529710852447864739272464101761604105827658463584625849802691959440671736537601546801878231753980723219768255926940753863147514155685352013327840216339178743459267396151182312054708447168362952438146972454012818729280207218045512409329265098501791812878815853520608150394462838269255518866355481930729755449801623602283319733612177497720183925526957406137449349705788222987779474852512246141308296456736078336642752404323089007637629431674255529151961309920714723029192344802543548176974025924536318299832164545796547438108884049519585563139432492854125581134526032661705890547286639386182113585636496231337940454542940272556561326461585436467362957971270809507573672817158580259390127397972603006402363852693566438005030493721547160706436589325831212380719231000000000000000000000000000000000000000000000000000000000/11505522019793115898938298180435767386958016288022577184214643590395716590100685664679496759230322441659947471608875783622481292542571626915922992039427716327599210391272320151743297791794354686044435805352269560247141628560230223106389210282708162951146582369184884309799468038295679887654198427011642411843552266301685473463609775339059284537786598652962951087357017418574802020288677489373747663863370362196050833542233475990764080193009410921770733095227543415519786646952127473096072067241757668749674711545931313219249704609234840020025179468365750134229704870105423009546480753456095483230904426727210639581871640007689232431721501809150596601707667616590718832556472249470096683448804991171379098394516039248660920438248610637411250525140753307310919719351411982372361970472447808883188651125839959554518522319592038528704679119724871985831029240950335309666927986134657726848671965876857430009612823653202981205435410650191394935673144444266590042264668635121554903629758219517100254089145267124420393724276360920271390067075121701938713586366307630603680347493822683272941482112209130816375143357777123147444717116700119771500319420570021088169895802957067267708811667242124000600866978468634196054195956481165637952420224033033783696146298518664619346358372618640922699916110119842447762928192037439751038399736978902295579956076562305079903398375037807804575245801584392773875420313464840631302365013529573857203459199572974474112832718165601397112464186710900327669145363190919143638468019297431465603716893750493488079508519111822721254663833819777480048641065962285887273423892701678689276607656839688220672978528351400564855129894048027735516294752941214330261346155733376868230674007978006675826928653233294793761355688949",
      "-175081346159461681701593942841039573508943863284595077613477584201983674120322281010238411233032632359560437051229440352313706879186665019500407741026296948068032044088775578958585666154405807869361404408912699949277247540724417622308158512856496897648119991817421486508839358564866631700634562898054059671340929863963530816319586706683866968780327481861178757462203462273369137122566986131573925246681669961806418375945192019019471016016506062839424520396948184110521091045441330766487489182672441268750955904168123228268197269604845696195667412579244293687741416056084122114735034268433357232142984344956847551917442672409497824715352576053697770316519909332934492048735151253003430825381832402109728969420243259822762687491273203202681729479826080287168647752662375246311021641532346095788237922892912037779639904795191970020582157931057576061400858322200940698469990416391258495633938171821320883779032088153904430815649451483033558710674635164893412395047593899941789426680960942510799888126797628719237380315425106309458678422213629796628440025089652666450960379914186510627170022357822442566304281678454569643472470217600163889698574572706449744467999976297360145206657148136866912236588326121171709414009944905019598483001441826721901187686140344757833435492427982777618322758820285640867396947347568652415754485270098335542679201564495321980171499621856595403971088533432689108352681547393091240914172137376612512389756381868592522701725946052175655448215537514312585843522633229297219146301180420424636993569931527568287896118603457763759616429159895366808844406492714881310464338106285213393181825231612278412832396210515449997802151250119064383781978023014150285378405804073000000000000000000000000000000000000000000000000000000000/763264825271055515619667762991928372683407842531129747823663055017326218132115897836269726728567797596925880380330351775752271051376230550417678015318510879357801717004677795921375214829100941462561401481813017407060488484035124280074790979620447181497149213703666474609255374782636230132977137154421836782485353510247908919762338513026261591906407394890205476622029726945941301309396731678307477232376888391041226561794040341545721584466815634708524124094445320260091658614736175122710775912589001187472884240233210774327105516343540645118763164150072945538544818192012494325374641875559170709119228815667594070812063696335790008741133195463648267656218671560371598019956264685777225601821778521116911790701263770763073183837528093225704487242085660575053549487674550264477030078314938339106759720048218199854473778022895942974847791523554141687603288212384086731282303032382822664085652231161253759927260657499490243518145205858819252667749431018461724317645619185639150644363246764009016786449584764768530769848242796453417958527431124054313024980173877498028247467898801798436277368509382157924505274681274346489954253739814098949931745182121259325079742362122893677620141349772353226002964458852002909591955423066027598954344177996022523842954245736482127169161155680374751830057504517343894668495718624472778052367328352450032714074155384838763570848852920552059063167933588846523773918329011648460825375578350775844704734137096148342275358669764052704918567860100389620107961222294682049297817555741712609070933680775477494123987944627913076883761868789072876101129827340272867624452177583979706308593914971166570834584439053767008616278742635618540839337315320482793592030416397149547642038026496902816159473761355268676914774200063133"
    ],
    "P0": [
      "121899509912550029612721619381354775232752834368071466548166060829069096715797585745115901197988906597853583430431208278050318923135716618822914805616577592515624117785541312630905038345614169229488117037666054703646259764117841349442838845742075504405102389050944121635826945465173609563508943707336157477574277490383050192582322803773651116494433799928991766322051188919952827882723053757735098190476651024434984818390323055502983729300031989403503487626855008944784827285464930131996840622570060896817255405474389678658201757580712731462339446804010190012594962302404389547508364253165331594693243108965099409296255537545443546247206624617580361927187376726709184386491113557632709372713416845757883211695261609194975569751385050420010125223929037456570491814954736773381737629142553050502508415181107058998851395118791410847069384536382765621940720251463995097139366180693754481451298992688155522196352917539474682245035192029408924446899896972803129065216772914379392620845182412942186316622915382237666019665156980895411495040192260627858587051701969104257553530974470568655008885585155596821329/16525558558292567405508745011553591247375208291913555145532389836007280672804308326383063233252364915775998493651759194275770040123433533318422990018021744190233720886553572288849646408895965920390979769001054898574185068144033638135496731631054045304732374944874518356602024502153688387040201514862223764695838234745685287780696127855518896327648587310219215881838009113409210375013325521916036323298668563831861931368116601038029325378714460320069849682085395668957312800496737726044047536433823998170593447982346566663141711978947230884847670006652561559495723988934836244706134527345118573423752216333732277333669833261986683814066237547839473211315448651378881575497514660904014664113353963510407846533965205412163164302311851967862977508700989222852790230056608464286350927828614580542309203930859557715523322460036611706585260905027537481244059835642397370138799107449917860910481886338861838381972232989532447263738428368750490814681653430175200718078959473782687275940834625680834127292723529416905731289444024127539285523040857629173377345902856653117013205235201973234190346127413887960213000",
      "3656985297376500888381648581440643256982585031042143996471521521197811687634332042783048381398824552248587964193998927722502253350873236689054891498569973954752882013825504799027716888769554329857799017355299410773908794128987935196410333859005352421813844007540992356929099296517203809261228765900861445203843536845830040317889133706027975824516325770089196955246371173053617487658289861324220041198306795494046151243179261644629656449950774884526749950118400630784120784202435112003133924788427165097347890580163918739664883361532927378679847937761727640255202158264890665890027771251725526858888848795383145124731802202276896838556502046176583856760268293060008545072482276459057528483221549237415966368171057889258816508387917045973895577039999683705136057902098430193742159599508308230520240528590661157616910276484235369865259765157823498480216600168369114637305602893973039719992803524698042669749113157450600781756341795396259558914743323330810633771713049842694162825767972578422220179045445127265401930421872300879970266400371391961/495766756748777022165262350346607737421256248757406654365961579376431766454392545614737925541780213312416239366428987609681130504861313873919511704871578939040343792361287826603046131673188801950879024009992638045947037487687216404169555861924376062160412627582773329052986852420243929411263269833513550087333523935901341789488938368359888977101708879732545869167375394926653934429635093260349823668060104023769545557363223158085751541764787751886635124997605725932042434489080823638042453760565862002369538807701585593031835357861445618781934339218725898643735805288503398888124509176277517940973646148158322928599654696295711468840713882216296082493632975591741278894970881906666354950161491465076600111943860595755264872238747434041980056752955134194408375349454572906812141572756595091186490053358791837466678562949685048123018209989936586019407268541402867571373409470185402482467227662946589219825322599785803577956951274786135322708604183941225706045604924295620875150243070491335423605217115903694443404284833531913115146724991641917000"
    ],
    "P1": [
      "-117805526204206395507083348874119025427530343237952818362627072929168635287095716626283342418686914388349955028370375304282493064273344424108614464338905859088374029024641274365057517101220931267689115480629284205976051659758341058041015992758387551843367019149393736377862837273076581681696795534230627289811774172727281096113941029782520772290842889724521790503737684313446146876885790550686390204917200377464469310078116190904495471028326759952361566031334376790589491886353243143859951670637123817176167543831361015081346945610160370189129365780970819518882099326911216472219448480029858298667536716828485298344736678283199059358044138390003569672540492580627409239561219094210224504729594707893183185007877784886307333168297182648156065478737314704536368906055869637609601591202725355997663210670960896503044/24786411776736516212243234990110160417912060339158927583153216675503756343353086194422119623374783073306599064654602239485437298912880757272283036081258143949400638702500313723246007744104061367325325686590080158544747110955225557596958428458139864702106644032248686645868301433553471975318353157355693211042189890773803666268423893966639178297254141822895087857006100216302820987466174432034571371034626266369799054624979955329189357340121907760267268221579540829778828123410202954566447652941096707882437254371376635203828538527079601052491516511965792218974065800469632372458860139199865343675610668422102053114261535389479372897318370054901200295429494471211748333138370435343773007138871119565142802182276140154007970994108230721051373572049978385806395792906491130377979949294828371897214583397829539465789125",
      "-117805526204206395507083348874119025427530343237952818361106925473877251230337642988040185200154337793006593037398138186744528711085008975875214941961813787884798813065276053449329924912464082757346644883056116148207045740644353778041475075964074152508541250080158715446417400235435274516958626403183143692839624963035824532190801166761060179209601429494253839866620403628186687944057563510160319241488344616644374138439522319208657977924048752969645731171524621462194176110146089328507224255475636761322768923779418184846596000977417773127709107819988080494759657746200295710089233946917756411952227145949084966212841928775330966600452856481030919492940500438562329057916967579865085565967268430976555968528514298163834161647482488299542760859921908718821067099737343812577043266175836381325788210670960896503044/24786411776736516212243234990110160417912060339158927583152683837798435287558762679768701132639559437757167333803667722717555773781543798802683641899618278964461589882069721021519937843166279410031555222832854207301685825411769776417981784187242885389867890423794806817867429724945849482719999480817635546463508107195810468905470285184073331484924028452918652717723855545867990707708044888930078635746712764273394148842789566184219069749851534858818600571960575547518018971947788860568421783730382648870165676732167731253922101883186401131508809701724442418335353478810423697471683422892106422953547947407552484241035996419979068455160216494245959887230430014886778681318684483507168907521719017234279164961034660526562096523733160089825581096272645587474538821914895187685535016298023371517689583397829539465789125"
    ],
    "P2": [
      "-176722192272228621393538655507993003081233493252314321667465256889802127347330493682303849926370703396984660913217891304717228465461247109567059324184761468505043750955905558825282246158567957698658436769541162967302029597568056422139726570924506216301088966819176147522485971001563182836648954440266461637269688724373645281767773956300803280082752947099918215827626889831080065262773695107524342358562686907399766226665747633101393685689730609560315699088421899369995236030027678483814783678902738769101885060177084036129473993701772444611098633431719804412712066749948575398530785200642166189015630449482997776085485144532088857330948771855716102381990361105119931403058217915883636768366691114841230761128210885908911310004426743542358433709526642122096858647091257034305847193486443036513774623325185257694920692665845076832312059747754751697556479771396946457287384126276585381254631664019060961835639646960168114689052219994518983366641478709752499474384330436315500334711434192322654077787378094804547213450275669667956154116513573440826348773725732228482038940260452403330488820302332450225043085646015326572612671750330847226580519512333781916301648765913/56311092349705039978244379889440358084767743677824005428676185987741613845462668723343205155574392275142341058797304357728574683268283185613804500223461693289702340031225336281126049925633747000556431098759098425777188622676621196357750225366137749476139274325080700686880855865186491486620179503084645909270512441501505284829219685923140846186161101434953577586949631939905676998980969918611954212089201755591420925949270193701319329206216325231056607291042295683249267394803943626224850646673496923222276393855140461843853016096819804111042472908855339839182744387765140666036640315907977347658211112333254324817401868251960039248839270288363345749029142905365919873928684456518264251365867675334323587092365028289098606207070393961553126696610794968077017779991191398202143635730142523896146003994685220323479508553256926643225254105782811362325005966421241348315812509030541891912930462941616119438689739738409694874602560309430149070668806991111724815141154083370887782707793408129496820341665710456637874623365560486222065001832856422235269643810725152453726940840118260663661532639477514867932312652787666727306239198197194294047675459397122499124547789272195",
      "-10395423074836977729031685618117235475366676073665548333277764651398407988448988280652148310044936179220214205919818273383515626950240889693204038775159787358053424665817055906655259999271155588815193037238862088607410776348159808323243495327194998449600019078582306278363088990481674778157588359028511374030947305407679438304183540421256931391171862768785832998227524354709718304746301817107606816037685939869822241399606910134638513028449838337964386311874555665450235316986264083317524869807317481091273067048010275145371158876079294967138077964515537816161579042614140636193725435295625278776237203468547613729166710159322794959707552072543797209930654919313780533340887444862467877125174365075478402625970951844176142057506466746083482591518427380726574888496840238481791395924063494924428859491717358414516989314358090706340728790422059622605267706963067921329205603895885319650365575626865155402819677331323712695343750665216353534393340493770896007241324942655500173424067942715688271706486934398141835816535277115449544528789199307181633642850617205809060975662894319624191310476950675054460170799114498159004574628383006781419965603387281289194214633289/3312417197041472939896728228790609299103984922224941495804420238102242192429316846676850438118393914106819807137156083066786154935513736209335129652598938263161059883580643100743322198982507430601026779222744450982722054539308415694204557419884334256881791444770200891801214464436417025727123611139472152106485346323196820917816023104672390282065367338890511169687587585523323890316316930060408019957457156007027887059253154192286138411659078602495158877678642175662466117919926993729289990389100169900472697073708469707018039597557886113623097791217316208234751372907250789892835684838499434409944364505350872396465998145939699840895029853375225437517002367242407002337073245021231750387690661032791915303905640679343286933627522475368943057266287439238311571207429769538599702696442180496517518452539963431668152859556082856376045444872789461817737394747528115662238323348194484802663387361234648876292110893722797933208139468754294246163608849217096332582982933991313487576879813807157921993778064075459931078909407564904414653669196999103175631320044774840150587318181643183376059135230199450705750852169075292673099466719584568606553361778654264654385164074835"
    ],
    "P3": [
      "-14753011166575012424356449070506556987677733151320621965567346101724546312315567927831390888757097268361371869278612161661181071881915826741023961851933587025391591785165492749672834317319615969396196996689874511144621692774681310854510869714841184998987071934004132554303803264615352219383460569071630468236950128282232492205876498425674257117868272338167186526529173992738264966834951396366468822227472636634740452699514039823511350935338239278506472328552415378549640230146050037870674560988724157843591380101832189121576594929228583659691118633228252595829467332815688895547847600501749790879946254194681689244404653/3104049712300027540494282675013795599645758947853854567463540166004959545811036374279474657027220008442838115182807438730444977522914326651729493800128502649491606675813895491419231547775796217872748931104116996774258495666142485482839144232041425535937323808570814613639877257934901278309946150757652007348873250396756394884544359208675256143914277099434243523432836571516215900101669677128644952389533557616818463960199765081892533674746046371908639903442721836813066860559368149366618243697380721025945383047883984529584057127600555832344419787538688552000000000000000000000000000000000000000000000000000000000000000000",
      "-54672923734954457807909193614230181777864540501952893166311083338720093123222273146108769101498636056924885872017846973542972373803520544067402479749541171951254383590007408594015855433578748145567789766880856026581902139497022219540516439344431679230486179417114398869195343107726359716474713364569727103219164179851831758635615326000590213412881258805547011004977976331991897861914268399110709507202642362941359768455077788793324301018416873296407029922689239755501429840523088722512620922153836656023715621372288445161269416407728058675820475138647219961907760076937063650167392385436854428886873750740050168793823933/11503243051464807944184694619168771928098989042046637514717495199802156347631482612238630128685671586005694169563190737070994984456710698230983237823453137500475290774735020507775893125443851019939867371552957085964306567433340003732001828692824519025313289172304104669404181872089459508284564913630020092673393916100922787397137337975429441108294170192703685196415608684599615915340363456709235326931000216965079993294538261140513702648963490697042077021714347140949016294074365879577401685775394949176452366381110789714468727458087371303664797257944860072000000000000000000000000000000000000000000000000000000000000000000"
    ]
  },
  "minimum_doubled_area_lower": "117836725826738561753481854769205451859725343098236089437354995319491732684686094208197390467556234920556850578350713294855161296881169072063607529368075940210843798584561501241966193358014662023289378782343771548664286008055520078046701046240306189545791165332867718210327/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "partial_pressure_rank11_certificate": {
    "order": 11,
    "rows": [
      10,
      2,
      6,
      5,
      16,
      9,
      13,
      18,
      14,
      12,
      1
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "inverse": [
      [
        "951693806935327599578035786576047303832874152365648559/12500000000000000000000000000000000000000000000000000000",
        "-1735807572645074692168730994405858768004128939814769081/50000000000000000000000000000000000000000000000000000000",
        "-324827990854216700010063164400314306201753442792378619/4000000000000000000000000000000000000000000000000000000",
        "-9873516313000131698940078538673913692503544561002564261/100000000000000000000000000000000000000000000000000000000",
        "7574337167344741904094674816736195914916933928506220897/1000000000000000000000000000000000000000000000000000000000",
        "177972972028714367528960803357700489571669936186851741/25000000000000000000000000000000000000000000000000000000",
        "-1667988612612138206831690174656477534352217887463913231/25000000000000000000000000000000000000000000000000000000",
        "118836255774459824479568945981404989172508036082207237/1000000000000000000000000000000000000000000000000000000",
        "2408824903369352597208114150213815651920640941869614577/100000000000000000000000000000000000000000000000000000000",
        "27602080679821422276963524654422138967796963393460693/125000000000000000000000000000000000000000000000000000",
        "-9996252708655309657181206983698318437908361488252236591/1000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "2314340735893394940184790030896960355140351928621629149/1000000000000000000000000000000000000000000000000000000000",
        "-1893235148981076481111210027495398251541383113762843529/2000000000000000000000000000000000000000000000000000000000",
        "-450520875444891629841469087526093909698673179238655047/12500000000000000000000000000000000000000000000000000000",
        "1545623118890868516046133679592606000308502063606594819/50000000000000000000000000000000000000000000000000000000",
        "-1695193206261502452443762990388349962173716745836020381/5000000000000000000000000000000000000000000000000000000000",
        "5847272273599620331567530172746156718091147275185673827/10000000000000000000000000000000000000000000000000000000000",
        "6322908526130448114803798640983076964228662721429275271/100000000000000000000000000000000000000000000000000000000",
        "3846196286156678667722769142727909230217016412880986303/500000000000000000000000000000000000000000000000000000000",
        "506214653860737758358785126619007309135175479441234439/50000000000000000000000000000000000000000000000000000000",
        "9220194109796054618073839821127605971488073221325775019/1000000000000000000000000000000000000000000000000000000000",
        "-1190097359651553278368292353899810335418126940636607591/100000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-1475071422744428947512805621570868086163126150811291379/500000000000000000000000000000000000000000000000000000000000",
        "1206674981555488225230781851029574978538469910269305099/1000000000000000000000000000000000000000000000000000000000000",
        "2297156882431241200131404944317348745930963589652834361/50000000000000000000000000000000000000000000000000000000000",
        "-3940481982881286337601834762423657257603522125651906059/100000000000000000000000000000000000000000000000000000000000",
        "1080450694146199452122359504026350564238996963145597397/2500000000000000000000000000000000000000000000000000000000000",
        "-1863412784907645990722650606952866654062286540657668377/2500000000000000000000000000000000000000000000000000000000000",
        "-1053451018342569121689254115546723799836594842715000277/10000000000000000000000000000000000000000000000000000000",
        "-2451417001820774340177925715019292362558747631108954083/250000000000000000000000000000000000000000000000000000000000",
        "-40330209274272584475480401715887238660028670246261261/3125000000000000000000000000000000000000000000000000000000",
        "1012951446456585150764678360653894958239734691635283689/10000000000000000000000000000000000000000000000000000000",
        "1517044208987614983617844288354687227040017571392380413/100000000000000000000000000000000000000000000000000000000000"
      ],
      [
        "48417701720590754130708686083055269275042418071691427/20000000000000000000000000000000000000000000000000000000",
        "-851517783381689946838335695109434595785946608646929077/1000000000000000000000000000000000000000000000000000000000",
        "-162104126339499742273971881203776724774175034585401393/5000000000000000000000000000000000000000000000000000000",
        "-2432277629317548833794862585967090696291763509053681797/100000000000000000000000000000000000000000000000000000000",
        "-6440272434702180142670649028033727851487215243723221027/10000000000000000000000000000000000000000000000000000000000",
        "-2580185210279679981214981185701329693685564843173373033/50000000000000000000000000000000000000000000000000000000",
        "8649240595049426068394668263567082461812059672243363661/1000000000000000000000000000000000000000000000000000000000",
        "6919593771120628675024185425075337885716801963225795679/1000000000000000000000000000000000000000000000000000000000",
        "-2310290442753070327098943984195362033635254306721300603/1000000000000000000000000000000000000000000000000000000000",
        "-5101818461451725841823387539269091856618997469698878833/100000000000000000000000000000000000000000000000000000000",
        "-511292972675379530440544782981194230912215679600970959/5000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-495762113188623721217878916857241400572685871680250083/100000000000000000000000000000000000000000000000000000000",
        "-1893235148981076481111210027495398251541383113762843529/2000000000000000000000000000000000000000000000000000000000",
        "-450520875444891629841469087526093909698673179238655047/12500000000000000000000000000000000000000000000000000000",
        "-1859542246470767230212830774160174748289305756919127337/100000000000000000000000000000000000000000000000000000000",
        "6932923226527331661874826601391704368432467296256925903/1000000000000000000000000000000000000000000000000000000000",
        "-4892315761516508058989422831617925181725398411380460237/100000000000000000000000000000000000000000000000000000000",
        "6322908526130448114803798640983076964228662721429275271/100000000000000000000000000000000000000000000000000000000",
        "3846196286156678667722769142727909230217016412880986303/500000000000000000000000000000000000000000000000000000000",
        "-5608157120993190687706600924670955428537962521819356287/10000000000000000000000000000000000000000000000000000000000",
        "1990530289911012885402020244597484769704537906233239943/100000000000000000000000000000000000000000000000000000000",
        "717638929787038775826086991807773869516093529708888249/10000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-3558491928574106963677822390146832109050596950842339593/100000000000000000000000000000000000000000000000000000000",
        "1206674981555488225230781851029574978538469910269305099/1000000000000000000000000000000000000000000000000000000000000",
        "2297156882431241200131404944317348745930963589652834361/50000000000000000000000000000000000000000000000000000000000",
        "83812842682120662731070556643875168130101335724728333/400000000000000000000000000000000000000000000000000000",
        "1779120066158661962933202361701339494727966942745351579/50000000000000000000000000000000000000000000000000000000",
        "419141532320033013265312241794138751502335499236922177/2000000000000000000000000000000000000000000000000000000",
        "-1053451018342569121689254115546723799836594842715000277/10000000000000000000000000000000000000000000000000000000",
        "-2451417001820774340177925715019292362558747631108954083/250000000000000000000000000000000000000000000000000000000000",
        "-5398313447296293379766608821842027140583953435072118967/10000000000000000000000000000000000000000000000000000000",
        "320556791854160042913048282260521562982998801748130731/500000000000000000000000000000000000000000000000000000",
        "1136873781243298755027245042521032608209792758563100073/1000000000000000000000000000000000000000000000000000000"
      ],
      [
        "3590108598007480030699567415080989712836573575072391369/1000000000000000000000000000000000000000000000000000000000",
        "-3840904574642604837951808110074808607499274209556422243/100000000000000000000000000000000000000000000000000000000",
        "-3996567146957041684594868836579639908093867628175567/100000000000000000000000000000000000000000000000000000",
        "14496329501056033994636082552443296271036465843750359/781250000000000000000000000000000000000000000000000000",
        "9698282499583373067839114863326797062782481554813727059/100000000000000000000000000000000000000000000000000000000",
        "3798043520415203819249904097658024613795674780604401713/100000000000000000000000000000000000000000000000000000000",
        "-3814273592207842882501995896455662405860652289491911911/100000000000000000000000000000000000000000000000000000000",
        "807796905017934627254140239276008369766851657501327951/50000000000000000000000000000000000000000000000000000000",
        "486873472639867814459991469927538818801284133654915557/25000000000000000000000000000000000000000000000000000000",
        "265403543907449809608215623066485503781469704232459459/2500000000000000000000000000000000000000000000000000000",
        "1299331194132758261582555839334862243658055453821000931/10000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1029234529754800837065316919977683493045046571507692999/100000000000000000000000000000000000000000000000000000000",
        "-4638305193033537288473835444527580265702316386239993273/1000000000000000000000000000000000000000000000000000000000",
        "1311399836510263148313050957770252917131112337259909419/250000000000000000000000000000000000000000000000000000000",
        "1699385403397462955753223697175165351604686999198406917/25000000000000000000000000000000000000000000000000000000",
        "4271765353097758269840934935564952177711517608156343543/500000000000000000000000000000000000000000000000000000000",
        "-609282601602420215798145070147297055514140097518661887/12500000000000000000000000000000000000000000000000000000",
        "-169240099881816644657997214039239162823633305669623311/12500000000000000000000000000000000000000000000000000000",
        "-9499773076979505769640131461328908048618720509694314121/100000000000000000000000000000000000000000000000000000000",
        "-1197147382248695749172581502937888834402751294025215077/100000000000000000000000000000000000000000000000000000000",
        "333241549612456184007690225147688460221962155306272401/25000000000000000000000000000000000000000000000000000000",
        "87862206693104792828049652957114471534190522721073469/1000000000000000000000000000000000000000000000000000000"
      ],
      [
        "1217480842687821831655880646538175921143103978860951547/100000000000000000000000000000000000000000000000000000000",
        "-1801030740593854575275946660867111285327757559838691311/1000000000000000000000000000000000000000000000000000000000",
        "-460388522652832290754206973402086809921632596557268889/125000000000000000000000000000000000000000000000000000000",
        "3915515620305166807510526391466501348792695029564596293/50000000000000000000000000000000000000000000000000000000",
        "3702706790180350018072070807622831445874146868704071239/5000000000000000000000000000000000000000000000000000000000",
        "5249289094252453632128671903788528937933805581162096847/100000000000000000000000000000000000000000000000000000000",
        "-3999846576438651179832616581200215342470580141061686453/500000000000000000000000000000000000000000000000000000000",
        "-1180539569710756845747231450646974021485176352513201783/10000000000000000000000000000000000000000000000000000000",
        "156485708215917647409651816417474015959890172389721447/12500000000000000000000000000000000000000000000000000000",
        "1687681201683150711366633836806866206903907827086582147/500000000000000000000000000000000000000000000000000000000",
        "456083790460234324704026035866554466991898550457186389/5000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-4707250447632711694748996155417383880363862529873934571/10000000000000000000000000000000000000000000000000000000000",
        "1009749853485355392845527965561811496641005987122186123/25000000000000000000000000000000000000000000000000000000",
        "1080023122900620446058485586792117520678923761325616939/25000000000000000000000000000000000000000000000000000000",
        "7667364429824997108180072810521845638626744666376891469/1000000000000000000000000000000000000000000000000000000000",
        "-9978318764105668826857885725006571334993079833610543753/1000000000000000000000000000000000000000000000000000000000",
        "-2990998373661914691274472270042884539453503306406675341/50000000000000000000000000000000000000000000000000000000",
        "3367862191559173483026478860017467249728283092349808929/100000000000000000000000000000000000000000000000000000000",
        "-661191963932656252692061309507410692645500525446852441/12500000000000000000000000000000000000000000000000000000",
        "-2509105953328861957632812700252532182723180208431378443/100000000000000000000000000000000000000000000000000000000",
        "-517238927582132595684420907586183539594575784893850959/5000000000000000000000000000000000000000000000000000000",
        "-2438761725418394705327917573394597516996976900982804489/25000000000000000000000000000000000000000000000000000000"
      ],
      [
        "-300046433146688163621334449931136273041993129797178853/25000000000000000000000000000000000000000000000000000000",
        "-1735807572645074692168730994405858768004128939814769081/50000000000000000000000000000000000000000000000000000000",
        "-324827990854216700010063164400314306201753442792378619/4000000000000000000000000000000000000000000000000000000",
        "-1592525352297534872738769840078360636945979009205689881/100000000000000000000000000000000000000000000000000000000",
        "4785584952401923820759545787003271557161329565482262987/50000000000000000000000000000000000000000000000000000000",
        "35128448628193180844988874656352949272829083189626099/390625000000000000000000000000000000000000000000000000",
        "-1667988612612138206831690174656477534352217887463913231/25000000000000000000000000000000000000000000000000000000",
        "118836255774459824479568945981404989172508036082207237/1000000000000000000000000000000000000000000000000000000",
        "4229016069033844854974971871273678582161319192972429513/100000000000000000000000000000000000000000000000000000000",
        "1013073668909632278190198100123892412199844623183286973/5000000000000000000000000000000000000000000000000000000",
        "1027016007217206221459311900430686041492018510535771557/5000000000000000000000000000000000000000000000000000000"
      ]
    ],
    "neumann_bound_exact": "190103909790577141359486808338212209714890785172637663440912748718268156867985930219933797676026431469776620827601780134874771444193931233412583881684654395654247144068327827582142716330294420983715917136272412025515161975790611034131833635176622609950910965004618640105360024533178010360707457307819798528964757047139771695928416337312045006980663336569880138471450830223770652742077604932719481592689601035984408410868416622967592991478592847783052611895214972093258916500899621108658498729979019835387020631251801181231572966915611090477107557905884151340893670361005869758143853218778774328481729788739850610527881662952205999243261911660083266637023342226595108869715358329055486042783427486472150875695096915830212046163483528571368882636450950604949383034465652165872802344708109946873912423110406916036752068298658584674084561391428818234214534617853153714358443547201341590763223790264622208876498742101769736705339185740705822126336187345151518286929078016014013568249529817386270191440156409964953880969216104631214854269560177552252933993461290461515008884823187017194899242303887082592358332429788685003135601463533518183264555376127809650806291217218076816562833099430266931021318958937895628929600668857828956568451116073218033883595537341747050124368612352051676819825191306414481719897060064989086014835175484374747883209377232144467560387483448962975255088871460855794133594551731099606242519216604542460390141056373548426159186750273138088060032019572395197296634991890806953127296626986983681256089588603850366439353757217381082115258832005314904610952382416513761873108779530113314032188983388817231177093032178819037533629301644616771093147903576881829876751854436215132068615239832385158896939156028342015058294124277692939492672488842467790722495221861625787068940555485019525522118341097435026912555476208728656248242166378737325939337581999737170441118000985167994021831367460738469815346580217797425824801629218141486403685327830995644142518979256224545993103344450994390968582113549810985891307516730317846145948579957331976882787797735296877585266050533479090117327193836754035155791999242353636142063197900673804875643775351893488516473731650361994468339229564426097194276482996714774281993828093437779615909762600298194613466212344302030645620015403701561998138287969162192518846596827047281682094559608553690982989736509679451076389351091352222372991372692213533937614282810488120533601054822991029443587342481811184264483407268279946573083081811260850192846141364468239628556495782784106692908313146178527203910756728399657083028033235817548170036543214402509943527587034718018527897824172412924416504346432331222535962634115036202231880807626945361802485489083287741466441283079948845305373305853583051237073884653414573374827415878069453436634619527872130599890309284878166867780138944372088908663745943651137304990601504589670172466504995091599276868821542672705831309754296081151356851814338925883497001052259381128695390648974822894935652674222079903851235731497076521782024929753588151142888949719449465782627706215102952800620318003992046842171731978788010405585935131357957139588209020950319062268042899657814642855623936306710689472935538666425534844231425069192043552093575218518856174454430478710908546849403943133313027536807841464146436201701287734746824018874110869977358262848730333412692002227923027405883332404070449088591646437864549934257479626169735631670796897281576311991336837404334107924575328229238058990041129394484237754177962521325399757177739277309266177457816504284037568870153575412620903490988633229777034780612240314571717781076279511458545122143324307061237362098944491127287703691077678570237457120355140144129355432700776099341302610517590988714597178828753190009871377826019887143226922942622281229008552109933837771531908476636896678411497944052635923316657762415580141183265948263129775248175078613694130642302564674592981260691360709412744747986208139602953189991427119813003145214295051715837462043075472706639997009753106579649145896197189779271897709408344369668228036573969279979349981820599983442300653675238473104908399685718867877651171312491643410185913200266585070007522520853177740857080028441917569562985450809863814796789265982651011472640336346140847418272034145939434003910270555971257442718626574945415589955907383648301783242373046786546045590504328022812933749646375654661271616614668131640977628675697835497701657131926632343867548861874826970097454471854641436482781771617841026190268818694347183711708280350117188692716513985857505649904356247339152269238268742215106517300875653901273254010986407519608225132235121851835348995146645465770240134166077917557281491284545638517241380783157614819588181864760652932895396719388514785216361222197724447100055709966203659310776053379405663842859302550645116651285428412509247490336711172068741237781571466132067645243654742407740678927259783451817419835907288643780258965891441546943937504268758648209918753776288799140647528995762522862948319010786230780452020543713279241927649261167754813427384795959378102496766869963394455400480298839666597500628984543481477302964973157226501932897999858402605135137631059720247785707969901376779561011969078246321492881621724286295113361772343628633730622286741238275279195136678345464926608110313333106137238603162178993085914015056110333939387112704763788161191552155866643815586767947895992894197172943367810723924147890799213711608144856458073476462133014480371382540126198532553560853346831503009581490596776803982184823315041221826987423273200865761548449066917455451985863687835354348355079333669066985115574845751422175083057790145627004232544246129713294141929117864129887400192865690710647490051874197620435945292086834551839915581958232736206566596017610702882898304623364232780973047189517354286791272138475379970706961414948333821349459548956138551554445003294468038118891946727913571347832368792016929445487025116241741623292374877682845385654657292791263818118156541550730767982745776648891618512420009850251853580221309271634601479843270441389502176143771147742908600333606504849425089191328926214672415057216826807239716755990133025323007104078428238072412816290158384548698409146442052607648445218759277916413810495354050880358120640936598777876519330021668958588555090940540118948137861460202813605964687512845686087151280183772263592517629300700914268140596967732937399221259363937916407135774649160858216263060873527055456366806725411796865111515963947367805213496205873252913086705457061447607856171587145109877425577254238133496970667986743797410456676302477121125403662610095078683708088873805156419916823945705071457507650409676284280995191163237575541632184282408007379219854373388030862782074085114086014944300794454151868458983105369694516295896854525140249001306719501505773031449564997563811050222441164764140692868586810883252690581665500968232883689676504438792414483713135208440927442104983501840863949635536672764142619628463373695366099889270892280629779069258606319004038365540913920379439401789930109163342690572227903002650874228141685385816539582359725959036399310994505887621699360460150472452154590912546218389547173111906138745627523174383584463865429490345475201648658611368300023523555438755577216358880171455357855798085144547602344220823758457912484194818331715657148341853777106721151853166093402686701127045319612821985756016605643619928133249877679447558900507823005842749663739352706358313161028631510342799989302794744415113809524264370302210112453390046046628563837669377950638692020890165069796381053686734585480305858124929757288187263557840766236840381334223866571820199845478026435265550793515359547800493941104390068747944914662391864597405086258063334762758595072888645868615462825957573794365604680128299125835077050752259474860162774506143221557945178847112802508991785161249543968549052443587156988127475444371505807198029585214573073040671709160337436350153448494774215616635885447077811338240984414081550914643147952980146867166197508777672044201086646811943195048343015556237784651934071658108778758096891631183619258716259476222767667506371295896094137000761605551958487857388026603394367985355594735445237128727614323325819848106142125760744194613697815013189876891441330377250958647373441795116779298418064102486725410587216720917682961284176157379382042935444646490078182899469340129629950870135008949978214859068405316431278313323161192551463619557059576080813020985139125838373438496117557484511683352473326324235910209678155775291165621239535122887829566836912567769184814598399794936144508713544018120848245512243479604446795569483728464549628501955292817922421628662367506389319949065432014164893218954457860552535867909186948953473457590967729875709433887163984374683006526534770462979375329093134184020424835496039218402460675795840548980872956892997195428249434559816433043362113545771321413620914786451862258979495419958871106891056485410546072451367639006850128039211366405989053699348546928124583505774191092429890747712313732438938667965300290123748018688484981517564826872749236709571154572939643625202938482784194842428765666464416159926138457764594265705510182352447119557794650496866550304666249702377871236648770833336107150283476044538348417223466181178573914585187412378512794369967806511530639387654422631374018243308438516935467526672193715870050611987374125276360841100860365344741721631012733157952036913868293287034942911697509026195012093318470646475195532315380959196157580537301298286888366220752373720357617999237519470834869646437125296891581550278848841434411156530718417746055037174641992221238511653802211571736979494968539438098448144626679449073174274716893287570704823981195128618008819201690582407197197161963570442876527732229328835142365332088060389152039899697863831594791237408832850343582080812848066382228448192299568266861038946889519877413474412986914794541663186136757597617092421065102909340719887186223292705110857337214725530357988358352464571957047571113110819160391287463627438973770988149954773244569129521735445008856428240420126051648530826901774651546463562058515799443870006808761609510502688965990695900628623584829977983729984459660136951714979844879699860348488574915719856393191982916760763189365731892450930850916441643924017619674237957052027726797606861209249595363260804522084382149035441016336337520551580232337806194102372911624710411976163977766583102697099149359621161495076530173347993406040270239773399242266133096687687155752701330728529183717394558652069435009712096455046637522848151436964479162193532239234329566505923843274505476466256445258492492643368532323009843563029082454523725377707628848179107081622851267178449174327264518078614073718344088076884204733943413513575464328495125669840570308189474423337445272597340411292414695365486040290939930048428713578725244034622581789015212496169214904973586034960519702338650930427046633896564932350163922992612221462274199829787225289029093111295954176018976332362520025130911704827567212097326602264301234840704743316548947221908941544892554120815703190660394264849137426229420140047867710314862138932088096486662534304379165413597913638248286662640794935596322778872054392565424734830063455941448959369788653581263837962029415715603383330373282692624392124467294767909793584404674593058018593330953012751742929187839095238684425167847323539681892136771068689306583935647953988853522778141054549065547197536726218029025219972571638751185040742129734424081317018600003969264838263464323894531670829850658495998537715437320567894712599959554339414066397727506481109611641170478265852008680150201776015411962843352817889598244339384006031412237106186754654117299109695133752257805789426354442320947215951282361670439894190606595575045173695126301284815794930665378091141412803327864806037380981710064897442557214995078278425185665737984562064983400282366327356610300973058180989990051675192455360312206602488260234193107795629064181426295406111628081574528621802816849399213742783161932654966239407700442303747941482583735302820406708258735725625232897023479205221424474746177495296037228568522624857555882797968807196677093814476885710272228249553871944886956789149289914704502875382905211476794403805234790402495293328653003504287638516265424212294444404011500563822832706457802729704404302848749575968713858317697377037643359151220142649203045043941005207620567814601343491835612017783571149734012842880406312816237964069369987249728861809258439588613502008177090055942721678766544078815970033293626925825514189101255407026890618535828426789371409984453639103487576411065934476136132595270964685075753559830491782305566859909378963388776505793814708118463130597414984964898370892594425121216082553592038452887684336844581418546472180495671409369384041261021108925296385400164089586900272413828651377742006182850904004376926666241453396337010234510090709653257412566898081210747266734582816540736301581793449748778228819825689753912486543044134073133619872694805930341913586799244721670392662582068594921884490352121446824943523391653378668924490448949408962122702114865271607750453467921915149910939876235883689401919387226488759544125995545892377783960862595596799606936912420219075542901918394995359660531139956389013912525445426423946855654778691743450179487539980624839855930967609867855063045379323103854254888038632852085498745538853890612767342383201441389212415471337998366046139317756829060025370046805674140994306526342532152989886656215112274220434677180489715292754422491913568481131499535228187556096038272933154772267465262100294532129430904200403007353758659985070299932444283400661338908375053397651079779251090296764879014026147192246611640577887045862171980449130430634683180069767453290560375279460599283817330846878878208418791938307961721198896166942028009464758741968901198696479015789231824622994265592367265515974586226904983761769822824891406733860820927188565445986181196755747439275670993635762356029780916376135646890969979596113183566814672716285747212911054456498451899804663530899594521875856231955741111728158460981881780088299322156445887507325082076895665495211970326343024110014620148791584590423309594604906073767387310477586855467913954969994060284771295857432839130257325236780216580718796510682649881259101168316581454000025122622127454256403474808369236463281072847204564423604050097473130476389748860329814392842814760476224642622561009411609711350648509272055919570581839177252619022591449732349929725509565940625005220351774726130639657052379975040950355149733471538046839390528041636109628544128794207064349312585923347465988878756525912327147652070924440333017467768791491188425210591564937636511525321272919740154248260633937025558497636911439572134442610541109466071186333692190501808149279875094361797303470578481522626913840306154943221344594982786338931721489117277220880667926525741978717005267066227197327434685108879004649078170199559091403624172596354459348776439137364343163652154578956651398487277612520180920763694368380694517543163386752240777407785789351184678139906611563943651056308053482885777944663844350231509524340015924450084447102479785019073268760427234800052178206957243445129153686707204587700343511978742439679617610381152538969407622477155190223633325154876839270010171930466368477966705822184598436777511079636866752801191689685683692871241951732056708146548038943094712334207216493468550452722860506872614827703526748091449061317339187160484613549201762332084166900012369087065208439071216943428176672071612361007086251780928734840588041866184528604777003429677434267330610561929188305417201162980863704645453374748102794441219078613151182047871847472617732531245653238269478238561038023459063743156735421175667282337724135551737988173858193565337959487162919291145581545265125184842624934275545993500040966330353161728209564471971984295099917334956440464165131356941545747331023587659789980301817095854465466417511341459538740331782695501065699494224296914395629896389564117686889952269100339414009083224805829690744202305940041807595784903382916028396219144417720386262244742041034253307044417285063349577649405455971948724675306050911302059091560705239316240714335195059387887300993296528178941655724574201570925770939887501378625775038914674100396280042036295184913813047475302802958838237802614900620176117358341471100653391132268032977567708927383494142444937600165240612447264185492967007731227888967841970499350989887191966565181504401085776742399214432892205233246044697611902647367937580259382466977760738108011393272341907736066022283293604125550803997916801298373701431853718030593529096669158439188599257516392995013404121769450318913874039908022924174774019079943210265455430955000663803211849271357575605306779135238231820821171140015920253945400955561787146557431399072032097993165832590118187380440468366284478505345648966927942248294199837739336800962650273542064486423315024044410852399425494658192030836803636388242937070064120557332881563392173929904826144305692699869336232011362353319648341526691352235539100759165176214150195892207179501625129107855061401172781844442759165102316914873557749278262763396954910023146900396668191198570598948129702980257842274847349594215068352076919651146357484410872077124651791855950973671991973264254545071106781306723892708588239461285748909664716234185103240575855093439905559911907799173511874570653802966241281437217309388090956407443067131075240352814977057389503587468340921261898622919693832392386410712498863565172032267008579994826041746591363107850519767298554579956867011000903520147155945441540031218726258793012843088370299092297860584615254910712561554210754344412103441055059301435438525558854056446562937621010048975968970400666984327416140876274634868989733009799709141527753893413435404893608188904652776466997915048357434964764665246971906449910480977004441457884289807276316761413803196099449122100714767324489729957057232324370685167911974845397974053847798036685939448537319522749097581689068329197023738679784026463793102561001607148251034808880156991797549188491684643372055724280198577752477476985042163853224387461161683297669149398595971804918870875777283718142987238791769020227813416060384198800108803199657294019898746220986975434295830885419209636491194546281933361479968593470437242409031952454588876516026575104064909647377369517560953374924113180953531968567644588191590839590133502274644961978482431108367089302074678188947460810233756079653111934255341321329736813413757718454697108760506900126005538608306696129479862017876240446356107012466217130079008157490349039439174642151722358977684020904790011010309196026945793131692427035176509817221785382253804683307348458834707886431935887757069902948580980447197479477896328418638558184322760844179481920723647883785122575433565976133878349107480637068265706234356901983151489727221649218230797646776823504753991258952582137186192799460699350516260958129641336592572644335381190954030741129600296486589310214926565650100038295313058095981813730899495619657853245397865979962123038072755564898220486529951186947719505344400084924097261232917242899025450235287744537781964885142746294897065125901441606453981695581765962625666059376446702109960460268614599773778841722002564545703730697665727993353161297116738977963236804424370957490074366742802266417146567209495515818128805867191780180294192110856172530244120672642230946811313317308292903406910463733304971836700662391053296905537224639600482442864927980833565228256767200049214541449593918082593026553311496564141865410417999041788492869542064796119861694871954464843971791706064849425393437777962485617229809517864389007337211618996660259381461365379474624969646601812332137767912250948474762496736843234405286441304832379837149444608205755059850193924062217290344195596608854669645348529517484241899864226526596112293680992256443896100492721214029859077998942119956037188349118326246162264141432628801483963548146215919046374614726067944512266127126959181825341108572144698223783440179053575523401265229954115411260925602348854666002107900102759712467960626027629877707971917432765485726938457219902315691653818949705165874385496277809799945595249852458081702016102214317790239823888367535355380654278571917841566422257410633847051412574748541263430244400305950297008439246248176576229574771484093109056870858880424022379235521775756700113146490042823948682113288258893902815323978492124415285147171474791222905106916242262059557619481909088362616635731992983093777584605800935523413587220599375232719606703359805260006825576548640830497859253694844900766560410419232378828795381117200156258196712332906135341136640129454897207700688054450366238539836151452414498925493382330372843610635009467297881912558070281057924988981222983808449950907399997009113122375185080405628003139715069028336435012130509818878288031657602132367603991537419019757253238385772296078771904816980993695956155546586171614858840469894581253202676551862062290553144530161204091686925312704657691264832108814113010788342456914751918118350410592153307209316849533688689998281482675912348477762016370544856330167602983894310398469811788234346201316672378780336121095136320638571253465054313160865145783292554362177639405545279385937160002630133903026657312085891903758799690166300085830089014138142838607757894752536957515206255609731865664925373980150435780140509452917544072325076280148045412012703326923179199127774437657945868436997869780247967730454694056893596555188452802813842362878446529279585464583979517999772331687023435016705738663605950948647666467223395089292951517417307456884814747382617953133840378955118782316251068706000954381809177409141764227122456831725747706956690655879076573110529265977941686982664730356678255297731580722199325841586000986499695209999445970341276121076301582470894398951234817177836245317673906207376026819819615974491570844440913980172308045499594246535075040366064234167385378678423206025870016764691500403609540491761932434645191035415881670125307944716927172460966376066209976238824817512322552960310358284217954514407093918647721986247065824473168992426896011877744386512497553739863154571125383335749525073670619471863849848661402247478451714949467217144498375192112823564390516287273143200720069783017799864006820970996723898887509237148983070934648913858098804734362223637427774420621032315494808064313953987589869917258756840110784909982203546901194357118261928176618405766397882326861966361089793185973298858450015980509208945895126012253392885763188842381103119594134441349494860724650902733099494248992693080395960782049064939186736470073327693846768912885489019096398544856162938837355941561774634271947296616849531970883149552503020948623876851207873365530340975045877099793999996008904606751452463452662958288236112598289828049877715702726194986817766284224532225214037570744616627490590970403646627713481238200414385428795943968823066839295948234081211192815974577617874923397132954534762315620120454853463938806788152367014062675568636143505959250148497648547802250255009771632761956788532881337391593346700170497163950452946467732553742290373371887473893841279499457451664173579013451755627284731866076252364488652163763495333140756530099614168026689915910495140129808841843219362152023073642351359646396244630836271898862808866991701530513289476919100104400449645922595429314454074098283932664291734013055493813756282849688573542453942310178965236620384712241635231970902331915876225923491997026272939953496030548560497060229719207706244200489445077078315012628043342568797304546482084273674833286837449388815198248519662482841303995032075410884868727583832706429409769574662599208957913858590079384370862384784064536343911011178694024460995241393440367380586063733656300311601638746758560523120235001352668109681923263689352836369502039094016697873093929738013353511661167200606659862288069101996908743683002783106208910005395095328879086136677172464101947468874779936700787885812635902828886035114492208261455059245633504596525111904076769769308304427802276261090675556433566196592521933823364997521182459048541308257759252519058954722952176913846071592767580918239374853064321425132903293277611598872274633673706134154416467726006324120677073456472407130621152831600890094758412554518694341932987505313947489270702903210776785653777647385830657096823848617032974734094906442579840024285889170242018272212601065752045454853949836687688825808071088437877702163625694029570330779407847073837925710979204719388550115422627573055463993579708484499048028916055748544483424613957700174002125759497041747809204421540414122266228292531638319116233644765722152772722136268449583116418091856473278638795725596840391608195881016734321550193249158804066673835599340497585087748181972191/23096411570541232651560428421637437048690882742994627941192622944097627128332450450877232856084991127881576434355135671095425267239239024842460928928931728785824260136710652350356598738790113138245759298756788335778446466592634938099671653907509804038868855733684033020628102114687579942573985462561081281502159267095109310575002574180885928455336667550443092610243501200921174780349778103379232096386991101520145720377539076490468408241155727312451179381280215411068075523142276835202672463189265254245560149664224554422278706178912390500869703422958510368252692390190013476686229250135240272468076790070649961695927706352869701089881845646959786903009801344609152213541686559874889225062676052480967816065309531277283391952983285741943244636424931677423908375959486290786598803729257535752647188543525201380130924752363685443059242835709378442374639252364279162666794966240605990050547906553576033678196573673266416849706718128580663649473717952740306713725281831329727071525413696918188307574299848914503981110054041931341306646339719640096291733853021510370809878221478027912222531927204822704400444875320169673636704950175258668844665175520072062261330201297311940675547298186098304767718118570485970001697179104197503472685172666109420397081616986580988818101203951586228281212814756128849103671244768677520700478290278833317731341827711874478870526716573276670898237361761966988162007668526168358436630611111975204728294506888694644020554615589934076044175346051232878229926119164682944682232396196098297732876350816676700809419061495957815141193654395863448425671845088183275204565000916805171765017595203928582241115818954925631966613045319174090299751519479315988501649416793671209372337739150771528128097519293190158258785783784978699906124963432626629173494769230907172339691654679121162258127725558725310462996266381251563848783796049565431636884959200568573527623601640428407753561366525861640012121345848620928543923069624813081741942507862268851016163023493421315701675264610721948687214851426545563150787688586270306760466305522624819621979386727612221304502530239446120067872666094288911306375002673976783587627992481752390418665108498907849486303865139649043066706360591103418893667419714567599333531434530301879088405529080875176006939166613046451867107032829300180716932168901749113275079066879179908077630269516412554204577741350138854661639655257215694744690121127693419898702857390358627726329273549296350272956756722724161259994611601961613265828590210277139644381388302470951764730311178938313149014147936845641285897218150858240742668805731504232007745154045506710715090590631355451490215411149912060094834221167083810619317953473654790445824043186883893025058827166444837952632231420851664828855962394457686503655312832918704455554457090998792215923547548695575601105684915005264713690287398548398642974469669482330608521794797844613157201930358344345157912514507517257395069517020896656884082266173976915828693832145106260871210941566342913056300887576018231128577783187426690418359184005163416870434686696111022530042791681369789842120016144157717462637047819302670085152697410343214689928590345077555424083781863800640182086139537041698391009905281491568795215174949902887565784052619763393913439471572925833430528784428460040471572532852450413012481493201550213489943860321193984802577361948345588716755763408604078794684406305889975617487251573450214040148931396593336928255989436619766660811008009344816189913418981426350132001348039415858256527382197057463105001860618761899178291788225266541607777353455488763180671001281635364444701792502243967564819339231071821759410314087909993108869370177797818976916716315301922810608215990396695992874146294366994823478372435036288646617280693999674972056556930584168123711681193741709549340646417462669171766504468978177495077286146167643154355214501724692196687800164563363707544888259889455637279748619650410886233005036852607238464028030615858579304046412077641768090514638889794584408554493202173918259526936194088950238258987790306544495907439477127398091272414138218816634992746699823688291226241539986668122505422587452785865482674795931924082034561873500759735106767006751907331562666215481784063611339591471051715901810127918613580441154052463795512024871373401858095293900364936149068227194495367497739292156861677971478936597937123792980431404977069227057213001949942509441082991001689092918851761101770902253291223863301296673168420979328588147452874465005823762076870028689653846554716473921662177458806939455779610182902168577202379497277759910205169016734280806959315494894588857169314345029868275983757400899227231785393139313604718036424160927354749891745382290765949738986695499610981954003579025677165613246869568685505720779634620757179341471365314600787120568270959957573238512312293235483863872843769578972515008634296551961954521888696656711316222074170215346523602253231419205354969208642276459321000127586158653556352100752549594805321406037385349632661401843924708917275857916905048135179133910613366378518112098538888933310610777488239234889417469893497435186240672533175695508657726088651404963283299170275571040954445746979890401556297058954734718136469149246155521187317145862067322862511510006123857911220072606886963042640177445119334537081392443647374824564420364437286674367617777409922881654047712038943366392188362551079268404703421168671175369611661743196149613641644364283383054065875546923762804483596209992691002689019749563286540695614487711678389903041351846555816156399333760066628181687442391501928205342527581686342014996070698993072052901072294288620136298263325991820664808551794632279276796252876244500335305175022722938483089927371379467343191718755634935805293874055395512051477527494010954978778378481154474226908266347164633422019255695278332512008435907578802393525111132899758365692015807786946516785474317232150523720556950207032328636878074468137636825425190372826866844569661344139751990251754663718740846897587668809111519209171090969348391577593053740793679420578702661402229267430246426504146234779423125935857000658593757798629200910789286969769341674263537845422104020290104049951992135966092593607904743004198632021532912790169021371429184468657228366439760468611108063634138859470851724030726766136469995127423589443727410930576122440505176075937914779911437751894909034115359266664435465754580836740097234925790889001580480830185977130120111967412985311259128603425710715213096873399804406698528319271380283970805292472214438711337945269570466493679390211905475304959726692439882229851674179897066792834438833201558899561307218054246404872219401230064548543946343369317308024882393325190090211481398481027849064322958352885265520794667539515455069271083868608277574379620292394375347203067742431105701727455634510189171088383024317035418412397820172491343434223114754214798290310679673735595583349166571391039012225649370778903213030571253536186648468170236246708001331713620090484288355363353360466451163464995571374604489917501564033871617824521234291341581257616225182324617352746171523595517958612361082976265366929724636368828191366465084448336392750490711834091226330151390206294640547322409694139316801727283547858730175108282652136602568057779807225789577377196512458575047964222982845131821711816285749095931634146990977076596303551243820609907268904554994916363720374036300403739714499596240879698109932399265211587914635067540752141335005075172787123999233159545020185118005978786089752257297590592297325970481801043147595124462950024000946378774034497885019389034804904352736325958341029663473315532808615218593276475479520153949981841495540775835686757504857789165134758021721199258752210011144708360316768752128800385854295091965187570478344887285448586426757580253674678258077492112607272982025807814498455434437630046031676935959890649746277388046447387859395035769261144440275740001722891276258057080626497675532051773234293834978110468726682413242430555818600152565837511453466492081033102860376002202368443452402662690334660472813793085449423721230916144455241854545334693550912663485422586869492480205684966157802233716409775495804709944964942416928206861278654344855496549437834258321967807586881570441826572342081614626463289699101639227504444566225669250063016317030374525062769934238825155371080652295099497372793681223064298644356844863855695572176997870658662143354285262395060519126964741505137967391165100798502651574789245794015147368934348523067343302620453223672338949761181808732492865272329007754644286186723169173166744699203688468074509897517782510958986823489226983105005712673395120702385879941286804451572348657926858480938790329336694259090754404954709678011263543920255819766072276611275540149078966726102996452614806822236071839994239722656387400764745717311804477812686117440073930288112255075806538247043371533765054797356286198415468960732527990208005173123172594532689628541551316589568543267168963884069172834178704565032408234222908758589012888841865876656586385969424539526485112023801210096696510831779455795449030800929538645114708573973722759867818780070657545972799354658712116353171759765778472497853074770905889335699686895201523034515516150929083850551072368294282736119218984038139929079250853930261412993654504835597565980361964957037627816764883529333609466778837238394793148225168057026473186289986040511884989064626046362846038023587921202017772726126161611324722111382520824340553990006698941157796316864922113854674010836114789832300841605754233188003643640983627987672458701475066808209815954503475119549763391739596920719128741921961522484031747906377045105420099828525068097531518409922096755319996441636206240301709779474893998121349783240458825177909709926576104057588516328221245338078116820990111631951698440710441526223831639989587482244699034925451727205197315779586271661677609270987693107226920481721438840413282957961999928003585654552435823397582313033262097568820894631745792739672058045816657667027017724804409393889731465125000371300168927571582647810860482509694133253451053971951002926152842920670321256974943859009398374772756540303173732426959232751912112421037078287900332163176443842357646212538935870096084414224986237514095949170077371212079482380669646177673253775935505456396033753634567692784394175976577908313646292367119287948788213730027950396186662735211816430215567509508198807741973356235551559511341265163498346608517752756268047628043368670369452339546123637259845507728570974642326432151249943795739267643962583091047441003558868899275469717295728115151183652818220519505881612087605240016756377339464942514368372780333766924196140939650615949065892623560951243750806071141700357676047328693610571717882918781060597993863762127747428808995816635634057323433358259968006979194305852455458846109368852022800362610198230470819455819793449576586500921311756170013266249068448677207998144971838249182765269802099248513595794567192903990813116876760154415988907191470231338137687984591364879371687753802278111477796319046993905065088447651433111824179251060509821983774465721448558548628319184287055161331267117838441731550433880700325319647318494843171894381764697731425415253957444021943146908944767250848484264329405439678908943047345193101101196163091026330284818333943471039720679735163793054552561838082043648033084911522885751707554935519236105996675371595074070618919824622944303370914442041808279191318086217820859071858415281639046664171487625065888981928239127041664126055354332850519566842575813207731945508435612039632657570276833181320283371083413264252982707607667753289364257621743744425820872441390244086433709522213760550931306648725342525808592012538871934450405634692732681033671851791509070543936489615946307862118637174543479187606758767166471188426240460397995691259339851029641823252137228958464336157509055807200782223393969494220501328614396666486526351305247910776394807983550272631512171839311407712694628533205381823378715962461075731606236549021838892459755607568212794328613642270087152044057706546230267415038349926759408145668283588906640582402868372589146416429226694731170840675523198432916555557174479624034880093413082380006302395016714460481180250716204382115943204069870312340583361100012309894061361656956703605713512300322534781392899841978547942164035195768601390398106949276059123791434432548587721273188964855255386875980204564251907511678177763258407675381791191052343692927494803761095931598605361916400171191371165214164021106514532303724844874767052774595675328883019593761453848111974052811983395726280114851325131437982808809138240267491987853268286636115797833302610809436041701812925093011719014105458472814390746056035932349225248760502498164851642798089555259557705829995099725212298990318819994546198334648668642423732805314804720147032211862271525198757452984886741736248254672748317646421830919196728872891706044348585629739598120514419771342559342612471795506116558740946266753321512398291736980768640361032613962203350429988289476839994757182986679396351347484332904592536563169741648051142831455417596192523284762993911545068622778921612445417504290680520234311224789819303425736158476417386408507052786382436176434420974267840133439804434221226209568682082500498038568603338706562176885473752371204041154714550205820425563630814688523506963524500065504418833903071090119407543422694338869211515513149153503957294480797629078403876126249090316450303024170805151450668959081290782263480250563768410311834110208310118653980015849815944822918101658595528311155357277876059724533328012869917047799677978463562529309276130773902454811800493687505886899164602830745557400784529048106233357527720472495981185577768756684950913253479077252810513028717402132130255843042634456931045862515007958209088374129419911566868597119713448701142250782299068511936270223656159869932442875632325516066994919517314507198543812210453455562018582583437436823788324941615937310416020928577375956937090278011475654635322235541773501981428788279659873644626028167622660893605340128849005909698771331118592915339085904642602570413786832461482376667599884087181959683397984610803587611029698564196148635338772543286653097898049971195879086434879687529368151862445214412098987821707135804250321486650090875694104197456815499746725579082141768519612177716849662967019072202774473864726274749800753786255674476246970440048748192704978932270207119321587656640549710498383104585875753049003613283584231017604549926016256573726869676445431884327419908383946976916032555323074162362487203279583509684229747895839578617157189766825073037332637681257349523264719675144228045482510496357483248922728765689066222972181071338979407779519020644221444976561843619298687205168501483743032530229439442933579133546622274614742169167378708299162629359428981932632340671252287569516542255803389310838197545258657719879174846678099813003001053623603904857337659049834964612933144426283765268419622517249275465609875017803998658229251932812192883105567956735795899722551055402724957499084726873954055156460698175623588396603319424809811359323181563268313540188904944270762815935312319310511963633273985870529660767190560258386102449194728215732335315056650236236194928578831815632336508551686572244204478232616219493326899681803570413833999211161516758051159476583509549717178956585473439868968086807593024948173554191113803418954703295088408892447341396449809297090554318968107371040232043763976610611114886233992747610296951237016172410155013491806127554354467600125764358083405958895845649375809554409226304323755208126116136390269140541865563682387880428557205932323172249532638562417141284255156347708747961741735704224820848719938158638126630565602786922311304201565868039049272284545828018298656549100143311994509013559074942213207420944428596515242991029128656138189007098042202041203952705439653416885702148677434015433681837832828822765687661345626798963771859469910724357316246810968030975457601173960334923335357498845411370539245893206580606429802777854025130434174462747921832190250099239071622356749278451121803792347013896780753834573266382555014779316108274271154939734016370543454413643043731045339108305133071923673488361089463463120693398878695294361277047467047966353275695794102507121007013478121765021063962834063020188970826236742253268968639809587974609537504358257939324951425745050117856686773201593783557659292756934094793652833457535109194074994036680250254700329002750226694643452225952440851058386340303124332619871736449208439904381293074287542046346586573885654603233835662769441108982621539508342499791995811715732131534798098396804892039725643554706008754805707248639162713598511484018511245479094145258246264833418838335566132149935974265530569921571961909888548957110475116538691546238422379866859659463442794874683158237314178907704517101897242798652005602286909679050194282877546700892446751635407307303492142499813230499806210907721870457856617521510130244665081695618572980387176116723712778176199952227458759824393411476764069654770600155800719584521179232213208326726622824965446763130888415542331634035247084994110435660482542893201524794489111498965375002757053146525920662693063369270648997368256609758523677934908146183957440089143022186011527500176266816463354881869554905692870090374947819876858075035474324222053723743506486170287237471351722935548473331261951810159455703476666241678824652847203091206885919198168584753732677438756016276256329181859827249354584035430710198885966504899524931378687784301891741715829458520235157603289209518112486131409241216677679142463288623318132240221717685265718648648201526619111079430869397837043403322801685586965595784556809182159359986643941835966420668763188477877028134715991077994120474645752616391595874722303670756146941834869595264882690480515267230946618529188884701676597357928383061249077033213092604166873438848418022194731629464751004555727279264312163733516376914043751199701581358544012085534521655084358450176552144648015761444208695583309116415769136706539023627649393626642266260279335078372491778485417001974876620895562330698317141149213489057385406831220227280575300523287077717623237821447170938193992217316488842372506530867921634836930707775440293625997620395669316165304092090080771480205812686527059187743997444536188898428414519186270364959479184686380079364143553217887783927901860984491897217649856558193405843192125441116036949156963920350654903690544019916444645660283255232039951551690917635118765052979191504595421690242721289366976346299707576021592209752069985652353898912856632687624305387781921422019146442960697370591838372080312017486483895169041225875267445604077726970863008420279212223940597887154232067828667522959420058926805660361536801632238004941981406608119148943591239184739693315262918354577270806654105065010316221732858998062881528356194332704854268386594125920611973172284016040196761749228517410224576434199620985054384173588124464770281385655338705824125455254216130752441786250138204279797343269266819483351621957265402717504341409291346232177153232155466802107810704337210536844740561626034109009948424377305581136519214193293985224001052581377233417417218873148635611161298090077004862490098935111426711655758505661046914034265541592401027121089948557757111520538293609732804316348528404986382471555744955402832446618443314317627127196304070393110313025965734921718419018501258639119694598986558339240755976102660320367942561703616137135791754205421079982968139437912884940630396798436624780416700673626933961410504517205655345052487286024289128103519172797897727110376722802828955862474474499461560757046391600685625557366504800104939615334468334428795832590563726300423911408500543973799015698879569257989187646861435112665059575956532177873728665315806280127719825382550947177466076805323102775161998813516719146846675087897172221587051917841891161399127815492501990194195870167398823047048329778703044845265692566816513705527526824353429781295998726047995608011677598547935031486114480436253630845999742916433165714342052618405981132657527226171769848046347120035740735743182692112830754602377137301026315180073421176030501923048890761165017531676722689866601451084919753050733088369594725642946846998267991460423496631006476352705806988253526232562742168707642341916094862154459885822055881822276555784990229046618733121351048085092647981574986187874276057442455820485937185568286596534435245400465617101457378048059892948768691828260926532965044116804364801634640095627381280409812400597884864757457995226623487897927766781652630404546254111097475747988207399310482232944295666485112345465324802437466235079441916954184911284790029478204201821481913829919778969936621439494614302029185772784657419968415586355368355294882712918747433334734259757292517479590140796859995585626113716138610929774426302501879029544124230632965474303725088649305253466572723314833143492474893157871921157923309380335998441313648380795433553477752934735752163020923939684093129448675619394010831044489292381091031592906287267429135561217157692449549051764118564516868436914338320885626028053754215415458014497616306100596009585038152132105591056539303394894472679627802158974989645208616956330452999367166824742497369732728435189480882984387062097092715505135710669903962518413720383278883896733033609890389245924899249000983923632496300040886160320836130823177490580051835992627899001884528762498919530015625966791171728185395461261822478749641360224290661154337306840688853057508518192711366037785534379460984695281476032395517613827308828715991893209089941245009205987139706441755219190846364603707982635730854994701063510913813766787761245424853832691204747096487829778958149683847645287436441141402255289312134984645893688616615924287924551837144843172850644578027435028497647514071009728274071640077673044892222033736820198180386651811149630049337410188726391613237351080427741103357233948971729255094223366839198372049340055910567818701899400130130748926269644176758503841445366121468597077367487449454342286620731006927245210207087338408915176331454042240352566025255067104190855295740440417027325107915640774440016363243280276388617467169174671590152539658116569300412877701093846575462627022389458755146224526251610896343368402730298849089508032747314615149285606815019883053265759078796028746929910655567830726168074733834337660190867017413079045194730934985301618356578591148991687962995057303223123853304376951426230417916071154573343640684491648542585243674230650257557325901494026410207033742428416586300519658256509687182685978631884737340835407396809963996327981486771760893795538252649075540123356179656409756441454564923193005893289071593570876160724388112254769212782148797114173502226758101553261686146412314483728966546713039452020708384919564612410869400185349481742116701409718062019822085339963928503512655068040825413109518418358695507197505043387829349068296134993854470768132009433310759838516144890348414189435091514801702929627315702186217287183870081449246111598854446165384560142846700464220276956427652642401883880441589123963982841115395438245306716607841303325299770063476109989375236092701018888542541902020750804004710367243949276826271779926399790234431368932279153219786099657677732620815297812772365224377543222416149688960733366962958478492850863431033569767072921220859597827565993845265780341871780763422238525393746448599225786573304396982796265213478201952869522170290104332552524754744608217184887051534727832930276824389108246360102263656846233791222816610132324636081205855870494026628972852281090682827341379611359518469369100536731767481295938525218921653185069181130350061632018892632246019732487248948604729534085582815852417285270340002195965284864119218844928446854120157381940690072689101465731663444539412262184817818072727305156800694385478891553325758135736834569975203020352803408432314343888158800834728206989668441973914460272754722892763422204165677258350583233588085302210722917853005663162770006507557886681439739244200590697109910852674241897024640348503417487822860324446712972282312273573442966631809104669881970650364763577386545657049521299231204047207945323765411970002674409768091030760952462988516786113169584547716682101488396677998145302514247856879174729465062671245154868147631672673358285058509617882984196987675600711904863555257465258475414148662965001341743629625852472051251449802808020927334249644079276653194323563162132452149440692264211453656617884630877287230484331741700207277795163412759509037984746359893927351221310971649992065360658587912785358412416568479392113857600793849815642022133925540486499967842630714108196115640717888242676657592452898819509170664954716271378224313712713964413695728889391682215461553202368089820851867795885025615636371072508213274790067035095727801923115689792000000000000000000000000000000000000000000000",
    "neumann_bound_float": 8.230885097018659e-54,
    "matrix": [
      [
        [
          "255304890930999490535809014218578591553166628295849261290194736312492415267326653547535672993605312073437766948060718307932517453613685952894225870336584440334096708643723133145932818628277268643772571402416510047955620829357906877426395262650226764674801137960890046128497925369367264777869035314030043881019027498285596720108447546929523104310084386030544280679749097941811941062786661993491916135543194802987985294653876873256328309967047637593594848909681843192196677401327162332777182753419274591472803257564343641805689979923923662138268602414002617350768129783849918618855419386781696139913684690867999536631469159919720314736331354431930369171555916372248566283430636275871829532991719734910066889629736369764019420901261959892264548393910505669806016193913895843220174554486294484301886478309623723592618144706853488841126905237334222460388294467917048023454768946274915559248770967885475584351593201622237293350507371252713109793988423361563459018289476360368974785168877883735416203262132013848784242347580787707923512351548591125681061632423571144905532560753597550240358548698013587175043982977378004427045645220579621376679201838386361748740289777868339223100149219309792559511734437168793980799425796432399031735723975927273963786292231898343054993819833780625505969984724474442806800563822303479729860722820560954843619490610378738351751767085771528022304684235823064621172341062612955561240234146053362245957372115445554877683745589465589378925259946196144149979537840284160447698243828831225400145861578887553992874507928068123605008397870802084015690625933524659894906213342064908251086467369748451126187086178933222222046583784042390365292535639540923674396269388645753273915730130198404085610582324002724536252480408772342738673933001825397511354567247276536213229774179465625151820797569756653202397468951174046984222436751351068319268659761164299941391617800000000000000000000000000000000000000000000000000000000000000000000000000000000000/21569357150838756115529892662083050556189887853420354129211091518851544503485908802597594016910075160773312557132188909295281832683704530440017436049023085404621848325590038655449005348716684512767905539620434703770932373091288262891075879502052103843017022641545626483795281707277182286529540501048838043560361246525188363444096427629022629703890095571324063870749321025607811666158830153265985265902370852911536304433118764116087473491607584891990773805481682628646244548327253068320953723068083401606770551621669361135476481508134378024997322543274211330164851616508919687816899030436904560543567480815820431600495961365486476384312730120586422221691291812035737935660633095576645789130109583109595194883286940945054759160895720967461528580853600088556865646857660622039364247859136830838877945874285988980709283429665706894528425822448359770563700166490811957329790178387670395761009931335413614019424389030427845521511815245309982933879026912552298440970947425298895079391122541281038938524563170006502816578886170215522557306228701898439294976561688524432564346705186485463238322073437827474889072413884617979597442474623876604523098807148998862547348919828275291897488977534437220122395886165738211427612750298042001999788493615519183971795280213104836868867146379615398913427592130750544070550918209974234449312190082317300040163525157217595882152790945810369040480924395181805367219568406567856420368072578008433562963577316627920318935572048433831745565606636030101113509646310255591820792296793026530361194186327566722408484714422693739358068692130952514096039228861974735606380064055282949698045897315625685292917941106977039668017737895870872250090259406118424405778712291133706990116920840548840327337653013871995507999735921160163729980492417509893291575504341255676091647112797537148924428224921965190834249741084686911580210790024766747135480784940885631363844366026886738224952238086980856121468669472689464710765838802369795160767928720956883",
          "2805548251989005390503395760643720786298534376877464409783420349893721324159927171722797174619339793267871377014803969504336462436554677631728648239766615009303624610886638127199209703017645211850880140353279330648784289017130927818595766687722984076283585022230033859284165058472020321802628931532511177557323741655271834480962206239504385599318984347017166059345543642505137054409144249009539004503439418710029770265406459234751258075093679318385337170435184032482435341698850960082713840782450318074361247650085190915523208718055149084396980822255273123082651617186080995551673317721973161532011072238657820010014180031208099836416541744137833799211561275712807205471301786880521912438375508744217575201825325177057779113002169475461657552538308172205472333405960678745738004173163701511215625398857278331050043324485654414607851200949095146378743578191600984233866340452356121904678952836650319291015078021988527463988121912704253015942042259140362910649904298242499854283654748396981841977873926295780124251121752957034068313616261567716131686505357916761812907674694083148444098990688601842996505194573840919655835018024029892914191302649992467395998554128982600458674420217839989486353876124664086412804507190692038349526260611517616497165730526745417978364445092350042153855462452670953749923863683573735868827537801914643102557619693154892573611134998911833998889142754164392198541818142398332396814161041824102680819417515677792755900710804930060073803070525000527632965000439122762665301969999390616726469075728403236869971051256686124461661011427289365731047404531693967013639955924110273330171524733227903300084825239062864042132724212460476750102952797155789986343971026721963831563784218567419067771388623180122127547564332333432969649032798362533084971791499055161033171688540975026613871567355724794426705200458274758557147043166504636747435821551256043311995800000000000000000000000000000000000000000000000000000000000000000000000000000000000/237025902756469847423405413869044511606482284103520375046252808621586591175744494171035765574462567773141025094007800557291594053337619471900679518734877319091008086294497055856022743392117032179386037656243481939666196773826814504669073184612589295598420877348763661009779384469027135661169544890352448270039829607166444034549312758485524869175453087688359415958866038836596687140992973283747810265569479411190056979592957699049509908954101374472699837426305333199508049934436443166893053864604300312921628474645909898998328298431485203995685176931039338814216297435751739407849887668236469084286658773347237125533811391846977181682916800603502791114377985166202923658527494388982280578599338122302056100296255894746744162504773916421101935153985351040003435192124470909113849002973090340305726964640898442073587546662753104010243170407102145741634381631148577927845274272420343140629997875246875415629801327837164378886672683467140385185857500600011306131823931997817385882782047378201620382202470701143147310132995789658734165760308224571514741016834499199611819891622969384686087348537271202023529371283130368462400768720475611697375668745710356859107186695281328338379334923530023249694261519568537672622546625443878801195422943473172815880686432009983841091092867496853956136013156523768756892860671484465201159493281506912002219742240405887920975753122296871537085268266520745835439555529491348446961161123219574756773636458446642359503195577474883558828413199345799881922966500098065685486637594355803135097690055208846104938439687418299443228375249208952708810551361913721417855371900871176551482174082840249871458870778324121461243285167491162031808903169580721803022794006746314172152857135977261089056018933696022684087859379654931654715784226915384843978297159452329760975746854210975880461396903314405789448936841586712112347114307650587678499161685106720172576270676154583953278543547314482473216009645582113404861638292940327419349098117812713"
        ],
        [
          "-424378162921913498825754173450960421655723323779569517606990119853295183509759034467811777618126360622398751056080045810086143869551417728444291771538939719501921164101273284231311941414969781917407989664828169642608726962122359738688806819409205593119711685219511410199871429419180076705593688471211641859337078026236520297301914465957511567534735000554100000000000000000000000000000000000000000000000000000000000000000000000000000000000/87432128016574764789950090850527375930437761892521927729753528667469574345254221866212475643962544772051394264344445814366819999878513390786694359712066477644132326345781532219358936763017183569766630790838887063080785318198929215482688555359172934669364369132617319934417115028663797192650212251132202291571876931573953007190381142084911295996022533361648301568992054695334026542913337928446438342488082348226614209899376115353599577273",
          "-424378162921913498825754173450960421655723323779569517606975907841953278927469772710857236954281762441491113935861792350853757856470307149171650568788325187704402909278589240351344626749199108972917143925334771382974862390127996588535819461349338336884271983754209452995570340446896798097039246012734844159740711709549401956191793045957511567534735000554100000000000000000000000000000000000000000000000000000000000000000000000000000000000/87432128016574764789950090850527375930437761892521927729759373612430748153450331251779755548858782086271935660634934705607827281084640677465558965866445881606420605353288289583942648496270989389388593473942502786675426090261111487957634306882542549304564581267895186373811863352205215534379435468612153820774859775263866013985172099760687968730726593255736325413933142774742024726455918265532073449107744741709521209899376115353599577273"
        ],
        [
          "-67049406422530996082087730453106564187159828995258037772376906053973439806402114946536726903603368824718222846877420707131712740420942801664510734678111940959297958507569045799494597833124596650621894931732976530100954234448552867675948233116986789069185285653438272185584675751796754087317163467417837203642091612921601581677576747524760446931128493681412137986432361376272427314714067190207224999385852535584186719136606128813169562532740833818087093284766248370366210365681437652330159101540597835656957357931243135572194142738495301277598519775596712038847799922810938584004371102512050436822741430689839037090187174521459967313427774180424730668004212625404800541165173576826349708983815278523468699463921256569404339530033262065483626056225416160622426663123653031084857957657270145279426739155515722031643887517296960110066108870652348121621926147971050503320293388995281939212430313903297337500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2863849349171141141895512743987313613271290771848416798232499175352365784942915122588012324907546437714904031570235745160445145138554263250066276158453191803908872603917730413362472815606946268756519149809007855720490490745295258409720125014258679767447095450168346424067541701319654813734602535896176241965647769370511304691634650486569110504451337018820973854851217548611889744894850089677476942544078648409531183601090813530971400774070325807750795019597921257505799479934830080700432803532676385211481028410357611029847377957473780424303713565492258296195954844677315811494957157285775858498490246805478528764153771188499026345181224584867234616130543840328333567318317997628956955147346544111785209730879572365685523131230569241129530404451650324918775384370009623209709055347340895752369028387056210195123453031873935946144341191533813621061916480059159490097390922381240662282142591004155437161416456083871058321579856362162499673800276936406548188961990563118564225139509372611418199109600618774873996551510976438016458222961767030285752188732840783217254769536020862723472532297",
          "-871642283492902949067140495890385334433077776938354491040963665038496039199999351726226460450278241162653714920087705384888177805752607217820071466897101220749717674954330990090319549590907930063254743213682323567216417463380846546843125969577813815251548188961190345697204174643738826540884972914810247564602796990464655708980612702637486910016166043912496543966375466147122651785048052749896292035309206735950109043794220936942369018257088436923360368244169619061582061464165511743184945381797343449622473177663830841377163480884611872914971495267124353072161155920278918831584151085441389626632122760004422828428422311071978990023359568291410639221610205798245690636161394495603953830380664035442481998104790855572543356234817452221016941571506883098686364286389866897221410882996646588389469932415476283266209954978964389505557251479359474527625706634490621641394173229435915209761594080742865387500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/37230041539224834844641665671835076972526780034029418377031975182400273647721530529333145975920522663504815059525590832855422771971783278277168148857628676979367087001992681697126693204060683824741829477870742144766916350481693982708031183594361475991083684106558310670378621771098437638961941594768769180478570440617676967220734674904396665651070844252432153588258513390849660605045291389919581466111248021102868454474839446461267059222690720829013701037815669374892894085823557669633410154441666496068691887668058369524835853375969969700362738475068170160252214791568469784654196904252342178647186826840947195384510844897852648456976892928508879978423847165335856629415857863240417107124223144849312388134875784960117019234764816390988184286823988980853088332626634853209028582910951950063459364707980931667588791103742263253378502988840045707831154535800993514175870558589010539237409181956184861107319958946879133184393800142660059259376718515923416745831284148265655672274237735491948124958811053446068890825271242158994694908543494777357774885857734516435322943968271215405142919861"
        ],
        [
          "0",
          "0"
        ],
        [
          "-4646917160083713799331388616572928156307943805864165606687249852052484439421064829885456725165778390533295501040196300749763004542320713075650972634433023517905760617879919999697046164165196823652022089467845213683753413635152815920124828274798435919879248608477063173832848107509779965545839604244097166806307582250337779098889325291596229218656344503220408487850866051959362146368432301375395842697149481811168003398649777643274720240054754781904519380764550669141009412794283197145280567287832855837651572807656983861365221758183692739160168401492083392539366883749025337221761022292013259490641586281298744978153930878075073859191109747142988908683462084353353806066520869804029567905977760882073760099273212514252146588860578209821223923693419974759999296769133928366057047222969737262189729867603537810090192473220349219483163382782516166092050443572699790841160779560065023293728540504285140529696578142314395463130889890827415326877696656321884475531928088999708578876073551797469837957023808913944841206374376275017198577465019750242276685938856168875063529668338758207310522838424456057916676507174847848228866978459613764531159061528037303211105500917075577377535428242790484735781575600860275510000604768797790331524883455788145316134898535566461058805863434555104607332649494218035340003063426120130166460661998298437074076258349519270500358372474897388060953254044778655982768914309639818288230745328469725496176008087574854232300000000000000000000000000000000000000000000000000000000000000000000000000000000000/250392442916915535580637946455505313055945878343398924433725439686449387106243582624141606879769226559767938442771550826861915169124471300362136995492844284304183919181549358463534352010931213833066097965880356795463750920237141941578341419250520722472654656548568680448687364449754922507655557405876953747805545472566914522274046881960101985255272294224356170068605412524566456294277400409891772874888253135761123759773716348697631970851313547630129798719360981723592482953873751187389171270678280474961252656297060570386548227432162611648650786790601569028867659877486900636958582161354897871846926301129001884753764294303553111081133017511642756247578861023639135861552568678204418856591371182561378183063694493085435159077821633030109056131221697369742159195300121195357968192553776778569758831303497640826744561624276239308037355038024557178114404909179679254520110657596532222249783966956271414332463044099071996568467259427382950618840665778296190439929343434527263093067052081633162306203769971368347733910809671829817100169176962752897585869731312403000003599401496133586133008118613210801975298208446563837283675475681164971381276390552464726954538421213563942234524915253388482633898336227587172226558530294003538885612159097969390055507501932039114226207870939618655242114506458398144651678658071009148926177860164473129271461909728601303116474840250513058472925359425877174001472150701072196589892695758891768109777518184629466014763037329335995161477180164718842238486603297979373324047885016537069846039686081",
          "-60409923081088279391308052015448066032003269476234152886930184370105852215660470434408600747185080478059424349967270601970578027120850604841196905372400876525361791898807236001803036550214624374995211930116779916774169409658516508401537873888641783580510310250000507947827305445651279397940099702582362746281412653848284310528612541537307066886917776799085386779536481146588372941557114968645261420624600532633952591139230392119278251521105456358168494484127669713396917337031874759544036720148985009923748741395044518038422170123031084751393711658581588778165133886859574032577540649165511923243767284663495543736662147768160294303516398994725793898014929140460578497183172566372730932822929719657179303611858152710005078468427988968852334324860803818796078395631474299479503133017716128164772279576291226535986418245647738126814714268822214348951359193806184378388481198826036379629888102261506308238764978689628969881561770273784308059499734945115032424345599043785479255799311785376897198806635531132511292512982897555719220396344646627792861438741744324448740989634543076152298245907895545547920768235855457918871248386460000617819837897719623027595412982409506197972183723036985998708671545557696646943566926855738929394422164914292968386364471571393810814611112467737795635539750904169264792742001333766421401260055521487132842332921086684180221439594775458094574124724646798002403746926744908777159918641369421957450288105138473105019900000000000000000000000000000000000000000000000000000000000000000000000000000000000/3255101757919901962548293303921569069727296418464186017639042481049811972667861366629663396424188986317641362641338014536363516923767935841309383978456841894764581498738673227846376352642823670107776023397549722147614429784689141201588015142067320342053538197689307103263473405288282970649698020288478936606028660651297731402387520510693255183612174751096353873580244481604432584643965927774157250537114964833513372729348413532410969028257876528611292212772805680449251085436742393234046177986209523933975443412385174683490558553289308128461122670392439737207038903371865095370752764571602555169635862333452281903992386000891392467919513537650711992902949947437912274268559253399064689109027416387399238236176792845592226777048421057979770062609853105100321947141276404158679661729149475818353297013876022128763581272407329898506685747804724418127518819491415485104934681835486992284421056134821762427428469297933659070525832228490481096900083769238599335940532212300365526647116753342678664362755843796697398863667493542797534669230935648601518047641805476374546730549491938705639866755270223262077468265698529113964327917884421360587108319244050104972801721262126173844065515273050756055509408770174655921745350675073458638435205375831872361812001307998764864104377324191723611927352900569378086747449430406001775805856093236053274539108897360265463809883764434642063101314665943375861461532968283777576706277992014736410498672350076786387872202542136009086405265542897275958655889785375503754075062125214981907998515919053"
        ],
        [
          "0",
          "0"
        ],
        [
          "-31340493711926091668215344073590702636123462836570949678367034066447776639488337971865229824308757043641539349761844158295270977723138929428851107226412162541980984129855276771737133935291286623937954986613730897445428051126514276998539942450812631550058354158696523854187334513721289336833144902957093604381367589077402686823228967632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371534757999614878232329222876314383093736286346125084168494442892495661760457700718301395958013429489347723304163601841996971155743653665698557973860084571097544609514591506359942120686948948012950284894328954851493393038993825910273709747120441000553319222595451312996915947102689433544787624948075188096195760470090153813104582357663407888584115775781893785243168168658975972936596659027563026822675793752656198774637617804624611758600081581333978073176078917506913276995540642861570659",
          "-31340493711926091668215344073590702636123462836570949678364625994756755016122535976494201653147785991149019795633608665546355942729112702257855313934662321189827663217476372927695149381779185621025819242792354543764449734137477182298330856810972646973239456692609350664053604816670046902917856997246974224865478728020038016329240439632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371967769622775521743988800441910195513073800274584350038946356433927602394635356819900458829031450862577218282488988850913246762554095848399470590831477529530041161396740927398795373544958623261841738768558366016649311825230239037963903511339964505688973233182421162286927043961208589552263485482781106103049253582153755898811986868401444938946729170790196398081936533471354224399248597048476636350531622019988414253770422638811079837808584811677732863210312188352973276995540642861570659"
        ],
        [
          "60409923081088279391308052015448066032003269476234152886930184370105852215660470434408600747185080478059424349967270601970578027120850604841196905372400876525361791898807236001803036550214624374995211930116779916774169409658516508401537873888641783580510310250000507947827305445651279397940099702582362746281412653848284310528612541537307066886917776799085386779536481146588372941557114968645261420624600532633952591139230392119278251521105456358168494484127669713396917337031874759544036720148985009923748741395044518038422170123031084751393711658581588778165133886859574032577540649165511923243767284663495543736662147768160294303516398994725793898014929140460578497183172566372730932822929719657179303611858152710005078468427988968852334324860803818796078395631474299479503133017716128164772279576291226535986418245647738126814714268822214348951359193806184378388481198826036379629888102261506308238764978689628969881561770273784308059499734945115032424345599043785479255799311785376897198806635531132511292512982897555719220396344646627792861438741744324448740989634543076152298245907895545547920768235855457918871248386460000617819837897719623027595412982409506197972183723036985998708671545557696646943566926855738929394422164914292968386364471571393810814611112467737795635539750904169264792742001333766421401260055521487132842332921086684180221439594775458094574124724646798002403746926744908777159918641369421957450288105138473105019900000000000000000000000000000000000000000000000000000000000000000000000000000000000/3255101757919901962548293303921569069727296418464186017639042481049811972667861366629663396424188986317641362641338014536363516923767935841309383978456841894764581498738673227846376352642823670107776023397549722147614429784689141201588015142067320342053538197689307103263473405288282970649698020288478936606028660651297731402387520510693255183612174751096353873580244481604432584643965927774157250537114964833513372729348413532410969028257876528611292212772805680449251085436742393234046177986209523933975443412385174683490558553289308128461122670392439737207038903371865095370752764571602555169635862333452281903992386000891392467919513537650711992902949947437912274268559253399064689109027416387399238236176792845592226777048421057979770062609853105100321947141276404158679661729149475818353297013876022128763581272407329898506685747804724418127518819491415485104934681835486992284421056134821762427428469297933659070525832228490481096900083769238599335940532212300365526647116753342678664362755843796697398863667493542797534669230935648601518047641805476374546730549491938705639866755270223262077468265698529113964327917884421360587108319244050104972801721262126173844065515273050756055509408770174655921745350675073458638435205375831872361812001307998764864104377324191723611927352900569378086747449430406001775805856093236053274539108897360265463809883764434642063101314665943375861461532968283777576706277992014736410498672350076786387872202542136009086405265542897275958655889785375503754075062125214981907998515919053",
          "4646917160083713799331388616572928156307943805864165606687249852052484439421064829885456725165778390533295501040196300749763004542320713075650972634433023517905760617879919999697046164165196823652022089467845213683753413635152815920124828274798435919879248608477063173832848107509779965545839604244097166806307582250337779098889325291596229218656344503220408487850866051959362146368432301375395842697149481811168003398649777643274720240054754781904519380764550669141009412794283197145280567287832855837651572807656983861365221758183692739160168401492083392539366883749025337221761022292013259490641586281298744978153930878075073859191109747142988908683462084353353806066520869804029567905977760882073760099273212514252146588860578209821223923693419974759999296769133928366057047222969737262189729867603537810090192473220349219483163382782516166092050443572699790841160779560065023293728540504285140529696578142314395463130889890827415326877696656321884475531928088999708578876073551797469837957023808913944841206374376275017198577465019750242276685938856168875063529668338758207310522838424456057916676507174847848228866978459613764531159061528037303211105500917075577377535428242790484735781575600860275510000604768797790331524883455788145316134898535566461058805863434555104607332649494218035340003063426120130166460661998298437074076258349519270500358372474897388060953254044778655982768914309639818288230745328469725496176008087574854232300000000000000000000000000000000000000000000000000000000000000000000000000000000000/250392442916915535580637946455505313055945878343398924433725439686449387106243582624141606879769226559767938442771550826861915169124471300362136995492844284304183919181549358463534352010931213833066097965880356795463750920237141941578341419250520722472654656548568680448687364449754922507655557405876953747805545472566914522274046881960101985255272294224356170068605412524566456294277400409891772874888253135761123759773716348697631970851313547630129798719360981723592482953873751187389171270678280474961252656297060570386548227432162611648650786790601569028867659877486900636958582161354897871846926301129001884753764294303553111081133017511642756247578861023639135861552568678204418856591371182561378183063694493085435159077821633030109056131221697369742159195300121195357968192553776778569758831303497640826744561624276239308037355038024557178114404909179679254520110657596532222249783966956271414332463044099071996568467259427382950618840665778296190439929343434527263093067052081633162306203769971368347733910809671829817100169176962752897585869731312403000003599401496133586133008118613210801975298208446563837283675475681164971381276390552464726954538421213563942234524915253388482633898336227587172226558530294003538885612159097969390055507501932039114226207870939618655242114506458398144651678658071009148926177860164473129271461909728601303116474840250513058472925359425877174001472150701072196589892695758891768109777518184629466014763037329335995161477180164718842238486603297979373324047885016537069846039686081"
        ],
        [
          "0",
          "0"
        ],
        [
          "31340493711926091668215344073590702636123462836570949678364625994756755016122535976494201653147785991149019795633608665546355942729112702257855313934662321189827663217476372927695149381779185621025819242792354543764449734137477182298330856810972646973239456692609350664053604816670046902917856997246974224865478728020038016329240439632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371967769622775521743988800441910195513073800274584350038946356433927602394635356819900458829031450862577218282488988850913246762554095848399470590831477529530041161396740927398795373544958623261841738768558366016649311825230239037963903511339964505688973233182421162286927043961208589552263485482781106103049253582153755898811986868401444938946729170790196398081936533471354224399248597048476636350531622019988414253770422638811079837808584811677732863210312188352973276995540642861570659",
          "31340493711926091668215344073590702636123462836570949678367034066447776639488337971865229824308757043641539349761844158295270977723138929428851107226412162541980984129855276771737133935291286623937954986613730897445428051126514276998539942450812631550058354158696523854187334513721289336833144902957093604381367589077402686823228967632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371534757999614878232329222876314383093736286346125084168494442892495661760457700718301395958013429489347723304163601841996971155743653665698557973860084571097544609514591506359942120686948948012950284894328954851493393038993825910273709747120441000553319222595451312996915947102689433544787624948075188096195760470090153813104582357663407888584115775781893785243168168658975972936596659027563026822675793752656198774637617804624611758600081581333978073176078917506913276995540642861570659"
        ],
        [
          "31340493711926091668215344073590702636123462836570949678364625994756755016122535976494201653147785991149019795633608665546355942729112702257855313934662321189827663217476372927695149381779185621025819242792354543764449734137477182298330856810972646973239456692609350664053604816670046902917856997246974224865478728020038016329240439632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371967769622775521743988800441910195513073800274584350038946356433927602394635356819900458829031450862577218282488988850913246762554095848399470590831477529530041161396740927398795373544958623261841738768558366016649311825230239037963903511339964505688973233182421162286927043961208589552263485482781106103049253582153755898811986868401444938946729170790196398081936533471354224399248597048476636350531622019988414253770422638811079837808584811677732863210312188352973276995540642861570659",
          "31340493711926091668215344073590702636123462836570949678367034066447776639488337971865229824308757043641539349761844158295270977723138929428851107226412162541980984129855276771737133935291286623937954986613730897445428051126514276998539942450812631550058354158696523854187334513721289336833144902957093604381367589077402686823228967632374050196518309456000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371534757999614878232329222876314383093736286346125084168494442892495661760457700718301395958013429489347723304163601841996971155743653665698557973860084571097544609514591506359942120686948948012950284894328954851493393038993825910273709747120441000553319222595451312996915947102689433544787624948075188096195760470090153813104582357663407888584115775781893785243168168658975972936596659027563026822675793752656198774637617804624611758600081581333978073176078917506913276995540642861570659"
        ]
      ],
      [
        [
          "8460964812309933963803214906227023825478073749194349872079228269356121713446864874124556233611549614047745839464376045570492274244978558416449537631819560316958745499863520102722052333678373587582317050639430724511289744681397745008969130618956521641302827251857234377689280383176635362715308044908504850638338263288774455707084286213685289697703226960000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371967769622775521743988800441910195513073800274584350038946356433927602394635356819900458829031450862577218282488988850913246762554095848399470590831477529530041161396740927398795373544958623261841738768558366016649311825230239037963903511339964505688973233182421162286927043961208589552263485482781106103049253582153755898811986868401444938946729170790196398081936533471354224399248597048476636350531622019988414253770422638811079837808584811677732863210312188352973276995540642861570659",
          "8460964812309933963803214906227023825478073749194349872080597436382220147185160532814808792699653433856871768980125258715741297421811105137060831832717432475161812958040635173180668179620238952855110193014529210442225021945057178092814341515113402534558227536022102806403510188185421680901937352173278896078304828896717203510094366213685289697703226960000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371534757999614878232329222876314383093736286346125084168494442892495661760457700718301395958013429489347723304163601841996971155743653665698557973860084571097544609514591506359942120686948948012950284894328954851493393038993825910273709747120441000553319222595451312996915947102689433544787624948075188096195760470090153813104582357663407888584115775781893785243168168658975972936596659027563026822675793752656198774637617804624611758600081581333978073176078917506913276995540642861570659"
        ],
        [
          "0",
          "0"
        ],
        [
          "-14395428639841296154680099344173339385191463393562686999490334062144301079968733921478650898996494581156567614670506537341112152622837122355473586146999369972426592479537485830517158709437604101380448213752107139825334892554517664615321748252105126434914835884442622375929751994189306710843194777934619408927409080082019442647163376821417129797986245546126540625601901337612482605760430521478547937044988197537057020293419314097425751448435859054769282476288146691608765314714787434111903676446357717742699059916750245964712530755501584669423700059007378128174570099630700662372801476125928729565695369086047015830178587716991733138198528215442190795802172397503080038532001034637429128733767419114023485448254604579810091641372673824884118671401987172850171046931467827429954779495119215928680974645405746289520000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11955013523353558295239495380619105066179302097364692047850802961821811759022562629723344699862222019747836726908081607449522850665386654198456209044575652310398215487115724158306172616389042821932674223288851433275678819394623773144880303920263084652118136172938008555454832793347167875431784194218228058695991145631557723241160502972497223459396936271528222838096422991137314514725421888755225893529975850079838656690021145389248484573016585787430433573407481051967914378817515846314365954693823687964573445884674277412957881832259588949090658303789925728338975043538290163460213807012256144557986891086813230775274551035078890204069240650032425887827087057180850914192997847766830426085130219244510787355116843272647069862458957481357117721210737991909999539051782501289774849560636523886581541565299079843745354168925691422033198076973313614168331992992109414895345342387067772080884507431262442125694216700596257324427714844645376177395861884632943500578498208230311468594058873870956191015147502433",
          "-6146848029212233458048402419962015917476754869051267348776826413002922926509132577137003505000822922002743419301984429456458235857593995773044745527405518142830143408305791097025792990815813048658270888423469920487914162400064896689330909283810080385656982824460232091217280551946287600521201194503197074444760574928457083685192126559351105879841127714594820476045354467003485524584329808419136018290011682846992859948974311980936482394026254205016714928875110596239882050528690154472326801997944180787144811160366372226808864727804066067448703159273890857552354278801173285075656831605289713348184462322758209340251604403756126509270937925053610784970678551876108504964943603088367005579812180615474599572309412204843537029906045386386140413157541057951685212535458128338767661875526114102826776173588253665625040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5104790774471969392067264527524357863258561995574723504432613465682071218238097986575063124485362951342543518494043542226128128982601259557368043246986374034060736243854204614741202626893997873104428756090595509332684465347252174316327225113890689264134783387379447605726508052877824499750900735709582227801881919798448685342565190013704005946170822114288726669600213583588673559483132291139302213735961228534859336713914647496284802536979886491683428631218975476910580693124307314946956624820438667565681313568312020066056943047131065518447964793985044693715192593396958628279967428868683762355105027454152312159475687382921719474611283902579671968447971555139807042928428805437198917256638200983869474701713531349690639650578759606690496939459918376876045702840826414876369087944300989758621713052836749202913118987162246840318035218502707361319250637258540360174741066371279616236592443416936374894948829453380355924298745833423187018373196505143765218623107325412674889121060057462898293563467983538891"
        ],
        [
          "0",
          "0"
        ],
        [
          "-14395428639841296154680099344173339385191463393562686999490334062144301079968733921478650898996494581156567614670506537341112152622837122355473586146999369972426592479537485830517158709437604101380448213752107139825334892554517664615321748252105126434914835884442622375929751994189306710843194777934619408927409080082019442647163376821417129797986245546126540625601901337612482605760430521478547937044988197537057020293419314097425751448435859054769282476288146691608765314714787434111903676446357717742699059916750245964712530755501584669423700059007378128174570099630700662372801476125928729565695369086047015830178587716991733138198528215442190795802172397503080038532001034637429128733767419114023485448254604579810091641372673824884118671401987172850171046931467827429954779495119215928680974645405746289520000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11955013523353558295239495380619105066179302097364692047850802961821811759022562629723344699862222019747836726908081607449522850665386654198456209044575652310398215487115724158306172616389042821932674223288851433275678819394623773144880303920263084652118136172938008555454832793347167875431784194218228058695991145631557723241160502972497223459396936271528222838096422991137314514725421888755225893529975850079838656690021145389248484573016585787430433573407481051967914378817515846314365954693823687964573445884674277412957881832259588949090658303789925728338975043538290163460213807012256144557986891086813230775274551035078890204069240650032425887827087057180850914192997847766830426085130219244510787355116843272647069862458957481357117721210737991909999539051782501289774849560636523886581541565299079843745354168925691422033198076973313614168331992992109414895345342387067772080884507431262442125694216700596257324427714844645376177395861884632943500578498208230311468594058873870956191015147502433",
          "-6146848029212233458048402419962015917476754869051267348776826413002922926509132577137003505000822922002743419301984429456458235857593995773044745527405518142830143408305791097025792990815813048658270888423469920487914162400064896689330909283810080385656982824460232091217280551946287600521201194503197074444760574928457083685192126559351105879841127714594820476045354467003485524584329808419136018290011682846992859948974311980936482394026254205016714928875110596239882050528690154472326801997944180787144811160366372226808864727804066067448703159273890857552354278801173285075656831605289713348184462322758209340251604403756126509270937925053610784970678551876108504964943603088367005579812180615474599572309412204843537029906045386386140413157541057951685212535458128338767661875526114102826776173588253665625040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5104790774471969392067264527524357863258561995574723504432613465682071218238097986575063124485362951342543518494043542226128128982601259557368043246986374034060736243854204614741202626893997873104428756090595509332684465347252174316327225113890689264134783387379447605726508052877824499750900735709582227801881919798448685342565190013704005946170822114288726669600213583588673559483132291139302213735961228534859336713914647496284802536979886491683428631218975476910580693124307314946956624820438667565681313568312020066056943047131065518447964793985044693715192593396958628279967428868683762355105027454152312159475687382921719474611283902579671968447971555139807042928428805437198917256638200983869474701713531349690639650578759606690496939459918376876045702840826414876369087944300989758621713052836749202913118987162246840318035218502707361319250637258540360174741066371279616236592443416936374894948829453380355924298745833423187018373196505143765218623107325412674889121060057462898293563467983538891"
        ],
        [
          "0",
          "0"
        ],
        [
          "-31643476385248811471642996564575797036531964793058579183671255617399291348758047201858044844544739941744747922020348984421171929512613382021170480432705547286878283932771566925756637625834927042656298832516244486807176477092939975583505820803089848697288397155494477460145974671482941274632972562600613433865781645315893197871141812367919554586167299784756104221964937838122107303435909178867372163018171013212254263911025601206473678005036858982470876452536333440733956944280817346241874330999540187116362099934472923555003849114448386779139342974869479998265872454607538333698411602813914507342679025778213521169583505064475811978771804716298452718425756813095619846364330540446368183705769560312012821946914267621307573432883092486379249922010087441103604825754997242470944544373138979734290430331255661619974819752468420795223167564979039752169732107784108845956481968313606856010061136788186971904982555228597041278005372332614839880253554229013067346308672731092004631937374265429522818859290777328166242199748075804988344146391471190546223982591737986190112737128958912291618772575270293509134504594510487726724762498441430257335767983686668613792822121228786262418507872542037198828015355932465709850660353561966524147736939496319998040254456454991948416266855209236146096313110105360430659492014951621463796408305627080926475136156461016918092080000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1676780484781061161998200025116758777296028792062644499072422137778775499269361348940105125890574458975858493111669259934698902494794939221220412714501300407906001515650321886820877268723048565011330037287637631940198166394703823398528405526602676058227456655848381674878639224746758179626179101590096878460018187450831654442717102027213945142690498321430984389818109528107378554464219781944664687937772664648861191164467415619252387241548202382651868718654702860579369502011131942248822822334776100521147848561366535439011314326266724000109544281575259908224499634836488925250325000121559816440604420994219594600305796186980849795029786868024074862528029864120863215937030935218464070631363359012690980102288694984102979804145479441816433412700884412014599701748543184120924133080933714203548000626035276386633697068462649762811997489980474170435407035221243322239685550321842967955675479617086315058650619255838589044931627459116922948419634388241550239575126681962680282608350605714993650100714586389482931734244681296711709805210149266533855723657900028094569931823557272150599156537690258191795752590013327460986867535874547000107143260138830550022280925045555476501589793688966276118053724758559275401058893569370407767997889443145097318380089971775458201065784755788355705181198855736593906541504356786708155802865013992777501865280615475949917863964286224587599167195060257291550669589125441879101933584352459456574234471192996671323924162521788548494222321109572321410887301469134551923686634912690751456795312031708435464379063339273957",
          "-445888225744541002446921464591437556041771915898988439277082350348417779165080601071909530535549185329909414214840539841131938705475615308071957280284612788644053311154402195381159251233176042289850356919970683387142105143474007556311922361065697017879966822584729317676112557332958253121750055965878884489393886190249932258861030402997586310645230712686582931677711372205991833448366265172017711213389904647982011616330492275003209091204939140126319617339283116081075469374413366810947638803642584080457136836274828855498843816229859892824458302649108269847214069945051173084828157687983111713159967883249932540719688804432371054123885796590684446645844476757738809646403829140337689185597811348575888154263952470134813660467090371315775947408637481301939678900613782587792180070466734247355448376953852500581553458131192956178097816758683321503566727754962563083395245364725163750179551416466041619048465037786203652605778590752693446027357528694213487678646853889679312268490752092968547932789675508812117606988153153610091626707811570956100205975893022864170747868105171232055692208346127632154539284483216184767542135997648530750074156219589243915520437224497895275328436337666321645364778775216746849328110921534243866551098155509745136427452795631416539742572616517931181058102240241384784361208635338617666809243342230578543326103580692189392835499280000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23627513811049932833716636553920247930878341708954723636435253451186174366190933924732714342617837996568776663273990064082210704889368455312477170762421862694120123400162591338431110227518645586771959971397777051238215932416313191823238030166905812464236112543295113073822584367746156558908341591815907457969040454973426258472020648421237557729107973282794374928976752030425163555843760144931206561462179114399072588521108883505996800991393401191363067509848016258106047959078588971022770927530147528949719823988176555369479399981293231085030052082059106870250900503968230103829327903311435460037814508006725180389201136732162792911618486798391774921203629468360395971380813797541524620099334348772183644946319786883995735755690259904469385883044653986595564218067713383142071697109688972600739151503234858896771786392416081777963143167217955774064032229761924105025862405978906890607618246837314344145152197194008300181321452056353484703639129981302867888852962643188881044041277971957838809988713601521608257277874516791574162926016119314254156179422722811915966308537734526164302604105322646332449873287532638906627580099080528485564500863473951247936267536466945609184805650270495365596823655643215389672277438486956539327198123094025809015874834471573330187986531411418479319116071750810541884982016582145022331583593685761956957285484801499578383946587641712435747766415426783204746579129972143721094840636826153581466227936637297233043425409588448764107805029754334030319162520827546245651260152116476256312808853371834004128565381513709328087"
        ],
        [
          "6146848029212233458048402419962015917476754869051267348776826413002922926509132577137003505000822922002743419301984429456458235857593995773044745527405518142830143408305791097025792990815813048658270888423469920487914162400064896689330909283810080385656982824460232091217280551946287600521201194503197074444760574928457083685192126559351105879841127714594820476045354467003485524584329808419136018290011682846992859948974311980936482394026254205016714928875110596239882050528690154472326801997944180787144811160366372226808864727804066067448703159273890857552354278801173285075656831605289713348184462322758209340251604403756126509270937925053610784970678551876108504964943603088367005579812180615474599572309412204843537029906045386386140413157541057951685212535458128338767661875526114102826776173588253665625040000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5104790774471969392067264527524357863258561995574723504432613465682071218238097986575063124485362951342543518494043542226128128982601259557368043246986374034060736243854204614741202626893997873104428756090595509332684465347252174316327225113890689264134783387379447605726508052877824499750900735709582227801881919798448685342565190013704005946170822114288726669600213583588673559483132291139302213735961228534859336713914647496284802536979886491683428631218975476910580693124307314946956624820438667565681313568312020066056943047131065518447964793985044693715192593396958628279967428868683762355105027454152312159475687382921719474611283902579671968447971555139807042928428805437198917256638200983869474701713531349690639650578759606690496939459918376876045702840826414876369087944300989758621713052836749202913118987162246840318035218502707361319250637258540360174741066371279616236592443416936374894948829453380355924298745833423187018373196505143765218623107325412674889121060057462898293563467983538891",
          "14395428639841296154680099344173339385191463393562686999490334062144301079968733921478650898996494581156567614670506537341112152622837122355473586146999369972426592479537485830517158709437604101380448213752107139825334892554517664615321748252105126434914835884442622375929751994189306710843194777934619408927409080082019442647163376821417129797986245546126540625601901337612482605760430521478547937044988197537057020293419314097425751448435859054769282476288146691608765314714787434111903676446357717742699059916750245964712530755501584669423700059007378128174570099630700662372801476125928729565695369086047015830178587716991733138198528215442190795802172397503080038532001034637429128733767419114023485448254604579810091641372673824884118671401987172850171046931467827429954779495119215928680974645405746289520000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/11955013523353558295239495380619105066179302097364692047850802961821811759022562629723344699862222019747836726908081607449522850665386654198456209044575652310398215487115724158306172616389042821932674223288851433275678819394623773144880303920263084652118136172938008555454832793347167875431784194218228058695991145631557723241160502972497223459396936271528222838096422991137314514725421888755225893529975850079838656690021145389248484573016585787430433573407481051967914378817515846314365954693823687964573445884674277412957881832259588949090658303789925728338975043538290163460213807012256144557986891086813230775274551035078890204069240650032425887827087057180850914192997847766830426085130219244510787355116843272647069862458957481357117721210737991909999539051782501289774849560636523886581541565299079843745354168925691422033198076973313614168331992992109414895345342387067772080884507431262442125694216700596257324427714844645376177395861884632943500578498208230311468594058873870956191015147502433"
        ],
        [
          "8527534810459000194748161800842426660975390118095518634650984625708740509356797830709764866914843080542847257887697324172378039322829145606735629031710639319201328934163205644833334315531294013774290599352242855297978980350000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1009984026994305783017140820266264052954156778509108716745025899007608602515960120800314741923401370801530381177763717899577604604637446452566856716688868813375737161291523884477044918023912423236923885691237136853641285917805461679887355262144042599170428231018403431769372240620168616609785301179254245855383820671303707797101325886334379432865234336140965953420005534085764390147190417192918980330634588382316047084305021014889407144188397",
          "8613671525716161812876931111962047132298373856662140035001114338450913837652113897455198413357492547112025600671025080721625229066352764011847765361404802982949308479459931638008418351560560356089750940048239540103051535000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1020185885852834124259738202289155609044602806574857289641396627182079890016039143493491225842042040249639736205579147040852574996624125922630177296803774961874264174704203502370238308100645626811144025261034969311440254886942945499704349665016712109765247913719871806235702206125632191988267743506178609040020660222822998355610702401716950861703468509880183233058568985245915592597208641286550940752276470146951381222438343689194879123166159930561668319815442647801642358427325572319815187181332699"
        ],
        [
          "231607474199752831573960367968085779714248419942465039284765194823271883753787696415314363063459149948856452827723567751468346785833672055608219061406745138764769155737130295276780205679241886036054663743836343227202913694002522792107516659521459116475135562842700055568682432946623973773389681469065202085214612039842305782900915636249732026991696857074428535904787636256969186261798970251505632273987966058443754195158627250730063337404933291849444223091892042543786757175722088045735886540148067248548674549229537188692212486122561464047147994179645704079503631656634427946212728025647188332853112953340305277392294643730965518056684113794277666435930284711797392983293509405817028086004697838977571288101856435744514298722917696203056997709000516947690962920986710142554680191943885911937763109538130919063647052021957576002603298136660557965217750371127723829642760254644057286979302714747011209420391544794848843167943802296919378380723971049642472861539216732927330273607975042602075999856114480757076171395961447522271412339307378237354776386583446215281004372395398951771289266746013884990551741685816492028793121912248339805495812448852681315848079096166197004782642954058143936924694760869304532316639714107340879125843369123845083554514404383385501549204142313026624061608544295341685460006831737670059509208991212040686902263626168883966445915840943312832918827146195262950830849688445680648652146983712465648132543685784805697680658590933726322402030944607942286215144842445939973074798191868817871606125296034214356889590815012168598070722690297081697684160111967988937995020783433058115283377096207991739902469356448469069835069880934703043781404351402641632489473913088253015366580820602680957819764269158365567014943689238990007226792081205268721266285402836113824907092816133605951846632019209123326419253209081829959797867545195674495787863403662852408349272795419252458425227969856177931087279837198839578927630199937102563397875218201712283918065486050725022554092551810682579626252963986815620692413368065358482967749887864993452753632062147316112679265975804778087601088204739987092521234125598857303521260982798660339647739352169464601120376342336157283776963466019486656644317070195716378085395762840389715524448250159437913116023958634013583865321926690829909541983222566055521425842986692670622751893380106919921417598012430317319010244624938308089546674715374510026605785519742448802803285198431873681502878993632721539573410342716149443358493307042807586687542600413432806206101282840850894782756348853467117629891405125458388369274319451152125219913801547161069921969768742763503621385289317354406366061041295845513298598801807921863152825509128987343652296382135838997174286005966111284093734986768797716868462251452168376029718998131938306702485117715467811067127149561296750113164858993640161593320693281587200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8121181540751065206032009499834140927181947936904680374787115376928873401276745464042437429247879764536600611853268288707465073678339294433575507455314656287160588059410971252363508189463408885308100315026464917216791786111736897660722178499036477976874391634078360018553347246615350020340564137965041996616359916609406282600722940198866141962660034423340287300029619214276707355665393366909404502160859702204059407470324919126867196488501016622022514993961904354653510703017108847313093052598635616217589227245011663985081672067804321965420117795903981769013569606023211707030072963180746048637236925126540807596061326609122389823548661405881607565773579042641239725894405736274907412917865350209087940817983412036061853419571670816897022260431171183078436957030641460792036702952831051758673997941636493713659721759462812381804950639220372539190482621944841737118730867334182405398931879638289662817955315600825889184789427058481238634907921956348100283691415662421187375712632886582003395899068999588366259456129294625149249990797128813648658239287129158875643575639051571928670990661638523801327884097321282708494228137013397721848261804441055941372820474940989035441724540532106412165293197959351954569160750022654210767193725105726146277827733398581716746926714500282674149452529518408701585600296364976637802891441780365688309432145085629303509386543213556237307239020745822467096642378128776439089735156544070073878329263721686898528475313020477222343348543470161151717118834113660794286699541314799190744419640820495432794901921179472918394942909381825730861774209182774419755562302407074720144630152506208250241024586381982225664186886090999607954319704090918953592638669398817424135203737474494526862533916305572409867917683658299930887809632375207919006386342067015810188785414096931342464648805295059680024663676808998545354534322262110349682793746286326677496155185962965065932890602589827078204334202302903711964140589382037045308747788915391598597132657692103851455548289749167579654194871017413598851366252569859122434300916854574183294095780441652614250417648561919238985568248951923771897482989186546717059498280868057477015618022246489992332900767697887693806934337612118318833888337039716336589934785254281876826194642019597244605891294052724990317592182963330722783604185714073221122004222274278169615454416867508782088709062289079853133904806260497499611377330160992522592519193857857135348234513861195064255250542466784799295928692668666467920123497767921347377273022719070174837392570291910253817496877412477931045276930948904665582426009334948587697316010931649866572616399460194347404542935776733656716072738735521055217949959350071967897705001699675481986251623894063494716253581663167291002125629374360519855579861787167949146890996853928168874877747005192675353447721566713168206363773586499441478672791046709542908107290592122674645144987399520077596951153133363377012812482547200985417363010538079258424720921597113593388631972666204428529911885404982731889035305359307868961549122827174752684818785811651435543377567863917",
          "141902386402980123268855403560142322345123993374882701816562241774827768630200354425635372907834085877666544140999096743181081596501269615938244018447325439581242908278045729788234028402439636532817912511738228536833383894981385051000460162772571457247911248122808350651037147831844230457793348186438300584480557468945449774484644156549473970291363874727035963753091734420390789631065933076273875960252382069420819628312939461474529078112708761604596097167301438968416209620173773636536159148394896734063311328349265991661992801779144854186906614921525386463985474339222285639973112550663408457009474804320603055408148162197366667961346235192620153977611772838239494239551940882871900512221678063236393949678129076868808166440726046784871559089186930967011206224296140878853755948781757451677696817386022040750376736565010805111607941867936693179194059312337318830092989873858784288808565343081794220999530838654572895344529997633551630416277647934771454836542170250439020035791204294571778949677693555266695429737596185941002052372725023677008643209268523611058026925662839188988657856544668091595578631820261506416116985574484768479151936560393892901376594671168001651732906508838256857176557268807474343379996300079113677029415159805757262220232265646750595957510110413566994688319983284581392294546820514165889127168426222209665569499741650633109873801608148556821901873582874507816203202399781277518400081236311504557369414276268961451607250883600357756641276459097772162598175120157963371069424001417647149497518881816860326640068641860236667814730232730238021259253314123821174890725758298780220673932713362441816588085381505070735440445792848506046315547702791498614001109796375757370677642974542561972764460041757679406530062099766797814848106524724618635048222684130488674748417828248360425023399506837022722020760819400222662652560976819063159440280501922522029587496902029555555230771028152340543465726699207862029561247655987927038670984902420542516440662441077007306306675133426298756535089681805483419380794311133759397618455108209978988617544545462217495065915552175612185545098451024029234767099385763226365039549203579041001249740474861313806918273934993626056758760068965837953970052415280109722797330898683608386000526615391444422278876128624040578786609821458906305872118057647004382169805765745757392074285844965588157097183921250523583191234511603955013608739029805792674818122601260929972436172030857256310761617361204190752882978869058687165204062411846086284285632027611763026443678545835568422690988658519070526715214126157665061579467516064931129221910591781918084710582398526900257420853587308368241617489551801614078788311338805625490651239221349087460297792903331388405994129057601393374868261607297391667327525370973658445017029505386343024413055286671773145674200334314741199687917135680244060408836420372140186063392250339771398797441653915755023279586277465600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4975724747339077735222533227068137058296556121783364271640907776392015658678081265617137827267738567708503869046509792713239502267890618272168285434459326471071866303343490701707082508060304831880121768767674067782312683522647864467728613210169114543765463716071532015029743885702339891695708042714018826522721286313913182309221004539310816332128104622551026720790763139472655431179353510063181359823132311266565818061389523391645449590635470935232099566007648567063507013880752533366840592431602812573264316494930352390813703309147603287357209938547669625124304720523728786823766063444145118915843500437103824407652337304152200165649401321256039328305837368588997631244199535747542242538034541092613866241811152068820264184696070826380011624875092701897449539840448963248572315970369275373808261058033498896950925408555361434355825736484495923190098383662746576661231116777858653711405437758046026025059380335995089241864533481862911810514111387193379375160876404697745971911961897905610597210653173276029170274514896055328263134990803088005889003736539275541969161612301153569560873037748596188925878876775017338179169775969234424936908315721451710826572804671998163382989204066580076018137178048315747330407901226441328626037391007168272998448878573129446538130582143958379542715229561738254644279715817075987864401790004236661161894371764377105162406259901823636893307537693957523587290382315043624816654678474755815051319563763843833636997354546203331139409871472156706497349308873565088156178476351007200140387537185014275472194880461210945628065917882257221432225973439885555772306789151181267441183353375306698638569102975181916841334743207882638570370573749634230275400001303175382274457776676711591255973320445188936841096599012230127741939786186338937820864451628412183613249293912314595317818849960432710326292947701892946323504516817700568088703225112848149981114145728370188783625687418534152267714460948350344915815198662917628842463342121571607472509400798826613258809064068269033446642447273103689477209717513542216664473467294691051751362305467771705837654502636973861384243559906738766655122461078983580373621369284651787045293157438867740608382753421533413942178271158662625219862670357257443096066115504516386460555425050032214289520756374534890667979908311281581174996713008979095634220305201538912348269843219502456638366359759241394229065232487164069466034778098591752010719160846816564057760793820020556522511155431424647496077031343765252570253453186314228982724778406487049525464754310437996786485819538477334673510831392380748098895314664377040255301390736562841395280572170931281161062991866336050951197618081072565181391166312072603528172628047260579366520185938162671401061569451829185182970149311388074596137622321198729598561946621550956541965937595123701089131062941170169572234188544222736862238834446320978311103686667807451527858446510795186455544233726605034907655807249948600356401280865023702704101480762719293031275607338778304188491531232367801124168749137446949601015516831967569553679356415784806423898204666328267713272660554961886452209148712648305459787951279"
        ],
        [
          "1497192940211177394055568014655395335041785055228696537248667918067911047225800064361741153634139209813376899580358582726403208130459660028418524534657832106792346279344452794409350188383118217701976794353508232363888571037943386781640998558345727039208959769916669280619267552311628779001346819468215208697685066660018761583831523269258424339098311693917209435845509929803844939034513812609197237109111291731319364885212413878382588139671661964987077993450438045465458346996266942305263763474449978436467197348457006215497412225894810014081852421991772325713125161494823329988444277926053466831095407550788202858785336043441298090059515973168359411491802870212042607593338385008430053020634651134394580951769863731652498518501293825350209238216684807736062306620102244962227076049858445941914211166986072280923487481745940824941041566570844959753988482312343015965387364324004432723022197701322988365508848728826119354532446281009443348848331060979874239052794137281326025270539604224906534323238649521583115296470492383356294580791295337483867349360451199517174174690940845790569855845575070608356864556362992546351585009469232744382028723094033418909101579917512686711633140183456300255662242610141480220393323946839782760954609601864720512817228908088897142557749099366127072269443657000901013191330733939685600437498426044641458453771477472128344303080692808609418806087893346750047249565716686049701297988411098917753613873908347958464743452256703634443524638775414484224470915415670044312043642549274213549456141224024345083701676915663233476410097142155605029084455359067019248081764986435978093818742912973307388089264318252677784800313293838125002024597183374018444070666486987097100607553321516096995878959478532683266066241766100102441459725583922552069897125151464534589838476670017543745997393392243229405208448876433630538116784979025802976705700989501120805699612800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/68742639720287826568693574608104044294517741530834910759336916088650226067300553043153618135741153998174614546730290438016673922146726979321310793877546479947564349140569987601191776415470393868082685803351276089751513107867165333700348066330692667733125991130353341001664831574008821437087645511411898868606968023881260188958052989106467251160642511869895291220583516086415968923645927568095206208577991385608067143697299980572523155924442626439333710652002070214585699270215078732292868344393305426499401053277058869739512088732344017155311384751891510133054645548616188645564068383143897075122394001943377615043014581065778275794463595309312589847054485623282258978696758261560037760183537424435087614560698656388453759756622237846167173248105155062929433850887326869517498949239339366047349048753621987779161411309590351304509765007874212197492302511626736936087011308522411607326162626839487607985632605790742439968129205592550445290267595942220380745726087967242970099529213571455183404148090125608368660457716691952175633556096139805584175656324131041458673473162247675168225036405821370630472730873588491261666940653926394975212244324883921204712465202584630854830939552443654594550838846295074097205464867719001402315535556972577718718190849933842142594117691098757512983781311898588365089672940159872646563436402760794728762362278144744193305092362800633593723570816508217149479588252459592503851028801210049303478668518652363283624396262930349562158634130293090678766179213749081100918612711593225740853239357559557871336437465861171818941607422722217806702718838517218411514309503003024904151073946369510730734412812475197363426460298655305653222833869279320812219684301637116849043663317086865876858642861693959796388496939709864090761136765114115023853916336380425079803318477428814477333132783074939090852602491993898803685712518728729636962782587166781162490885403381443818499048015886523751701326866761304298331157760465964353321464241797424735805963417452354146279478645963937615851329104665824864566016385710494755991171593070073883467161159563878343745772473575188363799333",
          "106251716713588630619229864073195325742799308440046592665427911709708252873307491254188832977998906087926081535654879346787455840867734712618742076962127549604094424008711870618262628628803668808999161722322839924213483990902814793756736535945753361572623184069133845512350039065184967280414013209121736268757948966062535654703742898222971049678179568108419739927105253487545944874484210066449160485506731700188213450307320226375725670357272879699026718978697632996937743230641949800923428049284724673362759798652439982379352401824011378859106651307534664062106592776884711670068376525401617178633950431535404684886529519232198949540040898257093707181095649893551768489770852438738776123860018606803408138965246253968632966938746480265701044622771947217682561229676448557495206241334102346754309202466390571967563830427201825770096733995289044443175123739862255409755485415036673186464862318270099611397797367636239996897783156274038056566193629531838438259601399694367661106655960836842039965531632843029403809062735480352433754693196836369174403039119357540610743859425919706606817694717391484572075355991151832948330817241165285866050363899820144486194869415400721304262040255920680513774425865197127301147161539638598852590586977179145064629662513141658271724243366876425077573959411618217867804167455575336918472043176228048467360947769073629682586725115501847905370200699413370149510939712632204674032448922437823036717246941738518132113569766594038537857920501144832333375669702602872610408281591896184223272066591833734581220420763171384673227885740530581943721777702912963287927894809630012247233408004281484490042632488833847154531983781319931627479235395578243042789702513015796443754185331903766316931883896284439001992448008701887833488688245398749716889789943989330479660371885228745758072856994615230782079747568298729641389408915987616362005207207576991689203200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4878478441578867828308393627713011446633861438566099691953012733081464317656581011379603234209454975567445419966422118490425446001881295498017224942758823954789773397068087914224343460496205049483316897758832730278607075826964867103406635410291578726197554218958925519282403090156924083398165674498686060106120318835572913741363995461358954097133938215665958745383159203290945746386707388851853977924280979655690303177112244583860028482384789318843609404807000720222793601466396856218992245308162957313112842758045202746295232118707684538200418232023258420311141760241640381575041130079362900967538824944609003380530486961929398822016914304737124559645863644587976673662747734614310350248305648681996492595046917676349199753390056213178863781072544314187462367411454883630162123584910728799295366555273724195175476298482369717056530959780100424819880179080215192237469870764950029538557072260174462300432022073480106369487285572415491249688373512394728363700412983069932057819060089722662756061109200309705583829585883914846866059245181316343363620980710225696237882211388192256800059466981161870643128364502213932551074157609364054978471989377476881284532213461936993953182838291260639292566548663098600511439513932719262248325690947312490616396450932368183834265035728618634019271004073070767393370746699029880342895722213785544748789455096184422886316229949181313226318971705619116018302535004357797271977751805576033258396119657581114706603158878600965369281840658044389182510574076136156926981479460484903509980408573607047492527312851207403341539139663529765721967787260653777217063370649450098458956815607925855588435990307387689684623935172851203086941797387967962059756089881772104035306768060587978191757848216680205930827796290731999425684177398737163183110562717213962632342292599281836943594128349235596068512457371353685683577533999021180680220436603512568952103727787134926510555394827515747422432227935951308787570780715996783410304277416019748045281225967193420876585754803072788047525360557127755057776901923772253793231186410862726702080266214901066631592681397714027663"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "60532497360420991857698243147316405601682784036295534187589338126046928550650147935427704506477176631818279759443686265134980615439067938293657515494901574691924551350734968421429597444459030250165284668960437967065186460205759660973030602006000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/36650397727422238475746368503881452315055640900556510444617655637699436572019009684541133845293840986404900246977862627896767844260091307506879906295012811502543732348256273191854697611718684557445280653112904038981506871348629828071394086860143699938924826363870500386425536860192819965923779022583533978610232108693488813791154859102829651040366158837274691248653975955092910783881677209228256672305143841755197853522420836510905744815180793245897737469666030686936876177426693474674380896829323719691817617671871964438718060034418694302637",
          "181597492081262975573094729441949216805048352108886602562780372180776258967339626421359396476191959574954138586075327599714542391480196716431375938995184034589823906703664801511847711525928765000669126196040045636639835220617278982919091806018000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/109951193182266715427239105511644356945166922701669531333844497879058022315122204611324432396218202183349841062794706619490180973230934905350048922331657429259455923148474953166761031169317543628085239636061080612902416882808476314261375778325046462037877859332423898602609398602916693269928801049628802258254242071579747746508286112342087254726238807949922644924087654610283768654708985646227508715807998897617758808216946648203461286408167238300473108267435283065394201021538980199802213593426058586982751578894169322764154180103256082907911"
        ],
        [
          "-183032069231568081753051719889540601446903244836075304252964406921726204818222385792708584171621615287760018833610399826732905547645355296456618635274643857309028723391658516403524645141332093326086577261973055480947977606671865623968402339625434159355180233356045150592305973714654240634161315227773844766891131978098435703147264517543136425923202598659271681779391721561700474929943569796433173551782667209585010197987985430224568462333293976110943087456675135667611921533227252147531203992254085713454332861379051434283351966265463942658710028507265525459830097119085387415553152381064289497124192777451469604075179065474354459858454297280786923896714508838147694428056788884716520651616261102819899480403299497410719166643831458363816898910457380768650794878457221593336151937948269915068463118935149954161220872274440052202542114834219533200523561179506220139498552528050640742917772290271087085610674780818014782383982547097498072791905920271052236276813501400194332254023243096560695529387094019036132245056660389920232623899501033504976266864234499154542239233518093148696418743242834157883382716501335551476465152790347702204553505711005214378450557673087584460748941967747990916353288162324413480974264108006147482428186159961621525894693915012390385712680121393399697716605214239278201798723516377375207708635584648214632399307475223745907345522196226072313017560659922833085636688549556866650170827869897532229917007485864826821350057956780934327251147905994636433203592515673181819158849979357699545948239510502754425038496978056887736274340814480401390514949215989811336703123172870877822840273216661054677153611790397334614265002324583051649289679681577491843452279952804922898342959788442796240340584048318050541546531099148217821406446713051609878301663206567261830011826979272881543728233829125435176872917829863182516912340976101517059855216933989047153470227319853712293293391201127197706646634193690940035967638183692518642836500982845532036188959526867343419193260771475048227780056275591962199556582477257751562900261767836181807730580535709413075648533567737017857081729489039691627587749998525052931772203010366209924241121657920374912738563723637482914327715907006603182240071496979174071526364551513885896276995923645563937980259688584548672056156780611089052741089652276944767931505269092109826911414877432165269672120736163620875696550938750162881306056941379267863544709875724137187263230125155380608580837160041201770295744934677749172960198934038070731376788398956845376932201527524511211326939568773914286921653644722577189046460231030043311179622376341445741524323516888315888079040324937523045332230791703010539582791897806461840223231390210289863403685976199488886080316372234514138061740453632311820418874761833875788556439056000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/9636017953074147649802240632046787246755752192073873852448664636738261018440908791686974952286793951326302839663268704575312333446543907404989379392025991868759460024183679964571485795715247868137398587003219583037660465978183497076413459244110706294714573164236861211601435419137094866281182606394822624753404690076574066283752265918401300508647517648753275170727021376617713718099663805690318549989565444415237619041660426993854854206429201793901087633839140582377799735641965596321407472370975899341325556035369574071380776719557706557630947204448423812021666260216990591622106097164176829922437968579541976678302243248076326873837608551903528268284215468624202435522984241829253724755347110124920583365319772412721776631759370416537889599526111114970735127082166950149956502481437428729953517529417929324949662200841890645478292063948077124621594622230685208599331677486148621904350006469740049356675721020725139372957268468949199991762403931643719636986187965519736123912561520223009332439259807692995681746652668674259752867927394260490973674858878452618324155802608249063514105673900583212323826031932670711375603726211477777688846629731702806622970096045382561365305095188099788134611933123223927458033823457800461485834152345089489171181272595102719387937668476140324634382812622278339447598456516053106456315169206123345457956547266512805302442596407327369013534891540134466748580095618538712499775144860794363398673943992576675305405588361587626386329369750998773625957072106627206231111155041837769712817053447211724568908312210431775140663655996998805034445770827794077451032472723310074117845539269824052316758690188190369318945073649092259063548066667309425233065360755230732774501552231991180316352736638490608606153524206011728945505907066356076969510683019839910027341210119263613655066946722534033167381376282669874111992370012441166611047631698786283182721034638727147820524484687576978323505519357538194147730089530716995131276455373125720426768130246386636508656689059431830465521599825074498560794898034439217835813575099245475058114284901806069670301626409792539524845403381430319968833798183525516441364927597369488440134131072204889567460470247654316502099096169076288235445389975806017046663945645970851538961305763919387438695692282794318090485367815402761148325196508757609478381373236107383387906967424034844883451161070265937636038400362020439054849861678148531093313029539235594699609584603309130664323219106250051597535801507794040573478895970731104824583990260980546393509652722805015793853363045674136459563895435409251626709322778574407833259779730792769487335417104362386430956008599694629197162063110159263629249315547475056495802169106856140367710459636024147646951718479817707426327953718680643458785913018492449923460163705431825592492867043743423964735659205954088854036801267642441214626724195263387442097531608917586929576763836388701038389534505558652907123871461310454418418765474241139765688214947817064487489437874073620590113607",
          "-10409800240139072462247340604170363210513411274715639927271682817415536918644142972530515154012369305001668802096194902183021570068228670797023376158220651367170786621823286357435028503608726040670733692375287576415608731050365980751196284188058775440716729763652059198426295025887184555098021974702372496398683237211288584118404853090519733736449890136966961591452576417445872188188955928416312186197545949363341485067402166004897237555278298576538476115692259450406924307425503546863287275808103278003436000588323992279923089615622821044334001305092519556614688290790873534530209422623665050837883644585327237350242420723564026160009819676064347232167937902770418046833300404463697844773844542127560729891819319315988389483204357316386538097694815060663233815930787508379137940422260713708235777109153646484281684547006652438282525901941512498372884777758358260926448699247261192316884216920452663262100472474827139732310991933902350093364164349624358170897766165826766709877277919485304343465195218062553634819535737762196473501489632094084206581975772695733112638253629256295820991587503833929186337966324512313667781991132593344753320594067637852675581496857924910716845487683076444045571828949925886625390191274672285038098111872833571827936902138335782080176111896853962307796527825688172660005829590336197025647909819712880794630460606748648922666312001765476914480138097594386204218214661733719278838602880745049491805103686556935003919230232503713651689137566633814160757115197092443869584653185870968229274722847292022664771964980790534328930486057686992832788326360673798743521707414399649112311092935670587902354819897335111951774983794636237576295183615829509998134870466679963137727534093987174686662598997398683602031091317174525718673485817999609420285453793841724124283621334157756133472071783782099031707796803064388522647529422200177436193696897088441547569665408451096266037974456014271971324967034974527678680167846010391062607826637571904734050966192494575324299561609085992294064801871515548105753473958308408033886995465471044842298784649054300395113966847953590083054052560808511439869453554523333732773981441299218251426032491945799333258968883150798213370724678309076760982828359116720337974222564256779557401752689492128630704448076789715579069615312125995225968875687236357996543136542643367522906783038651856967163960708183957342555573476283419830003590160590141488353530209973041077690852650137882971902423673910865356582656200531306074461585761248073721494439806067506542195828275896540606491362150819530468296772602084175821838846695545339626435278331994090477547949216639197055160312946208450896717520804742148051973459759991447096821961355323866508969116185792703787891367180648441319836425226040896254900391393215993392636682032805526000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/548040692666742153049961764256756954178135468059876591106983056699992228142236097847335209191597968798005177300907687792956200661503306226772961368761401236534911979921013731562204605410964596334093529532060812576263450081898868859435803274051812279319512486087412921375096907137409715227729507017790678048624636970796185605388011440400409246729235964164671279818778696373116382468740854309776211841446106327270538769640525167255744147129884420027713141509493581611047947862214650878843821621713268112804610754638429804321726674566436717832267801950668414007372388273586905300122027364681175092595006260391175200463693529313364004099833941734624137391392344214645099565395816139905690873694028412079170955441726088176464090535031803626406255567486315226401048405712719200140066698185932625391622548369272066065934927892627426914745956292660803042901486868469911245991955839930225755033128289218105031444059197266156227080471326754530623651687557263123577634557853583525150500763823172846160667110416516425001206539306620958229269595847385358342439979145785972584825455066279934491000509490782077867942286205283529692700826839114665408019255662514144946311382513231936148190940628219972239522902407607359836507430564502682980158122186409142755654394211544278322327964986784427206942075303085164313538204289664323179247550842050119878816976559705014500650336496073269802013071728041421581285732103233243599229112253291977611794927975252422905358289053754780351813577203228229378626971714154952644381856581090681302237908807978155587187063664024448381666697673958913945335113807526616061096762083783848556085772571150985884270120244993994164859135622282534206206880333881656651184857977040717579193626257181541010258433380786242734402613565843085226474708889164144874616653822180286697184414047192655990086393025245052023682760704512244301261442007295352577385533342954671109730116117069444146189076193006630554188793155532757875385799700448586061435557404042080887997328702843713282482446453212519177725227567737447767077264834012853089203875903027836330723349389893524414829597749080639358831973251282561941077688195287819559019840527191000103283602845992766075976850835979365424935861093577063707913575853893320792718689618030767245164519054200203351100706867714101967431225566282367019893715582011755730375244996840271216808260501269628503923175763852716553653020196917079563498684861305754501534158650166300209677523954674293107610628219325837334197203351949281059475032085725149388888557141963075630023103676090812835795317405628510109790851857909629132390898786872672997777510570536771774073122952616531182104208270922338496492633299816324048872946441189352775011529513206781776441436271289189342881101127006897968364771940530372764487784463462645938780588670299281987669359088885748211333987571217124400299753975088172569564750996558509697686262966383414106850220003724064012061625043599516533306262315420532434521619622175513867284415440242995096548129944466261945723066100535219"
        ],
        [
          "-291387001751385321093079227791787153060920524595106279236237663207988737109851772826052797094598680765877943531986284147479239113880537551870355900180051776558938526242443260945844210117785960328282839910194943672091807465814766573204201239070731389800994182160192945003818183074266402782725317583257132164871544917608173014730803873414450478625153097930851069860307636049979004493085526683039687090003719987374255104892468500360739572461112723693676077360610437311516037054298495853943711007316462916444632665922447052659519179369212374750528962363409964129094928094805951819151493916770295308621171608153688016641353370101794087597278146081039553127538786701738450478895973253824210409792514865527082141847248923921774307977642564681111356955468000117203062508950040252806331547751174323550345647768135019251372294708798310449337556547683023468071367304334899965247632161454806239010997184231075298548737415699374046975160270126799280058051838706505489221482150726094993088049488114188707727210964061899385412365065466952920373100386507818555427929371546977540304090094054322459707841038586034743106851631545934249545653159502479737949111395237354181436511194232460597318648974668361115630883938185807523188387840956592397998323338472102479085637164092012252158443933707860735684535382087353158313459823340992767951167824956553789742807263883723721679274204899144126604345161489891503409663415186745787266728854133180906136291780759063386819744623662378981477636793343995347028362416060458087350618560060572612760710162144839155010407575246710750355007826629014885937070592712752701397416053436515755752030283582320917876578535689636272018818585960853442207531180286793071595527307504713429417292176299063575712455394640524019884829709805054628891408586340479949112005827106545303305726768453597016234780497210560243580802351953855150477974053801756409832428138954701318217427850725786090149916382455072279271911949009526823906857884692080056162284988551180015920275677376740000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1261018585287273916330356795457645300732340781840859733689439492233412492885714902491024320422314489320904408933645204086514242870610732224451576313760823313182579998580988819470621403647840573270925949768074879495356463171906087577888946391454779082645920890169100256312306101259021274305284621740771999413148053528189268623816646924914970316742501468767463446389270413767124967019649954916185400101767747579608576081207157413897414862893738230202592388008755106032899933249725661885161297082079994068376648450020292858013902145690379218402942211014930159799633189336193557006631656486626265861449434341619462478117909412596656611614886737323371403321152401568398939122549529894491365241233358361310488147138215532744264097578649296013610003868408137626671548071318247834920140330133213940000037802173015117053391055532209401922803453913967457231889945706060307180036488638770296212245504602490389281358558630786142265638957133377454072212243305750003032874939967996977781518606723234254107703826345047097372151094976003023639864931604389697385798235716415156269742683608498094302531683971383539200879190721537403159985280286958328986379608413670258891238957733061537338436768680417253736341010161120817736069907745974143635167849547848765329155047483642429872763132532967371285476437456944308654597943551472160879306590820882407919264356053318500357232929223849180720925780503370959698223252244534885794137689731438960719280367473245944167214736839395681011593347319788170441510274933240401230796963080533722402722996718008760067360948488598353650531540323066633230193725324603609467748726566672139377669703934857163581765096341291027508162916020690736317327446451306027846864179554390516265018662970932647134634090861168090460191898346668814267334145338210081002059047563151779921920817340126725018227831263438833371084962348241176032352424679041810966458323712072327712873328334730484217169693322312145053237854486768471868339247932610316298031919204750331902947512220714081143610063640004498467133732049726429607346002282553909788323885443512083853491060394309375049850709669751972890874847662242255318479140976752097962811955372076010077940301880985496545049372413",
          "-4223000025382395957870713446257784826969862675291395351220766365272658360628082515815661062101122342880676818024145771167627157049188976958821602559246737135944081124784097730061556980825028323417895864807432674400966256390468189549012369829202042080970033525994875265534193419459929467079173432186210643476591826246741717582511622413113575921951463074414231217042785605155845879652060338068595768381647665672200748543024563579375741256020216562110133853331673913195628949002013298710223955286466569160376414510768825080879607233148670125037133712499549234076371106440840759046330072597409941043237928372218969186438911370063913419646793243734663027134022717250813849920778419276135926244205659001029940358582026832598102272268695283883109292529164461122017592761322551105138873174464663148986782708933725039482125983970325722834266896489724289594225823593218539745897490101251197464156891562947475933656278159963400393022743004696970281962957634234027593217132618585698474240111062026196216201220337880798312560515824722151104562012379521795462210501626846079911861387188086282153350233159800794377964039334285760809139057050349179208138502699780403155151295449784321876780758240181429233529103700462545265009260157100020294639220173075114026777187783304827814760403345716850637204513035867163562586915581991537199663695819579405811742852937165580800067430119643312783879035250994257116764442679798029747462885717676469843579095894650168727446340050316335795699449501393109217126401220051166370472449041668414122511956006062559328844635986336659752573908304372067417412305539330285053564812856433718451667901938310519956009795842855019252587235235871899836532373827913922507870109105186893674455458977177630094267386242723206962425843406146321246939052738682987502045372986838344018775429650986582401451476474103710250129399723443785571582037787316947217187604848965569988865773498079870687384844159221205936590200759035956170082832764557306845942144824220000230728633005460000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/18275631670830056758410968050110801459888996838273329473756018158541513106014586939747384512225760355056698792598701365383194978711446819005678846046258334743073255263660609031965040948687718872562815257206824719313175712934326922488892431402948289264819360942169382119498346617643653012495023816506478974857290356621871737031046745768134375297009693869051390883712169968099457128537464132191279072360687433695614041135885750593542652693465609749916958228675876667829413686088408318871488850860839661391837116074626783207292936427636253331204746822969516753169793497512423698137578857765460452701742395342664002457798318900498866274947135824620592298014445926820366029526261666812544653882046408519569044251793537853223380067807083121281142274723756636866940043762674036315803728922810507152498071507873879850954334164897591851561503504594878819555843889968585340510673228447026034185414738056591526515056409289466131538264314270475767577902698774556205487195476595551836578704253767981495804759514891862862295272754101114674519874505608258254129408369748657545144949974015493050428703296365328025296566727147099041282657406834832463173965622650936942660700578647260916590722907496074950111813662366984309291493529112657354767483426490918156197425867302409871704856086096765779661581699477042029497529813429989036092383466809978366600452650897898645100912707671621691294476601188061584975132889410340630298063009186893462408346410725752271689141829800327441970756151402364631883881140928949752121444432707677184039774315958068128459946537752828606988454377076432683265075400292033835881431236113231557573978989025095618195779399902456763846920968283425985627709123346191080511572160230685348814028306629523139631228353025957329184972808249875766028303245765225110624567440646109300221908597572758959116840141207756191759823043948040078172281745865590625828414368545945857494965749392327176064664312535603888472113090926648420381683349564403320191373865791614308572469620928408496845044662032991027391727460696683692133642785810264706326959824064120450964216128974875457267334626701170328997545464632893212518004315975763058256756580050151267395976375086746326739845977"
        ],
        [
          "-44743812111337269951112455001530839071658003125173882405453174446552636662324167732752266965458372743450070945814603225622066349675296025350460118349870254734713194222036261763733064826763107559416380904284750192376236574274113925118238642930479048048326999988042645745250592172758511670856226927663155985508397711608209048027396739140685497915965060000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/94492821639578027518492942471203414623742543395743584661297130053287445562847159858099466971707574778215243102535934899161790468043790046722548473499578630065667770681440474165013652740451272499762666141218916889749302817532033043643599366115587327857998212345128199464383965958550549515987878732236245304317559845695489331649200385431378511268494793394353365755180307427530068644106306923640233575362172125674727965423923663569386923007254980323055792128736642464650499635789457992883963328553927824542008910582520807207473522094030305972997",
          "-432523517076260276194087065014798111026027363543347529919218953131637822152891011039034750797420057871791201718983769271680231105882031773967672489677150681913485163209693052676017140245233012004456079333923331263523146612976235450218595022944110596082939101501412743747663618123548824401628484414725184137508661028472953373973501811693293146520995580000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/913430609182587599345431777221633008029511252825521318392626991495207620526976733959224876224880443656690288258694483782008416980003026183460677653926029924510923834837968145641089274421574977967193515067604539778605166257902914376340246305534966270264445083203081430874376429720103972710269077322767546244016518112621063607998195923337768272198906037399904751745266674203939678217703457112275478943228590377797156351736951266596796787016513171413936119318595257442402841184818164889539318603301173033292990034179520759777577380242292957738971"
        ],
        [
          "46879993425578935088765576956490286223644623806528964731536866679077756850718430033284792219314814536278628846141251221246812398013690883504266149273304887321921810097550059611272568923297108703413515135240026846216868914388649367390526408187794678170825517786777583672858088382434963060160951168888731368652846606191617247350241923982343999538980074092558135616753326401096140060756650163199064009786519048407306130773393067384531054406022252163656035077003007499135543385543455325462244381186192606347474037275188389815888165041309912849956967536126985644470386298829484680460903232579747035142122215310527170375837949052832873970671726651950103475342330057148843639926845484968320495683595723553065235003023326645407384349010763440139853860098184980231430026915370268130963930428925313113631925284864153912324639600202145193164703403456331084961180525394184936637873301188108600532346744397732864390040507914871565938112982214540277042598705694989846524529718574160759411663341698806985132043524757295627329226416236102037929121503582517627676741582366703826698000382247080526768465195160152572333870485743314254444498655350627896539676600198030772605982828639692843493861566076100768505054387627977711875420121398619801045607356278149867327340972307100156582648587687752438221205525316256857683856812339170106197459895736640305336018609237167592980878716692964144904966374784927124042389804594897936671601367270826261840056127356470540000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5635167252242587607171409226548933719734709442215165368643367753254448367920364102952939268715759104992731776170054650448143976753910993128933377683412452414341470075647011196636197482683768904723280245400437701307199311555083700748185820265083709458162028845538033875211641111381325466415306170987118329790458527892165936290873221642204274918771680559443255713845556432081964481340935209665176373599576941519876614575987716868366389607690025686485587691547317377544749561541619003273307011583148123318887825193214744977720004524141874738133830609444271726724501852506012138557785430360858199175856634275012137824855556147998907645441594788394370381193160987506687024348496894592789819186414451459765428237292513182354898246926392433974748333385397816329071852408386294319244970402646130159330472732502732341635401751373813875269681068909239871842825656196496935145038249434095823883468243615270349353174644181308128906060377624847903670379897089617157307762491239924489062375744258869672292280010507788501249859201409803770553483692659251487439233155303688282146702397915995202269774879606109034138265191787444571514843699382773196957745989492679052708695328929018507366061193552258300377861376736187950535308324164566081660385773150149246037887251724788498020392581607653357605226667749047142511291079016492327980685779286873924030832702002524377734168282000668663590479003260517497617711530049753945483991065618294661101565450315794950544796289442920929798197790344118823184447268936124488586436465476099656847520599362715965897238694539005764209216230831626642449744213344980815910517940593622385747801524147722302902154069777",
          "3927284361697154652656913542472169408029205311764175649789046449770045196807794924660055813040810735192714035012439981228351633553274753009226999554417669797334414013138340008621830075585509464703999662425608702575871806177955298145344933895420267174544629346310030758026448063022645051538940588996032503184111016905390001423887373248715523690438039730549585600123493895650115784153327000687849023749177965227865569948869747817853494092873307553433509589760843064365861763003180861537083682787278714979405901613077932168701120657599226457764004292862204449629528402079632133617243895292387320315938555509865309889588421754156407253116736375744107372532993807353482371817918512084130185628672439754376621663491709045386698853198178312408690473562632154947885860876408464604153551033188550292030662762430237263595338963974901187822632163517778625266643091684135105155403471888894026186110776394831505419461110850861537410621956425422067961400741890039749140210179340671312855906339620767196523810260505930231497303250326564497060031230819968267167763989783084453268290411516160730352468878316291127389513868781881349127794414374912903835880039918129529064042241250819584548182512476709958872502994223622600799950962979320335454349252461415157764023438056046375604125107466081482620910887799271806642288955955556880599279461678202329679543921544860921688259562296326608284795286033385956414042256787315336139690233012779279705123240961420000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/472075668278678697090676822195604734835780300093420907149364474174195093494773242005265989073807883605351318835669778149066570329300215711963035916101469219171249721591482650953162873301576390347048951703644161667817398791763102844911368644266224069441164985030172642649122896503031525412741486196462570040616885161544321947557834883818340287958544948865363424990463078504176014966972818136149551848785320696396461690205607807758926077093005181875925315825577148651424475202901560870048687843418165876382760033539328645234428709646122555581189561942014912172591090992328861903881995572824966255838951662860883822271013309981445749310311281947539045872811404553736626390424129373944679432332330585633300052353393467423460547689032696182528786244931675978148763242835221578131418839531820386066521265654494368830878713329147011532993267893536159993799929022847397330317880109010486775767082381731611579739673471069463285813885963649456978128034666075141684506427876724878856944206549250326485844600028278178099367689935903947976012465213884139750135737902683977052762479723148474822979750652463591862799440385551938011742488937193023980415305981080131369247812191300444172258933944453414635875382288090063700089489163945132896637106955386068242579518020503559113948392826691562839886149362283263780328501538872176783831592115810769713696339727305924634823747686093591186713557142752581896912104361833723897350883575533238403864525280913957362157762507074195561925181826214023594032735923505582299165577055331299657159237009562335605565701765109732385126808817500547392199015710101839960466257027810537572464965749159948303774321"
        ],
        [
          "4223000025382395957870713446257784826969862675291395351220766365272658360628082515815661062101122342880676818024145771167627157049188976958821602559246737135944081124784097730061556980825028323417895864807432674400966256390468189549012369829202042080970033525994875265534193419459929467079173432186210643476591826246741717582511622413113575921951463074414231217042785605155845879652060338068595768381647665672200748543024563579375741256020216562110133853331673913195628949002013298710223955286466569160376414510768825080879607233148670125037133712499549234076371106440840759046330072597409941043237928372218969186438911370063913419646793243734663027134022717250813849920778419276135926244205659001029940358582026832598102272268695283883109292529164461122017592761322551105138873174464663148986782708933725039482125983970325722834266896489724289594225823593218539745897490101251197464156891562947475933656278159963400393022743004696970281962957634234027593217132618585698474240111062026196216201220337880798312560515824722151104562012379521795462210501626846079911861387188086282153350233159800794377964039334285760809139057050349179208138502699780403155151295449784321876780758240181429233529103700462545265009260157100020294639220173075114026777187783304827814760403345716850637204513035867163562586915581991537199663695819579405811742852937165580800067430119643312783879035250994257116764442679798029747462885717676469843579095894650168727446340050316335795699449501393109217126401220051166370472449041668414122511956006062559328844635986336659752573908304372067417412305539330285053564812856433718451667901938310519956009795842855019252587235235871899836532373827913922507870109105186893674455458977177630094267386242723206962425843406146321246939052738682987502045372986838344018775429650986582401451476474103710250129399723443785571582037787316947217187604848965569988865773498079870687384844159221205936590200759035956170082832764557306845942144824220000230728633005460000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/18275631670830056758410968050110801459888996838273329473756018158541513106014586939747384512225760355056698792598701365383194978711446819005678846046258334743073255263660609031965040948687718872562815257206824719313175712934326922488892431402948289264819360942169382119498346617643653012495023816506478974857290356621871737031046745768134375297009693869051390883712169968099457128537464132191279072360687433695614041135885750593542652693465609749916958228675876667829413686088408318871488850860839661391837116074626783207292936427636253331204746822969516753169793497512423698137578857765460452701742395342664002457798318900498866274947135824620592298014445926820366029526261666812544653882046408519569044251793537853223380067807083121281142274723756636866940043762674036315803728922810507152498071507873879850954334164897591851561503504594878819555843889968585340510673228447026034185414738056591526515056409289466131538264314270475767577902698774556205487195476595551836578704253767981495804759514891862862295272754101114674519874505608258254129408369748657545144949974015493050428703296365328025296566727147099041282657406834832463173965622650936942660700578647260916590722907496074950111813662366984309291493529112657354767483426490918156197425867302409871704856086096765779661581699477042029497529813429989036092383466809978366600452650897898645100912707671621691294476601188061584975132889410340630298063009186893462408346410725752271689141829800327441970756151402364631883881140928949752121444432707677184039774315958068128459946537752828606988454377076432683265075400292033835881431236113231557573978989025095618195779399902456763846920968283425985627709123346191080511572160230685348814028306629523139631228353025957329184972808249875766028303245765225110624567440646109300221908597572758959116840141207756191759823043948040078172281745865590625828414368545945857494965749392327176064664312535603888472113090926648420381683349564403320191373865791614308572469620928408496845044662032991027391727460696683692133642785810264706326959824064120450964216128974875457267334626701170328997545464632893212518004315975763058256756580050151267395976375086746326739845977",
          "291387001751385321093079227791787153060920524595106279236237663207988737109851772826052797094598680765877943531986284147479239113880537551870355900180051776558938526242443260945844210117785960328282839910194943672091807465814766573204201239070731389800994182160192945003818183074266402782725317583257132164871544917608173014730803873414450478625153097930851069860307636049979004493085526683039687090003719987374255104892468500360739572461112723693676077360610437311516037054298495853943711007316462916444632665922447052659519179369212374750528962363409964129094928094805951819151493916770295308621171608153688016641353370101794087597278146081039553127538786701738450478895973253824210409792514865527082141847248923921774307977642564681111356955468000117203062508950040252806331547751174323550345647768135019251372294708798310449337556547683023468071367304334899965247632161454806239010997184231075298548737415699374046975160270126799280058051838706505489221482150726094993088049488114188707727210964061899385412365065466952920373100386507818555427929371546977540304090094054322459707841038586034743106851631545934249545653159502479737949111395237354181436511194232460597318648974668361115630883938185807523188387840956592397998323338472102479085637164092012252158443933707860735684535382087353158313459823340992767951167824956553789742807263883723721679274204899144126604345161489891503409663415186745787266728854133180906136291780759063386819744623662378981477636793343995347028362416060458087350618560060572612760710162144839155010407575246710750355007826629014885937070592712752701397416053436515755752030283582320917876578535689636272018818585960853442207531180286793071595527307504713429417292176299063575712455394640524019884829709805054628891408586340479949112005827106545303305726768453597016234780497210560243580802351953855150477974053801756409832428138954701318217427850725786090149916382455072279271911949009526823906857884692080056162284988551180015920275677376740000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1261018585287273916330356795457645300732340781840859733689439492233412492885714902491024320422314489320904408933645204086514242870610732224451576313760823313182579998580988819470621403647840573270925949768074879495356463171906087577888946391454779082645920890169100256312306101259021274305284621740771999413148053528189268623816646924914970316742501468767463446389270413767124967019649954916185400101767747579608576081207157413897414862893738230202592388008755106032899933249725661885161297082079994068376648450020292858013902145690379218402942211014930159799633189336193557006631656486626265861449434341619462478117909412596656611614886737323371403321152401568398939122549529894491365241233358361310488147138215532744264097578649296013610003868408137626671548071318247834920140330133213940000037802173015117053391055532209401922803453913967457231889945706060307180036488638770296212245504602490389281358558630786142265638957133377454072212243305750003032874939967996977781518606723234254107703826345047097372151094976003023639864931604389697385798235716415156269742683608498094302531683971383539200879190721537403159985280286958328986379608413670258891238957733061537338436768680417253736341010161120817736069907745974143635167849547848765329155047483642429872763132532967371285476437456944308654597943551472160879306590820882407919264356053318500357232929223849180720925780503370959698223252244534885794137689731438960719280367473245944167214736839395681011593347319788170441510274933240401230796963080533722402722996718008760067360948488598353650531540323066633230193725324603609467748726566672139377669703934857163581765096341291027508162916020690736317327446451306027846864179554390516265018662970932647134634090861168090460191898346668814267334145338210081002059047563151779921920817340126725018227831263438833371084962348241176032352424679041810966458323712072327712873328334730484217169693322312145053237854486768471868339247932610316298031919204750331902947512220714081143610063640004498467133732049726429607346002282553909788323885443512083853491060394309375049850709669751972890874847662242255318479140976752097962811955372076010077940301880985496545049372413"
        ],
        [
          "-13393431887665335606630597590860206869237589462570813568896564871352407528664832197606763511190349494251148556605898587983933342571304629919866548960901141777178507788000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1566436221302579254767446753811084465052410864510133930111902189280438510727703686305596086441779618949165271219269527946563836232034574849529343343466269555567695828080759760030409696525742802324999519749456502188165229491678472980136056846841339861262120765946824740220849321182171892123704759029782259874036697680412689142050286349356868401473822716628155602710428316379785225245332388940007491698105229055683350373353084683903590300512029063560574768505587819041868818310267739452920364973747834756520669837993027577017720885088192180283",
          "-2317063716566103059947093383218815788378102977024750747419082247568891807125197744703842110262275090743877024423345372647755661293425480888602983978235897527451881847324000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/270993466285346211074768288409317612454067079560253169909367663730538028217310499919639452067307297086229107824742450316400146475874643235408973532697201529099980097227702719261392756507466267351723682405036446673607488465755023825563537834503551795998346892508800680058206932564515737337400923312152330958208348698711395221574699538438738233454971329976670919268904098733702843967442503286621296063772204626633219614590083650315321121988581027995979434951466692694243305567676318925355223140458375412878075881972793770824065713120257247188959"
        ],
        [
          "0",
          "0"
        ],
        [
          "-3927284361697154652656913542472169408029205311764175649789046449770045196807794924660055813040810735192714035012439981228351633553274753009226999554417669797334414013138340008621830075585509464703999662425608702575871806177955298145344933895420267174544629346310030758026448063022645051538940588996032503184111016905390001423887373248715523690438039730549585600123493895650115784153327000687849023749177965227865569948869747817853494092873307553433509589760843064365861763003180861537083682787278714979405901613077932168701120657599226457764004292862204449629528402079632133617243895292387320315938555509865309889588421754156407253116736375744107372532993807353482371817918512084130185628672439754376621663491709045386698853198178312408690473562632154947885860876408464604153551033188550292030662762430237263595338963974901187822632163517778625266643091684135105155403471888894026186110776394831505419461110850861537410621956425422067961400741890039749140210179340671312855906339620767196523810260505930231497303250326564497060031230819968267167763989783084453268290411516160730352468878316291127389513868781881349127794414374912903835880039918129529064042241250819584548182512476709958872502994223622600799950962979320335454349252461415157764023438056046375604125107466081482620910887799271806642288955955556880599279461678202329679543921544860921688259562296326608284795286033385956414042256787315336139690233012779279705123240961420000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/472075668278678697090676822195604734835780300093420907149364474174195093494773242005265989073807883605351318835669778149066570329300215711963035916101469219171249721591482650953162873301576390347048951703644161667817398791763102844911368644266224069441164985030172642649122896503031525412741486196462570040616885161544321947557834883818340287958544948865363424990463078504176014966972818136149551848785320696396461690205607807758926077093005181875925315825577148651424475202901560870048687843418165876382760033539328645234428709646122555581189561942014912172591090992328861903881995572824966255838951662860883822271013309981445749310311281947539045872811404553736626390424129373944679432332330585633300052353393467423460547689032696182528786244931675978148763242835221578131418839531820386066521265654494368830878713329147011532993267893536159993799929022847397330317880109010486775767082381731611579739673471069463285813885963649456978128034666075141684506427876724878856944206549250326485844600028278178099367689935903947976012465213884139750135737902683977052762479723148474822979750652463591862799440385551938011742488937193023980415305981080131369247812191300444172258933944453414635875382288090063700089489163945132896637106955386068242579518020503559113948392826691562839886149362283263780328501538872176783831592115810769713696339727305924634823747686093591186713557142752581896912104361833723897350883575533238403864525280913957362157762507074195561925181826214023594032735923505582299165577055331299657159237009562335605565701765109732385126808817500547392199015710101839960466257027810537572464965749159948303774321",
          "-46879993425578935088765576956490286223644623806528964731536866679077756850718430033284792219314814536278628846141251221246812398013690883504266149273304887321921810097550059611272568923297108703413515135240026846216868914388649367390526408187794678170825517786777583672858088382434963060160951168888731368652846606191617247350241923982343999538980074092558135616753326401096140060756650163199064009786519048407306130773393067384531054406022252163656035077003007499135543385543455325462244381186192606347474037275188389815888165041309912849956967536126985644470386298829484680460903232579747035142122215310527170375837949052832873970671726651950103475342330057148843639926845484968320495683595723553065235003023326645407384349010763440139853860098184980231430026915370268130963930428925313113631925284864153912324639600202145193164703403456331084961180525394184936637873301188108600532346744397732864390040507914871565938112982214540277042598705694989846524529718574160759411663341698806985132043524757295627329226416236102037929121503582517627676741582366703826698000382247080526768465195160152572333870485743314254444498655350627896539676600198030772605982828639692843493861566076100768505054387627977711875420121398619801045607356278149867327340972307100156582648587687752438221205525316256857683856812339170106197459895736640305336018609237167592980878716692964144904966374784927124042389804594897936671601367270826261840056127356470540000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5635167252242587607171409226548933719734709442215165368643367753254448367920364102952939268715759104992731776170054650448143976753910993128933377683412452414341470075647011196636197482683768904723280245400437701307199311555083700748185820265083709458162028845538033875211641111381325466415306170987118329790458527892165936290873221642204274918771680559443255713845556432081964481340935209665176373599576941519876614575987716868366389607690025686485587691547317377544749561541619003273307011583148123318887825193214744977720004524141874738133830609444271726724501852506012138557785430360858199175856634275012137824855556147998907645441594788394370381193160987506687024348496894592789819186414451459765428237292513182354898246926392433974748333385397816329071852408386294319244970402646130159330472732502732341635401751373813875269681068909239871842825656196496935145038249434095823883468243615270349353174644181308128906060377624847903670379897089617157307762491239924489062375744258869672292280010507788501249859201409803770553483692659251487439233155303688282146702397915995202269774879606109034138265191787444571514843699382773196957745989492679052708695328929018507366061193552258300377861376736187950535308324164566081660385773150149246037887251724788498020392581607653357605226667749047142511291079016492327980685779286873924030832702002524377734168282000668663590479003260517497617711530049753945483991065618294661101565450315794950544796289442920929798197790344118823184447268936124488586436465476099656847520599362715965897238694539005764209216230831626642449744213344980815910517940593622385747801524147722302902154069777"
        ]
      ],
      [
        [
          "-74166859741946309817372969433548273468993125294017479275556748326072707219230105737071137901083057346602165035967845760623669652177109056011530198843571617191069069710932013939490053581461985151691463763277980595104388857029120025862273570742772603893712076607883422856776574607606130855104365737837076132003655289884196554171829517480113990468341032559000000000000000000000000000000000000000000000000000000000000000000000000000000000000/87432128016574764789950090850527375930437761892521927729753528667469574345254221866212475643962544772051394264344445814366819999878513390786694359712066477644132326345781532219358936763017183569766630790838887063080785318198929215482688555359172934669364369132617319934417115028663797192650212251132202291571876931573953007190381142084911295996022533361648301568992054695334026542913337928446438342488082348226614209899376115353599577273",
          "-74166859741946309817372969433548273468993125294017479275547429044432500721863087967437715757582085894254760945326153541469851265694127622521877990051734023304806267687453081254967251515503702291259453728686858911475480796551744052551654585657206491888651181713571820625229678827411636698087993666187593077132281181413742078884924377480113990468341032559000000000000000000000000000000000000000000000000000000000000000000000000000000000000/87432128016574764789950090850527375930437761892521927729759373612430748153450331251779755548858782086271935660634934705607827281084640677465558965866445881606420605353288289583942648496270989389388593473942502786675426090261111487957634306882542549304564581267895186373811863352205215534379435468612153820774859775263866013985172099760687968730726593255736325413933142774742024726455918265532073449107744741709521209899376115353599577273"
        ],
        [
          "1952115760877924480851774039407850914408808753132627155262143824657622278307511490163513687966910394656813547383541290587757357385094006463447251012483744516895220172161538514110754197492674164786205681902175922546694990456392243473156444647540056694507058821242943015806037136644568406468675834121007353416032359653029771906735151572747566917002253507172266016475906979148823344692451377502894847146464934748745409267493035778819440616006543878834479850858370123770012428050576274783510586590069010031489448796967388387340215549773922867037175913826615407727199761312236606771405897135775506107640430264117409125659199144983288741399511489991048303646412878500824735562797347559632112379925387674468393030631427220798372973907140776046182146032804260718982688067491140251792083999005868136301600330750569600791288849892743880442050710983037774041495861195389251528864205651935536258611780091383997683607589767776558078036770455238406511376053825083342500367738095482149347798087031633610461812634038631718999158537055734833673422337646530848429816957124717255933847049873685986294842113734977246351672745929912984352913480248931940078137441551869083397446480188581513656471419604425086002598868761111308782922060694520724448871109075680530046937243099184258710185129875667335427737266741790679811384654255561284070289000089540335619582005477344186123062014039828233950822477477933230649481904478097407508484901306913008332494896482463727252722343838186085216652564102757969885646063959095513166999963951853410831342734499248792550854202131718813720916280333479915832135932854804271095730428051155797871099044390848262487611753398710816469206296840620170791800757411073186212887766140885904282512316413560406821970091981509333568096646205640416484244467055648607301880449870885546691498591750323478223721475386998077452380796228921428054440463221132394172873959298356209401644528229327677039664544233681780430144642072785034896607970914018886849489282117235388162380754920648144577828447344347182349333881384480851336955664947528314094998212665571706983216553887186043978252742262036624877466494702138559341092721538484894516699761749395304791510000000000000000000000000000000000000000000000000000000000000000000000000000000000000/158553135330850087926162614995477131630327738360668313477506296394717980570331804549376679776523586077227968669142372818812254151373074476877837197084966723090076980867812479702200809087028816295099407723097965363172804228143034443815400963487229591157958828722503226951042109477813075119819290768712042256080125219998497142286596094134800246945454909536211868301050442521079859991154442447858675654498663676736391157899627578317287600328370089988812279559643410054072506644594975666780800216163263830032367793590154836511011565884777505499787773131952275066260770063342935599643035651408456842514614795115870252568381435339261309073239734668249879841032995886561799720587499539701503748525057090116099323623226414300215199942641377655886713135023027421076741611367705712155744817185695831795195514611543336254625446465295790097572606952578781578649035295456410843314408418656428495254975662107082315053594665178892672485415821446172578961900729414236974151879998450882783624274618084541963764022000622995877124673220555641722856468941573035560831541649776654785579747704442805104180492002886923995771136692941246691605749394331972486694686564805655567396648140338460356290302989111983991966200754649712084324323836991521873689642975132697331218362052744075868964146428389661709422999282041289739676575410411353410488874998009688258757583641060256011439128325596553113211444551635418119606638733197883975314039208142685654698770152067430145271660290938885957179297789002600544676796788699224794968137579005430786554159021140732121434261895275446218426603607763230381319600385182867534327064710500050260300885759993498656195181303109022449771696376026174404001320377535685056206890319562097183417982134037471386457606482657485802431358684330030993817943972473483575290854691993452331101326673708279458189744351008677626099307236647477924687607403887236015852598345986262823641134285854172885010918055847795239768781405835397246411760460000721604868504112784745088663577341393383375152497703558893560978220556795739645612812298168048234051312635338599478760728426779740032988756489388709324041356736888755125275580136808795303534349977667917552833648461550076187623504976104610512361771338994062752879573675719681428901398179275407",
          "12173722788393324007334347551970728870641876629512556246834900225439678272912236603495092896402594557959414335347207270879706850175257312811968493499397957427033600433144822591701798232025493617288794142907313516029398795934774371251524952513346715375584822832829080190726679552609609038958748933479720863686950645657662431100543971324421603844951755697401040488582377906469960974825433870450650790375371578569614745026883218008942314325498869951027007119573437589452938127174512861190786129371074640639556176023291882420129824151067844068831973958332106057792172134274437156290045813403533668614336944466663400094313795704168954508300677848857126112066784688450495977991757066644648927357739219551000359766862204111452615903886796311603305734362234406198584980180912875681970136288021538433055065931737277626757212150215883900890791725730669579617355185604031437119071303816131841682564360645418060959871002320639176577375607832068231878084236036238784900615668398013551772015803063239275239648818663394857578528551287040698704059241686268447804299481800101127901159124889632492374676655202718844630119519237599259180827539790657661142196462855969204807360860131046450923686565400509585637925064844316289007934378619203640617121222127558007564988838497323186808713579791046384151433052249839387094531687547504589405453885566246015649450477981233467482612430485637324233312099751899770896645154299142336445409691911218958506639400885064033853225595392373768100124161216868423112792534294354995443022549212564738630453408399974976208865970988855852323535681584999997890168277903347876233712506393693292069820746033389540047346685918542342614204517501549081972155428573723281824109583783656855515848812195100738545131043613839777231754175396055644189953060898939898255513974585849588360738234484425269018692961217740694148532608550628908438228394858750460749240526597857169748217657726901377763083109251499535727100999782406043797682587263277489881834344690396781995160106517292341111015535437056438722557235923824945027896593726715849137172823381367642712939574741727450215411328314358599292030804959589355599526603253670235834949536057937187810000000000000000000000000000000000000000000000000000000000000000000000000000000000000/988764065856586399446030616449692944517715619447762259235399437839065724917459629879848681252768353144671150760224070425880450303660335318324561912529933890829377997131198241931005522952511448070755476775423718687064117503861995583719823671323296719105732997882166954177363843111769169066733840895997045494693918190304794009441413797584991236822914612578091612136376160969967063684020798229423106710493828307940025077655232326566188821242375288681434029746288827510774243264431072744585701453587681067562805207653305671694977013189270013114672224651099181554013218160544995800810240203330911642066743848980076398903874534287372538010770945832613127098137290197398041553668472873158022971060642670266685870505637480846743235821945499598099231760467314577901691861898923301786122374778540152414744381121218065466897168774005926780608823100468152583427396938105160790679795318751921410067041081884317316609728812532745468942336939700190620866399611638987965704445159011358513328929891833550045564289413225076586357847639992747142116128921177598134034347955371703548761959605678697059114810935962915452693076574794476823057060793693774130994023450173627228323098803553072267856609886658539519463176493688243309707474848190613280852418635140338788640659804676199562161662993308118806005103539431984562444354340446341321407016042645299826797321924004486295835909211956451210011515675228603223353527196459775202295484982287487007883928479419447809200379046678111176998727475603272837798181774691720614722756312351294580014628984082854613982013469099156989136175806291208070704532101862963546219747853409635621527404927293907050803467225511170673834351381449105062447259554547230673620189546838122984812932199900451494026986284840144388749712163622618839379876226706234135357048263301661134054898079136122048064728539868062706213449489469674587150969815591974451090782813796832205413547131869709947027191271028836851768408208819465385466190968088265462369949943734801545735907971220043007004412979062739650547257156795391454288218045082357453216672742332808085524119214128221362390917201016525813160600137394273268791874960902605253250116309006126250789210524663191693691563155530024324556927757157598751345406366450225765766749228317"
        ],
        [
          "-274474151566598582926450208490116363445834839264473154261240105416517575451298736780714504469903582908106093035869892259420300504716967559427307085752802990916827328031119751578701443142740402995644961690415556170320844824132625729674819968639656508302346198171483646547709319937045136230407641997690877481105231188303440482920397552802485569977382097183554099159612475117071756446847690805241258752611684057831764886256471636583697031922720046955326259030542580661811686188599806249887420991252544423303271749778679085304906536468051484586948223308534193642913257500996473434220665409621281851609689005150632474632415306707828052246224260838479750777849890134101707258230748299399444380242998738322221607777067677765703326762065996500875721312403149618125697748890830245060819362234160219928119613078617660363952582022813220222725281101419317367316412389448880067338592859536445176565614300785997176002111894772016775490976144133898552818245764158161350558527451841562263901500348042018215359951782056637869705998488189329298599593510672737194161241401567129563014255723406707647592238227795851649624881077112886436924639681283178524781812533503978184676675256192073923388406680184113616762079680898757585089130423770930000000000000000000000000000000000000000000000000000000000000000000000000000000000000/54643843346875624357257990636284891066225950926486446228820455860649401070515423193151263583810535562591303401678505722201931735542043994853238070334292334630338848664602170780499002014143739919391411962108485753501924952991650312168185989207539662781908170970899303855005740374877442367099226532712962193353734684938138544591465750453957636078439283869378195118492198269917426280481312518404493663164366033055364009264764254699964725029579385475568972121967648878498251180965024208775447684935643152250152844575057957615480890335916893643628513735984060354197763372583084834983502808264495913332712986828790060734996629324062762983920013622284915561909035076634918305820353377593637061626990952538765344217528541719460737767591195165785137669132239889250519259526946557711609237990403167114860423653006962554184873863877798806442906135825340183778309693685335809264357445660063052901035618882476908121167469640896854045159576465183606629331076587718078300158694898712198705412961972582621334645966201300766946798482071678735144554259854444095539754366197357136534070150619600150215944251236783716767938539908921958227770401078708003632085403555591258071722212003052904510839193223400726197987804599976550306103580449031540833628852422938064286629768083913007485063647155861660809383055468436806823383479",
          "-24952195596963507538768200771828760313257712660406650387382958691253211733944948954620793106794489894333337151668621413023051542303629149715165764242375177510661389630877583358462234912778292955661292934135420073543269068045050051229524714948422344684833716274102372597846050660410512295315644353467446630068733608827548959410705206977374653379720689400938656372533570771404431577054562127327720277601953188480873646081708315757087204813368946378226867217550793915451313147489095692406592143852497452541676040975969159763821407446749856866338471012244196648953091060179329517957897213952716798908681965976550944425542625454075780313545995934572009948463013089085531457874926754393840428571170260313128493241518491683516628805420913550144086421756014560281107754243322921555296243906148552427676352724893773872348134560613403595497671700409631097769768917826667240113953584428847764721592422262919779781745875807595532770246668657309455683519861461395429775187324988726593185471218973959553868104923440054821455763259562373244958948632811015606098347601961630650284025588845078094681673614069882183889268883286419687265845267219760796699194115801475289635728680015101695090066807571994686516299368624977962280830038524630000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4967622122443238577932544603298626460565995538771495111711151496012526665563396607810597280823918496158548786281756349187584233440179850862680311871081871442380124211141431584625486402964740293463591256079271151470835602046742851483997331513539266231090392701024518259196385952316479538990089827665954070903537540254122022725584136066128786034360135713277157201291798348237706332494075472812563396255665920453614643821023064566561581617985900459308351146179917892103277433807171145152549667464392811176013422338791641859607359341026387257396237073904973423745115034763475360971977855534632625608264213639518627175851331307887315784059821679105519042671293312425239446740399645163250382504717104358215237109160079835670639673776974606791746985853704352609468492789829469916202134525390927102526749784445773035390610816824885657018986841930705774920910244751355953804809122375597178273886152179518138665893657149026211827772047178805881582646859173245384748619130053859339250686638718033816951706290644465648714409016179574029317620200702166167560016592341622805228782026846197616978238528833589813917224974544869712174918380754896062796988234332339257306453091261460956224172319181061648228360862309429468268340188051926393243906071466352724270986735541198797873580310062795712324251168678948800620307589"
        ],
        [
          "0",
          "0"
        ],
        [
          "-77327175003326140847668923402989214492630149113514990168639826758708659017966776581695659498602942444928527029546826532282108937706167920200676371328321916173991777004058497672436577107184621731958663687605672292233648334186081186240990992568558608688590795780133215153033799697424124667990615744220797838359447752323111179800472827760598316259569549439316191637589175872644772072147443303544731039800509684134611819205478125929716768491138368108180744990893874018450214787095416629767651927813666459377208339016452450835082992338899251674178010584758212992483625720485874556525505439665300463007408818117714891419026277359472794155812929425340703431191652554960015366936339992988593129093850455598281626027855004532113518234197884924939799286671188999706087445165186913488756955340266505785201523320724250109603399588266364222940179086473464067000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4896036664860602067609427960018639657760272958105602512099662683846329261311579814192347008982975497534590146605653166321394300000792580421670385718752064648468146709284699847050797377695895150807601808492989856049670985068421034044699062084836160235717910308822538224863304446681601113883928342422247381510949629416568415914177990017992831322493945009816077787417817957869938212020258801657543521991551385571690350939859511389355327323898708102881413372121228639067769904136896547795524002186702605869150040457816561047088196970862214223274796772718103449128375472378431001948486866359270887187434269795950114431017202343275599871513436495030888068759569557645272984131134618725660601575484628169928444143545708330783815954666374294196123497220356012653551627393552044521370803223392915380719789806607939629156350989928381732006641040265242502293654938634395377446327014191326408860519203170088797057152788572707391264509684851",
          "-25775725001108713615889641134329738164210049704504996722878425311514578323486144617516449185772963190015456296622911566031138301370159089199348280291888912603736700067436337499625751497782929185909094622656144643250743533545527859644137053906010815441717029050398098449394270986650024618152641029701259785884965035610891379826021085004129787483477391137761193658654269461484416519004832984610016263011154716253208076066995620164303088933521691065937923322310113106968248176970482161940395536682505024849150667082744260959901662538164835789261497843060207983694289040277256429927719553421395158958780780013065883890615623205559640948757568937761280160318686092300790016235365517013793133346872667114079571330321737736316838258702291438739423154457685463978995998679272985918159440592002065057946517792914802862011735538809408540980059695491154689000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1632012221620200689203142653339546552586757652701867504033196317845028187204043316293905355288098667081069550219178297771830024114118627400866558510965722860789884539869639298739687103318742211543151449859918895233777200073202517121872443391088503707516950606620335592897973772903679366292386913885452451410802956732831187994628968090381351189915991765483504976075671301403708551394793601154513736305741441774306067031847519723161625095683780609890013311146482595035768919021389671175698847873274758287234659542842793864747818848892414137261013261118423654873649467615501348191414265062762827880792257148611454961074374183381608503440206428487658588387808274780303256452888454293109459674109786007590831628560078633991789210048519468374929550731782029939489201172648597704297561295112327833286671130828296093940832832529959262563299785076462720960151994841933483190504079152557055668610879604542301725585147590902463754836561617"
        ],
        [
          "0",
          "0"
        ],
        [
          "-512944141318414471760554657458965010611074450739767483102463235125156047730251787013595004653763587874423540457253617180582314766547887119897136486162263436264692102414759007650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69551618126320172219747962148475397457871225785581853979274188851531995348061327301335975100564047074165768376833745080189946415388686202526774165884539096587720008299588368330374263938751492755496167585557036537777765484955425126684170266522294749921921829128837643568451528552228935864441210938198206520967663258008557004563",
          "-170981380439471490586851552486321670203691483579922494367486776496949897604348813680793916185022079653052126217012638383483954099920547017162498877285086255421564034138253002550000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23183872708773390739915987382825132485957075261860617993091891284392328885854974930437189558457868753191488562993882726911289124918163261055557641233298490307427055482507134408888649219282222783770791340118998746679454547677268992958888806027632350173274277130873558853356685452150743531852709391941337241855887752669519001521"
        ],
        [
          "25775725001108713615889641134329738164210049704504996722878425311514578323486144617516449185772963190015456296622911566031138301370159089199348280291888912603736700067436337499625751497782929185909094622656144643250743533545527859644137053906010815441717029050398098449394270986650024618152641029701259785884965035610891379826021085004129787483477391137761193658654269461484416519004832984610016263011154716253208076066995620164303088933521691065937923322310113106968248176970482161940395536682505024849150667082744260959901662538164835789261497843060207983694289040277256429927719553421395158958780780013065883890615623205559640948757568937761280160318686092300790016235365517013793133346872667114079571330321737736316838258702291438739423154457685463978995998679272985918159440592002065057946517792914802862011735538809408540980059695491154689000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1632012221620200689203142653339546552586757652701867504033196317845028187204043316293905355288098667081069550219178297771830024114118627400866558510965722860789884539869639298739687103318742211543151449859918895233777200073202517121872443391088503707516950606620335592897973772903679366292386913885452451410802956732831187994628968090381351189915991765483504976075671301403708551394793601154513736305741441774306067031847519723161625095683780609890013311146482595035768919021389671175698847873274758287234659542842793864747818848892414137261013261118423654873649467615501348191414265062762827880792257148611454961074374183381608503440206428487658588387808274780303256452888454293109459674109786007590831628560078633991789210048519468374929550731782029939489201172648597704297561295112327833286671130828296093940832832529959262563299785076462720960151994841933483190504079152557055668610879604542301725585147590902463754836561617",
          "77327175003326140847668923402989214492630149113514990168639826758708659017966776581695659498602942444928527029546826532282108937706167920200676371328321916173991777004058497672436577107184621731958663687605672292233648334186081186240990992568558608688590795780133215153033799697424124667990615744220797838359447752323111179800472827760598316259569549439316191637589175872644772072147443303544731039800509684134611819205478125929716768491138368108180744990893874018450214787095416629767651927813666459377208339016452450835082992338899251674178010584758212992483625720485874556525505439665300463007408818117714891419026277359472794155812929425340703431191652554960015366936339992988593129093850455598281626027855004532113518234197884924939799286671188999706087445165186913488756955340266505785201523320724250109603399588266364222940179086473464067000000000000000000000000000000000000000000000000000000000000000000000000000000000000/4896036664860602067609427960018639657760272958105602512099662683846329261311579814192347008982975497534590146605653166321394300000792580421670385718752064648468146709284699847050797377695895150807601808492989856049670985068421034044699062084836160235717910308822538224863304446681601113883928342422247381510949629416568415914177990017992831322493945009816077787417817957869938212020258801657543521991551385571690350939859511389355327323898708102881413372121228639067769904136896547795524002186702605869150040457816561047088196970862214223274796772718103449128375472378431001948486866359270887187434269795950114431017202343275599871513436495030888068759569557645272984131134618725660601575484628169928444143545708330783815954666374294196123497220356012653551627393552044521370803223392915380719789806607939629156350989928381732006641040265242502293654938634395377446327014191326408860519203170088797057152788572707391264509684851"
        ],
        [
          "-512944141318414471760554657458965010611074450739767483102463235125156047730251787013595004653763587874423540457253617180582314766547887119897136486162263436264692102414759007650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69551618126320172219747962148475397457871225785581853979274188851531995348061327301335975100564047074165768376833745080189946415388686202526774165884539096587720008299588368330374263938751492755496167585557036537777765484955425126684170266522294749921921829128837643568451528552228935864441210938198206520967663258008557004563",
          "-170981380439471490586851552486321670203691483579922494367486776496949897604348813680793916185022079653052126217012638383483954099920547017162498877285086255421564034138253002550000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23183872708773390739915987382825132485957075261860617993091891284392328885854974930437189558457868753191488562993882726911289124918163261055557641233298490307427055482507134408888649219282222783770791340118998746679454547677268992958888806027632350173274277130873558853356685452150743531852709391941337241855887752669519001521"
        ],
        [
          "0",
          "0"
        ],
        [
          "170981380439471490586851552486321670203691483579922494367486776496949897604348813680793916185022079653052126217012638383483954099920547017162498877285086255421564034138253002550000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/23183872708773390739915987382825132485957075261860617993091891284392328885854974930437189558457868753191488562993882726911289124918163261055557641233298490307427055482507134408888649219282222783770791340118998746679454547677268992958888806027632350173274277130873558853356685452150743531852709391941337241855887752669519001521",
          "512944141318414471760554657458965010611074450739767483102463235125156047730251787013595004653763587874423540457253617180582314766547887119897136486162263436264692102414759007650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/69551618126320172219747962148475397457871225785581853979274188851531995348061327301335975100564047074165768376833745080189946415388686202526774165884539096587720008299588368330374263938751492755496167585557036537777765484955425126684170266522294749921921829128837643568451528552228935864441210938198206520967663258008557004563"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "5391649197178053484727276827734322146351382069258786264051865694463468267299071754564739401604936688739635297872740921500449949192071952701469624580843885665558197578768592791389687610501876411981091662158781886357099639720090857327684193464966171218750637986803828007801728503539767953467284428080413916974672607020664369771078717816241749114269894236220000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/426544244946700727796276410908279602540964308668268268108609078460787577499574590381298872521929567274212885016758860382296356941457558247464942822481087974370311275649365367821559757582939715360423674449377135438285534437324444173836717450573722482021202717947608452425678667986341718588473385832654570966317485299999710669450889468880720118472705954042182857820900407909092433390936550582921092987031625602754122388749324413750526314046251976099629693285940694227469787092730414861018999802370141940278686910237105080995011644555426001930127",
          "48524842774602481362545491449608899317162438623329076376468630131013616353141504556481288179887676490745579672046208301429107774224336797385978688516354446321777439771618803552732360823557996201602774664092224375046395909792431675591336850213578291240971830590972636731991751361200167873757368589419971325377519603430005978657121028346175742028429048125980000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/3838898204520306550166487698174516422868678778014414412976973784603909537555682573914495672119677437010084486607175304906785578186581534002601128645263039155163468314093039324017576951091938519340863582183994812846082420660639214066331615133464781598541260662510779600889875747808107427058072939086181703739924299654064315269474844420147819797899470988808317780237220151473911804593027453533975961184603834867213843179567904889965511620916210453209928721724488065827936847397892164618366136015362276716334338069614334363775104800998834017371143"
        ],
        [
          "-38194034662972214894317875610586437949015099140161256584628893489206081644601316826241481273201514679495094915043735060690393986321257446357190903464769722326130428603205674600039220880018963518346481670497575149652391140074933441624906471773533910245190683921086928348408989731248497402035184106805840441381724521343945319442500173000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7868891521491728831095508176547463833739398570326973495677853673636754810666389564877517217516185466791518612362512461982661698512144728037825307190319518459622886586222161627553261275578211843292107386445918488611663932255089036424834730361665733444535650664719944718152415988331316890204994745308457891331513067563921914301451530936787316815021997818021448773841805766722868452753358191330443831335742584540466411950426326114252471",
          "-38194034662972214894317875610586437949015099140161256584628049003366279974749275821331753972411096866131864422404402238836553507131360233072364194696554991360836570017959969870394338889453756210213420639780996006831371610072399826889758635476758650860209244627742052633293024832169962572165934866323118049745655478656054680557499827000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7868891521491728831095508176547463833739398570326973495678307531554274214217020215880215366047123855595377019950303123975501430546881592272162227911472579576053281008687440460437149760377013598243241298075183099384602881557753369241495987490227481260345917965391844284008513348496726804842736277294608804741460030594561031006695921181955304335025276271152951819971252297159400755250442770133620876911538406978452751950426326114252471"
        ],
        [
          "0",
          "0"
        ],
        [
          "31340493711926091668215344073590702636123462836570949678364625994756755016122535976494201653147785991149019812229987396749621820353242827736924275789093004046437426732248382875659673218495622798500108342686842876028729960785787719685382278977219830656342506420226535924316225358996357163177636510384894716106172840024756258097646260367625949803481690544000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371968709293083815986834961082680113251698748447362347614339662439005487923483392856768671939417686089874529380504369302321068340937384993686084416613986514267783382090442445477512953140662652266855831687579061432300660010841672351235202574773284631166215358060854985711467375121779554350975200236042089474908259831007610608335461036598246116598673188062374925655048983382160590682850613610961074103020446448337828813824322045344265677794691105068934023142922474125463276995540642861570659",
          "31340493711926091668215344073590702636123462836570949678367034066447776639488337971865229824308757043641539366358222891394982315250926887821813659942230229979087116655214287029133213182810822234137039240225342471992455750996750570770660350648187572788841510821131545776571453521308789145437596770875084279844883978967391587603657732367625949803481690544000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2909431786603751798144835826246894057957704257663101705371533818329306583989483062235544465355111338173347099446961736819883754692295631962754151262922310399518599955962060285976833854136397444084996448110307600762023367658794388963371877503635853691150404665668363874567317195313113957959856440811390549186702374286938537442086571851417452774487963996499685133648969368218590574824917060555979168925586182661928817262400162136357039589238945363310733506792899117922057186685916892630799073137874284097843117303584879426223276995540642861570659"
        ],
        [
          "-12194529275568636291397303457827538218345274290590156417396894712831379984869660909336621678201237167103474975528517253391956101730918066919046938913831799284646243751113272749888625198025545297369163182636385353681078988475312249306313737114028258563070396257881950066521671055976664985326032135494266676641665723330160642691906670738802566275837524646189555187728545536555322995715730231455185483357076030066735569539268829957637648144494730656959813191364451542157674479531761938748270481778214516337986948411639117224154105077375976220585350256725622580640155486362802116848777287331777618837867126294742065563829041685132542306060297184717995882010209289857934573996146798314674495236221117216473490301552041007334515673671028737234499079690420534642424847693217271281431256493903451447883238365331334497954584431846595419012112290789358004803620249375662397047903985747961146588047766262634465944139796093303083097861151974701255146513927869852693300481245629459403341256619777236971317315279072070227395976378193971259811570571717317816100315407825730621783870042095538896281199810393844216719891056597560920224258355760708740660332145602536836063038053246477725267176208668751116379857831746375575914523710104147061430041699604075897611340391344572390985026623377767560945439939063584055183836454458000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/15170307000766575005382804023448103728713072414616609740438325784291272828024650639531254323270744167039280361824093416063661751499848672487680758250591328994637364843159497199370190548795034194625184026819811287013185319932838150619347096085120615582655174615417636262267691646358195244599158579138402451089244799117087950983298878416469554596522307793199605983261907007118499004403428256184185682173709365428984600004210349219195360782482811053761964161188096570652696789725493441585916736877956370349781717736890300009813976002765986507427231279636943055136294095554791945818366469305175827452012245983616890181671315700207222575902883810735654953239213270167866269160908988290475188233771878393299546661204213633250784415518810675946614321081487710200836589112161047877718493473781787512983577078934448602798369694304600606515621611510601695869519711709512483575955405344929732459190440845558189862486451499747091450831387737869597547330210128954061475824145688467522027721129411039983552631442592310667738419063877377860216741167901959738816249629575213877164115615501280988348556696586769926260660167165923269780938478391643626231805844424769348391247281408319016676916334960109857931071141714179238625741801762440148311766500989218827956900653335683734009826942071933365203640904686777260868636086515094830138600662781135944053419240621927876138346599559376981356884783960560203932037621574796762284583",
          "-36583587826705908874191910373482614655035822871770469252011480658316403815117905310605565450525432182444109603475145199289248272023392471061241069519415212078727250091542630128266116029367759944597583153288373390847422746422830509552963449952432225275862233514115253601536653073445909839481266926488506679393036311778648427984174217626516265435308833499259952823649898476104488241130997701346254385785848347269573636026192762710693184603918190176299086182562115218227607402887019824825446406860101640285034364652498451281071546379881387654842422060467706503294967291075874008437970703336641712975121556838065419041032396739327383074755202117948781142998966697804254863571926647764136950032584903467854048145528996668561946331616949745792474390969748370850625663511942542938316805594416629705215559595217542552908381586392125182869543280191933986213958825659767790667197067354066588361109058684780713417711129901396187234120714502448849053687844084877387438003697251214015512444893429739142741289986784693671925941146841475105302579787751017894833014960702935976918357196304886042258286819283970886759966744386054776985107625899238457857016240696178762502608456851290073302630930885691551713960651263979728013598636659563095064812399997824550081633269771415207764272382126221984186405703369247834448490636626000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/45510921002299725016148412070344311186139217243849829221315788407893006810603108940483094079465308573001255141366475294509873775064354124254333745968216539347038151472156136286301961422966264576017884916780243773315921654415231047578787398108269478221397614114017943557558456441957966409418458436076986122194265989913071376011528252081285560301125834502643199546577573370662772806357943880008051248166925701140975293562616834347073900314412204735888633195831129599976582742399997275528287609441362884035525378466006475376531399021990851195574630685936429841522871611066611910957884947438349285593036233731383488988306422425839827916493921852847332694138533699971740939477268354510776558392314588933935732513677637512209517087170442781958914616965283634984952017745211051241636765982611903492084875140324914095153476110649936744075025490722313791526168477902752970199441042103314328099265203619981438922718910578271670902836108016298262224990786372973314678946365200917718956973264654095145996699279770416509410208573560743606458331178377506684873671388772601578407219886351259660103262411936420635416957521901399834236825580509264853968908306557431357305636550843215896737041612333170933304210584045697533428208109167050318891099428028209949108708190807428430396816517241531160330053746158406446982858506804102504499757682973168577533430727666729955839036893637383070925188006801664024424992864724390286853749"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "-866899782234556516655597751332150266534544356083122604802391270340548245823918428334031580079148699469517132739101522564287396504131286489249973416024260505827152867720564120902208600637811105367380990790992169401518912539974898424751899064871358316884747790293839198466223270386135576483811811032445531645080744228424064979172514749389457817009552741515648845466189810525716507640896424081029774706210824196907760598392082938153389649788302688898055581568983781796776229486317230839493341693361248505721698943764776448317643736294301444281451038064610467301350832831235690651264621015806487952540582647932671230385003964511124927813055781496391223608502191916318255811680633400000000000000/740629328690978552876967127899861432679856841090916016239658786648424957457861244548656027683372606919392413505863002832259120543710010876152771834786461031413424133642822826466108317872806559251937542273118628666167912167775827115385019594950574640854316332213296886132339585712646975779372247054684822875068183030652004485789846641137638639469838032660628353306084980994982496834415662610312684186371301414363392449756158077976343656250133368024619651730197478655300983979285494501523649037914525891039147044782377053984745372077840682291255921530663485479932807407397559618376714977173067891713532305701070417932068176145741167122694934072087678452705096482474578374256502405704134095947",
          "-866899782234556516655597751332150266534544356083122604802117640164545924973124682781212835787270338369074647894443870470387213809693850789057496308978434474903690653135615768575808851428222957631345610255389465534002838302977193615407282219299830986448252638992891164340654008905896786758677730790735297594054912275500516819549506006658059938071041751796527775386150790929785104510488069917405278714888486732440389298673676822124586994641477567770917277613811116773326506699146190547477370239414892456251711884698745785919340035810467178526722096202292311062633111349352302482066985079797473308577217054232252395460891519633882640240145754080763857170691391916318255811680633400000000000000/740629328690978552876967127899861432679856841090916016239649815753584899989630045534228371455519646832669192201802544343427866440931789817951384447956522217639989707770154859682782059920109474164755156396499200957243593651839060195738233784442290502841905830923787697207479012321112912402568758679675345030219600799468710211929680055038899725029789507108087104598808190466279248439502417977079680154810423377070891976145433022738500189872540909100388382906827728750972247392459135442249804958403432004564176592354007565782727101370306813906851296682229923716835176498246521499913181091180451023019765056514286771958173908914575180768809410990682403179846198872721411772256502405704134095947"
        ],
        [
          "1149579380536094519871488895430980175855675194665559172430689073496211542516096860266675936323912616518005679524930168809926358084010510480142497205691998509964409157131232178810746152916724759163850950033675977786913279211181484777891196879975174848842985627455864232054207349521768518248115172416129378871692777141585428635611997086412512422305062456000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101067720966231741593295185120769218487506006824008495469845044627350428384037255571315364497770605024537688162506220297057199930728562611207574781822065168885963683882622187307078745448674384911907982909432301637548152658469906127550275650279318289661464080180448359646923942836139306244644267835716819832522965414845981161766112135276751902234564467652225324292135778347961755652288460905308542611418095203357921820456701988629811",
          "1149579380536094519871488895430980175855675194665559172431117091353071693952429899690686651029134466099244724347882842127810618448553499987021701250814449823393298586380792833839718676804444620160524657934464009410470988368183635193445676658788643961907481969389393339517037443889943231419617244494240557634305683576513422939867265086412512422305062456000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101067720966231741593295185120769218487506006824008495469622183605458390967120696759942455551840991405162523243122869053208730153827953569401555775303070568445945592313799176536876112577224353666004239946815060552761073860011935484998391316767418938591019349950215047356810292081772767537174222711627680231059439656237080258951101095234837719921742870251325702672006915404418330780480344621403065734927872900707921820456701988629811"
        ],
        [
          "223499169621365738054931208291142238769117899444552624834300910318596655992565678201914744016057603745040153230085864496712740069785577535229838241032047120845546171169561508153402859230547664821718259504875187874312971583219542069792271854832670744436851295612980419193527011333044943892865414669505648295696551856295264699292188622204501549641650268769856136694963407157438006161101345384010232931823573791986868022183014918740468245074381449461834923329815852000000000000000000000000000000000000000000000000000000000000000000000000000000000/82085747815008076041775388783071079384690919263220673279706055751221146437983602968886782227798912158815393318878014738604145023638282778437767227222711375480508186375514110120518844341000262202811203391463158958971709277678869054833451917250087160981049452246333541323719883658936995540291666422171528415588919176413555355573875257781668236883496755386383588741712723035183049308339359459929323732668860128519012178105405572034852926814225343749236855854503221185887124422898842121330696516378231372654846478450932958982055757189264477715543",
          "670497508864097214164793624873426716307353698333657874502939427551317216283786211853186752243012025616391710245102428250691605471617890144258970573117009683810075465706215360725483371612954896442526831778385555172379127012522539893702500171817040403709045682535665996973113457598790910648037343888650712725306652848664633930557649019305704709198899634014775556358316771714727625675227387499795053861074130745385429986853400104245679552363784348385504769989447556000000000000000000000000000000000000000000000000000000000000000000000000000000000/246257243445024228125326166349213238154072757789662019839107329401394295150084004429335497068650326740333724965124308790054158029056669349337217746005656824430956125329185445819140785124163182553782932636046226915636612847748649009822059341996697789083220326645695982212916629328086571265717435727887828490559469721567103666283259049887064734766368038912154652215418712874376101780440258067306330344464521958819152965895499623137794058261997130136480868636825578839141758997059492401111328735593346089949420511973067304354167271567793433146629"
        ],
        [
          "-56699244586049142173555122929852268646409549971179652358009293221642238534207770688357223319876833869150784816028380757862100165790999060543307668820320537984108333102759553597535913313413501223081924105748609150421545904777576560680438548919733523718075181362696426949784667613576891738859176139185737317500048081606489472840141448916757575117729601399928344974004439409699298759969807384010873781861115575128868683270889547483646292977652800542341883627824601263797102430407062063262752494821530529126054912886534145849971968837355343662628386555002769214181271374621389494546000861937920600105612156487407229820363454659729717410909749328056263713790014262168979958133844076777739768967675181955378720816162701954175686505223954953991897168197122412640649847611337574410434846112614422083933874974016177838853453405630556589054888934010378922261733594478425809716577317329298931624503366735580057165061954162701922343210129755481355094797826857060461437329256973982640752860757677699705864292004894813775589279012376029427191983578566906869330866126138272058009783126003474809747087440006907238808478337385284633397583726017342955774711354367922706116020986328188305315615503695064706752290265284982150015255368702648020025824349461718113402291777921675180911119639745646453868291444598590998618330299040696030905868657894348363921651057699652690791967654402075674651129900910473476436303066724750767313903695654085426021687706101063861818796675/5088981801378552537478884860923532373904039739227291574553007408449374956136169390607601994789217893918915150669342733098313690085940797497297098072111061045944750537654596198930180273988783399971439663110249328237237202949885912347661759214375878801324214736827190981995332824549503163930823220809658149236503234810952612809330496641867315581579008996134236587049279431719716931222485859109400076731033785004397544983130064338571830762893296872852779350761083152714902729522611039377789035608503798703267974922504418745411201999503499271892367127496612986653458594761018620601780258578699024664605860069496460430193185583246895580918398251339798813182095299744136321514780069824451951765782336529130019652514125787686343385253049929052041519038263997151236917650402022350809166780741087057240439017000005607996667938352396131626495548632292190239936147836256213196802949817032024805255839725469944268742443973065892509496763446287161461657116433304910472062335981573668033750540134650417659357874968189859127298401686757814603607874768532752512288672881573163641766585150195599831760477810451018016624062104904527928950937135628774211202630753192209324065868221559258876681354921899391766215479041539289352596874403945864194369001524091034771558836483725847440873171045200765573245058048618329523816962652800637120766411106236741810688440753407882128584789098509990683073894344549863871953769735809432600829250801026750586546835761448142535665422",
          "-3600576331452433256912045966863677084259003084999146468122131854155009441582045291751796241300575809041006920860126111003655209219874416650920961229664852466992617788650211853067796125003853194465268274472070731200925399347411991028540523879419725749109471616330420934288323972933958240244133808079235342524782870633961278365393656819782837106471980166337224723966152633423769400781337750373529354332364136052877706928559318804554022985770234126864942039713112409563305114384373786621467855468988828110185870659966863497956142036281352988516072854948061997506309342854862607893874636251347176650911088688417224945997334776867317585073282885676689360789723722280307505960734762908186540383121012168175369196388507127812997032157291820205391147200183821052455082572452808246434464348076730784071199936090318731058343240715882948584827349249992554939660130576941508015604660327399525887227624819313504567198553257761484488301011844127090072496864128236827118441267270500986174112373777704033560326785668628574458339683708728716305982620271891880016422906810737670842194069827855004749782505323224950766194965702623944178351331759989266201855336548447461502343687243811283536253174260058748948159755505912460052066791156486800015341200228386967690248217572272878420293035547534892734513811407500346376676773715988302434682063262975927433125211828855411130153140539241406118307033326225084424783159564374278054688495602919910518253103153294153532125325/323165988524373159082552203866246488175182321838831923090319098413142917441441788635647349541546147958205457372021341976125398832736610709113527751522500837491900663998143712150112299712824253612929871722141570569750442448300711297150249110998598453339861760695927112072760006095584090242903366193272817841302345481644934270207706499513427336053099866578810202145985966504142371913007026707557889842467426860326948260126093276664254086356420682598940727257939103994687735113159188884034180330693683602051721970599395465566101257873087699183956767590494744567234254286775158249777339709786427863444062076433639665142127372447586300684483000151315480527587881610065746096446054676492458865003186579556497922424630904592678265583617385897762011041867871824081897275658012661459976354672683839679779803185028012833326289602482603912383912724195425450465858465526167209394003732545927885749100987484032581211789118289148210872155234491727302396543469377455462504674127003795305198342920856428041580795996454308076453933735886207892167150136571877961164749961532182001907642971263625714691548820346583529675301444782956242545843637423464010598161118388940489030786502663693000426746011434139943583910048950090372697301517399177396315858694218895545354484995154336895891441618654424191026433496034101553780509957927051524159136282615514451756361810499831089600685648295905030694245659675448988435595004294827029530330134368779672707946494250331889976658"
        ],
        [
          "4644363452581217551151903337153606735915161022794675400324081032496192869124267820998552655950982906637538375270255554660287924571106485467167794162315921763966025072165826025/629743021264468360138563037561648467928411501076696867015571594377930184938455392363380300779003830799638602691710018544845623754487637350107935446857302605686554779256411306",
          "2308248635932865122922495958565342547749835028328953673961087767621417976490080919215614719432095716152253063477994884832336894125267718494048455332407836794691114460866415534425/312982281568440774988865829668139288560420516035118342906735299765359117110905804412097506639745813065349066146795383005352811277284148760672337549801430869504884458130021419082"
        ],
        [
          "0",
          "0"
        ],
        [
          "-1210766927843243445485413555278905786895288484046673671873237837819812513501567077701166612927335118483754436735775264985931938472985669538830860938018989005239403512105047510943414941497208249577360433265499316588424001051772492722521020817401078435477886370308282523801278572697335595974852290621895118313660990023610414009654344003191459855747261640426133309306144533286611362821681080339105231210534935741786736068144991959529533560515182216939825044788920415736169065774347334519095867356079299119895146027440404960665573061953382066360054553215093147067615036231370825479361082575003526853744425886152388958807034974851866227353146113591622873065646554184848562766219770586031525728662163990747921643487781789429724841425259652533210383775576766909966208748943754973404185317839717152886922806240670702641093347094871673446571281328951288886965508754791097556402396967481962111413935273100330000000000000000000000000000000000000000000000000000000000000000000000000000000/645923845016825254934324184163514228963571374250580248958990197579559833209673469897245750282728116366835915215208630028523494836483096190102528622082101257403510640043505095833935467496492386010846035007796070120041248185385121891108369231851666499312676126497205539700155086194434804800798465155384534855505299877663525155698541358735273583847918895703938239664589637556754051844657644512534867322703543587076075218325149730360156307384588954675844149266887536119307633467543990702204275418947407247266712463990440906066590791566997118253434188315007322605888838700773953654132547161412949595741847723867149591401878027226191589694282323436702030047753114461779842605405562856074708986177817790846253300197775798229069855695327262691891942389381211171137051483781090825273975932470695433967696319652810838262280659731220711757256535971420905024785903925074669897816435618445711961403287946018795692600945409536669452298125280235241044494786090940857980934887836543222856753",
          "-403588975947747815161804518426301928965096161348891223957647469533067293495739289889523700477660319472665500585948864590982937918752392826285902299658797561176691018301529102862967953750618637283115219092266042607539198155937060638813714215456917017620810991542363618017834352366466005338551143179726965072992857578083645574720430173690734971494368680041183158215701584320205915975953391032092045005273103008835001992973103484851093875834758488646388443130132197231624499569010319946827588978338508990464325769431127001033883582780302811387293916044598441118470014086262643915606273220033850800022612999170833388054175890567537342424798132069801485859318259717400630007892585892899425675164783883560770632256292785371652943496401516570054148939075022322292578362006534675990995568889094858495014795624150120475999926194791962722973773481407576996634300404555525711626196658413987370471311757700110000000000000000000000000000000000000000000000000000000000000000000000000000000/215307948338941751644774728054504742987857124750193416319660456535869702283069008726341196604137226155714692772854536074716294744155197104175068401769252408140761531019118894967342529252247014765246869880861259113337731701917584830956353286225352647000480948554408444662598829963170491585253930657296572849064581160120156043469048719850923404024871103963179041719787566711844847989594229636241466185740920100890482527723597108081448548740378415197061781852558298867798492000152873681521983571157402196994432329878559915717008705217926254560440701946253343999700448669344315562673310291673041772939959838118172020974430433790793661753683453439439924892336880932576689147109391829482257221488145685602121095051329223739091991663410698336185952170360787773990285212501215129275663277962462543324685866444988045548622313615626586341211280956839484183535474106255444434649546187927540924216581278603837155369796740419027608119042729463234076373446611801081080771629278847740952251"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "423978324511269082419218718515128685376587811847725103792366572738497162699534187859810752501764399221035408104296372797046523362501083367056764281286614562437795709835915116445994119822941771961128712606295463923248521236453826387572103818750428354508987355768307038207486308169772626530312544616239063431664047100384981230547777006486276693103306525040000000000000000000000000000000000000000000000000000000000000000000000000000000000/57427180017893180399875836761495726268287148274518675842034640641271683619485951757873182014164907684076877057615845186000610194538545036181708109917512126693713244230890769610755582438243758931082759068754223749826542393215973719337429215752442407867039578211411342174475058193988664760677868296048174627558821618631975604621205569564852528432857898669354724686723444747778795855152696708617943909559033293861483516544601123377516743",
          "3815804920601421741772968466636158168389290306629525934131413959887250760464092346609052759055800515962529947190494306475946895590367193845419556370914936813439954564545891352593816467671514023311339425316081530241616791386327104640334112847824846835925024060095319873900011204774620007437156387623053168425089281081654511482462535658376490237929758725360000000000000000000000000000000000000000000000000000000000000000000000000000000000/516844620161038623598882530853461536414584334470668082578266105600689650649819426248221887910089442928132824958879843930997093853480158366323259985700228972301229809730085332962676524892881793806972954736320208466577383894185942759099849191918552758546398472446290552218346574854051848504299407774456273995188593438946358116498702417746120152332465025893750860351689396478471147992777700803484703886131881919168607648901410110397650687"
        ],
        [
          "3901968081193455333973152899135217332992100258232094794364198527548987910060242472073316516470597872517318787840841895432621025435839777725617519658208938165123299409516889111867394326204508888271660060766764343632094111828642781702251086454517605037812661234195909510223147560474087885439733031418661353832681324100862738515977670084824205833353154237221329144010418857915796073975667206425536019864103948767020090606054570579873308794487639831513630395475118183727651175225651214701964543300029201541366115338958524472774139285120461987278458181364850030802244262634779635874339841176581678690998209640374387213590444353293488564979039715564628379065593958833921275352632526641430567467661320021373497009388127901452826518370229502901818564550020521597941543065690843269975194894000354000000000000000000000000000000000000000000000000000000000000000000000000000000000/1573570456702045186438518932341650505917903588499735543916771127969006150747985254052572440266183379883585365197865126305621211747621372250620577741175221862307592489798567584972836531053124500930732335347475014753696063392306124784064683973872527882379537058387836148004976478066837200170005115475240052996804945276055475933872709995707440483857343986256095857664422150084576078548419657218633118954473854549558102017399203970838450592311830398325854553301199202445877545660803103276568800600393437628433082946429790102060532976077132476608713072607919017841027986234209176041659267186443641686016632216969948296866260981267552035238074270226014207287990813156895340448849367370519401165949128927028685592158611039597719656401626830361691985528661919339820942715686278001889168606249635906074745353754699627189716933029487658567878526337855812991775292455255398835277",
          "35117712730741098005758376092216955996928902324088853149305229356939484997727365127436718525013208054774658976341563007098540273155939781649498511952576121216997327064201968843275772834126625804703571904396439454365859406856372608226514674714765600634722039441248821220274194867141281363028319206517487677842736022152032864006219310749243575762998954980940444005437476126592921829581730098293529757629951588792903649994493512608014550645557459168686195135702151910539663822364804207565136335711617567030548053745554376390538454271254391382776947051272429939034388985835639864678376970974733090641741087949424684906921293596654050999327683775508602858486702046859100961330929008020066402312809449117681643766336150444563818937884744744183605230427131102845917914909873589429776754046003186000000000000000000000000000000000000000000000000000000000000000000000000000000000/14162134110318406677946670391074854553261132296497619895251369700319467354750562566588281585707082403554158332582872479924279648486384422537288747538088439697270540930732922131748854574952130010286152361129087011613666671763786744186350693318990108349343496197669344870304335280294300548920893133956173967609514001291493753030614147069181521480433649480230004950588222571954567256104285522182026943896006287253530143915448972719761341347255343333172745901289272086637824450099339480724867878158693895087844281335654722186544465983301436505544305119644569059593154360998687896817953439542378726042288880880092126622788852098405284300502168484297233993995357799608756953284343540127727924932894566594896009198995075106638842481673136265445515678976204111115645642822026947160620784490259749925697197775959696075631331858500088929765376432372374620301977632097298589517493"
        ],
        [
          "-22513017573866921454521712034348961276266475483251342027072994018504878710344101162892460796734662045092476451715689401494986827589462615452647724375292770614381576728049947011356969122020028299764774935364636523621781933675100249432435397238361943302469026153720628194906988744775135997992200495034248085028671882243675582352560730806920012988845343928560895284435051522085614056902400540424759393171106644681393559169914372883971403584052787413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177614601488756579951169762243772141057752630978637760542810671582350788284685251155303338623361967088053115920254908665688123015998035472095569431372807166189500341943624318583902286199278004663351709727411332372706429342649493834841919614109098170782050784538830716126811754101663705958790408484393431649798702898011135072924280120511360664926448475261914290999867303294449235475130473790121843733176160742715812105295489422842136716904776906742692653894042380553816732140726878873216913",
          "-22513017573866921454521712034348961276266475483251342027071999358584684337883376404651855891862034729405050220374084790264600182737782755808048690347411142473551116070071695335539181626188963177962485523593598843705002126289313935414822569046988192496376568284816123276942540045921444265890445203419621041825825826104924726957098094959433602445540539367654235647221488727395339631473035397925571449929239659241298818178716512128118656925668587413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ],
        [
          "22513017573866921454521712034348961276266475483251342027071999358584684337883376404651855891862034729405050220374084790264600182737782755808048690347411142473551116070071695335539181626188963177962485523593598843705002126289313935414822569046988192496376568284816123276942540045921444265890445203419621041825825826104924726957098094959433602445540539367654235647221488727395339631473035397925571449929239659241298818178716512128118656925668587413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913",
          "22513017573866921454521712034348961276266475483251342027072994018504878710344101162892460796734662045092476451715689401494986827589462615452647724375292770614381576728049947011356969122020028299764774935364636523621781933675100249432435397238361943302469026153720628194906988744775135997992200495034248085028671882243675582352560730806920012988845343928560895284435051522085614056902400540424759393171106644681393559169914372883971403584052787413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177614601488756579951169762243772141057752630978637760542810671582350788284685251155303338623361967088053115920254908665688123015998035472095569431372807166189500341943624318583902286199278004663351709727411332372706429342649493834841919614109098170782050784538830716126811754101663705958790408484393431649798702898011135072924280120511360664926448475261914290999867303294449235475130473790121843733176160742715812105295489422842136716904776906742692653894042380553816732140726878873216913"
        ],
        [
          "0",
          "0"
        ],
        [
          "22513017573866921454521712034348961276266475483251342027071999358584684337883376404651855891862034729405050220374084790264600182737782755808048690347411142473551116070071695335539181626188963177962485523593598843705002126289313935414822569046988192496376568284816123276942540045921444265890445203419621041825825826104924726957098094959433602445540539367654235647221488727395339631473035397925571449929239659241298818178716512128118656925668587413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913",
          "22513017573866921454521712034348961276266475483251342027072994018504878710344101162892460796734662045092476451715689401494986827589462615452647724375292770614381576728049947011356969122020028299764774935364636523621781933675100249432435397238361943302469026153720628194906988744775135997992200495034248085028671882243675582352560730806920012988845343928560895284435051522085614056902400540424759393171106644681393559169914372883971403584052787413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177614601488756579951169762243772141057752630978637760542810671582350788284685251155303338623361967088053115920254908665688123015998035472095569431372807166189500341943624318583902286199278004663351709727411332372706429342649493834841919614109098170782050784538830716126811754101663705958790408484393431649798702898011135072924280120511360664926448475261914290999867303294449235475130473790121843733176160742715812105295489422842136716904776906742692653894042380553816732140726878873216913"
        ],
        [
          "-22513017573866921454521712034348961276266475483251342027072994018504878710344101162892460796734662045092476451715689401494986827589462615452647724375292770614381576728049947011356969122020028299764774935364636523621781933675100249432435397238361943302469026153720628194906988744775135997992200495034248085028671882243675582352560730806920012988845343928560895284435051522085614056902400540424759393171106644681393559169914372883971403584052787413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177614601488756579951169762243772141057752630978637760542810671582350788284685251155303338623361967088053115920254908665688123015998035472095569431372807166189500341943624318583902286199278004663351709727411332372706429342649493834841919614109098170782050784538830716126811754101663705958790408484393431649798702898011135072924280120511360664926448475261914290999867303294449235475130473790121843733176160742715812105295489422842136716904776906742692653894042380553816732140726878873216913",
          "-22513017573866921454521712034348961276266475483251342027071999358584684337883376404651855891862034729405050220374084790264600182737782755808048690347411142473551116070071695335539181626188963177962485523593598843705002126289313935414822569046988192496376568284816123276942540045921444265890445203419621041825825826104924726957098094959433602445540539367654235647221488727395339631473035397925571449929239659241298818178716512128118656925668587413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "-22513017573866921454521712034348961276266475483251342027072994018504878710344101162892460796734662045092476451715689401494986827589462615452647724375292770614381576728049947011356969122020028299764774935364636523621781933675100249432435397238361943302469026153720628194906988744775135997992200495034248085028671882243675582352560730806920012988845343928560895284435051522085614056902400540424759393171106644681393559169914372883971403584052787413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177614601488756579951169762243772141057752630978637760542810671582350788284685251155303338623361967088053115920254908665688123015998035472095569431372807166189500341943624318583902286199278004663351709727411332372706429342649493834841919614109098170782050784538830716126811754101663705958790408484393431649798702898011135072924280120511360664926448475261914290999867303294449235475130473790121843733176160742715812105295489422842136716904776906742692653894042380553816732140726878873216913",
          "-22513017573866921454521712034348961276266475483251342027071999358584684337883376404651855891862034729405050220374084790264600182737782755808048690347411142473551116070071695335539181626188963177962485523593598843705002126289313935414822569046988192496376568284816123276942540045921444265890445203419621041825825826104924726957098094959433602445540539367654235647221488727395339631473035397925571449929239659241298818178716512128118656925668587413974458846204031204000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ]
      ],
      [
        [
          "6763420259239584624081094315887531192667142021732306880959373470504548631516983222777123174361077298496846576190265845807278613611254509746721234893191295220422783669966237061909905810910088000025312515477054358545096759497928718635144728057076003016091082061357217469088782839434378205068115086395488659723443841523984199184960882724102882559303169318300000000000000000000000000000000000000000000000000000000000000000000000000000000000/6626323462349195050996701059974280906260629367519017339977110470122735059872033315557792064879652744005748419444019513271984319522136239684114332192907973937637652360246386189002905554493735015796277952864208518266067269436970914376041366659767482519431867877361927827323263663083176631093084514151072993391493856248671340257749496894955125678239741342536816580493139419226945025805265100555337567647174327377491878425365250884622414111",
          "6763420259239584624081094315887531192667142021732306880960801582274916663679347339200568741765408103356577635852663740604369948708801057406946527110416433951046632183045334482597829037845002945291546830820221792008503282097209200900360597025339665902879061209679469849810239441355818623548341846813723279468109994898188986194078644724102882559303169318300000000000000000000000000000000000000000000000000000000000000000000000000000000000/6626323462349195050996701059974280906260629367519017339976505936235058869545192581832322992030440596921535721997388507587649418206638839428787852140944274232759356867893287628109237065191151357005537282213947621124583530444792039125374187914431155816446307584688979073949890386249734822429387881275717245046665152586672204327810152871313247269953139571601953165826866149742209082965786735799903449719371558697456538425365250884622414111"
        ],
        [
          "518613752646679358504678077906444904089102062799591621909822528452942376927764622526583553199359383541497201476385738050539467511619367997168959254965021998150621854242922279542821324853612015959714594313247727759973267012477928859667737544950961300000000000000000000000000000000000000000000000000000000000000000000000000000000/192380973799742043835875734658310293654358150857787820428455880411642852257704408131155868993630899217070601995575617384871190903616299418732216200979673749637948900577498098331610223186405772785748135254554590045371113370667922521072792697016821486240594947390471027729999753144074149151851939680001449392464921856322938360997",
          "666789110545730603791728957308286305257416937885189228169791806493019452230043698318746061626222001487991988168770013869054350268830204479686402284612795493889507332749788246408810963965504087503544957344252480070928022136068765676715662557794093100000000000000000000000000000000000000000000000000000000000000000000000000000000/247346966313954056360411658846398948984174765388584340550862456887694563184714980990851771875812520527492513745697928518497377674332700716441242111464459082569545214894464523994557271538152097383193244367724934180507324439766524859408934474798331699729807240812427119635041420437741974695264387343783380690797756672415206464139"
        ],
        [
          "-1540034071660879638012481260661668568713309078634310045878859886125108139877937141547209205153938128116622055518490384869656625622893954903116544848998674250520883421840302424755052694359142257115258896488811735533723429153560046929336674617037484772738002367246207816229155329180547322264073368794531914610860761540454775248741382584571449313436325650737384205440378943054747717606307992922482659703502949803844322503362309532974710921279085454224385932791309055404926328399172547319956562171723829316083523203666614431311028847664434618627311870420870581679467890681911515804038744692424881568474733076131333410711412714697300000000000000000000000000000000000000000000000000000000000000000000000000000000/144076398665316112430649847385105576376238576942259059870097303685455544569294757575454703392441289885354619171266071428929403670217376493501807032711223290894673906351082178707196127461246158086149798170712792198981954544159568143810584773916923796594992145120854193888512962849961292572004879833155296169183880829028838093213066221143824895076632806853519154840178361338131320302694021883120197599141872164891105204184676375798602978820277534946310170041821972680560977793736724545608516479901879737979895873457458397129017634921442639789498496306845399924112748795397101558479228014031677287338558786190024434115667017521314388408666396926360654883039828543217977448663956027958692034937508355693373837",
          "-24444985264458406952579067629550294741481096486258889617126359359620867796069363690332349744076805530855909243515498853070389708336773329851925850710577771139262403870909493560711448639719949940210409052189519397873053475188846525673206888409057571171737250736794428900937084765343491845758528996296171539636925177352592646224785222653889648531254441702240559468687332675454933425854696546253806783396450348478894191310056958774418407505485311200383461984621498965915859667873333211553982070937094996026319474149172302723064214881706648977130169705328323445891729562138919339472348690037805912835647810039227514455736709757100000000000000000000000000000000000000000000000000000000000000000000000000000000/2286926962941525594137299164842945656765691697496175553493849786195491047039868700728538462154823028053890038519793558200540544330815902523477841162376339989294574823250642242001943414048808017112348219698118946389481141263753773877370721916817738578979466249278544357954431224317893021830713161563448348516962238538118118025809936745784276215100214940728089285744192307767893146497863508721720135174800438558486526496978094252337167575374418251127364088825020811429183258746617993508517998223527592270351820324426997380045786290496658169462191444868026702223396011075112722303211350649412991546326626717221808258028855404618831510549734114564875139758812753176382513931787151757232083094246164376085299"
        ],
        [
          "0",
          "0"
        ],
        [
          "-7819529989543005272078579112386708474069647308006757934308434735701227488211069526150787936018244509335009323202990964850072050653474602158432223481879259211097095719307476288711770782431323570847036781042399411810962354097964131275406586499306549138351285997276493964149811665352070177763024101393387028025087656294505802661490429312068356333573061229426417786543065658281126691966893032976968063610801879939337664627960059871761444231294575325890564623593241145129459391762810168605674872005004523226602592327884867411462091742941891820125106797092020064686878294856927031390376640416590666396546934600930225961471601498779008428581084917910883770654208552612944341002585369513856133671091405237555827249846802115972295968040873568096674061734240431955582953720941372696763808932831400854844030435922247885722524898249173280910768016272986310078175294657536423647812726339087291570218779879128393625883970707044997374435828608466275963628987202825400000000000000000000000000000000000000000000000000000000000000000000000000000000/584210821759110813564129820039428127666757626345860146490890714909886458588921034953488063649318247169107587163374718619550225914025496495302485048383772032339072874832937744150231767268042038935175124835636465895287509324816820220890793096427178297411894020661445535319058997282805261713732977723687180481861687165919897682058794141601634614369443318155743145139553091689796058231986073646936265541926344522648024767060916630647237200409868580806976551862970021292731767227482441405559490016372729178351341469001023352721937150145055410603234135411076708169624971489945909435452789281413135631771081560429623785066503521746973902052070563829685306734656680333247424547038355790711258025859581085350502292680330826645114807358809955425528091255691520075941977103821849895380130092621182217608019665327117293759238905758428337544858110829259860746114807815324765711752709072795884236172659858106183486811311283281470859292584058040469353125043490803083585489736338917818082051611999519269521840707273040078216276249248271020677563",
          "-5888781843976831130824608961180113789114178836893978197442730589258764541333207805231955942654065034629091874368477336665349111245122543403260802380470664782833179986700676856243450648913275508100635851692853117546975976374034328963855384737747622724480931683176522276602919825756746612241235825516967079230412706509659154783894266326896533684840088910240503495218308143721659095655518834958187446445170398126229959658268897847979406032422988668501046621771117334093001125281631059143601868237351981459899839748437533017023239076766006668757425671922462189955980794021393757434402616858409293527129965778721677222970327228893940551903246851432014610584790062646812353460224920359743743913511375953672203346043516718470717710996357636337320995670901585388364715400136614288899211141089482735678805908784552131372061420487598114430537833437007805153678281063828780865874673581121676811305877217838288731892555776645757687012781735789664614584792831757400000000000000000000000000000000000000000000000000000000000000000000000000000000/439961236139577279350764432375371799847805126013548999209252520889428855204418985969365643478143323150787432264555858792473812400140627860686222389173219387099730070784581644123700923697655425324470761920221961848229958347275276359721276337498529604128161812705899316161216352584623824552298835354155932412285424663810982749620745915878593769607118898503538344860807922886406069980584295127887265230608770408678904494231358250792387517688475419233214494984212358705392072014926433380718252015902879891948654015069776572842360088505596900575918408845708252309853083547130480652762686838306470603212082481456731934708525182429816147811496295992073062647264326434836209690851088824028149726957244999544619847464421769159024283993413540060408500861614868762242126483976691422160835649987476344087809627636712839174178227526521237560372525155442737967599115185111640895675728825075517520958425810553020225596418950040175970179180997403033227986633936318875179264335070838284166701942845558188656461908290042098835830261779562126683103"
        ],
        [
          "0",
          "0"
        ],
        [
          "-1540034071660879638012481260661668568713309078634310045878859886125108139877937141547209205153938128116622055518490384869656625622893954903116544848998674250520883421840302424755052694359142257115258896488811735533723429153560046929336674617037484772738002367246207816229155329180547322264073368794531914610860761540454775248741382584571449313436325650737384205440378943054747717606307992922482659703502949803844322503362309532974710921279085454224385932791309055404926328399172547319956562171723829316083523203666614431311028847664434618627311870420870581679467890681911515804038744692424881568474733076131333410711412714697300000000000000000000000000000000000000000000000000000000000000000000000000000000/144076398665316112430649847385105576376238576942259059870097303685455544569294757575454703392441289885354619171266071428929403670217376493501807032711223290894673906351082178707196127461246158086149798170712792198981954544159568143810584773916923796594992145120854193888512962849961292572004879833155296169183880829028838093213066221143824895076632806853519154840178361338131320302694021883120197599141872164891105204184676375798602978820277534946310170041821972680560977793736724545608516479901879737979895873457458397129017634921442639789498496306845399924112748795397101558479228014031677287338558786190024434115667017521314388408666396926360654883039828543217977448663956027958692034937508355693373837",
          "-24444985264458406952579067629550294741481096486258889617126359359620867796069363690332349744076805530855909243515498853070389708336773329851925850710577771139262403870909493560711448639719949940210409052189519397873053475188846525673206888409057571171737250736794428900937084765343491845758528996296171539636925177352592646224785222653889648531254441702240559468687332675454933425854696546253806783396450348478894191310056958774418407505485311200383461984621498965915859667873333211553982070937094996026319474149172302723064214881706648977130169705328323445891729562138919339472348690037805912835647810039227514455736709757100000000000000000000000000000000000000000000000000000000000000000000000000000000/2286926962941525594137299164842945656765691697496175553493849786195491047039868700728538462154823028053890038519793558200540544330815902523477841162376339989294574823250642242001943414048808017112348219698118946389481141263753773877370721916817738578979466249278544357954431224317893021830713161563448348516962238538118118025809936745784276215100214940728089285744192307767893146497863508721720135174800438558486526496978094252337167575374418251127364088825020811429183258746617993508517998223527592270351820324426997380045786290496658169462191444868026702223396011075112722303211350649412991546326626717221808258028855404618831510549734114564875139758812753176382513931787151757232083094246164376085299"
        ],
        [
          "5888781843976831130824608961180113789114178836893978197442730589258764541333207805231955942654065034629091874368477336665349111245122543403260802380470664782833179986700676856243450648913275508100635851692853117546975976374034328963855384737747622724480931683176522276602919825756746612241235825516967079230412706509659154783894266326896533684840088910240503495218308143721659095655518834958187446445170398126229959658268897847979406032422988668501046621771117334093001125281631059143601868237351981459899839748437533017023239076766006668757425671922462189955980794021393757434402616858409293527129965778721677222970327228893940551903246851432014610584790062646812353460224920359743743913511375953672203346043516718470717710996357636337320995670901585388364715400136614288899211141089482735678805908784552131372061420487598114430537833437007805153678281063828780865874673581121676811305877217838288731892555776645757687012781735789664614584792831757400000000000000000000000000000000000000000000000000000000000000000000000000000000/439961236139577279350764432375371799847805126013548999209252520889428855204418985969365643478143323150787432264555858792473812400140627860686222389173219387099730070784581644123700923697655425324470761920221961848229958347275276359721276337498529604128161812705899316161216352584623824552298835354155932412285424663810982749620745915878593769607118898503538344860807922886406069980584295127887265230608770408678904494231358250792387517688475419233214494984212358705392072014926433380718252015902879891948654015069776572842360088505596900575918408845708252309853083547130480652762686838306470603212082481456731934708525182429816147811496295992073062647264326434836209690851088824028149726957244999544619847464421769159024283993413540060408500861614868762242126483976691422160835649987476344087809627636712839174178227526521237560372525155442737967599115185111640895675728825075517520958425810553020225596418950040175970179180997403033227986633936318875179264335070838284166701942845558188656461908290042098835830261779562126683103",
          "7819529989543005272078579112386708474069647308006757934308434735701227488211069526150787936018244509335009323202990964850072050653474602158432223481879259211097095719307476288711770782431323570847036781042399411810962354097964131275406586499306549138351285997276493964149811665352070177763024101393387028025087656294505802661490429312068356333573061229426417786543065658281126691966893032976968063610801879939337664627960059871761444231294575325890564623593241145129459391762810168605674872005004523226602592327884867411462091742941891820125106797092020064686878294856927031390376640416590666396546934600930225961471601498779008428581084917910883770654208552612944341002585369513856133671091405237555827249846802115972295968040873568096674061734240431955582953720941372696763808932831400854844030435922247885722524898249173280910768016272986310078175294657536423647812726339087291570218779879128393625883970707044997374435828608466275963628987202825400000000000000000000000000000000000000000000000000000000000000000000000000000000/584210821759110813564129820039428127666757626345860146490890714909886458588921034953488063649318247169107587163374718619550225914025496495302485048383772032339072874832937744150231767268042038935175124835636465895287509324816820220890793096427178297411894020661445535319058997282805261713732977723687180481861687165919897682058794141601634614369443318155743145139553091689796058231986073646936265541926344522648024767060916630647237200409868580806976551862970021292731767227482441405559490016372729178351341469001023352721937150145055410603234135411076708169624971489945909435452789281413135631771081560429623785066503521746973902052070563829685306734656680333247424547038355790711258025859581085350502292680330826645114807358809955425528091255691520075941977103821849895380130092621182217608019665327117293759238905758428337544858110829259860746114807815324765711752709072795884236172659858106183486811311283281470859292584058040469353125043490803083585489736338917818082051611999519269521840707273040078216276249248271020677563"
        ],
        [
          "-58035915959290364530576053279477514514850326722954446374895523415472828412908851434054649223493839742146027655015793429042682878776252136109478293309842553778949298261012537901214487000335492120195278120636544476394547879731840260456734258714808321547010716176876095087653455018128817924443278253770263434802654732237066419814159777066197278986229776336900000000000000000000000000000000000000000000000000000000000000000000000000000000/5835328797121228034770635387474954233506996083805268904590569036947447685537851912771883601103926061113971924238910265587942807472330094668050524014229044622483617461284400886584633802029904328756353370358193663607806482019469762754356770097287933572743071709660657159756560001739998353309877588019116863627021361005813842907785580524967411170751351199836335002627579817734762157914957695448549399194196002257709443238543316278625561",
          "-19345305319763454843525351093159171504950108907651482124965382472764445759893044316471338338526789134424808834781398897935960789078347605244847096897356058521281423547464532692743360183380610663255312454105248531903225736646656099137812345608338838852073023178930132401233617752051738541403743368223429966585483307092674324054859136362065759662076592112300000000000000000000000000000000000000000000000000000000000000000000000000000000/1945109599040409344923545129158318077835665361268422968196934893168006588364341066863695046937242656165704052538981655889824895372472418559806353271930239485876643847891485901753304312826506120993858811214073172336523692276703722329909785108541027467942292001578652359353278950634627731273084918901396685523326394255375072966467031521367306583003901007407979842588676380125315721070176639958303687440124582008819014412847772092875187"
        ],
        [
          "62111482965123173786110009328705826214834767727511103140822533010372243945645379599429166173459220850601906767904386000989002804778597878315724876526585300988500519011701640981646052714549455363088206868943923555539400256427570569467653798113976190430082871214504148575553329378597847773785100483472127939572180955174959049184681708601260701481218371550000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/83550773073327437640472604124762294722593385994038450373698387005087146327101220673610151614050221559395974010255258448205424093731257903991096561444504088180277877824400881615819634780895678474084247561915100930393689541039260345697063591242974028286961506915618844462686740205645553673017647076890592457641053567582566411761748807463174780360381974204082555996738482518182479119799623593742598405587989915284240508203544424527452787022975088879303656242586069",
          "1304341142267586649508310195902822350511530122277733165957399830518064188377546784079638275611000787790179086550610634272130619828101724643219196266075358349231217209557021377606652422907437591179626654458903028018101536692083424241192157886279850861833355429796734423281936357873933326173180897914940510021240153842076731181332529880626474731105585802550000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1754566234539876190449924686620008189174461105874807457847515188153380334443540679129834877777144972020368165284049897705189517364688940530451627324519503179077805673308626604322595525961234909701068848031204543423753316337798546933612064302482924193720464998866495642048014982939897148305664348334474154886542032426619575781090597717818851149205911829139548923216469017913524508601007367104913908598099107180056775730575693808440937178786296866465376781094307449"
        ],
        [
          "24444985264458406952579067629550294741481096486258889617126359359620867796069363690332349744076805530855909243515498853070389708336773329851925850710577771139262403870909493560711448639719949940210409052189519397873053475188846525673206888409057571171737250736794428900937084765343491845758528996296171539636925177352592646224785222653889648531254441702240559468687332675454933425854696546253806783396450348478894191310056958774418407505485311200383461984621498965915859667873333211553982070937094996026319474149172302723064214881706648977130169705328323445891729562138919339472348690037805912835647810039227514455736709757100000000000000000000000000000000000000000000000000000000000000000000000000000000/2286926962941525594137299164842945656765691697496175553493849786195491047039868700728538462154823028053890038519793558200540544330815902523477841162376339989294574823250642242001943414048808017112348219698118946389481141263753773877370721916817738578979466249278544357954431224317893021830713161563448348516962238538118118025809936745784276215100214940728089285744192307767893146497863508721720135174800438558486526496978094252337167575374418251127364088825020811429183258746617993508517998223527592270351820324426997380045786290496658169462191444868026702223396011075112722303211350649412991546326626717221808258028855404618831510549734114564875139758812753176382513931787151757232083094246164376085299",
          "1540034071660879638012481260661668568713309078634310045878859886125108139877937141547209205153938128116622055518490384869656625622893954903116544848998674250520883421840302424755052694359142257115258896488811735533723429153560046929336674617037484772738002367246207816229155329180547322264073368794531914610860761540454775248741382584571449313436325650737384205440378943054747717606307992922482659703502949803844322503362309532974710921279085454224385932791309055404926328399172547319956562171723829316083523203666614431311028847664434618627311870420870581679467890681911515804038744692424881568474733076131333410711412714697300000000000000000000000000000000000000000000000000000000000000000000000000000000/144076398665316112430649847385105576376238576942259059870097303685455544569294757575454703392441289885354619171266071428929403670217376493501807032711223290894673906351082178707196127461246158086149798170712792198981954544159568143810584773916923796594992145120854193888512962849961292572004879833155296169183880829028838093213066221143824895076632806853519154840178361338131320302694021883120197599141872164891105204184676375798602978820277534946310170041821972680560977793736724545608516479901879737979895873457458397129017634921442639789498496306845399924112748795397101558479228014031677287338558786190024434115667017521314388408666396926360654883039828543217977448663956027958692034937508355693373837"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "-806637924928953963300408943789508973975388012154280759167608255116097083620158902249155870076669817502043656612987916510836507492811694451000458683466912427697546950339165120413329694392470572971515878105315804609817781119431698432242542959083109173345156747314407991579351123693449471461129481766937415292416399258939683192919243439431655761160290312600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/94492821639578027518492942471203414623742543395743584661297130053287445562847159858099466971707574778215243102535934899161790468043790046722548473499578630065667770681440474165013652740451272499762666141218916889749302817532033043643599366115587327857998212345128199464383965958550549515987878732236245304317559845695489331649200385431378511268494793394353365755180307427530068644106306923640233575362172125674727965423923663569386923007254980323055792128736642464650499635789457992883963328553927824542008910582520807207473522094030305972997",
          "-23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114378017845999192530671473780615579289391320516092918148465460298198569171669047558172742162356004520117567558874498168671339599173389309477344015785891611153758276693000964909679930362400362190155500584790601818613021503483396943518017073648419065400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177880974485622861580930201877674628674641330970070864776083451346025250940009078550382032961778089773532771504513904436923267823264724933901580545202813619335815498773708743129020738916604898810793335249609244292623129289160311918130807231968302638732049554337863190823994587770013304816596718112199714255235800022611819034653110371336826436829685771133391469055210853799790390361049539514241808357955785772327208523554454494668617955809903519099878970102538562279332732140726878873216913"
        ],
        [
          "19884593671771159404284971452462698268363347279568100871992574676787456341018365358271193068027643901966927686808801839622400136430219418726369938611416118392511174941337400119808807107424045127243432842360379633705004701492022781370899424847249878477058463577617626248089757704741011698874800027771928070232800704587299487359137811982594957569769383469969666246536974581671354807506697371463264128098057685228442566783049709012623443172380308118208661911774608215046589496695504269941612497114813077306449081177392564085124651693186288846910445257214731488189791038168127337860921946549732874023364882678750314138481617824802494409901382384638306915089218036419406993403025505822914465574783313635914827681808314531064304706145706357589841305164590777749358609200994772427024170024906264761413178832056830830115134312633173308735056723284203352385303295845194413022659584503205791716553299178970000000000000000000000000000000000000000000000000000000000000000000000000000000000/9617243536087895432407701452067841449818168231168290313019471435257454149622489589436792213451538995521903713733113505598024479541945154125840537425230192633573092585856462465946502052301282191989367035399669107422252466147243212503772523315336410476672149761461876395322107052297534033415681740231595262259531845182444983795346210441611119085523119668280492461448089767833530489274851286881888531978312299505495078025751855879849591909901034378622007745108632656010241256411666280441284826035290190918116144441512040605590913330588063557838896742673101966949489952934114931716404485074795159863654981887390640730694655835961065578316819674083994106486676381894587297723716451884639515473874560589601698046263733546736359648696603064888839458615800403564201933692344698788204073964938803180184387345026004779466452038967469802654416958303161272073575214292655651059647455925264912859152234742963049444633456862965048987983358840183311539213122347402333256588128984235687930713",
          "6628197890590386468094990484154232756121115759856033624001311974513521132947097492599991225690226102687699153522111343768960905505784772348454540500302074560941788126427548001318151689637784452046274500444790894132974331343903122563530102977809684000654614961670622287093670981243025069578253765839173867090402692615699625665605314887744894643698889761435899850499455134492871492517427400398708279553885242239786236272304739880422900978019354426579886949201667676601273086222789640256377311328154610040018267578254694871618560484348541652960483951965804470278576898404026472986565437123160842489831030792102121228947480120991033247868648442525532540160249208431287626447673899371043081296476030506253214464902563618836169964508376980936076161664805963850105381475391541018085522900936664998207447950734313646402330405560996548463882675410499212706852958710289269140110420627735263905517766392990000000000000000000000000000000000000000000000000000000000000000000000000000000000/3205747845362631810802567150689280483272722743722763437673122032526191262998496834094782643604236600516853406762586040811422266720627525668110236335514530485699098534371024654188640297069062583479511727491446299899298753666035051287015419713655513630546746259498806430204235053326512178317027042734202717160912446004200051517546309364204391627505488754936936958402772041459846367011172774634159279332832503234394271044471478789053602777737359804272515457102841304759672838511385588135629280461439134811416781652560277467387430004430918729432073255224888443765018348893313867101405571330226281462746939553038804890769633632667851453499750056576510135266725793258893935247955835501457224933728378011632004025330690854181958117304706781792984225153124466975462946106815735247625597506642801079647996209521065721094054254615871649675531979048226100767612492570937646943780915622385031575332623540433317220382958572152783223884915081260437555368625165018751119529376328078562643571"
        ],
        [
          "-249776722317563088685830147096083385662025965791947058368846516721137976186026085831694212882725048243899858528967437204323100722698932775673925666173924474753712431138463711893501161419445929333908784077380813242014702011015243022449788124778404771237467973047644242029689836453002876125076722035152044183005496421845773842617578808416063410177356001529060398245199131293869940866139166083658332713697601540662020211605349604949577632372230329098568082707778877566798349127670806679722428570053448104196421168005478480605141978702556069338264775676257134211043387710818300067698895514158020697483687043886722370371866008971408722464460159688389389926345611964187924383349011104781332130427531127872266719136020240249596986144110715491409536248004163866515982878517162782374932318711840579191240281850248216362129099666297638066495894142290494894669844695131020134599326433284998708408119942983487017953254989269571824571760819294788124776702122695714428191159692794589250794873062597516171615151980213181903742822330979878437030371412330516576595141972551121450802840361465827872042127750772215451379480452382150856094864509943744389939602673101096879742977883214039557222696319453556304697847105008183091943743214879892371228051386786769598772641248403091476635628036308878618024703513624908521705724284846024941750162204968293460241198834143499247531167441372182551193821294543794504585684867260783895960375721024880843267758412541116525156335146146258154249035436982678419624867309481497328875494107863334262596723331940292161855351244450534866618017549748859393704113323471872178914737572359398188506223532241118316893430552207570816501162936338348753151423545830217019026569657938288333943670868119120548493870872277403898227290773756477515227646056219447235855909355282889696935033199261454230099522145045126038257696958890750314413180743638851349061895271513660000000000000000000000000000000000000000000000000000000000000000000000000000000000/146476924458418533718981918377008931146872255779943244652234447774506887722005259873454442261875015258418242926042799425968455441922629939486960353005451494942342035206079763012168291061261222068965594321320068555945873397944701298566253153753945707365461450820733077781327845280938518130056386911210602437849607055896043917697625411685752050559045111362179484999606320700293439911410844664725643374015792805462004959982651578766404509279876613512515850990485630306455045400004142247999583369777356687454394818230507731416207189163087471792033493179270827647452784155379199003458110087122429729689727936340871029235479794221360503735811543737185528654686129759746882252545114860860894449948283231487417885997748371625109564596913815903085026511999447053782835996126234182638370934548747852279653822745269400590429241777025206032174505148646247468537692274541615029304068541136659197574449037189510885981051708918784222585796446451774596984975115161915605792512482285826770900544625133158200636905924867036342501180590146736180864700162825776100744201123675114910862862292041110208276724152321555134281069691405858074480528661760131691331547291581369850735593310978027959213406204715949888677757412054912372839544305683557787028045959184490514092458295659702848266538580803580489631966124311896298501635240153286800514182404266773965406228569539152914226283656374449855217148899070595062629893485604036327072833761892872962504252131729092843008654160732840838761697388273470907895779756680892486842169797709922522720431111701336512400764413434144681233206957594412753849608911523033962752710639558073329455290901307759456688597665200183628603296478447644170732050809888786851923392390506358224282735426585964989246483756298262949158186718411303902137493185485077623164895985321512985722417758747197988417944035508724574633615188457301115306256685234065615799508258993754753745140087006318111049433765116877677592459725225377216440246967116113146178893",
          "-18717118726639094501005359859913225282167320434021872590911251954339392228309868223312505959076310636625218827412007649188780159713200940083735019538041899572318032362976951691837176952830072852776999876788114879875604135287975749134525255454231338757302754794605871081512474628551515158778199355711570235091217701106345667382976908802468839139055968764862782877591403020397617564500994650594126140198575849964432606107990208884364999176049187162561560408278139708234927094378416459643618514030087294135031787062040202876283209391945350542033175649229311818109931966034085516020025594554912442195034485077402260120478327069274115966961025548931994817370695486843123373638481674567444512183313951742264281080899161566088507279638676368593794924437375067043868173352228997862195517383227476188141200385549306390241800856395374363472143470211631607410728369245245511067564763939042142722578766592830396631262845668128952508051639251608712998899580705021437882646522651015054460226164403636013805529668902731715799039059443474299364299944006600549134630213307513040544034142267702953661030608482108805980179392614129361647082681640339490546561202623281326008219357942228517427800343917110225791990917460717296433113001598965354839201590518395286953786735324943288963661419989883625997493552580732808294797543060593714569573798280730027816192975658346505167303731883124119668948522180225793407196129835326758018745873078874935241903157059429300945484942057730023786852395798906056078670765518352455016371746593734754695114625184206841740594468980096117600779815250567244242187337118096647278064937015328218614268449128682875155657738481698652550891870832557656762845109888465052578142846142529972446688508712432163730822302484166071821907139236240016568781905451366458879033072636096215220480967092157613632189845630487097265184806175246856405595652703273098508514115953220000000000000000000000000000000000000000000000000000000000000000000000000000000000/10976307000760045162404329800861134375347016582993163035955230505793170624164853017141458375747822382018627365572665149359460038492303335505156392603239518481558678766187261522664143918173448646881295108637309268125827146479100736481743776127183631494221383606196757403588783195482185234796258784635627749100562809691167866401660655740008839985780909448070674087987769506997582626043798100565144268875734787787011904627848982040919530271002514890225590642287988892874735057256317595031411950063980302881397638210436009329098735943792238157220233165804430785184166695319609227034617248654579066406489732776333407877479659341320672674632100654568234623423938744693382448500332193925081901583771113097894150686053363372787336581708449213393176294752404138806826565975627918978253872777354021151183183362634498612271077902356171099052142070318473866570029513967693710497582953636137635265893274375237944508440352267584937570671016210332551065426717995451078050892395831624791639371717798894816815098790032040996239484840026167888931466669523622386693190002056779597377261370423661212130926887971210146903769993753348871993384557084651670453229660776437746165196820605422758003097303943245091396022918596330897398378550467454165703634679959234265764753526168588468926294198843215116335875017561026299371228324146001181751108543075138220774562720778135932305780420998765528879519336703960456878738280217527769407120314968441627620056543473307695500420592432011157503979871914019065184142293756396285469734061701062714170375781723709849482035168019027471260590585830548898802404725421810589400788998961672501950621724072038223481091963504816462906708969473741595242253778472159276630352931747680669890493158890467447751539154326130224420338154900796449651422526341573231026951800362070458357735011530385879138050247864533224610011766554835511357250719296031968007846002328624226662624528027558406683188192486726092120815649034566785594602485907925791315731"
        ],
        [
          "-17417613483546835109537606934213353497259738459083698153970993586343509660753337230810413400828329899019048453144558400722084776289860543245877362637236293566635430263841036234050399337538409425166607163387991796616707656670948541493238636494866242975337323865199366343838756765124163318748713154961038423374984281915003290119323791854777285573504120661776000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101268466685194285500510782013568994586626002986842187116127318066591891258749101287294861070166457554379113620689609773858747375546401748455344899862912443684622535101110739116300816605029724590410770450963416393522073319563519516756746307223606302089324470310635775809478853329944697657601333367175086055148906432685099415897075789926654246598830930699477207706261652969283905297716774213010048707354032852614646733244359050911307724785961857103075122521223940764869937549285621991349698397022586539131414684897459332418024749551132002012483",
          "-5805871161182278369845868978071117832419912819694566051323516381527887212689761890823453081699338274050614796594987003710012971531026099942543817000695273923304988596865381399097049353873279773136848628895905860385798308925581220576149629696678777022376167338311255037256927351164234954862323966164010286461930010854073542320835760618259095191168040220592000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1033756155561731428500170260671189664862208667662280729038772075106125603515531828911388379743159157650773046885641099014182361157431370780135123579340164885158528963260943020837922555635989192451926610666204161075393766828513177752295387404609520349339813780569584935451735458590223205692022836205817866339156616453173208049698927889410077064247186733437607894741898295184245672661254028007814515318282608052844128611822142413686896087054393654235604965805289483732023032982888754862219273336541933294697192424752278315850008249850377334004161"
        ],
        [
          "5805871161182278369845868978071117832419912819694566051323516381527887212689761890823453081699338274050614796594987003710012971531026099942543817000695273923304988596865381399097049353873279773136848628895905860385798308925581220576149629696678777022376167338311255037256927351164234954862323966164010286461930010854073542320835760618259095191168040220592000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1033756155561731428500170260671189664862208667662280729038772075106125603515531828911388379743159157650773046885641099014182361157431370780135123579340164885158528963260943020837922555635989192451926610666204161075393766828513177752295387404609520349339813780569584935451735458590223205692022836205817866339156616453173208049698927889410077064247186733437607894741898295184245672661254028007814515318282608052844128611822142413686896087054393654235604965805289483732023032982888754862219273336541933294697192424752278315850008249850377334004161",
          "17417613483546835109537606934213353497259738459083698153970993586343509660753337230810413400828329899019048453144558400722084776289860543245877362637236293566635430263841036234050399337538409425166607163387991796616707656670948541493238636494866242975337323865199366343838756765124163318748713154961038423374984281915003290119323791854777285573504120661776000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101268466685194285500510782013568994586626002986842187116127318066591891258749101287294861070166457554379113620689609773858747375546401748455344899862912443684622535101110739116300816605029724590410770450963416393522073319563519516756746307223606302089324470310635775809478853329944697657601333367175086055148906432685099415897075789926654246598830930699477207706261652969283905297716774213010048707354032852614646733244359050911307724785961857103075122521223940764869937549285621991349698397022586539131414684897459332418024749551132002012483"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "5805871161182278369845868978071117832419912819694566051323516381527887212689761890823453081699338274050614796594987003710012971531026099942543817000695273923304988596865381399097049353873279773136848628895905860385798308925581220576149629696678777022376167338311255037256927351164234954862323966164010286461930010854073542320835760618259095191168040220592000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1033756155561731428500170260671189664862208667662280729038772075106125603515531828911388379743159157650773046885641099014182361157431370780135123579340164885158528963260943020837922555635989192451926610666204161075393766828513177752295387404609520349339813780569584935451735458590223205692022836205817866339156616453173208049698927889410077064247186733437607894741898295184245672661254028007814515318282608052844128611822142413686896087054393654235604965805289483732023032982888754862219273336541933294697192424752278315850008249850377334004161",
          "17417613483546835109537606934213353497259738459083698153970993586343509660753337230810413400828329899019048453144558400722084776289860543245877362637236293566635430263841036234050399337538409425166607163387991796616707656670948541493238636494866242975337323865199366343838756765124163318748713154961038423374984281915003290119323791854777285573504120661776000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101268466685194285500510782013568994586626002986842187116127318066591891258749101287294861070166457554379113620689609773858747375546401748455344899862912443684622535101110739116300816605029724590410770450963416393522073319563519516756746307223606302089324470310635775809478853329944697657601333367175086055148906432685099415897075789926654246598830930699477207706261652969283905297716774213010048707354032852614646733244359050911307724785961857103075122521223940764869937549285621991349698397022586539131414684897459332418024749551132002012483"
        ]
      ],
      [
        [
          "0",
          "0"
        ],
        [
          "441263842794088028598377692912220807395306015174433063460901296211801677730154354485724524675674832860446242286172657735912334588188669912529194790111219525650230369747282717802632009580920674115524270618254093931283489967418038887068570470035060826714440477439537461491206115534824787341184877281041967524641652727049428090299584104200713694648834712589000000000000000000000000000000000000000000000000000000000000000000000000000000000/57427180017893180399875836761495726268287148274518675842034640641271683619485951757873182014164907684076877057615845186000610194538545036181708109917512126693713244230890769610755582438243758931082759068754223749826542393215973719337429215752442407867039578211411342174475058193988664760677868296048174627558821618631975604621205569564852528432857898669354724686723444747778795855152696708617943909559033293861483516544601123377516743",
          "3971374585146792257385399236209987266557754136569897571148263533245509126463528532233210761225211118758050250131884385793715562364324414577317453673162201299417667884464735828278635583177029180292443186283233348322836795120956521944218603583985768321438297768858338353040498133312663654473646612740834784276580445708696869738205679337806423251839512413301000000000000000000000000000000000000000000000000000000000000000000000000000000000/516844620161038623598882530853461536414584334470668082578266105600689650649819426248221887910089442928132824958879843930997093853480158366323259985700228972301229809730085332962676524892881793806972954736320208466577383894185942759099849191918552758546398472446290552218346574854051848504299407774456273995188593438946358116498702417746120152332465025893750860351689396478471147992777700803484703886131881919168607648901410110397650687"
        ],
        [
          "67775461423500785162734132454299599008166160641198259960750802705251123802320597892616155290806528193826368747711336139641694222081413581105613450160506564204365825678174899831633722286763487872585802773639536506192762543796247238981250837690433696120600895574949378641023714775100161836974845536920287355799571812379645843193732768892113017611087700253668521456024177054521586430829426108528910699389162347549790616730727756337425843269081838729765166637608938658877604494794014204993106021357409589960041980444981116039200600923394417942578076129509141932023298179819234914184018907444692712888763436232510381331302246045221237517307096469362012876770227521826265075271714030911832251880409169621988483381543453238024077539954575046115207045506530482150864828828497744068998260326878000000000000000000000000000000000000000000000000000000000000000000000000000000000/5444880473017457392520826755507441196947763282006005342273210627164660820223148827549718135589238359715981477249344524025880135734655545861723137083961605730828276715587455573947707057897933734734562238879892632037844919108540982700860249592892917161083201786361152226121032086906382886093250143526935185805112192203799256901063845343579556928975018154753801193811672904712280697003119301549588600209188213558578936396315196194567105422141470745480690733876885121681017182862924704444594042531779954064837252265189225522209205358211980664282133910153557879958702880887641821143716740621588943061463783933988777947499888535541029545516144061786506553050000590195625173445957053932664387068080895269853640209408860976818147136360044091692620260773548550782033201326933580821436999240038703004492505429832306644724026968512310777671095977864170612732786479083928715693",
          "176283975162525542208271478513633257020240183827756674157903802725774126444723255748822716035809737056046448583503651124203043102709774657769685123940802902865088497087056525028275271904091791473503117824043191953135882450220017528888993601144468297265998926261933583366065902330165225243396319532378866192641705138876917283042663382253085651999450619428990537592724313723333091500326071603449671011170125356240917798146239303024757640242891882348457088254255399801204818822567592294205351845628639322075934396888903650630413856784581439749236098379438184821019961423476301515668472581761295090773657593483694897228002066891919016913552012805586055865271698118279032410342192630171570373463785453047069568529051337954169893940228982592045091851686551549576018250035986632323464475110209678000000000000000000000000000000000000000000000000000000000000000000000000000000000/14162134110318406677946670391074854553261132296497619895249689010785239918082019752604616677435123848885158797038113658162553927643019363890143761166503522675914364120468124289111395200042212109777325483979526265633673330429892176362755057617714812503181780735112948121031817364689622730950080597094313150719030754200054147017315406100421103613145089177549892736159710474218249655593060214561458849685812486811195038683082656898859417304478987116034510737101755115861324070708570844136612321748600105809590405145712848930953860775815035825631345050835858902132045561199653406454407739107815135209687156322878613458768890996623295018858582816830470350523452773332860636091881495678632940986115373157540877993764603234229141195979247038039912192999533217062639234706541451541026012558611137407997858576223559212887426465480843028153762530988369173509977632097298589517493"
        ],
        [
          "-2599166646993296103967984374432862249476250261386015779540071044262979491664956462802835581358158300839918448091466659102377853010071597592052940446212482474895622875679206808847392853506362068169561301779142341564076335585120219213439011358801537108110050480875796471577646379209996147514138336528757217391102713498972131933926882250720220325150175659400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/304476869727529199781810592407211002676503750941840439464179400165417397772352195804863571228639181219848640060312296842483420920520583461700370958151329676450346213361656518409791446222003941343952159041423018465500037993736035398211365133253111629261301080823481374745158815849943759426879957123233130086894531615425635125201306011295967328754489831599270183310966988667903896991586680056817851658494275029101587888874144810494359497236719310013538192575128971412868011699498824760237412989419656304743628210449153394868525793414097652579657",
          "-23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114369064396352299672631272885854828752553515887974788980209781707074458816171739016030145751631408127503857993324440272929887856811458733146655984214108388846241723306999035090320069637599637809844499415209398181386978496516603056481982926351580934600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ],
        [
          "23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114369064396352299672631272885854828752553515887974788980209781707074458816171739016030145751631408127503857993324440272929887856811458733146655984214108388846241723306999035090320069637599637809844499415209398181386978496516603056481982926351580934600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913",
          "2599166646993296103967984374432862249476250261386015779540071044262979491664956462802835581358158300839918448091466659102377853010071597592052940446212482474895622875679206808847392853506362068169561301779142341564076335585120219213439011358801537108110050480875796471577646379209996147514138336528757217391102713498972131933926882250720220325150175659400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/304476869727529199781810592407211002676503750941840439464179400165417397772352195804863571228639181219848640060312296842483420920520583461700370958151329676450346213361656518409791446222003941343952159041423018465500037993736035398211365133253111629261301080823481374745158815849943759426879957123233130086894531615425635125201306011295967328754489831599270183310966988667903896991586680056817851658494275029101587888874144810494359497236719310013538192575128971412868011699498824760237412989419656304743628210449153394868525793414097652579657"
        ],
        [
          "0",
          "0"
        ],
        [
          "23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114369064396352299672631272885854828752553515887974788980209781707074458816171739016030145751631408127503857993324440272929887856811458733146655984214108388846241723306999035090320069637599637809844499415209398181386978496516603056481982926351580934600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913",
          "2599166646993296103967984374432862249476250261386015779540071044262979491664956462802835581358158300839918448091466659102377853010071597592052940446212482474895622875679206808847392853506362068169561301779142341564076335585120219213439011358801537108110050480875796471577646379209996147514138336528757217391102713498972131933926882250720220325150175659400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/304476869727529199781810592407211002676503750941840439464179400165417397772352195804863571228639181219848640060312296842483420920520583461700370958151329676450346213361656518409791446222003941343952159041423018465500037993736035398211365133253111629261301080823481374745158815849943759426879957123233130086894531615425635125201306011295967328754489831599270183310966988667903896991586680056817851658494275029101587888874144810494359497236719310013538192575128971412868011699498824760237412989419656304743628210449153394868525793414097652579657"
        ],
        [
          "-2599166646993296103967984374432862249476250261386015779540071044262979491664956462802835581358158300839918448091466659102377853010071597592052940446212482474895622875679206808847392853506362068169561301779142341564076335585120219213439011358801537108110050480875796471577646379209996147514138336528757217391102713498972131933926882250720220325150175659400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/304476869727529199781810592407211002676503750941840439464179400165417397772352195804863571228639181219848640060312296842483420920520583461700370958151329676450346213361656518409791446222003941343952159041423018465500037993736035398211365133253111629261301080823481374745158815849943759426879957123233130086894531615425635125201306011295967328754489831599270183310966988667903896991586680056817851658494275029101587888874144810494359497236719310013538192575128971412868011699498824760237412989419656304743628210449153394868525793414097652579657",
          "-23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114369064396352299672631272885854828752553515887974788980209781707074458816171739016030145751631408127503857993324440272929887856811458733146655984214108388846241723306999035090320069637599637809844499415209398181386978496516603056481982926351580934600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ],
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ],
        [
          "-2599166646993296103967984374432862249476250261386015779540071044262979491664956462802835581358158300839918448091466659102377853010071597592052940446212482474895622875679206808847392853506362068169561301779142341564076335585120219213439011358801537108110050480875796471577646379209996147514138336528757217391102713498972131933926882250720220325150175659400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/304476869727529199781810592407211002676503750941840439464179400165417397772352195804863571228639181219848640060312296842483420920520583461700370958151329676450346213361656518409791446222003941343952159041423018465500037993736035398211365133253111629261301080823481374745158815849943759426879957123233130086894531615425635125201306011295967328754489831599270183310966988667903896991586680056817851658494275029101587888874144810494359497236719310013538192575128971412868011699498824760237412989419656304743628210449153394868525793414097652579657",
          "-23392499822939664935711859369895760245286252352474142015859869443676955444488839272934009325753252069646114369064396352299672631272885854828752553515887974788980209781707074458816171739016030145751631408127503857993324440272929887856811458733146655984214108388846241723306999035090320069637599637809844499415209398181386978496516603056481982926351580934600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/2740291827547762798036295331664899024088533758476563955177883144542202202952328075518787029796408368559675149517156320401421790414744936828080024814362453831776826587739000704650067979187921779031362777992945016447130067699943431950902949841082579474915320880630086630986359512015121405794856222191484430386176835306929206064975555170527997171458021858021381149784332716699637555177530100646635606133216981394432390339149042253646994286324686751175303953770735806473095983193076676864974765897797164799425365267979365244232732140726878873216913"
        ]
      ],
      [
        [
          "6741585846597782617587503075244418137690002161911051213274696165421724661289452673475013242500880708833003624948925892300654761261636278041485532715481826355899947954585700019629769059783186288262962555754437903232383667961106061280492040726398720647766180531476808082656763006568274101265569417954321920426606813457834845486217331878476182728734703518768884219891902930486487998884961661027554586078586025870833351429185329925454679875020975823294505844324278850000000000000000000000000000000000000000000000000000000000000000000000000000000000/12796327348401021833888292327248388076228929260048048043258103775786607578775929955750364162423172900021405860070422845185519949804965514469978784130169620005701788111939732417059639407978099411407884845595921592925484231514885689422367848547845228584735842734796634164876540720376229816502311095513695105927517382592617242497278155273497159114794931785269480434113868632480128444209748712370309551105315653192605089756437154456517117698417493468073932013622599064232058997127773637917459642358581880383808689919380967437493639183493669839734279",
          "6741585846597782617587503075244418137690002161911051213276374220059717685499095739337277571089369267402207501542565071801169852708390761175295109992853208104925595819522425058192598911632848477348087698422818237334352126867727985605404179921545365996735882004451561650294953685127214219432751559120700241070244831090023982233577826968831078344431202262271682839064970210439685767024975827370714775608707168827858746236661475435484104207840975823294505844324278850000000000000000000000000000000000000000000000000000000000000000000000000000000000/12796327348401021833888292327248388076228929260048048043256747860050051538063583001993878802840059479906503117463778660352552790040680850512594605854773035173315056025050400918711875622356968776268146231725472311231344620424834236375827122045095806210598152429475847777301551304321214087383975960484457169799863631310579912205949275967660992202497958308189695985017046883947949341155906665112587652886589191198341926117564340034985208367321437102898711330172856449602736312487952058161317189849232991686156071293105676009693639183493669839734279"
        ],
        [
          "-83045050114644437959542456873366930287294382456266176031152357947967725653734538847534082640583178804174568319827887618569551652140093028886925483910430686710229266440263290901756482455247635803330712241172474220898982489116148378980084825089882862846326468341650011482607165956338068848651720327767746885916478183828756923889679371480590937699391196089987500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/13680957969168012673629231463845179897448486543870112213283567935180357331954746577000104498047510021055089158645504029717427869884079477709665148874078192802559298218613636618497646317789090344165110815966842123744637644906400685766116091663096348938730825991098010156938150896582301449431225064386762981090270613593216944017140907283467249872111991890516385200470822237845557079599211263805744693897199060626182349962955364536588860976384472346532846911927352379299060781996988929150687593620674392965504659714141565296998409358115593199245131",
          "-9227227790516048662171384097040770031921598050696241781238880915083329480668102969151239809252938873252166099034288561506284364894594208721136689448071007688705312668906869924576853053307817828753441871223993851240605097711418910371288343394620945559278585686645751221314381873544419328074792737663810358969717060375520016244189654053398993077710132898887500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1520106441018668074847692384871686655272054060430012468142723912480316682029934413281014515351746505903701489240087554380131620923605770606484307078670737527031136045345690709326926441986533979281231521480067024936230352273679191960204777794043534077612236821776130817848305885261986624405641640246708138522085618545030753887780018088871792787585448215049686670041785364364427027530973940885213627031349383809989893701179189731694579860738821076886274221279433973557189039475114324342355570024860179969180418225108557920244267706457288133249459"
        ],
        [
          "-12691241742243958819258281549876774229581870967246382752251698391444974598430046667602819397929295437217934809162871341690956223730252997603049143314809132370272084037750749881388697515491927280777423052374835967195538710017880424234015626117187148770285241970606280257738259089637726402537176952299673307781822671625435880479520948202221298112570626631502817325402958921461984571961989639565313583731550109287412440965425510384903818671140180396723536431883819370376677000501815418435512003986637905705673270920705068951341483209600788370013359086666730690643467277051049571365854785067932992930706158832946230631416485839335368998191749320708679465108483358197896120891554227623175737748929815308618992560295947450610745542117716335045208934210564222236142526492195898778049239208395967747279527516155922602611719033116115601406117694784032318194265686366438380417733739368288172008775150461077758834999479362360333005046364539834146260962396613157235134136286119171000962721037117413748606568841713722850000000000000000000000000000000000000000000000000000000000000000000000000000000000/1923802380364720266335348757294393505345785210756503010422089641049528570744530519880194239823790510434069291602965386540454500201914543221222823511674160423313911416262865818008558999686263614410487213077670092566166707609629625997535205691290564902632953627204315235302022497263561580579306137414997100677009666726747142694200753995132469591836852402967348191840735263355043334005152676184447160534653831723567564030444634225074156351728688688974608256779822980130395813072947290283355517760131954559003353003996402780873559973032459688995627822479587761028390496611633193968699934947906489558769309430414074864756742512922661130476067434172803528336020478462245388908210242531345523870300650227410934878895075978887764239953617432243576985817617489855265255278828938611040472155232884495973512049363143588319624449948687392828218218631294832542488569948274655656127757863212984127241597179400007480422766790014779233022881614054152249644418145148894628422199444730598092307242792238331199344969681571940037228140319994517041018209124479774307093210641220866358693919742542868707962039",
          "-128322555393800028061389291226531828321327806446602314494996610341565514931965803102016053229846494873831035368856726150078564634385363291953686691826263945546702563657458736026512006722462497145832503802172396267171555315433785269119417526251409823356107329004822392594984473654359628187800428812920589363406959289642119077968858821620838103587793112732718800738229110808387403551946621499962426802672534331098162997553729180220946536399397288674160408455499168449885661788792425049513346602737179354485863042473534099332243643767492526052607694714237269081170161974087885085942253678643320700082001189874175680530631555979530130361522805479927028275047943675446629269535570100462720675917423435774392785248858203789776888118166292061156255002042618637430128095296516608591991792809718743951200131698437859815338708404261742504151736322672719068229977631954777605568053255765873813491500121934025519096407222965500086719159200930051397397372125553464438802381690886682353429468016809405680355307177327642150000000000000000000000000000000000000000000000000000000000000000000000000000000000/19451779623687727137390748545976645442940717130982419327604536581123739165303726391376706022759624424537311615321799861159575104427892253533529214081888360424329428438273424104705146134446942347996361301858805935523358064183834778402878728115448259342313521478695963534355895576321684293826906963132266004605205416947968240919933933800905534609875313175058887371481418139354656106489871705054014606658046085855435032451371641115703611982626912236917332078615222156495323511936063391967908813588930375945713596478520813388303470182117376401761188673101525169808326307631962142141178505143419597450240474443454603041741638690424612071903409180219699966328952597076590316300336017411312080166008695152405216169336128346709437048678127194222527046577901125310560336744863845081056657345856637197468630710805653386911979430742092011542129071318976610957522215325783373197437783303310768640550842279432179051162002861487826373656432650620684206730093306448883361290103447736392568088258467045762812758296859849752285701038682013039486075913170169760259946570890695798150416299619044561380505061"
        ],
        [
          "-587190590381767864553641593396228655884532507467219050098431646429010491295840578751984661883154641871398931182427756307187241479279849654665901678136949911760450230969569197144176719589028332334143580007975611255847671923266531291422384904103090546964162471377712156999402690840418914907400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/28040400632223526781768025686266275751285151815166976316150343231397415874450325028425602136866108316301255943473747714609796018285200345769208025886001062128599853565404411729629107347825100874292505575250348472040003180422037960237733798995524213226712834778154858288383811764595857890209896236628716702745875030046488884859342042452564921869787172012399829191806999510346136319710697245926718219403771242133412061384558019195424172134302098013655282243346503262738498852303812316281989472063091658539783281750693748783730950017242353600917",
          "587190590381767864553641593396228655884532507467225501298676661062310437287698878756607070668298950861465415740902312298844836927422727352778158229239366799359549769030430802855823280410971667665856419992024388744152328076733468708577615095896909453035837528622287843000597309159581085092600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/28040400632223526781768025686266275751285151815166976316150343231397415874450325028425602136866108316301255943473747714609796018285200345769208025886001062128599853565404411729629107347825100874292505575250348472040003180422037960237733798995524213226712834778154858288383811764595857890209896236628716702745875030046488884859342042452564921869787172012399829191806999510346136319710697245926718219403771242133412061384558019195424172134302098013655282243346503262738498852303812316281989472063091658539783281750693748783730950017242353600917"
        ],
        [
          "-49088355029066676989183062232566871160720740264346503554150561292734315389770742274332157079301062694447257506733589094168788900058860978834316701006948450984573010735712179992590807710143764444451756277810142793708459807085235455245638218775152119341803902874465314523533012519991432170213187712475787586398458304378428210900363546513644364689701936776707290085636928144144796271939507350413222361749202715670024307713110231388077066042317468637094102909065703778341070587669690203386885207937187909988851061926406026548665881755181751050382681974052647019816253257067243460592380187402616235451784886729361648859417781177951849475839213373418175867320262239538513582623191962074417581175481368841353043064459125312371835019460207470000512263837495658890173402373578037941499031161099892721671281891875379241309665560718999199223474114885010329704066870370681619663708655964486370951894930481312931338104863808314367174535358378373509714862811712815412744293628004116112684293739319908206745546199580979204328755094454915875306033358858249489900390448709427156921643887268687321231381657168942928276856004541841536449353485287910903349416715515513621612228572427476801941769417201532322522056872895225888198122901427959616976658623791761618812977057293281966139088663193408887235640722935104978319187958300904857128053570175568240829324161626829613833762763193058635133262273948654178610233495280021716062188014223604372051755916846520489915075034181635558189977795067392425127505854307448677151727216758619282622090717757695443492579495016500000000000000000000000000000000000000000000000000000000000000000000000000000000000/93455865856005663686053607386154459285470441328818451524072825623151807462277779197206458309119519846578809634401475399111049035699240828228600576071020985618300009778640162271144523377411732131846249704674089900134632828906837500344840214419133346196720629417099109380228651691002695440342061612228889668096227304708623390814253480195007499139901468942544612540291261591981028359612702429064939397855484082677002441584726469756236427490545373520700856810207273451956952089581811058006330537956326726306343063881309366400589502763168217193207274090823632904078917337784552473056472147422180627016273210027476940330754381749813463773239742231643545629078912982634492466716062662532295028450403593120671793979050012619028338470111865738425728247550759305771676394852523345245580987411348665839976513994035838132786037831747047054801452456739276910623821349321780966380464474143974543423661936905249851476515342319758415356119571118758299856238795745533702656673223218293142197923221294516763428804342020676061559107743866434723606753030897911049251633739691314122501106911843747964559154213558964662874879526105892657963513482752351369628361527747499540287735208288958762863352891843488133399729535318819575312910521303394221213664617221291188606447998292189303294386391484204129855678636233205741438158164591646418499208360427457977407970032852836978857097834513789967087444791436423842650511443843541723287368596969749001906319481459349036142678545306689178643264108178575402256700116061452607728694759439006171851855191590251194178606660825291833045134142944299307337850661833797302922671174239799075574927290021515347469267",
          "-83499291904442417558600388857596247844385979189653402545569874767766455787176320703442573864685149292604991718745087253530108726235450763279846570702420856965754572206356109000998554143685210729151960020644968388929890648726326235632340876873231434281047229943310140604810605541050141483381199993388903847709040483606499918895290073606150864107606409199372407256366271607364311634415933274706726892689075339318665406848716851132372113032988162141745397748832268225420158142239693953478825769998999424926478927544008985598981941726276271406136247445640426860824872533787799993406404908830496023660247672983278650940136323142653987327173871202384952660463090576366691394053332490261944113563105017530897291728029943507666756619199583861346577671283721652406578044385735098209260745753506016063395708415770638702100280369521327365568882799468277944101086303519849795773254748313674778016934831896194253217572727116637158932647013121457389955971978888777348345157194162744541460223669051195987299192871741530197109632277423442748985171226170906068288682770084889355930721261889287032474041609031605155041430684390353054090608446701691868050153848683112436869324044399159953325643878801490040690579197652557615541454878031613909865346527070531186958256128025858703949831004674743998213991268985870496653701685065876401062932790235972043654004773141697117303824211034778852395825261052391839753257614759856396660407209786744747839682988366643871335829493569700645460311220260871549432795274799969110858928038912955520380092909442239949380877721023066500000000000000000000000000000000000000000000000000000000000000000000000000000000000/158968427821065633929977186163848735244585220700320186042455037661694332206889031740124211003361585215617982804920393092371725733869309536252539998794006624922448252601818826162444856657662217504220544066194038314469541905524236248635659645394561479908693917876419011999557691481900359477137179281540713313645042469143946236579879560836163478675880763908975147514905068937663169331929486184991157712867157923729255486591374099458061626613002244834362479228242512996785139535276391661393936582109304004621115775913714997733396005560387252185369907483474953564381049743080664621465904545975436176228664593549755061646885987158923195108871455953874349499623451033620231446339898983508586510523800406009065495922969570425835297631854951601488559883665629315254900486308991358477760833205407048681954564057956238117830262850976183051503217907351225325794500503474487425076052361287551248222926301853702151313281245865151070581953505501515644905528733816099408736472244267826898374094014055425390886507876845712333802778929596385817636841127040406192516414501317765556169919289105705768768814763493911003978401359338637642022312567580639309005462392205826101147444478456265520415343188623122286685462833820388579358174208345591444645631330680888522545396985468343119265309905007512246194928681950716285334355488012598447917046566858524247185417112596727200351264137618053375070266839488885642732725060612452157783227559998769570933281052651542994026068623794243739463115568428464372097007566200794055618995283036740108241858144550513848319926993649087269203760097495480307478153471624152283436914683774864158154883320326597606045223167"
        ],
        [
          "20170746182229378499930034919977428381261628077227496863475836251102118972045090863927185832195647375222261418159931430857105450728744393833307041690541424280442219710730677456598088343007983421047054880009165518569649421690500729561603123652976634939739735653123831077557614750855011388198906348425392690092947413135749120069964703682225793627699510848843861761620203590253436062226234430465383706020219315625051360870499462770017288113264329473601584085650000000000000000000000000000000000000000000000000000000000000000000000000000000000/12762421673601622574076176057669008208175415650151613938750272532174390166858417640881338021520483427787321566489396284125708162437424330618952142954816850434055913126678308899233611797975175215455884082298816803399923047265594787065375153143327411720244614574933147351255993315928681551753368348219973658508106375965101333946900344313704655114162799178242072774591336977583279909398197876639685374299785284603013933479285708810949334408078934002908703281546783749778062135591219195829867572056073250551817190429040473035185287035189843629681",
          "4901491322281738975482998485554515096646575622766281737972847107040217384443030075141048210365973498637769915305965206913525089535538908567305851781255750897233735051478647197536084943604544160746675246155057008853796366661962927156733186570518666032595819950963824080321570576236659717021030324470581069351909410520675832403997065252759191650995109146129610685656689958190215604506082913959402329778935300054815639412126070156661903172123232062085184932812950000000000000000000000000000000000000000000000000000000000000000000000000000000000/3101268466685194285500510782013568994586626002986842187116127318066591891258749101287294861070166457554379113620689609773858747375546401748455344899862912443684622535101110739116300816605029724590410770450963416393522073319563519516756746307223606302089324470310635775809478853329944697657601333367175086055148906432685099415897075789926654246598830930699477207706261652969283905297716774213010048707354032852614646733244359050911307724785961857103075122521223940764869937549285621991349698397022586539131414684897459332418024749551132002012483"
        ],
        [
          "-3442479301381089239149097626896073483372341417964711262985215890370020090352800387304140374758430151025917357971737394786560140260860230181134678589456496265072811243873591559019761247345895886528075183931800762949670491394898998034345650298167934943553653875722728410324438239184494389086278816073634709511740174786482225983334762937223953378941964957977674483350812880266745473742931828706855504151112266366837437263886808920165837303258760924406164618074159505108238884116857684443198710883833534824747979390006304571588833335727494336068841107993780460245217827786184860332434660568321428430184578929664036288693981391829225463247525153682500664887758479751915101710430702293736606812112818126478837978539286384290519628356466511667375147633991679281983872063103554730164239162431552092511434120502286030889721749469294749453088111705861840433030621645249216216373453277728277741395021559969968680407916702534968541290239440380295169740767718254127290359668816947289839219235439967076447118932488348015826054063631305807265572445818658994591632725113300896449825301833003654297780280801537261267137529016041683899513971828427910902599529303010727205117125212357293128011789741572143399571857277391628368022703018109533960462296745659520488151371295239675148684870888610721686513804473546551776723151808071452738544652994646666407576407861937516906072325563705523315414874034466694619998171416646270462733390074935764346832486451471697639932593500224754268967666053504598381229072970632498062173371614604644145513994979717112578955925723181285240531165656428912981434229415959649895522441564646488058686309101881662653300111019097038933617796450410584755187631311331261473973475083312288758599479226909386283297261635562613210759795829849168569624673351853495702741160694091397485957737242484043937446327726542887633444658665696071263148849472657815431612222760032114603114213311557855884089891458094492705692350129994331823953241129235630294284224558037555852828997773479562213058689658285669316736029054315500072725459557551141749739141811377787683465479809482197835782140423405027813655976021489956395291876247326115615768657132202020064759784669341442607657359618908943566661267719322171776087012259355708830927751971252598555493970836432846259168042524229770887730203341329930749421874798907591590280851069636207387124091304992142914511315631600578110625137761602908603664896197894630373409283462797619463149382030938645773584657381244875473580753634830984830149825294230967492577097794003415157899679489722973715335319389353685586855068754789657796671474976481570383688118881376804419476323157092497040734643539384988169500000000000000000000000000000000000000000000000000000000000000000000000000000000000/521953408817913631012802253279289857743788661800822339707293447799781020119038584703067277208728752512322658214327797087661858096299596319006227836417260205989844532117528937156596813927954126820212837350075507602793855586817681253733530299437423652818885488428753850225869449087008481977596504750198019328638533676870839741981349637802102970624281908808124279107543194602589143929533446844458399663925094635613015126397293141536647611815552408071859752229910242111227012998354016121404593186826664792098634663584256378121880637876499515617607599810081284410621559914352750250786546294634461738146211074836570746492589009142445920841556456280940545443898866137677225746791799928303672094717567300201802653970577091759146684819847274115681513209155570344778461779039857549102308697836282612701080332697362328139303703020691849217951326239174902117771521725206919497974357373977417871860384661183834617115077285035115825106156028225171742666441269097170009002785501807615910124402161980058950665249523653088471135753894874893952517347112521617381797610746457374500978609642525078518512456935886844386803404302692577512256453458293023160516700423992649629644912597852678749933165309557961335410522711110382012521958893858444161550276280547372798702449014728176809577979601267605206453394090910363309824453933078275172780429098451347976016322839796048954960934717335329761979340281321746709034787796416817785965564758986565774117038875519305485348782661089608323424419872896561828273793756127248444471939083573949254370398997422427512641697880573100081622486382270316547353887459650325088168470731699885264799902208082125808244166523319503827031210308124327751320976725516496989065662118739138617170404414969094799224173139084932996852202484479035970949509769443283825671841375597510681440030768861779651065638113604655417382951435276896915499719017067501575073508258054905282710138578010886782010994747793479678631292983962616957249081198811590223861353376998260291334180046151245319603230914597257165552229581244043468755495845918025002615803610197952029009731427434193397201750939401362713882549275422084676081278732117330788462621776572472790466716272798253220603251597258191635314316249086539592141308937216868302546233560835809904473911756241217024684988529638680521675061992663625841290765073144903177140194889603808854939716913608789043122910829984274446936573457714289331738123590559493415255007531904301360560340004599292880474672127659682142281972340967748864694623953526290978358099174489213282844474572801717934685446152938309064298467931852801591602724423499262838829612435492331953724787770939800289550529059934306687450782114214667765371360649990300170195397284257515128879538359885988282005241705561",
          "-434546066222524561771274769284182302091779983037016115904272903000443318007408598362501130911708855665932670539680292627026795826566835973468848010970031619307001312770897037290469743631582029650928746168427538424711178170482496800218732118296961626551020847043700177548177459383018167262844617179035178748801022614484825821633501906245597072992862427095302619797334255359816919771902204061698761593004224328248525570980048129707274587040963929353955781036718601111753986232057634381748397559068627527487894841042366152269155645774722610033201633348676571356851118388407320968285608405024962900981510324929513527666827980790254052064591851819192330859382770107993501731935054754239732351725896969295500241611811538428750339567315363417396157236227453970911742218715464324885678644148381853870109856242047003983856310580327261046680007499115030756194626918884117909881895222708629613573907890730714474536099061617819697067597877556533914227713781723506470794082528879243529968744854715159059760953092434768628000530865224680894707901220208344885423966875550803295711937892390700901426769437942784909148635233947991235523460792101093176488911081811775590861936264608779459057028332175087926593580233562347610182887748635627785342986813170205921984942248051211936108324938179160039634017869497903656026844272018689784764329377286191604354200547650140176384017141346143724913088548671181852599271176900889417919261987362734467247763471519445999258221825407227610789254753582482666522528109422148511696679656042661089735413486852960275373054314882158033802114689832785215910651487924761046869796170959414679758654582280129632035544625947622043792084089991589274346733968079637875150503284521382145052856486857431645201897155989422954332145235685795043088754700835213702414170979227181856633829439942752077751115588615355684150809111373501899103992806007483376394337020669000307044608968742969371360396635316857439833852474218831190951578973063491374318132436376604711724130464840999664746941990864493282297945383027757820788870753285894767881969378135586086561405507894497038019811478199184156911101397962946959264804133745689327904146308218997664546639717141957808971270900569916970967298941369197724493406944798292325865377427504088630290063850315055076672310373275818415251245649342461100644125656796160232722961964499011748114334501436299423651241456623116589078245871082323762293901523596762237050458900842845608690118411874919235202929137188607303426056051272947206833778254712696891010781275096421233703681625781957922010907998724004830738492742480314662503823175058318704139894944887930625124051253362121847547007052844136500000000000000000000000000000000000000000000000000000000000000000000000000000000000/65886467483556528865556641699441123541136170984530694309021196537221974138480780214929791142804012587015991857569495428030297408654091458779109382930997676610054948976756776143058648538004282414812037368107044309510901938370496456609985468615213711061605065676269949430095359547248348640384747012933350622617792067365791832681761492544455577696642766847332928082748849841994352491267740270367209805665975266624745433441329320750308655831539533106968351090973824461870670192153610362172011076134296942940993146493973721957356769026627643984345459629972432055967213846552157652668408477123764517385619554437547239265953258171366562129909758029239591985765980216523046086959519341248144218907746352148187281611404140039982982794486000915620111959984190551845178789576187300749933987631446005501602144711580180303928312584853372844616231757179864683756905733044919078248031958728694586227138874253627519575756167776425680214594627057057204119435054619368245142201522231293570325168090128879366506340156930998800586540008455097402041653380201425325917645201376394508580097997300869902410849297934386986420936021853688632971420002247403194538060224147711143169642755853145131545152247669013120487710043876307510169571170788446760611154853570399272633085094247444576511052732594620546081529548889303781604620802806497286808945391765626543999553560454760755410881274900499239681471037940125111490131570150875620140523493218272450646162126609329921499393754519312489725001060585093782602859739310121753210856008400242763339321349843628420739899448684682435072284171824885467337325682033409092153251398478730115167538602586689620743078241524244264800785637386588618281092830650032102068773893599563570904987672933277883474038573022052744975452054242234171281340684068085898323213267760842455133734289811166505798637398379767348349135638658620833660516245056762087243624311411419479761512452963826344727867234959882080746970637467464754068356494521877126071999760733682773397588695943755409354081154129496764836141485110439978265475538641157959198612252755942145502512102844005520717852383814660125645492864229171388604247496012586152989765384199772526081780758974989319022724827928495139811097207361817840199651797366807490965125838356441287656301396242293787063927324810982780774781088057931266358635321118971821789149041911003161677894683725519945396916960361176335560632178689401963233011627270230969982818062895070951101012176241472777016855261010740869598477614172208880595851536814209868994894937499283247276373304935548265974597562494011098404307163825647585592648738550181179332750059033147130797032853395660687228154415973018873918032378086132387590015415844985434386328669043597777748217818478540106006275027"
        ],
        [
          "112796000194337617054787312632449075795342526474295181810850012739237376224427915136575008387150669643669761784890806315480550831570421750993973652907933080271695020108190453520864244878108375222233936292537835187453930950049587748988674499779671763560903274147802324736866527323932595146483526954832007227280959696662749295479729731611305985002046369394504771574896714197342468631625181290994642060628947650099716594279496759807485471650650983125701444631434390574031539284797518133507977776561992314207681163239334833467274716562790493481829453587399317023020224429294001722921917770616137698902151450540814746440514512821428328313615391712590173887350846606529083691776112200860318127143495821757428641429571543972338614697910357573221203760884994612484390861657825647923811798608058224874489371534997025795380648904814797473634269732066730575831449226956142200064521467325568543912455837989126509403106884180120538135973946552432583388192868681089638848590613721560298994009499390160870606657958847669468616273797015133324256312063227950080965851434514826287908157369144395869210723193575488843292002993418005351686266834702682257353114606405851429282635821772211267508023538402513206852028975607054951514152244388350907214572679020063378312644889169728017051368607265069666919806358623608109427035712422892263706218669309116512317436436295069291723977459074664711250379802887285447877815035945002376910505986851983766396033281645930906911661106148691525994206920172474882594881908870395524958821409244656190259717179471676205554310321378583147389357527155688773673882690523492269710920472926826012704703137767223735975864038010938801033604190062969446770938786951719789601362990682754997236916490742156157965472310410775552527880856128952099732958907722247635534301921191305841977031218720020190030455105390462208478662506499259405606787207403495240495104750878392514922533829956218167851171987394743686731815864242377672760445416273757172842082274313955461908329860598473279270132138091927930243545610679552773189949549980547387562678076637709781419975292996568661945574302396556500000000000000000000000000000000000000000000000000000000000000000000000000000000000/17102283455659642735259849901267631506774759265913993094961602037757635119497847463710500189906463001757981977717570234031390385889094819508846926147776974767768041004685246741521723441041441591870880791323506272903055718761302337985332801157550389595272036563650766143643771307183940242917182537103072033920213014348134927433843635257526698539795627602595766155221303493100994967571055510008963010839803169738910394433754035649670115863597745231705086712436278498876901993186743387410815207061948626357039858073211631273170769662780166625360776653951158875907955118735518966487631789520969502476845479469733927998593670574294613638792218955906727161915725940290339301984460893734092186306448870161331686308399085644150418756944909216893290855755150651193497210783613674307167276585492293733385791321202822462248363679322383288633684866501969437013385646173268723735784193375157386042327106504114783328405007430566510777822023798433221391656972987880107886851546742264870981372858099505187714408037205242121541781701701330290536296675125897426853247323299981901516171646892978512886944205287810715816838612320962438644414430629977950071760268789668797162178834179306747273972657256352285613824123437730245615595824608319079971688672549746138520314475201249468339191496632185615137965371204481406209967902938566707114626630121335408463210775914240364786476947691239483363105789141432187987256066570062224275137552540498731125888584737879945720493812368509034726247865338412864812007188880118009247519187216800296365886869604500761076133043998439762179962172895671317319531967544944557777737591983782779596930668902602418462651051957786420835828039494387144507360040582048861295300189889396137418950473737943557359145712557964426115684456538763120468263915463732318402486293085831000331723480125616097528448679151042818580158656172365539384912733901060603623049674309693174900771539246945917289703575737302584700073246324397105971679304665440853694225045365105162619900035212964642715713068676497640833731594879038108703583950343982195409207377435285115907371293369303445581878732715185540458531318703472830392755774456212577728918486506147628865059339683159728644534187",
          "11675939241389174035110937395001851150704971876256576274817477493940315383994384915284837165581729415912313127652127578197904633207411942349896598416292848175491839006948301709056858719310004130914135634047262578631464281530954333137434036632977288063680121389774328946006174573068263251221468559073073877853424257393566268415951030195350878697783973350056770761517020779096920066741814884457494662555767671068710734523905734969308972727234021249147170741875482685609098124170268589513223856203647552640914914746508693379592972942747400894641821887229800182711438632239988804044353992818703015477534275223031166578010385274043300769056987185601663754774681274721551888221478028307510985604243234332964491358504743533545486160669638406278559313872520391506802668534570614833829411294504800401250537442212170338446699270022341370821650555835604332170568155591775415389934441481335549953684936567584174616324376990059161388915021353632561349762664644363027424764701189202884703373937556476616318022713839481936942010442270283803366533134408271668549896879474283218754004875869052042464764469062459037231898963374173299306620259131179886997281255805713726582528603414294819064902877503815901004124941367201598238114723969834938583135105975541887670664686908856276696966536662038279134910488069376648695580604928233031163293595047494300111606745604816366637419008315585992748553099304706356942521545495443453569952342069915718232048291971989399395949467834887485998110124843013382066763772840836226204733215249897768980237207123336914398146032518279863808058088659428576582752607962468511315544196308348651060195959131737452449444551449501740101604256066245921195029468132723114331860744622915195353905737862506722319672538261681179737915332950706159009397441291463972142210498876262656649245965362844686236785896291579717694390596531795980039964083724580642436148352397515397049242932720505961401064881987542138619508250232462400207252017214615555173770449409881096149816512078379611991836696068427727528375558445650326223688465906811396259471038181846783727628992288788588938335801482644500000000000000000000000000000000000000000000000000000000000000000000000000000000000/1770321839189839561389671072400922919504699677098409541643540933922494777867182998668650944722304674197969197141361651175354072215879383905704771484612612554421381299212885962224581165075403898515524980269024297482657138107265383039661818502761861702481028038532702542508103329260153001022913753778469869523416362702685596806656580886981409903579587601691146414508197291855647604416516431385358113864006267789875432601762715237186428865699170569875361428191426142552045686790460147887826597035514942078791730840487605409648725325060534224517934020202522347303881442569630514647818662513284996861297322728101505867854373310932532364695673984797450176644195079465266173362023149487569642124299970189260702220239427710632431904412590869183004708008764790706067781685315376264973627759814773722611964563568418141704191838634405217730789803560522768497955750493910271075670960510217501487655820234108182692183192573912858063470199546488616326385525750775958241728019481622128314133888506172238268317554377534875542798485419184440399323226313575984974976780713625689800016019487838476322822917495102268699131664217744271031472451306264376515984646187849264519038015357812078329516185399287225449428293616476350131130698951963165836714423748122660785327492379456284898998282326782712048170752370512602039911684637035346519342195621406286852788843822267661663115135911942779248141141113061180498384004367310726320553128495295250771599366025781819807655969762354739076616470685924381980936194478394379804218729472174609615486755940739160857439218807348153311907299833039571194000053834278501686953621348062921583388405686094737661332740938185344362912098531830374020170093242023946846276063809785112456981181423983774482942392099624241894027342242740020590367264341671521404160763076000190840572587877213063363271990204908329225216903124817274665720142424953825790076486779464890500025561774013136921008633650498762131619068927833403351520681723778437537368043227151592018085744498934204120289431468343365955941184575373792477630428719960541862207538953893163030797408251948011165400190272163794405830576369368493777673136198236530718373952372876755627223566975749677514011611"
        ],
        [
          "0",
          "0"
        ],
        [
          "-81944954421395718609044634669281597644208749398683707608525579398317527695691892647740511666780613857696336214293940296530674737193718893557202155400247582944943502675821302021648552409317111527194021132636828124374864450934376762416909730882655070876954866075233287103326636113407676419337610000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1542832661507328308886418635119259207703677543840579185418704746033091059331135533778416033465760898497158372559387126595827922453121216974144362620959107214048053990424766222220466080619424491466110684639194708839216555827830312440104558963994374363346036048069430237558425605057047060703480261575770438175081907331337304608786017229615571989579376089180640419419633659277442487192391148304556101850630148775111821285839314070771506309846843904127976380927881425792343787573364721676574329491815869882778232016213974488845050171148767576728119",
          "81944954421395718609044634669281597644208749398683929738814773015252303508280395259064091376005431261542976576896690154353552052897302644893162497436286605812884497324178697978351447590682888472805978867363171875625135549065623237583090269117344929123045133924766712896673363886592323580662390000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/1542832661507328308886418635119259207703677543840579185418704746033091059331135533778416033465760898497158372559387126595827922453121216974144362620959107214048053990424766222220466080619424491466110684639194708839216555827830312440104558963994374363346036048069430237558425605057047060703480261575770438175081907331337304608786017229615571989579376089180640419419633659277442487192391148304556101850630148775111821285839314070771506309846843904127976380927881425792343787573364721676574329491815869882778232016213974488845050171148767576728119"
        ],
        [
          "87593075200698154054027514785825606898505004133550077926561485483134276882710859233227126157885914325122861820906430382661525690625608447415696840112918394185443844944022730183039490198734038993010976454641242935589482036728117711516473621666321394531567060347014903209853853195622386516425295355786931232667546055754284533269090523894674453261013081649594652782930954630477568686423338794749561561634503912790435064646904471774198401986091325845982646884945223891633617499571814336225015940108372168090450271007939629787696772706541044991984942361687610563401140599896857835256382891906205373556632504129295876098621123015277544820351791049632250464750625356344815217137608851271684142428296054418265440090026865975866016385047204074212500108592192890159516696927185504133761011457285986102603260833784979436753671795805454499343014334685164145621003739751219047808391114206317633982652638647231166493367967067235284019425723684772360576642961721102051387960285866958835973879532713583720756819030879402212512018467596544640271654214430041281512726099746511962851196856767967969001128650697489047777770336221738849752790021980800501732326246837493428974761783883447948463581422658717375081218401070491295036127162286230976699468911519371935057246486745053456348350848044613403712491797391235191985530889707308380697581413587129778719649888253482327531439429213849476060440937720598761295430851025126400925190649377438011143764771823780711477855407345869371898470786768176669075207554100294385726027946389959428688269408456155741562160028547570882818157556129877074374579586289319154734114516832667732850392566225989183736224634879431499293520185387580358785888826940766403802029328472592166676066310330326106987737087147598834602425560719011402736548567750475718948669802170026958165842901031495674106472939577282633477479134506470976366051193424572170952132861118555883133703885146101507918382592589697873936410164400690960899320721090051743257011676386146109714861528025909395763538565988158097295911206378759294872598040951987084806768700706707488468623013815545037484590982339136150000000000000000000000000000000000000000000000000000000000000000000000000000000000/14433964174518901796611049313121458879128925535369302868156175126671008953324249359715592610411907733122202327164655386827149670614308503989657676108598031738081732598642177218429657053708339163672897632726745809084993481305167667947802585981370676100644125398217783832498666979575256518051813711194866261947177283290304463776644307794210329740985116562218213894400740998102074414713397197762593783207314684335142498798614079790122539464054602193890967503557629209526948240742679322188495836822323805300955772528350493995924722557885120028903849297976674177175934434850098869889892800604920765020173723156862409543304001645176375105714304348802007180084216065734156232227810416044817595891025186765541065347740351174430833669862523213744621549444230954955541015287087803936395969161998838940896879004570361598110012397028955708279529242504170721102143701249564577266440727686351998721324616885738416528737778244613978860788605364561604311082389357845701275867206708464092960953956039107651041738736694718917693889512321746450741834145970236947022249065645067428262492489085226325031723921686577718241108674926698674007703152569208311159209876245824740208181811879719459987452924422603361461860173510989504804739566923374487571509690080339565194912267359185356256671848656532099172808345872134428695625622525640600868178607511088905875251459559187636810243028223419532050038257806134075848895291094471555619229742036020961088958417372977544654885470370835646343533485986276590866032668181159686362705024686637537733042001019423518149251933473417463428265702281801358620299412680715099685154948895295974346622292170601570233831557417609705792482670446327671711356785434922957778455874249382469797340166239396917242741391229741598410215233154646226332958118455001766106369438059670558934091866245275215872094203610101291886079203498683432945407316351387234608657125343991549530431840698917279303755001690218625864235903540450096110208812482052263502027634655137968795344672981799831949626583119666305994373395054579937172883894386241621157013931936515948378173612087097468363208512209532539857854970727870630882131336644427040299954278020201635226712408602801645106581949",
          "825105140470773969669419676315863432883448372270354437752765718827232171475400535256260883922014563251103647823362605649250266404529063470272260485334744195633083235586976146115607137697868009457105071197412976811010714402743448335056892865053447787265606867130828595086849746708395458500506301625772956465375957776843274943657032212613837283747301508768621929039880605746689127615282266321645831735280497589594241077766949783327876222374692599029286362812745533319267492600912099744965881361989574868824984504684699300007546184709012442038323434538010453370319017180624703706061855163681590326486005897815457405400338652856107685271372253916666742365366622380295468774309226185991649492692930521189606060112573633579668724560274167550752981868841882287812911516471945722003893341053093087937400250342526140785664986531358298156454457948049058460613600265482271853718389007537989493102210558730211447179426726437161226978640119181721151836286585112398044032775536481204637525865856442812259325677086533911142848456646808354287947650727931073532529035225734423832418341763366747751591668973721017894981645259267301657747173371270947739814914717131595929403472185454544464460685784974516737521647833310874074326384665671078695902222704834809275593142323044732069646815368291549225832160935132204466787850095338013046546796598240440606490558441637847120617878298678370967671925130033350333830404318266304058973132162095154605696244976924664090357276623952050239429509725518670554358277357652166586766334643262085879503756230254236571188481412262006501209662240947799193715719618283136469079551129858012241464559161499439609437457080495822821182939793547980280378959271979506590624963365947230658605731878487913715041349194772636101133903672004973849756303495147095344523509804057894257916340650179775415661497323532094170528563421178441931327605258245972612628158288753479280659968595855789176337559320378041670681335963195471099199673343858960575531424792724489660051739291268023501313344992018287867074237727073604915533617465838762411842548971755611799365457858554279797540036043515566450000000000000000000000000000000000000000000000000000000000000000000000000000000000/135964378582196568775484328714958927466362594857861457881522812000448694486561503876421325210899833968311475949293774244570064091713550031611393207422189472952654731786535125320478623649532449564934761280707833291726760873804980208357190122966729369043915843050523581659999126595972422140415064782338240115501957623059693769663186523079050505883109761369709203072814618694307483883691711685230408685972008918120455264550592773435644880457880211733432419794057211733503166795512446799007624290093781233840136109567841673764436076129090527528257979122327269251790193535658046405454962197925340360775482262237871022599565583218767085800947228973280915614239271796272101656396100836775038323382176970275949612732307598266362859998306604586104986879502142934875056996865392438118102629627241481151195818132035427073733992507217305646338278526874781180420986452680449314737061189436538082361152796067329394668969394842583045336694598393339264293125901630275048005688403096721429351947455343644155428178336967412938439655658964793762170565130464995683195680174348040091000633466850604653356562432192933909551394601330629897761658490707843190735723369871911901896678874745846300677961993966792576044217225329069591409372128874216298634990815056632839833343813325489023526467313709805890571161328552391572433269263957998440261856540969696698843826199076111653897184813675236183759537099941802504724344403036669561444219776820151408994068683225003216810061681520163792984307711413881117302539504137308222822841547196784841182165573670577423630042071076176945711651838840038695057272995080283839229251103851049569448822447085596768286896308223287755622109920731564395835506136460046134471102358214197938967141478588266811136425931073930838863131847668872929136198339429694878697053898146330814061992198212127819724386829227169463459728608877491200699589118594106603081427592916539248640336335947582001712811394706626906869144061037982950526309156975420649447591044826901895998573120333011850828672113683555680948826347334212325893257538041530633165665207791757161230164513971881136609979051563741660154578026968241828810482221010991439964250752417551204313695552641205619954592927"
        ]
      ]
    ]
  },
  "rank_H0": 40,
  "rank_H": 40,
  "spline_dimension": 39,
  "vertex_evaluation_rank": 17,
  "mixed_value_plus_P0_gradient_image_dimension": 18,
  "mixed_constraint_dimension": 1,
  "private_geometry_mixed_locus_codimension": 21,
  "fixed_boundary_good_block_certified": true,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\single_vertex_hermite_certificates.json": "70f80792c847855ae3531635d8319810dcf382617771002c9bd2bd47f5ae7d96",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\good17_hermite_model.py": "12277b7b844003573456b7488c3e14894079e2454f8481e1b845a6b68a6e1456",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  }
}

==> anc/certificates/cert-024-good17_hermite_root_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840",
  "manual_rational_centre_residual_matches_primary_enclosure": true,
  "independent_contraction_bound_exact": "6021697290122534240689357098883472392872578101832136732066105784420334259259808471938656922860546956281522696265068099399718864383868269755663772914826435831195672932168306801464173240343137181/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "independent_contraction_bound_float": 6.021697290122534e-54,
  "independent_correction_bound_exact": "1274790003361584371447944252817992711147059619389491954547442766427421283361805267060141302127/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "independent_self_mapping_bound_exact": "40793280107570699886334216090181788453996030354704431902617051998070353645679600682656587773848420334259259808471938656922860546956281522696265068099399718864383868269755663772914826435831195672932168306801464173240343137181/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "radius": "1/1000000000000000000000000000000000000000000000000000000000000",
  "partial_pressure_rank11": {
    "order": 11,
    "independent_neumann_bound_exact": "1028860637127332317416669294511232600998049548958131786495986976334249361149620772753630926483859/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "independent_neumann_bound_float": 8.230885097018659e-54
  },
  "fixed_point_exists_and_unique": true,
  "all_original_boundary_points_unchanged": true,
  "all_faces_strictly_positive": true,
  "P0_force_independent_intervals": [
    [
      "138885281791656556114343186058740923506087431898490298250384369550691238827669917665927489099742486535069244493820809916468028790057754721243151142470347738624188086444292544799607684852997829814271506339082848869273830888770019780230485134881275143211188211269393237750379529707040078297900647932410074148931657343232923468040793555072078953777563837449046410281239089232905183220131931610331999324447020533702216025714532232664549787855504479581195059725866157898868555697848137922909879198473056069258349250903775212581323311643404988494338032151322477576830035723172117298747553117113707299538790650341491315931657733426123324732170078427699613875797902075891632278256979238650069891529282875705735053735775013542783418123489945101598522208250311511159719796189954030937268173353110581378813349056668500466216635753505384378282200344312958728984321858059477988175981604644030882281135759848934630755823267260783742933181202771384085343071563502859902648590797797641500143637565587610423181113801942157213442455439448553460049658310786737249581978392863789306754493033336605920883456838765101410085446926263941226503603726484676434413188144374699399188676889467299292735032741769479287866341259164828157728667837103289313164296186277421796619211071075155069154612042034203852616511575758208279304188086848775055993664171526013418951279802867113684405695964509177167052643655460612503932047953882261682578689074517063750988200908001442488717072491928326699299476351274069217904294084489778156322791507939786118616381638661196506337923/1685914159700458722847555643559422063549538961366230267633029971928236716028482583970128354851886493019000288906191201429935476683963227440418134082667323235230994201462556980002004140612151296227583399199644870077373903095260055510890367527148433436595239641675848472700273588861523675456209575425472187659170999245373622767403767953023433026346866905149237814578314736160901026549488359564388634581910052428583039940420157276602254515139992253621454270368297761385713758434652908420221179134510545713305248679151938213470188406393760071489808714452678247551510389672649699582672482511412217174250455164739153562941578215866986200976073657625590393738622292746569266692953790550765529547167039813307790285222314604560816066981155443422889887114562313219609422696358624566082373641771699995936788695472676106424744364512372755056484233127977883497042994603297941128625420777726986815667123000919480174771667748348653869064421525969172154311244038608981445550101024147228415038119231029706539849334212982648404176501835975796013691526215159521383880107811681306924536268011914306341862243399130656548233272528466477474445260898280851085511854959415240664465905229064355944021005956852540237703898358824329372652866670882839852656890751486630790189333470642218239471099709306607430636260450607758278974036712312665643049029598514516002723595817943030308977736692321397177763858000979002456271500038016307655781196588804771375451548869093057139385175404123923366910546138660251143983000000000000000000000000000000000000000000000000000000000000000",
      "742501440862195918091601409832329277259446142674263907458384900370585076462914372538211238653104133389943139185920054789500014387180282350758021082947403423302219793834635468952070471248059552651753534572859130884701236703479864884894322078039721966113483771838233064593209378199066011162742737532172513536236583107543200180828914666930459262049558614267508135304822003426470404036575357357263650159968469744357051068274215585615345572418805151232882493137729258374029823338809081498573980616748336541847969371973996929239607643382366326129036163375705040335479095014527452017045865796156928593195260534273843407259547460646824557950309345312969208900234259963029680404868514671665344906091296308711103602655808618555956940041407066702804780150135417053307819636238703665899817914772736058340847108523028438405526285814851243955557963749828228628949841566867145677868712668891311633531292328987243589489403220511505570799330730504975506112973511677761077185445457718075888001818229575614474054363635043286815953059372395735763100163500938789143621744558720967566996665408014414018978427977111252576763921418193251528030300496169234951788451627966355821222520347183025173614418373393370221500182949988630111225747982432016000170718218088394671034122645155632071349530359344809194390332582946893086760536206562750202141081169964121619182405932559008949716016252812226553022696392034554697315638912501930793959823567525787591743152071803254962443224916827541069621546269089295295922652914429509315327166572378554490961825040451300088972988679281915853668294251723280102136480655861622525554369104732478891489226106984011186964729178703318741282289912897375558236943623349989749332600563556487691989/9013148669168553879664799109596039736272714687777101000101856293182401756844251448054156817792017547024994628902662358680805279463665969139172220855931737017474651138066994347963118471612160838700877972786568161926179372827737518011633888336357661761318407433329394425862414866701361994944943384570714009901150185046933734677922132039583310011752510240444970461789131487460454063729339109928879905807717357519042739067075853375220578599731235581758786241506095961060209161489895522332324293213349320729971106882410530658914734877696230995920775217036860253874760342625852132076944042833381754915517257389994665067832115449619547543893223395644448340124269253846373272859077473261378846807792439347821249091568190599926322150437054705898231573311638606804471055829685746148878612828261413257685159997924422472567373095848590234496359857351526953491665336837786664311252716513545255851470615159931633857407288443885613285546422882078321182769406343149535579197248356476502718755869717151415834410128730450773149285454243314912437445404529876727229433449278641495593712774120796878353640795024881122533183289908053504087450056992596239277378632056482139233062529607819625594046653206584065509003066647435118989430668910527435901402405438220772503686893071714922381110440176416285185409034206703960505500176540646872411160985706433038222939404663317909091710061424725176334328688766831825431678011240189356390561005725035738762307016547160770773856971416687739130971403538472271213345368835600193034992893130063578681449880403750026799580855594633734625536028317960279694827628695076459042417290165990408763731104310775062907983080823114861431000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2207199353224224145025639518856030667265728556495096326934193995483287651243025575888597875278566098360848008343436023054187123416380682313451020239331083794043716798728861337379838628443731145821254061428690141600804445815334469161783919482551910184060504253473931057944784336595170965016097862607373388202246448530227145613471955716670953111443830149315177751040981071524790834955079007745712572065737030156240814596219202240289027950380890208943947669609025628726238240755093117489320108117574082698381693366805646650164411696199329853911455476826931685809058231950223459365820435995411486025299135254482008857093334860572353869497872488470768115512190623857475400374528435591380773763127140527209131190250945089953627570570090925523464322924247318035351157724412017845345939437221283247476349365726574111637859058299626451328999776255209030493091815550523487095408531680563505653384360108874054086086016519358285017377412314042078380727041926751457841086136655779792555682884244205836554690241200364232064012196937234091002441161241130327892176971106764869033510496764916878188412455928319200605500879425610483494562878394889969197460205157582717161432408154632775776205764474887700403225890492329872537006182617230153622634441886763141353622518774614639255188605965584367516279961554870820168104043213228034202562215017863560751/498242437853537421574326019022430531386545402489123009362600702743135345528079811139941688261516913617150756223341443019514080648661333967065014438456813293710999872932876350384981943927616802895893311301697527495163977129765663874285076003739950609929587721848103345091961415288993087802663584191788296393783092466978044880792368832748124621800230733764272687033891753925993961027668547658558256318006572262919142257290700560701266166558374273326184511286142203724801653228603261588574929497742844097802922145754609256812738148177164606828752298298786674080875514554062187975300366928958096795239808583949456718029371255265148717601588371524236307192200034393294364441461594745415535997866673547941909593786237536186121500493374756680184717758784068342024456230336399424858810895813944826884533094546267206188358137344520709215358375443807885958637547400760315117331725651037032700703722164234402371141704351611542070231495987090448721637732698624521892366457119292682656601281442389139412276427262750487835803584149060060724624323584460509289911016774512980089198079114377667220741974309090829847730673947218189919038975023856192736519651481022283306321753257344230620388474833655807452914674940129827096525434499764759599086674099953210892569422273873508512571290927920121507520177215466669282970275608375970000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "21366480106855869622063838663688251101303792747505043367062464919269256097610234630116210453334632691475555515342386494506959128362842775589509316052649328203005739059306670267826854806550136112600190333265443795425081710871164707184526998648705911930164225302862956289554551119377533706095847166172883062730528650352992131363023327335113345254859136431629303953782985210246179849270154682559118551087277970497956452997257157412930293539525131720452453839317890687083136206761706349021205151206620217056129840105293281179408068451117957049945957869247707257692841877914877825543129497965582186406447893146157383735155933769214160937145617403315631813345267963420600219224089413713566230955438993084744768275983306813132880389444315366027182162782345483081527443145299890337804140352927783336438342674998576974082336215044107653133628458428741602400999269655811232123062286312141148729059288932206401512299620186319573776571977724153369833546711614467728263605243547908596833597701063922083596870834413433026803172903656416889695387640069381152451766389043851876745612340202204178287195919465916242853385879190790168229759264857101084118096109289610369690443796685079040314205774931053488030771086285170920326906390356785686112148897846871453957785282966205875062401164159537055321055462083615936236684362741938320602408102322292682173027727852113911505675669436425777767649823835550281711151815428253308473067683278967185820332285630233654986297127569012988349980784871918757139667541397009623822601315764487851691880514103042035807361232517411268710053925168981598764448608536164036748915302616418171971269893604224402144500129618121546938732621979371757731241570961720817823436746064036304233896352853834880942212530773353711695095517494579556355166016128709796150848345249479248081194611227824618095463316239902601027730738655443/4823165212167180773344674443610489005746823641968770350375711142565834597941904350087472862116811069167328981494570722165138722716442010564766513483541778563858599395737630048838241583271410675034927097718075946587894299294583712277558322886100354114939419862969501582845410826559211963396969499307406242170928086066917343265602576601767363139786304673045851723388110953178958631109927194893704961211097429910212225002486289797644180782642949164660325277307217046668594615908114231782867151644371958819583243541832995009217677022069702513199252768083605190643049765398531272213985565742475635544484264419461402066638392204313514195561798257320066687352210324504073385882572603361310685887386658849776320283062285280939313812399223675045256232854277468253425333362913881775272047030415017743531346887712202555576492059415886028882021903247922365108434917965269719794738760672588134489719027860689094558336772291368712910093710914645173539935207424618119138617577982990382957199505922591908121513507274024518934718990274873854183102532379827397176191244768416394157052146952458857360313319978793979198542807947392274244015513450563417852133766542860073953857557154233695599553517069377307780399768086580856268259643799937743663254198077272839265217250858474601580044649397757299565438556501560888520791444145988623170645804051884572100934507435427492962575984920197189685818881960607116547720992642231145804535304916166302118585212045720238095659710391077214264734175108047068386049440881722179947866604916555348758036788808332066299320338099303559201366305978328102212168477826621973632222608191193775464817030563371759317977319133594877701323532304724897192489140368512438594549818418835563403709339952881560355855878615857639542021565003377549467537714088247988288868307035517847393469118493995767256854830350000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "rank_H0_40_and_vertex_image17_follow_from_pressure_kernel": true,
  "mixed_constraint1_and_private_normal_rank21_follow_from_certified_Jacobians": true,
  "method": "Independent exact area derivatives, outward decimal rounding, rational fixed-point inverse residual, and separate centre residual; no primary AD or Newton convergence used as proof."
}

==> anc/certificates/cert-025-gradient_coupled_meshes.py <==
"""Good17 blocks joined by full first-jet two-face bridges."""
from fractions import Fraction as Q
import sympy as S
from star_polynomial_response import src
from good17_hermite_model import rounded_interval

def interval(pair):return src.I(Q(pair[0]),Q(pair[1]))
def determinant(a,b):return a[0]*b[1]-a[1]*b[0]
def transform(A,p):return tuple(sum((Q(A[i,j])*p[j] for j in [0,1]),src.I()) for i in [0,1])

def transforms(root):
    force=[interval(z) for z in root['P0_force_intervals']];use_x=force[0].lo>0 or force[0].hi<0
    assert use_x or force[1].lo>0 or force[1].hi<0
    R=S.Matrix([[0,-1],[1,0]]);out={}
    for j in range(4):
        h=S.Rational(j,50);s=S.Rational(1,5)
        T=S.Matrix([[-1,0],[-h,-s]]) if use_x else S.Matrix([[-1,-h],[0,-s]])
        out[j]=R**j*T;assert out[j].det()==s
    return out,'x' if use_x else 'y'

def build(root,indices):
    aff,component=transforms(root);p={'V':(src.I(),src.I())};f=[];blocks=[];links=[]
    base={v:tuple(interval(z) for z in xy) for v,xy in root['point_intervals'].items()};shift=(src.I(1),src.I())
    for j in indices:
        name=lambda v:'V' if v=='P0' else f'K{j}_{v}'
        for v,xy in base.items():
            if v!='P0':p[name(v)]=tuple(rounded_interval(z,75) for z in transform(aff[j],tuple(xy[k]-shift[k] for k in [0,1])))
        ff=[tuple(name(v) for v in t) for t in root['faces']];f+=ff
        blocks.append({'index':j,'A':aff[j],'vertex_map':{v:name(v) for v in base},'faces':ff})
    for k,j in enumerate(indices):
        nxt=indices[(k+1)%len(indices)];u=f'K{j}_P3';w=f'K{nxt}_P1';b=f'B{j}';xy=tuple(p[u][q]+p[w][q] for q in [0,1])
        assert all(z.lo==z.hi for z in xy);p[b]=xy
        ff=[(b,w,'V'),(b,'V',u)];f+=ff;links.append({'b':b,'chain':[w,'V',u],'faces':ff})
    return {'points':p,'faces':f,'blocks':blocks,'bridges':links,'indices':list(indices),'force_component_used':component}


==> anc/certificates/cert-026-gradient_coupling_certificates.json <==
{
  "status": "PASS",
  "cases": {
    "35": {
      "vertices": 35,
      "interior_vertices": 27,
      "boundary_vertices": 8,
      "triangles": 60,
      "interior_edges": 86,
      "point_intervals": {
        "V": [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_O": [
          [
            "238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A0": [
          [
            "651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A1": [
          [
            "973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-410253610752349/5000000000000000",
            "-410253610752349/5000000000000000"
          ]
        ],
        "K0_A2": [
          [
            "1399999/1000000",
            "1399999/1000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A3": [
          [
            "973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "410253610752349/5000000000000000",
            "410253610752349/5000000000000000"
          ]
        ],
        "K0_U0": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U1": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U2": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U3": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W0": [
          [
            "3/5",
            "3/5"
          ],
          [
            "-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W1": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W2": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W3": [
          [
            "599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
            "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_P1": [
          [
            "1",
            "1"
          ],
          [
            "-1/5",
            "-1/5"
          ]
        ],
        "K0_P2": [
          [
            "2",
            "2"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_P3": [
          [
            "1",
            "1"
          ],
          [
            "1/5",
            "1/5"
          ]
        ],
        "K2_O": [
          [
            "-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000",
            "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A0": [
          [
            "-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A1": [
          [
            "-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A2": [
          [
            "-1399999/1000000",
            "-1399999/1000000"
          ],
          [
            "-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000",
            "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A3": [
          [
            "-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U0": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U1": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U2": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000",
            "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U3": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W0": [
          [
            "-3/5",
            "-3/5"
          ],
          [
            "785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W1": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W2": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W3": [
          [
            "-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000",
            "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_P1": [
          [
            "-1",
            "-1"
          ],
          [
            "4/25",
            "4/25"
          ]
        ],
        "K2_P2": [
          [
            "-2",
            "-2"
          ],
          [
            "-2/25",
            "-2/25"
          ]
        ],
        "K2_P3": [
          [
            "-1",
            "-1"
          ],
          [
            "-6/25",
            "-6/25"
          ]
        ],
        "B0": [
          [
            "0",
            "0"
          ],
          [
            "9/25",
            "9/25"
          ]
        ],
        "B2": [
          [
            "0",
            "0"
          ],
          [
            "-11/25",
            "-11/25"
          ]
        ]
      },
      "faces": [
        [
          "K0_O",
          "K0_A0",
          "K0_U0"
        ],
        [
          "K0_O",
          "K0_U0",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A0",
          "V"
        ],
        [
          "K0_W0",
          "V",
          "K0_P1"
        ],
        [
          "K0_W0",
          "K0_P1",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A1",
          "K0_U0"
        ],
        [
          "K0_W0",
          "K0_U0",
          "K0_A0"
        ],
        [
          "K0_O",
          "K0_A1",
          "K0_U1"
        ],
        [
          "K0_O",
          "K0_U1",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A1",
          "K0_P1"
        ],
        [
          "K0_W1",
          "K0_P1",
          "K0_P2"
        ],
        [
          "K0_W1",
          "K0_P2",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A2",
          "K0_U1"
        ],
        [
          "K0_W1",
          "K0_U1",
          "K0_A1"
        ],
        [
          "K0_O",
          "K0_A2",
          "K0_U2"
        ],
        [
          "K0_O",
          "K0_U2",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A2",
          "K0_P2"
        ],
        [
          "K0_W2",
          "K0_P2",
          "K0_P3"
        ],
        [
          "K0_W2",
          "K0_P3",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A3",
          "K0_U2"
        ],
        [
          "K0_W2",
          "K0_U2",
          "K0_A2"
        ],
        [
          "K0_O",
          "K0_A3",
          "K0_U3"
        ],
        [
          "K0_O",
          "K0_U3",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A3",
          "K0_P3"
        ],
        [
          "K0_W3",
          "K0_P3",
          "V"
        ],
        [
          "K0_W3",
          "V",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A0",
          "K0_U3"
        ],
        [
          "K0_W3",
          "K0_U3",
          "K0_A3"
        ],
        [
          "K2_O",
          "K2_A0",
          "K2_U0"
        ],
        [
          "K2_O",
          "K2_U0",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A0",
          "V"
        ],
        [
          "K2_W0",
          "V",
          "K2_P1"
        ],
        [
          "K2_W0",
          "K2_P1",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A1",
          "K2_U0"
        ],
        [
          "K2_W0",
          "K2_U0",
          "K2_A0"
        ],
        [
          "K2_O",
          "K2_A1",
          "K2_U1"
        ],
        [
          "K2_O",
          "K2_U1",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A1",
          "K2_P1"
        ],
        [
          "K2_W1",
          "K2_P1",
          "K2_P2"
        ],
        [
          "K2_W1",
          "K2_P2",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A2",
          "K2_U1"
        ],
        [
          "K2_W1",
          "K2_U1",
          "K2_A1"
        ],
        [
          "K2_O",
          "K2_A2",
          "K2_U2"
        ],
        [
          "K2_O",
          "K2_U2",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A2",
          "K2_P2"
        ],
        [
          "K2_W2",
          "K2_P2",
          "K2_P3"
        ],
        [
          "K2_W2",
          "K2_P3",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A3",
          "K2_U2"
        ],
        [
          "K2_W2",
          "K2_U2",
          "K2_A2"
        ],
        [
          "K2_O",
          "K2_A3",
          "K2_U3"
        ],
        [
          "K2_O",
          "K2_U3",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A3",
          "K2_P3"
        ],
        [
          "K2_W3",
          "K2_P3",
          "V"
        ],
        [
          "K2_W3",
          "V",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A0",
          "K2_U3"
        ],
        [
          "K2_W3",
          "K2_U3",
          "K2_A3"
        ],
        [
          "B0",
          "K2_P1",
          "V"
        ],
        [
          "B0",
          "V",
          "K0_P3"
        ],
        [
          "B2",
          "K0_P1",
          "V"
        ],
        [
          "B2",
          "V",
          "K2_P3"
        ]
      ],
      "boundary": [
        "B0",
        "B2",
        "K0_P1",
        "K0_P2",
        "K0_P3",
        "K2_P1",
        "K2_P2",
        "K2_P3"
      ],
      "interior": [
        "V",
        "K0_O",
        "K0_A0",
        "K0_A1",
        "K0_A2",
        "K0_A3",
        "K0_U0",
        "K0_U1",
        "K0_U2",
        "K0_U3",
        "K0_W0",
        "K0_W1",
        "K0_W2",
        "K0_W3",
        "K2_O",
        "K2_A0",
        "K2_A1",
        "K2_A2",
        "K2_A3",
        "K2_U0",
        "K2_U1",
        "K2_U2",
        "K2_U3",
        "K2_W0",
        "K2_W1",
        "K2_W2",
        "K2_W3"
      ],
      "blocks": [
        {
          "index": 0,
          "A": [
            [
              "-1",
              "0"
            ],
            [
              "0",
              "-1/5"
            ]
          ],
          "vertex_map": {
            "O": "K0_O",
            "A0": "K0_A0",
            "A1": "K0_A1",
            "A2": "K0_A2",
            "A3": "K0_A3",
            "U0": "K0_U0",
            "U1": "K0_U1",
            "U2": "K0_U2",
            "U3": "K0_U3",
            "W0": "K0_W0",
            "W1": "K0_W1",
            "W2": "K0_W2",
            "W3": "K0_W3",
            "P0": "V",
            "P1": "K0_P1",
            "P2": "K0_P2",
            "P3": "K0_P3"
          },
          "faces": [
            [
              "K0_O",
              "K0_A0",
              "K0_U0"
            ],
            [
              "K0_O",
              "K0_U0",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A0",
              "V"
            ],
            [
              "K0_W0",
              "V",
              "K0_P1"
            ],
            [
              "K0_W0",
              "K0_P1",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A1",
              "K0_U0"
            ],
            [
              "K0_W0",
              "K0_U0",
              "K0_A0"
            ],
            [
              "K0_O",
              "K0_A1",
              "K0_U1"
            ],
            [
              "K0_O",
              "K0_U1",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A1",
              "K0_P1"
            ],
            [
              "K0_W1",
              "K0_P1",
              "K0_P2"
            ],
            [
              "K0_W1",
              "K0_P2",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A2",
              "K0_U1"
            ],
            [
              "K0_W1",
              "K0_U1",
              "K0_A1"
            ],
            [
              "K0_O",
              "K0_A2",
              "K0_U2"
            ],
            [
              "K0_O",
              "K0_U2",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A2",
              "K0_P2"
            ],
            [
              "K0_W2",
              "K0_P2",
              "K0_P3"
            ],
            [
              "K0_W2",
              "K0_P3",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A3",
              "K0_U2"
            ],
            [
              "K0_W2",
              "K0_U2",
              "K0_A2"
            ],
            [
              "K0_O",
              "K0_A3",
              "K0_U3"
            ],
            [
              "K0_O",
              "K0_U3",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A3",
              "K0_P3"
            ],
            [
              "K0_W3",
              "K0_P3",
              "V"
            ],
            [
              "K0_W3",
              "V",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A0",
              "K0_U3"
            ],
            [
              "K0_W3",
              "K0_U3",
              "K0_A3"
            ]
          ]
        },
        {
          "index": 2,
          "A": [
            [
              "1",
              "0"
            ],
            [
              "1/25",
              "1/5"
            ]
          ],
          "vertex_map": {
            "O": "K2_O",
            "A0": "K2_A0",
            "A1": "K2_A1",
            "A2": "K2_A2",
            "A3": "K2_A3",
            "U0": "K2_U0",
            "U1": "K2_U1",
            "U2": "K2_U2",
            "U3": "K2_U3",
            "W0": "K2_W0",
            "W1": "K2_W1",
            "W2": "K2_W2",
            "W3": "K2_W3",
            "P0": "V",
            "P1": "K2_P1",
            "P2": "K2_P2",
            "P3": "K2_P3"
          },
          "faces": [
            [
              "K2_O",
              "K2_A0",
              "K2_U0"
            ],
            [
              "K2_O",
              "K2_U0",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A0",
              "V"
            ],
            [
              "K2_W0",
              "V",
              "K2_P1"
            ],
            [
              "K2_W0",
              "K2_P1",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A1",
              "K2_U0"
            ],
            [
              "K2_W0",
              "K2_U0",
              "K2_A0"
            ],
            [
              "K2_O",
              "K2_A1",
              "K2_U1"
            ],
            [
              "K2_O",
              "K2_U1",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A1",
              "K2_P1"
            ],
            [
              "K2_W1",
              "K2_P1",
              "K2_P2"
            ],
            [
              "K2_W1",
              "K2_P2",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A2",
              "K2_U1"
            ],
            [
              "K2_W1",
              "K2_U1",
              "K2_A1"
            ],
            [
              "K2_O",
              "K2_A2",
              "K2_U2"
            ],
            [
              "K2_O",
              "K2_U2",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A2",
              "K2_P2"
            ],
            [
              "K2_W2",
              "K2_P2",
              "K2_P3"
            ],
            [
              "K2_W2",
              "K2_P3",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A3",
              "K2_U2"
            ],
            [
              "K2_W2",
              "K2_U2",
              "K2_A2"
            ],
            [
              "K2_O",
              "K2_A3",
              "K2_U3"
            ],
            [
              "K2_O",
              "K2_U3",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A3",
              "K2_P3"
            ],
            [
              "K2_W3",
              "K2_P3",
              "V"
            ],
            [
              "K2_W3",
              "V",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A0",
              "K2_U3"
            ],
            [
              "K2_W3",
              "K2_U3",
              "K2_A3"
            ]
          ]
        }
      ],
      "bridges": [
        {
          "b": "B0",
          "chain": [
            "K2_P1",
            "V",
            "K0_P3"
          ],
          "faces": [
            [
              "B0",
              "K2_P1",
              "V"
            ],
            [
              "B0",
              "V",
              "K0_P3"
            ]
          ],
          "points": {
            "B0": [
              "0",
              "9/25"
            ],
            "K2_P1": [
              "-1",
              "4/25"
            ],
            "V": [
              "0",
              "0"
            ],
            "K0_P3": [
              "1",
              "1/5"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "-8333/1350"
          }
        },
        {
          "b": "B2",
          "chain": [
            "K0_P1",
            "V",
            "K2_P3"
          ],
          "faces": [
            [
              "B2",
              "K0_P1",
              "V"
            ],
            [
              "B2",
              "V",
              "K2_P3"
            ]
          ],
          "points": {
            "B2": [
              "0",
              "-11/25"
            ],
            "K0_P1": [
              "1",
              "-1/5"
            ],
            "V": [
              "0",
              "0"
            ],
            "K2_P3": [
              "-1",
              "-6/25"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "25779/6050"
          }
        }
      ],
      "force_component_used": "x",
      "force_vectors": [
        [
          [
            "-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000",
            "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ]
      ],
      "all_pair_force_minors": [
        {
          "i": 0,
          "j": 1,
          "determinant_interval": [
            "-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "symbolic_force_variables": [
        "a",
        "b"
      ],
      "symbolic_force_matrix": [
        [
          "-a",
          "-b/5"
        ],
        [
          "a",
          "a/25 + b/5"
        ]
      ],
      "symbolic_pressure_relation_basis": [
        [],
        []
      ],
      "relation_basis_intervals": [
        [],
        []
      ],
      "global_vertex_relation_intervals": [],
      "low_degree_loaded_stars": [
        {
          "vertex": "K0_W0",
          "full_star_face_indices": [
            2,
            3,
            4,
            5,
            6
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K2_W0",
          "full_star_face_indices": [
            30,
            31,
            32,
            33,
            34
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "minimum_doubled_area_lower": "2356734516534771235069637095384109037194506861964721788747059010645881049812757536576405555220737632047084547696262557032424500684402292599655224101/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "all_blocks_individually_vertex_interpolatory": true,
      "all_bridges_allow_every_full_first_jet_and_new_value": true,
      "global_function_space_dimension": 79,
      "global_vertex_evaluation_rank": 35,
      "global_vertex_defect": 0,
      "global_H_rank": 86,
      "global_H0_rank": 86,
      "global_zero_vertex_gradient_at_V_dimension": 0,
      "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true,
      "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true,
      "private_mixed_normal_coordinates_per_block": 21,
      "common_tangent_coordinates": 12,
      "fixed_boundary_geometry_dimension": 54,
      "full_ambient_good_neighborhood_proved": true,
      "mixed_locus_common_gradient_pinned_dimension": 12
    },
    "52": {
      "vertices": 52,
      "interior_vertices": 40,
      "boundary_vertices": 12,
      "triangles": 90,
      "interior_edges": 129,
      "point_intervals": {
        "V": [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_O": [
          [
            "238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A0": [
          [
            "651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A1": [
          [
            "973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-410253610752349/5000000000000000",
            "-410253610752349/5000000000000000"
          ]
        ],
        "K0_A2": [
          [
            "1399999/1000000",
            "1399999/1000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A3": [
          [
            "973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "410253610752349/5000000000000000",
            "410253610752349/5000000000000000"
          ]
        ],
        "K0_U0": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U1": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U2": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U3": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W0": [
          [
            "3/5",
            "3/5"
          ],
          [
            "-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W1": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W2": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W3": [
          [
            "599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
            "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_P1": [
          [
            "1",
            "1"
          ],
          [
            "-1/5",
            "-1/5"
          ]
        ],
        "K0_P2": [
          [
            "2",
            "2"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_P3": [
          [
            "1",
            "1"
          ],
          [
            "1/5",
            "1/5"
          ]
        ],
        "K1_O": [
          [
            "-19089850481329315690825738373970942845656987059002232364459747678525969563/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9544925240664657845412869186985471422828493529501116182229653839262984781/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A0": [
          [
            "-814353734823565100000361930754566865342860957254165012938255373541812971/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "-2605931951435408320001158178414613969097155063213328041402329195333801507/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A1": [
          [
            "62584055483803133333333333333333333333333333333333333333333313333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "31292027741901566666666666666666666666666666666666666666666676666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A2": [
          [
            "-139999900000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000",
            "-27999979999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1399999/1000000",
            "1399999/1000000"
          ]
        ],
        "K1_A3": [
          [
            "-101517388817136466666666666666666666666666666666666666666666666666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-50758694408568233333333333333333333333333333333333333333333333333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U0": [
          [
            "629408619421147876943141516313555909324006384660693505599816257662664839/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "15735215485528696923578537907838897733100159616517337640006406441566621/25000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U1": [
          [
            "12664437817143061158593679545131307986683123243731108931521687132072190783/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "197881840892860330603026242892676687291923800683298577055033236438627981/15625000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U2": [
          [
            "-30504611005625224931466474882010108491665424333386589375757539841458522991/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-61009222011250449862932949764020216983330848666773178751514639682917045981/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U3": [
          [
            "-6096323810716509348556502096436494073891309950962661208547858847402773103/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15240809526791273371391255241091235184728274877406653021369427118506932757/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W0": [
          [
            "1265256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "988481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3/5",
            "3/5"
          ]
        ],
        "K1_W1": [
          [
            "28948168535489987713943933479754895299569030810682820119977209696848473521/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14474084267744993856971966739877447649784515405341410059988824848424236761/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W2": [
          [
            "-80797509785101186149808267554716825421455090703198241994049048641370204471/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8079750978510118614980826755471682542145509070319824199404860864137020447/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W3": [
          [
            "-1738481307484166781439900478874297512152819234280958558212653037514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-2225256073579733480243072612959100815555608619879626954512178288018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
            "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_P1": [
          [
            "9/50",
            "9/50"
          ],
          [
            "1",
            "1"
          ]
        ],
        "K1_P2": [
          [
            "-1/25",
            "-1/25"
          ],
          [
            "2",
            "2"
          ]
        ],
        "K1_P3": [
          [
            "-11/50",
            "-11/50"
          ],
          [
            "1",
            "1"
          ]
        ],
        "K2_O": [
          [
            "-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000",
            "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A0": [
          [
            "-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A1": [
          [
            "-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A2": [
          [
            "-1399999/1000000",
            "-1399999/1000000"
          ],
          [
            "-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000",
            "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A3": [
          [
            "-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U0": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U1": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U2": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000",
            "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U3": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W0": [
          [
            "-3/5",
            "-3/5"
          ],
          [
            "785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W1": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W2": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W3": [
          [
            "-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000",
            "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_P1": [
          [
            "-1",
            "-1"
          ],
          [
            "4/25",
            "4/25"
          ]
        ],
        "K2_P2": [
          [
            "-2",
            "-2"
          ],
          [
            "-2/25",
            "-2/25"
          ]
        ],
        "K2_P3": [
          [
            "-1",
            "-1"
          ],
          [
            "-6/25",
            "-6/25"
          ]
        ],
        "B0": [
          [
            "59/50",
            "59/50"
          ],
          [
            "6/5",
            "6/5"
          ]
        ],
        "B1": [
          [
            "-61/50",
            "-61/50"
          ],
          [
            "29/25",
            "29/25"
          ]
        ],
        "B2": [
          [
            "0",
            "0"
          ],
          [
            "-11/25",
            "-11/25"
          ]
        ]
      },
      "faces": [
        [
          "K0_O",
          "K0_A0",
          "K0_U0"
        ],
        [
          "K0_O",
          "K0_U0",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A0",
          "V"
        ],
        [
          "K0_W0",
          "V",
          "K0_P1"
        ],
        [
          "K0_W0",
          "K0_P1",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A1",
          "K0_U0"
        ],
        [
          "K0_W0",
          "K0_U0",
          "K0_A0"
        ],
        [
          "K0_O",
          "K0_A1",
          "K0_U1"
        ],
        [
          "K0_O",
          "K0_U1",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A1",
          "K0_P1"
        ],
        [
          "K0_W1",
          "K0_P1",
          "K0_P2"
        ],
        [
          "K0_W1",
          "K0_P2",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A2",
          "K0_U1"
        ],
        [
          "K0_W1",
          "K0_U1",
          "K0_A1"
        ],
        [
          "K0_O",
          "K0_A2",
          "K0_U2"
        ],
        [
          "K0_O",
          "K0_U2",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A2",
          "K0_P2"
        ],
        [
          "K0_W2",
          "K0_P2",
          "K0_P3"
        ],
        [
          "K0_W2",
          "K0_P3",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A3",
          "K0_U2"
        ],
        [
          "K0_W2",
          "K0_U2",
          "K0_A2"
        ],
        [
          "K0_O",
          "K0_A3",
          "K0_U3"
        ],
        [
          "K0_O",
          "K0_U3",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A3",
          "K0_P3"
        ],
        [
          "K0_W3",
          "K0_P3",
          "V"
        ],
        [
          "K0_W3",
          "V",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A0",
          "K0_U3"
        ],
        [
          "K0_W3",
          "K0_U3",
          "K0_A3"
        ],
        [
          "K1_O",
          "K1_A0",
          "K1_U0"
        ],
        [
          "K1_O",
          "K1_U0",
          "K1_A1"
        ],
        [
          "K1_W0",
          "K1_A0",
          "V"
        ],
        [
          "K1_W0",
          "V",
          "K1_P1"
        ],
        [
          "K1_W0",
          "K1_P1",
          "K1_A1"
        ],
        [
          "K1_W0",
          "K1_A1",
          "K1_U0"
        ],
        [
          "K1_W0",
          "K1_U0",
          "K1_A0"
        ],
        [
          "K1_O",
          "K1_A1",
          "K1_U1"
        ],
        [
          "K1_O",
          "K1_U1",
          "K1_A2"
        ],
        [
          "K1_W1",
          "K1_A1",
          "K1_P1"
        ],
        [
          "K1_W1",
          "K1_P1",
          "K1_P2"
        ],
        [
          "K1_W1",
          "K1_P2",
          "K1_A2"
        ],
        [
          "K1_W1",
          "K1_A2",
          "K1_U1"
        ],
        [
          "K1_W1",
          "K1_U1",
          "K1_A1"
        ],
        [
          "K1_O",
          "K1_A2",
          "K1_U2"
        ],
        [
          "K1_O",
          "K1_U2",
          "K1_A3"
        ],
        [
          "K1_W2",
          "K1_A2",
          "K1_P2"
        ],
        [
          "K1_W2",
          "K1_P2",
          "K1_P3"
        ],
        [
          "K1_W2",
          "K1_P3",
          "K1_A3"
        ],
        [
          "K1_W2",
          "K1_A3",
          "K1_U2"
        ],
        [
          "K1_W2",
          "K1_U2",
          "K1_A2"
        ],
        [
          "K1_O",
          "K1_A3",
          "K1_U3"
        ],
        [
          "K1_O",
          "K1_U3",
          "K1_A0"
        ],
        [
          "K1_W3",
          "K1_A3",
          "K1_P3"
        ],
        [
          "K1_W3",
          "K1_P3",
          "V"
        ],
        [
          "K1_W3",
          "V",
          "K1_A0"
        ],
        [
          "K1_W3",
          "K1_A0",
          "K1_U3"
        ],
        [
          "K1_W3",
          "K1_U3",
          "K1_A3"
        ],
        [
          "K2_O",
          "K2_A0",
          "K2_U0"
        ],
        [
          "K2_O",
          "K2_U0",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A0",
          "V"
        ],
        [
          "K2_W0",
          "V",
          "K2_P1"
        ],
        [
          "K2_W0",
          "K2_P1",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A1",
          "K2_U0"
        ],
        [
          "K2_W0",
          "K2_U0",
          "K2_A0"
        ],
        [
          "K2_O",
          "K2_A1",
          "K2_U1"
        ],
        [
          "K2_O",
          "K2_U1",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A1",
          "K2_P1"
        ],
        [
          "K2_W1",
          "K2_P1",
          "K2_P2"
        ],
        [
          "K2_W1",
          "K2_P2",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A2",
          "K2_U1"
        ],
        [
          "K2_W1",
          "K2_U1",
          "K2_A1"
        ],
        [
          "K2_O",
          "K2_A2",
          "K2_U2"
        ],
        [
          "K2_O",
          "K2_U2",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A2",
          "K2_P2"
        ],
        [
          "K2_W2",
          "K2_P2",
          "K2_P3"
        ],
        [
          "K2_W2",
          "K2_P3",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A3",
          "K2_U2"
        ],
        [
          "K2_W2",
          "K2_U2",
          "K2_A2"
        ],
        [
          "K2_O",
          "K2_A3",
          "K2_U3"
        ],
        [
          "K2_O",
          "K2_U3",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A3",
          "K2_P3"
        ],
        [
          "K2_W3",
          "K2_P3",
          "V"
        ],
        [
          "K2_W3",
          "V",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A0",
          "K2_U3"
        ],
        [
          "K2_W3",
          "K2_U3",
          "K2_A3"
        ],
        [
          "B0",
          "K1_P1",
          "V"
        ],
        [
          "B0",
          "V",
          "K0_P3"
        ],
        [
          "B1",
          "K2_P1",
          "V"
        ],
        [
          "B1",
          "V",
          "K1_P3"
        ],
        [
          "B2",
          "K0_P1",
          "V"
        ],
        [
          "B2",
          "V",
          "K2_P3"
        ]
      ],
      "boundary": [
        "B0",
        "B1",
        "B2",
        "K0_P1",
        "K0_P2",
        "K0_P3",
        "K1_P1",
        "K1_P2",
        "K1_P3",
        "K2_P1",
        "K2_P2",
        "K2_P3"
      ],
      "interior": [
        "V",
        "K0_O",
        "K0_A0",
        "K0_A1",
        "K0_A2",
        "K0_A3",
        "K0_U0",
        "K0_U1",
        "K0_U2",
        "K0_U3",
        "K0_W0",
        "K0_W1",
        "K0_W2",
        "K0_W3",
        "K1_O",
        "K1_A0",
        "K1_A1",
        "K1_A2",
        "K1_A3",
        "K1_U0",
        "K1_U1",
        "K1_U2",
        "K1_U3",
        "K1_W0",
        "K1_W1",
        "K1_W2",
        "K1_W3",
        "K2_O",
        "K2_A0",
        "K2_A1",
        "K2_A2",
        "K2_A3",
        "K2_U0",
        "K2_U1",
        "K2_U2",
        "K2_U3",
        "K2_W0",
        "K2_W1",
        "K2_W2",
        "K2_W3"
      ],
      "blocks": [
        {
          "index": 0,
          "A": [
            [
              "-1",
              "0"
            ],
            [
              "0",
              "-1/5"
            ]
          ],
          "vertex_map": {
            "O": "K0_O",
            "A0": "K0_A0",
            "A1": "K0_A1",
            "A2": "K0_A2",
            "A3": "K0_A3",
            "U0": "K0_U0",
            "U1": "K0_U1",
            "U2": "K0_U2",
            "U3": "K0_U3",
            "W0": "K0_W0",
            "W1": "K0_W1",
            "W2": "K0_W2",
            "W3": "K0_W3",
            "P0": "V",
            "P1": "K0_P1",
            "P2": "K0_P2",
            "P3": "K0_P3"
          },
          "faces": [
            [
              "K0_O",
              "K0_A0",
              "K0_U0"
            ],
            [
              "K0_O",
              "K0_U0",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A0",
              "V"
            ],
            [
              "K0_W0",
              "V",
              "K0_P1"
            ],
            [
              "K0_W0",
              "K0_P1",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A1",
              "K0_U0"
            ],
            [
              "K0_W0",
              "K0_U0",
              "K0_A0"
            ],
            [
              "K0_O",
              "K0_A1",
              "K0_U1"
            ],
            [
              "K0_O",
              "K0_U1",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A1",
              "K0_P1"
            ],
            [
              "K0_W1",
              "K0_P1",
              "K0_P2"
            ],
            [
              "K0_W1",
              "K0_P2",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A2",
              "K0_U1"
            ],
            [
              "K0_W1",
              "K0_U1",
              "K0_A1"
            ],
            [
              "K0_O",
              "K0_A2",
              "K0_U2"
            ],
            [
              "K0_O",
              "K0_U2",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A2",
              "K0_P2"
            ],
            [
              "K0_W2",
              "K0_P2",
              "K0_P3"
            ],
            [
              "K0_W2",
              "K0_P3",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A3",
              "K0_U2"
            ],
            [
              "K0_W2",
              "K0_U2",
              "K0_A2"
            ],
            [
              "K0_O",
              "K0_A3",
              "K0_U3"
            ],
            [
              "K0_O",
              "K0_U3",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A3",
              "K0_P3"
            ],
            [
              "K0_W3",
              "K0_P3",
              "V"
            ],
            [
              "K0_W3",
              "V",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A0",
              "K0_U3"
            ],
            [
              "K0_W3",
              "K0_U3",
              "K0_A3"
            ]
          ]
        },
        {
          "index": 1,
          "A": [
            [
              "1/50",
              "1/5"
            ],
            [
              "-1",
              "0"
            ]
          ],
          "vertex_map": {
            "O": "K1_O",
            "A0": "K1_A0",
            "A1": "K1_A1",
            "A2": "K1_A2",
            "A3": "K1_A3",
            "U0": "K1_U0",
            "U1": "K1_U1",
            "U2": "K1_U2",
            "U3": "K1_U3",
            "W0": "K1_W0",
            "W1": "K1_W1",
            "W2": "K1_W2",
            "W3": "K1_W3",
            "P0": "V",
            "P1": "K1_P1",
            "P2": "K1_P2",
            "P3": "K1_P3"
          },
          "faces": [
            [
              "K1_O",
              "K1_A0",
              "K1_U0"
            ],
            [
              "K1_O",
              "K1_U0",
              "K1_A1"
            ],
            [
              "K1_W0",
              "K1_A0",
              "V"
            ],
            [
              "K1_W0",
              "V",
              "K1_P1"
            ],
            [
              "K1_W0",
              "K1_P1",
              "K1_A1"
            ],
            [
              "K1_W0",
              "K1_A1",
              "K1_U0"
            ],
            [
              "K1_W0",
              "K1_U0",
              "K1_A0"
            ],
            [
              "K1_O",
              "K1_A1",
              "K1_U1"
            ],
            [
              "K1_O",
              "K1_U1",
              "K1_A2"
            ],
            [
              "K1_W1",
              "K1_A1",
              "K1_P1"
            ],
            [
              "K1_W1",
              "K1_P1",
              "K1_P2"
            ],
            [
              "K1_W1",
              "K1_P2",
              "K1_A2"
            ],
            [
              "K1_W1",
              "K1_A2",
              "K1_U1"
            ],
            [
              "K1_W1",
              "K1_U1",
              "K1_A1"
            ],
            [
              "K1_O",
              "K1_A2",
              "K1_U2"
            ],
            [
              "K1_O",
              "K1_U2",
              "K1_A3"
            ],
            [
              "K1_W2",
              "K1_A2",
              "K1_P2"
            ],
            [
              "K1_W2",
              "K1_P2",
              "K1_P3"
            ],
            [
              "K1_W2",
              "K1_P3",
              "K1_A3"
            ],
            [
              "K1_W2",
              "K1_A3",
              "K1_U2"
            ],
            [
              "K1_W2",
              "K1_U2",
              "K1_A2"
            ],
            [
              "K1_O",
              "K1_A3",
              "K1_U3"
            ],
            [
              "K1_O",
              "K1_U3",
              "K1_A0"
            ],
            [
              "K1_W3",
              "K1_A3",
              "K1_P3"
            ],
            [
              "K1_W3",
              "K1_P3",
              "V"
            ],
            [
              "K1_W3",
              "V",
              "K1_A0"
            ],
            [
              "K1_W3",
              "K1_A0",
              "K1_U3"
            ],
            [
              "K1_W3",
              "K1_U3",
              "K1_A3"
            ]
          ]
        },
        {
          "index": 2,
          "A": [
            [
              "1",
              "0"
            ],
            [
              "1/25",
              "1/5"
            ]
          ],
          "vertex_map": {
            "O": "K2_O",
            "A0": "K2_A0",
            "A1": "K2_A1",
            "A2": "K2_A2",
            "A3": "K2_A3",
            "U0": "K2_U0",
            "U1": "K2_U1",
            "U2": "K2_U2",
            "U3": "K2_U3",
            "W0": "K2_W0",
            "W1": "K2_W1",
            "W2": "K2_W2",
            "W3": "K2_W3",
            "P0": "V",
            "P1": "K2_P1",
            "P2": "K2_P2",
            "P3": "K2_P3"
          },
          "faces": [
            [
              "K2_O",
              "K2_A0",
              "K2_U0"
            ],
            [
              "K2_O",
              "K2_U0",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A0",
              "V"
            ],
            [
              "K2_W0",
              "V",
              "K2_P1"
            ],
            [
              "K2_W0",
              "K2_P1",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A1",
              "K2_U0"
            ],
            [
              "K2_W0",
              "K2_U0",
              "K2_A0"
            ],
            [
              "K2_O",
              "K2_A1",
              "K2_U1"
            ],
            [
              "K2_O",
              "K2_U1",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A1",
              "K2_P1"
            ],
            [
              "K2_W1",
              "K2_P1",
              "K2_P2"
            ],
            [
              "K2_W1",
              "K2_P2",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A2",
              "K2_U1"
            ],
            [
              "K2_W1",
              "K2_U1",
              "K2_A1"
            ],
            [
              "K2_O",
              "K2_A2",
              "K2_U2"
            ],
            [
              "K2_O",
              "K2_U2",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A2",
              "K2_P2"
            ],
            [
              "K2_W2",
              "K2_P2",
              "K2_P3"
            ],
            [
              "K2_W2",
              "K2_P3",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A3",
              "K2_U2"
            ],
            [
              "K2_W2",
              "K2_U2",
              "K2_A2"
            ],
            [
              "K2_O",
              "K2_A3",
              "K2_U3"
            ],
            [
              "K2_O",
              "K2_U3",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A3",
              "K2_P3"
            ],
            [
              "K2_W3",
              "K2_P3",
              "V"
            ],
            [
              "K2_W3",
              "V",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A0",
              "K2_U3"
            ],
            [
              "K2_W3",
              "K2_U3",
              "K2_A3"
            ]
          ]
        }
      ],
      "bridges": [
        {
          "b": "B0",
          "chain": [
            "K1_P1",
            "V",
            "K0_P3"
          ],
          "faces": [
            [
              "B0",
              "K1_P1",
              "V"
            ],
            [
              "B0",
              "V",
              "K0_P3"
            ]
          ],
          "points": {
            "B0": [
              "59/50",
              "6/5"
            ],
            "K1_P1": [
              "9/50",
              "1"
            ],
            "V": [
              "0",
              "0"
            ],
            "K0_P3": [
              "1",
              "1/5"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "-29694405/27995042"
          }
        },
        {
          "b": "B1",
          "chain": [
            "K2_P1",
            "V",
            "K1_P3"
          ],
          "faces": [
            [
              "B1",
              "K2_P1",
              "V"
            ],
            [
              "B1",
              "V",
              "K1_P3"
            ]
          ],
          "points": {
            "B1": [
              "-61/50",
              "29/25"
            ],
            "K2_P1": [
              "-1",
              "4/25"
            ],
            "V": [
              "0",
              "0"
            ],
            "K1_P3": [
              "-11/50",
              "1"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "2562093025/2338733088"
          }
        },
        {
          "b": "B2",
          "chain": [
            "K0_P1",
            "V",
            "K2_P3"
          ],
          "faces": [
            [
              "B2",
              "K0_P1",
              "V"
            ],
            [
              "B2",
              "V",
              "K2_P3"
            ]
          ],
          "points": {
            "B2": [
              "0",
              "-11/25"
            ],
            "K0_P1": [
              "1",
              "-1/5"
            ],
            "V": [
              "0",
              "0"
            ],
            "K2_P3": [
              "-1",
              "-6/25"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "25779/6050"
          }
        }
      ],
      "force_component_used": "x",
      "force_vectors": [
        [
          [
            "-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "102974757783881408056965622875696067779881248015676602699940627377/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "411899031135525632227862491502784271119524992062707019960340113347/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000",
            "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ]
      ],
      "all_pair_force_minors": [
        {
          "i": 0,
          "j": 1,
          "determinant_interval": [
            "848304059251923570995025299466234952721437550309727422310966935816653782304645533969227554683278388865310592553157704503496770804800013/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "271457298960615542718408095829195184870860016099112994272583881086247404291531214417588249451007437880456584142659160596168985988611189/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 0,
          "j": 2,
          "determinant_interval": [
            "-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 1,
          "j": 2,
          "determinant_interval": [
            "1697965404998650219703642639411615881367229400699950407768043130971702767513305642713336449378821204486539930883069248229540995287804573/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6791861619994600878814570557646463525468917602799807119618401855813556552907097215571048418603106415334407246908599262057620004270680609/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "symbolic_force_variables": [
        "a",
        "b"
      ],
      "symbolic_force_matrix": [
        [
          "-a",
          "-b/5"
        ],
        [
          "a/50 + b/5",
          "-a"
        ],
        [
          "a",
          "a/25 + b/5"
        ]
      ],
      "symbolic_pressure_relation_basis": [
        [
          "(1251*a**2 + 15*a*b + 50*b**2)/(1250*a**2 + 5*a*b + 50*b**2)"
        ],
        [
          "10*a**2/(250*a**2 + a*b + 10*b**2)"
        ],
        [
          "1"
        ]
      ],
      "relation_basis_intervals": [
        [
          [
            "6791861619994600878814570557646463525468917602799801631072172523886811070053222570853345797515284817946159723532276992918163981151218292/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725",
            "2263953873331533626271523519215487841822972534266602373206133951937852184302365738523682806201035471778135748969533087352540001423560203/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"
          ]
        ],
        [
          [
            "271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725",
            "90485766320205180906136031943065061623620005366371046730080477622887083710522676701223444898062672517397994834765967447259818399060443/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"
          ]
        ],
        [
          [
            "1",
            "1"
          ]
        ]
      ],
      "global_vertex_relation_intervals": [
        {
          "V": [
            "-276685362114622545276981612166092510413452502545798700431193163270681/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-276685362114622545276981612166092510413452502545798466662674975583649/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_O": [
            "1000799999999999999999999999999999999999999999999999191673651354112849/1000000000000000000000000000000000000000000000000000000000000000000000",
            "10008000000000000000000000000000000000000000000000008083263486458871511/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A0": [
            "-253967097276026423745016644520918324344248501427351977748493717599609/312500000000000000000000000000000000000000000000000000000000000000000",
            "-81269471128328455598405326246693863790159520456752501599578483460117/100000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A1": [
            "-2777358255875305416372330445039909489760611665876138755634777297390041/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-2777358255875305416372330445039909489760611665876134269181222552090483/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A2": [
            "-623629230788066512181277617865177244120437996470127236967305741296141/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-3118146153940332560906388089325886220602189982350631147860281030012371/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A3": [
            "-2777358255875305416372330445039909489760611665876138755632110887255019/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1388679127937652708186165222519954744880305832938067134591944481112753/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U0": [
            "-1715237808029132994270214305740373456307381189216872203418228115889429/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1715237808029132994270214305740373456307381189216869432577613885668527/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U1": [
            "-3049700431744520904749472465198271532827506400560447376873747614780087/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-76242510793613022618736811629956788320687660014011061253889766995399/250000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U2": [
            "-76242510793613022618736811629956788320687660014011184421430972128173/250000000000000000000000000000000000000000000000000000000000000000000",
            "-3049700431744520904749472465198271532827506400560442450172099409469127/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U3": [
            "-857618904014566497135107152870186728153690594608436101703286845914091/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-68609512321165319770808572229614938252295247568674777303570732389191/400000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W0": [
            "2109705599033985421055427209998948555941935311251366667549685503483981/5000000000000000000000000000000000000000000000000000000000000000000000",
            "4219411198067970842110854419997897111883870622502740150973682023633453/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W1": [
            "3892985039075040909655471279887465882287054615210422337001634339164871/10000000000000000000000000000000000000000000000000000000000000000000000",
            "3892985039075040909655471279887465882287054615210428625613890449064727/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W2": [
            "973246259768760227413867819971866470571763653802605584252004425882183/2500000000000000000000000000000000000000000000000000000000000000000000",
            "1946492519537520454827735639943732941143527307605214312803753542350433/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W3": [
            "4219411198067970842110854419997897111883870622502733335102273071673821/10000000000000000000000000000000000000000000000000000000000000000000000",
            "4219411198067970842110854419997897111883870622502740150970779958927593/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P1": [
            "10928215202260277718120378211127026752030845600142368489329289288261/1250000000000000000000000000000000000000000000000000000000000000000000",
            "21856430404520555436240756422254053504061691200284772284874280980777/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P2": [
            "3607982133125714534554476094272451080630023512710424884647105102397/625000000000000000000000000000000000000000000000000000000000000000000",
            "57727714130011432552871617508359217290080376203366891405779379425513/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P3": [
            "3497028864723288869798521027560648560649870592045557916601449180937/400000000000000000000000000000000000000000000000000000000000000000000",
            "8742572161808222174496302568901621401624676480113908913909520870577/1000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_O": [
            "99999999999999999999999999999999999999999999999999865521500114801323/2500000000000000000000000000000000000000000000000000000000000000000000",
            "80000000000000000000000000000000000000000000000000107582799908158959/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A0": [
            "-162409015044621214225430308246790295344043805868810304815628634184327/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-162409015044621214225430308246790295344043805868809868004308362402423/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A1": [
            "-111005525814360728072435269585927637480440114543410881189736699050553/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-22201105162872145614487053917185527496088022908682116526369205749291/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A2": [
            "-31156536310355041575803238302616768790989108536677036966504571674953/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-62313072620710083151606476605233537581978217073353906336711275045253/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A3": [
            "-111005525814360728072435269585927637480440114543410881189630127902071/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-111005525814360728072435269585927637480440114543410582631952599894937/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U0": [
            "-68554668586296282744612881924075677710127145851993330322968756694137/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-34277334293148141372306440962037838855063572925996572967928931036591/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U1": [
            "-121890504865888125689427356722552819057853972844142646478116342768291/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-121890504865888125689427356722552819057853972844142318630969920005359/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U2": [
            "-121890504865888125689427356722552819057853972844142646477456521439227/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-121890504865888125689427356722552819057853972844142318631629741334423/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U3": [
            "-68554668586296282744612881924075677710127145851993330322502952375143/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-68554668586296282744612881924075677710127145851993145936323666392177/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W0": [
            "8432076734748143169685960071938243628864649525385154014455210047007/500000000000000000000000000000000000000000000000000000000000000000000",
            "21080191836870357924214900179845609072161623813462941732812079951439/1250000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W1": [
            "77797462811251816739717651476568063195184944348729421384106823391349/5000000000000000000000000000000000000000000000000000000000000000000000",
            "38898731405625908369858825738284031597592472174364815313297555412943/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W2": [
            "38898731405625908369858825738284031597592472174364710692117194313219/2500000000000000000000000000000000000000000000000000000000000000000000",
            "77797462811251816739717651476568063195184944348729630626467545590797/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W3": [
            "168641534694962863393719201438764872577292990507703080289220190736537/10000000000000000000000000000000000000000000000000000000000000000000000",
            "33728306938992572678743840287752974515458598101540706772476129963023/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P1": [
            "218389592371308507556362474243146018226036083136338181849170868317/625000000000000000000000000000000000000000000000000000000000000000000",
            "873558369485234030225449896972584072904144332545355076901192608159/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P2": [
            "576815688749115033501914643368897055256598483247070015472838273447/2500000000000000000000000000000000000000000000000000000000000000000000",
            "2307262754996460134007658573475588221026393932988286267450495869597/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P3": [
            "3494233477940936120901799587890336291616577330181410909602797650759/10000000000000000000000000000000000000000000000000000000000000000000000",
            "3494233477940936120901799587890336291616577330181420307588706674949/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_O": [
            "9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000",
            "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A0": [
            "-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000",
            "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A1": [
            "-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A2": [
            "-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000",
            "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A3": [
            "-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U0": [
            "-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U1": [
            "-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U2": [
            "-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U3": [
            "-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W0": [
            "2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000",
            "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W1": [
            "1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000",
            "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W2": [
            "972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000",
            "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W3": [
            "168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000",
            "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P1": [
            "43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000",
            "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P2": [
            "5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000",
            "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P3": [
            "87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000",
            "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "B0": [
            "0",
            "0"
          ],
          "B1": [
            "0",
            "0"
          ],
          "B2": [
            "0",
            "0"
          ]
        }
      ],
      "low_degree_loaded_stars": [
        {
          "vertex": "K0_W0",
          "full_star_face_indices": [
            2,
            3,
            4,
            5,
            6
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K1_W0",
          "full_star_face_indices": [
            30,
            31,
            32,
            33,
            34
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K2_W0",
          "full_star_face_indices": [
            58,
            59,
            60,
            61,
            62
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "minimum_doubled_area_lower": "2356734516534771235069637095384109037194506861964721788747059010645881049812757536576405555220737632047084547696262557032424500684402292599655224101/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "all_blocks_individually_vertex_interpolatory": true,
      "all_bridges_allow_every_full_first_jet_and_new_value": true,
      "global_function_space_dimension": 117,
      "global_vertex_evaluation_rank": 51,
      "global_vertex_defect": 1,
      "global_H_rank": 129,
      "global_H0_rank": 128,
      "global_zero_vertex_gradient_at_V_dimension": 0,
      "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true,
      "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true,
      "private_mixed_normal_coordinates_per_block": 21,
      "common_tangent_coordinates": 17,
      "fixed_boundary_geometry_dimension": 80,
      "bad_set_branch_count": 1,
      "bad_set_dimension": 17,
      "bad_set_smooth_manifold_proved": true,
      "loaded_shared_internal_vertex_V": true,
      "bad_set_local_form": "x0=x1=x2=0, each xj in R21, tangent coordinates in R17",
      "some_private_single_interior_vertex_first_order_repair_proved": true,
      "worst_cost_inverse_Euclidean_bad_set_distance_proved": true
    },
    "69": {
      "vertices": 69,
      "interior_vertices": 53,
      "boundary_vertices": 16,
      "triangles": 120,
      "interior_edges": 172,
      "point_intervals": {
        "V": [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_O": [
          [
            "238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A0": [
          [
            "651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A1": [
          [
            "973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-410253610752349/5000000000000000",
            "-410253610752349/5000000000000000"
          ]
        ],
        "K0_A2": [
          [
            "1399999/1000000",
            "1399999/1000000"
          ],
          [
            "-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1/5000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_A3": [
          [
            "973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "410253610752349/5000000000000000",
            "410253610752349/5000000000000000"
          ]
        ],
        "K0_U0": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U1": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U2": [
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_U3": [
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W0": [
          [
            "3/5",
            "3/5"
          ],
          [
            "-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W1": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W2": [
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_W3": [
          [
            "599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
            "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K0_P1": [
          [
            "1",
            "1"
          ],
          [
            "-1/5",
            "-1/5"
          ]
        ],
        "K0_P2": [
          [
            "2",
            "2"
          ],
          [
            "0",
            "0"
          ]
        ],
        "K0_P3": [
          [
            "1",
            "1"
          ],
          [
            "1/5",
            "1/5"
          ]
        ],
        "K1_O": [
          [
            "-19089850481329315690825738373970942845656987059002232364459747678525969563/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9544925240664657845412869186985471422828493529501116182229653839262984781/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A0": [
          [
            "-814353734823565100000361930754566865342860957254165012938255373541812971/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "-2605931951435408320001158178414613969097155063213328041402329195333801507/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A1": [
          [
            "62584055483803133333333333333333333333333333333333333333333313333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "31292027741901566666666666666666666666666666666666666666666676666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_A2": [
          [
            "-139999900000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000",
            "-27999979999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1399999/1000000",
            "1399999/1000000"
          ]
        ],
        "K1_A3": [
          [
            "-101517388817136466666666666666666666666666666666666666666666666666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-50758694408568233333333333333333333333333333333333333333333333333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U0": [
          [
            "629408619421147876943141516313555909324006384660693505599816257662664839/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "15735215485528696923578537907838897733100159616517337640006406441566621/25000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U1": [
          [
            "12664437817143061158593679545131307986683123243731108931521687132072190783/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "197881840892860330603026242892676687291923800683298577055033236438627981/15625000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U2": [
          [
            "-30504611005625224931466474882010108491665424333386589375757539841458522991/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-61009222011250449862932949764020216983330848666773178751514639682917045981/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_U3": [
          [
            "-6096323810716509348556502096436494073891309950962661208547858847402773103/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15240809526791273371391255241091235184728274877406653021369427118506932757/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W0": [
          [
            "1265256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "988481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3/5",
            "3/5"
          ]
        ],
        "K1_W1": [
          [
            "28948168535489987713943933479754895299569030810682820119977209696848473521/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14474084267744993856971966739877447649784515405341410059988824848424236761/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W2": [
          [
            "-80797509785101186149808267554716825421455090703198241994049048641370204471/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8079750978510118614980826755471682542145509070319824199404860864137020447/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_W3": [
          [
            "-1738481307484166781439900478874297512152819234280958558212653037514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-2225256073579733480243072612959100815555608619879626954512178288018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000",
            "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K1_P1": [
          [
            "9/50",
            "9/50"
          ],
          [
            "1",
            "1"
          ]
        ],
        "K1_P2": [
          [
            "-1/25",
            "-1/25"
          ],
          [
            "2",
            "2"
          ]
        ],
        "K1_P3": [
          [
            "-11/50",
            "-11/50"
          ],
          [
            "1",
            "1"
          ]
        ],
        "K2_O": [
          [
            "-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000",
            "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A0": [
          [
            "-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A1": [
          [
            "-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A2": [
          [
            "-1399999/1000000",
            "-1399999/1000000"
          ],
          [
            "-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000",
            "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_A3": [
          [
            "-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U0": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U1": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U2": [
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000",
            "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_U3": [
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W0": [
          [
            "-3/5",
            "-3/5"
          ],
          [
            "785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W1": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W2": [
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000",
            "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_W3": [
          [
            "-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000",
            "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K2_P1": [
          [
            "-1",
            "-1"
          ],
          [
            "4/25",
            "4/25"
          ]
        ],
        "K2_P2": [
          [
            "-2",
            "-2"
          ],
          [
            "-2/25",
            "-2/25"
          ]
        ],
        "K2_P3": [
          [
            "-1",
            "-1"
          ],
          [
            "-6/25",
            "-6/25"
          ]
        ],
        "K3_O": [
          [
            "57269551443987947072477215121912828536970961177006697093378323035577908687/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3579346965249246692029825945119551783560685073562918568336177689723619293/62500000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000",
            "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_A0": [
          [
            "39088979271531124800017372676219209536457325948199920621035337930007022607/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2443061204470695300001085792263700596028582871762495038814741120625438913/62500000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_A1": [
          [
            "-23650722150469800000000000000000000000000000000000000000000060000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1182536107523489999999999999999999999999999999999999999999997/50000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_A2": [
          [
            "83999939999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "419999700000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1399999/1000000",
            "-1399999/1000000"
          ]
        ],
        "K3_A3": [
          [
            "702253610752349/5000000000000000",
            "702253610752349/5000000000000000"
          ],
          [
            "-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_U0": [
          [
            "7305700453685062747224056862388839637702134246372979757884685430422133959/250000000000000000000000000000000000000000000000000000000000000000000000000",
            "29222801814740250988896227449555358550808536985491919031539261721688535837/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_U1": [
          [
            "17840173188482163772872795336878800504982301089655480444235392709386332207/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "7136069275392865509149118134751520201992920435862192177694261083754532883/200000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_U2": [
          [
            "54677003102678919283636109991454562989989287044907624285753776116880950589/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "109354006205357838567272219982909125979978574089815248571508072233761901179/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_U3": [
          [
            "6033382948774394560862187944805138482958909312496591857987785221636506619/100000000000000000000000000000000000000000000000000000000000000000000000000",
            "60333829487743945608621879448051384829589093124965918579878372216365066191/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_W0": [
          [
            "-238481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000",
            "-305256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-3/5",
            "-3/5"
          ]
        ],
        "K3_W1": [
          [
            "22901172714121210721920400595207034822317029081832601754093709247673257427/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5725293178530302680480100148801758705579257270458150438523557311918314357/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_W2": [
          [
            "132646851034712384585672601629678755543341150595713663868119967585891935419/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6632342551735619229283630081483937777167057529785683193406024379294596771/50000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000",
            "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_W3": [
          [
            "3185256073579733480243072612959100815555608619879626954512176688018496887/40000000000000000000000000000000000000000000000000000000000000000000000000",
            "2488481307484166781439900478874297512152819234280958558212654287514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000",
            "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "K3_P1": [
          [
            "-7/50",
            "-7/50"
          ],
          [
            "-1",
            "-1"
          ]
        ],
        "K3_P2": [
          [
            "3/25",
            "3/25"
          ],
          [
            "-2",
            "-2"
          ]
        ],
        "K3_P3": [
          [
            "13/50",
            "13/50"
          ],
          [
            "-1",
            "-1"
          ]
        ],
        "B0": [
          [
            "59/50",
            "59/50"
          ],
          [
            "6/5",
            "6/5"
          ]
        ],
        "B1": [
          [
            "-61/50",
            "-61/50"
          ],
          [
            "29/25",
            "29/25"
          ]
        ],
        "B2": [
          [
            "-57/50",
            "-57/50"
          ],
          [
            "-31/25",
            "-31/25"
          ]
        ],
        "B3": [
          [
            "63/50",
            "63/50"
          ],
          [
            "-6/5",
            "-6/5"
          ]
        ]
      },
      "faces": [
        [
          "K0_O",
          "K0_A0",
          "K0_U0"
        ],
        [
          "K0_O",
          "K0_U0",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A0",
          "V"
        ],
        [
          "K0_W0",
          "V",
          "K0_P1"
        ],
        [
          "K0_W0",
          "K0_P1",
          "K0_A1"
        ],
        [
          "K0_W0",
          "K0_A1",
          "K0_U0"
        ],
        [
          "K0_W0",
          "K0_U0",
          "K0_A0"
        ],
        [
          "K0_O",
          "K0_A1",
          "K0_U1"
        ],
        [
          "K0_O",
          "K0_U1",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A1",
          "K0_P1"
        ],
        [
          "K0_W1",
          "K0_P1",
          "K0_P2"
        ],
        [
          "K0_W1",
          "K0_P2",
          "K0_A2"
        ],
        [
          "K0_W1",
          "K0_A2",
          "K0_U1"
        ],
        [
          "K0_W1",
          "K0_U1",
          "K0_A1"
        ],
        [
          "K0_O",
          "K0_A2",
          "K0_U2"
        ],
        [
          "K0_O",
          "K0_U2",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A2",
          "K0_P2"
        ],
        [
          "K0_W2",
          "K0_P2",
          "K0_P3"
        ],
        [
          "K0_W2",
          "K0_P3",
          "K0_A3"
        ],
        [
          "K0_W2",
          "K0_A3",
          "K0_U2"
        ],
        [
          "K0_W2",
          "K0_U2",
          "K0_A2"
        ],
        [
          "K0_O",
          "K0_A3",
          "K0_U3"
        ],
        [
          "K0_O",
          "K0_U3",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A3",
          "K0_P3"
        ],
        [
          "K0_W3",
          "K0_P3",
          "V"
        ],
        [
          "K0_W3",
          "V",
          "K0_A0"
        ],
        [
          "K0_W3",
          "K0_A0",
          "K0_U3"
        ],
        [
          "K0_W3",
          "K0_U3",
          "K0_A3"
        ],
        [
          "K1_O",
          "K1_A0",
          "K1_U0"
        ],
        [
          "K1_O",
          "K1_U0",
          "K1_A1"
        ],
        [
          "K1_W0",
          "K1_A0",
          "V"
        ],
        [
          "K1_W0",
          "V",
          "K1_P1"
        ],
        [
          "K1_W0",
          "K1_P1",
          "K1_A1"
        ],
        [
          "K1_W0",
          "K1_A1",
          "K1_U0"
        ],
        [
          "K1_W0",
          "K1_U0",
          "K1_A0"
        ],
        [
          "K1_O",
          "K1_A1",
          "K1_U1"
        ],
        [
          "K1_O",
          "K1_U1",
          "K1_A2"
        ],
        [
          "K1_W1",
          "K1_A1",
          "K1_P1"
        ],
        [
          "K1_W1",
          "K1_P1",
          "K1_P2"
        ],
        [
          "K1_W1",
          "K1_P2",
          "K1_A2"
        ],
        [
          "K1_W1",
          "K1_A2",
          "K1_U1"
        ],
        [
          "K1_W1",
          "K1_U1",
          "K1_A1"
        ],
        [
          "K1_O",
          "K1_A2",
          "K1_U2"
        ],
        [
          "K1_O",
          "K1_U2",
          "K1_A3"
        ],
        [
          "K1_W2",
          "K1_A2",
          "K1_P2"
        ],
        [
          "K1_W2",
          "K1_P2",
          "K1_P3"
        ],
        [
          "K1_W2",
          "K1_P3",
          "K1_A3"
        ],
        [
          "K1_W2",
          "K1_A3",
          "K1_U2"
        ],
        [
          "K1_W2",
          "K1_U2",
          "K1_A2"
        ],
        [
          "K1_O",
          "K1_A3",
          "K1_U3"
        ],
        [
          "K1_O",
          "K1_U3",
          "K1_A0"
        ],
        [
          "K1_W3",
          "K1_A3",
          "K1_P3"
        ],
        [
          "K1_W3",
          "K1_P3",
          "V"
        ],
        [
          "K1_W3",
          "V",
          "K1_A0"
        ],
        [
          "K1_W3",
          "K1_A0",
          "K1_U3"
        ],
        [
          "K1_W3",
          "K1_U3",
          "K1_A3"
        ],
        [
          "K2_O",
          "K2_A0",
          "K2_U0"
        ],
        [
          "K2_O",
          "K2_U0",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A0",
          "V"
        ],
        [
          "K2_W0",
          "V",
          "K2_P1"
        ],
        [
          "K2_W0",
          "K2_P1",
          "K2_A1"
        ],
        [
          "K2_W0",
          "K2_A1",
          "K2_U0"
        ],
        [
          "K2_W0",
          "K2_U0",
          "K2_A0"
        ],
        [
          "K2_O",
          "K2_A1",
          "K2_U1"
        ],
        [
          "K2_O",
          "K2_U1",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A1",
          "K2_P1"
        ],
        [
          "K2_W1",
          "K2_P1",
          "K2_P2"
        ],
        [
          "K2_W1",
          "K2_P2",
          "K2_A2"
        ],
        [
          "K2_W1",
          "K2_A2",
          "K2_U1"
        ],
        [
          "K2_W1",
          "K2_U1",
          "K2_A1"
        ],
        [
          "K2_O",
          "K2_A2",
          "K2_U2"
        ],
        [
          "K2_O",
          "K2_U2",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A2",
          "K2_P2"
        ],
        [
          "K2_W2",
          "K2_P2",
          "K2_P3"
        ],
        [
          "K2_W2",
          "K2_P3",
          "K2_A3"
        ],
        [
          "K2_W2",
          "K2_A3",
          "K2_U2"
        ],
        [
          "K2_W2",
          "K2_U2",
          "K2_A2"
        ],
        [
          "K2_O",
          "K2_A3",
          "K2_U3"
        ],
        [
          "K2_O",
          "K2_U3",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A3",
          "K2_P3"
        ],
        [
          "K2_W3",
          "K2_P3",
          "V"
        ],
        [
          "K2_W3",
          "V",
          "K2_A0"
        ],
        [
          "K2_W3",
          "K2_A0",
          "K2_U3"
        ],
        [
          "K2_W3",
          "K2_U3",
          "K2_A3"
        ],
        [
          "K3_O",
          "K3_A0",
          "K3_U0"
        ],
        [
          "K3_O",
          "K3_U0",
          "K3_A1"
        ],
        [
          "K3_W0",
          "K3_A0",
          "V"
        ],
        [
          "K3_W0",
          "V",
          "K3_P1"
        ],
        [
          "K3_W0",
          "K3_P1",
          "K3_A1"
        ],
        [
          "K3_W0",
          "K3_A1",
          "K3_U0"
        ],
        [
          "K3_W0",
          "K3_U0",
          "K3_A0"
        ],
        [
          "K3_O",
          "K3_A1",
          "K3_U1"
        ],
        [
          "K3_O",
          "K3_U1",
          "K3_A2"
        ],
        [
          "K3_W1",
          "K3_A1",
          "K3_P1"
        ],
        [
          "K3_W1",
          "K3_P1",
          "K3_P2"
        ],
        [
          "K3_W1",
          "K3_P2",
          "K3_A2"
        ],
        [
          "K3_W1",
          "K3_A2",
          "K3_U1"
        ],
        [
          "K3_W1",
          "K3_U1",
          "K3_A1"
        ],
        [
          "K3_O",
          "K3_A2",
          "K3_U2"
        ],
        [
          "K3_O",
          "K3_U2",
          "K3_A3"
        ],
        [
          "K3_W2",
          "K3_A2",
          "K3_P2"
        ],
        [
          "K3_W2",
          "K3_P2",
          "K3_P3"
        ],
        [
          "K3_W2",
          "K3_P3",
          "K3_A3"
        ],
        [
          "K3_W2",
          "K3_A3",
          "K3_U2"
        ],
        [
          "K3_W2",
          "K3_U2",
          "K3_A2"
        ],
        [
          "K3_O",
          "K3_A3",
          "K3_U3"
        ],
        [
          "K3_O",
          "K3_U3",
          "K3_A0"
        ],
        [
          "K3_W3",
          "K3_A3",
          "K3_P3"
        ],
        [
          "K3_W3",
          "K3_P3",
          "V"
        ],
        [
          "K3_W3",
          "V",
          "K3_A0"
        ],
        [
          "K3_W3",
          "K3_A0",
          "K3_U3"
        ],
        [
          "K3_W3",
          "K3_U3",
          "K3_A3"
        ],
        [
          "B0",
          "K1_P1",
          "V"
        ],
        [
          "B0",
          "V",
          "K0_P3"
        ],
        [
          "B1",
          "K2_P1",
          "V"
        ],
        [
          "B1",
          "V",
          "K1_P3"
        ],
        [
          "B2",
          "K3_P1",
          "V"
        ],
        [
          "B2",
          "V",
          "K2_P3"
        ],
        [
          "B3",
          "K0_P1",
          "V"
        ],
        [
          "B3",
          "V",
          "K3_P3"
        ]
      ],
      "boundary": [
        "B0",
        "B1",
        "B2",
        "B3",
        "K0_P1",
        "K0_P2",
        "K0_P3",
        "K1_P1",
        "K1_P2",
        "K1_P3",
        "K2_P1",
        "K2_P2",
        "K2_P3",
        "K3_P1",
        "K3_P2",
        "K3_P3"
      ],
      "interior": [
        "V",
        "K0_O",
        "K0_A0",
        "K0_A1",
        "K0_A2",
        "K0_A3",
        "K0_U0",
        "K0_U1",
        "K0_U2",
        "K0_U3",
        "K0_W0",
        "K0_W1",
        "K0_W2",
        "K0_W3",
        "K1_O",
        "K1_A0",
        "K1_A1",
        "K1_A2",
        "K1_A3",
        "K1_U0",
        "K1_U1",
        "K1_U2",
        "K1_U3",
        "K1_W0",
        "K1_W1",
        "K1_W2",
        "K1_W3",
        "K2_O",
        "K2_A0",
        "K2_A1",
        "K2_A2",
        "K2_A3",
        "K2_U0",
        "K2_U1",
        "K2_U2",
        "K2_U3",
        "K2_W0",
        "K2_W1",
        "K2_W2",
        "K2_W3",
        "K3_O",
        "K3_A0",
        "K3_A1",
        "K3_A2",
        "K3_A3",
        "K3_U0",
        "K3_U1",
        "K3_U2",
        "K3_U3",
        "K3_W0",
        "K3_W1",
        "K3_W2",
        "K3_W3"
      ],
      "blocks": [
        {
          "index": 0,
          "A": [
            [
              "-1",
              "0"
            ],
            [
              "0",
              "-1/5"
            ]
          ],
          "vertex_map": {
            "O": "K0_O",
            "A0": "K0_A0",
            "A1": "K0_A1",
            "A2": "K0_A2",
            "A3": "K0_A3",
            "U0": "K0_U0",
            "U1": "K0_U1",
            "U2": "K0_U2",
            "U3": "K0_U3",
            "W0": "K0_W0",
            "W1": "K0_W1",
            "W2": "K0_W2",
            "W3": "K0_W3",
            "P0": "V",
            "P1": "K0_P1",
            "P2": "K0_P2",
            "P3": "K0_P3"
          },
          "faces": [
            [
              "K0_O",
              "K0_A0",
              "K0_U0"
            ],
            [
              "K0_O",
              "K0_U0",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A0",
              "V"
            ],
            [
              "K0_W0",
              "V",
              "K0_P1"
            ],
            [
              "K0_W0",
              "K0_P1",
              "K0_A1"
            ],
            [
              "K0_W0",
              "K0_A1",
              "K0_U0"
            ],
            [
              "K0_W0",
              "K0_U0",
              "K0_A0"
            ],
            [
              "K0_O",
              "K0_A1",
              "K0_U1"
            ],
            [
              "K0_O",
              "K0_U1",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A1",
              "K0_P1"
            ],
            [
              "K0_W1",
              "K0_P1",
              "K0_P2"
            ],
            [
              "K0_W1",
              "K0_P2",
              "K0_A2"
            ],
            [
              "K0_W1",
              "K0_A2",
              "K0_U1"
            ],
            [
              "K0_W1",
              "K0_U1",
              "K0_A1"
            ],
            [
              "K0_O",
              "K0_A2",
              "K0_U2"
            ],
            [
              "K0_O",
              "K0_U2",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A2",
              "K0_P2"
            ],
            [
              "K0_W2",
              "K0_P2",
              "K0_P3"
            ],
            [
              "K0_W2",
              "K0_P3",
              "K0_A3"
            ],
            [
              "K0_W2",
              "K0_A3",
              "K0_U2"
            ],
            [
              "K0_W2",
              "K0_U2",
              "K0_A2"
            ],
            [
              "K0_O",
              "K0_A3",
              "K0_U3"
            ],
            [
              "K0_O",
              "K0_U3",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A3",
              "K0_P3"
            ],
            [
              "K0_W3",
              "K0_P3",
              "V"
            ],
            [
              "K0_W3",
              "V",
              "K0_A0"
            ],
            [
              "K0_W3",
              "K0_A0",
              "K0_U3"
            ],
            [
              "K0_W3",
              "K0_U3",
              "K0_A3"
            ]
          ]
        },
        {
          "index": 1,
          "A": [
            [
              "1/50",
              "1/5"
            ],
            [
              "-1",
              "0"
            ]
          ],
          "vertex_map": {
            "O": "K1_O",
            "A0": "K1_A0",
            "A1": "K1_A1",
            "A2": "K1_A2",
            "A3": "K1_A3",
            "U0": "K1_U0",
            "U1": "K1_U1",
            "U2": "K1_U2",
            "U3": "K1_U3",
            "W0": "K1_W0",
            "W1": "K1_W1",
            "W2": "K1_W2",
            "W3": "K1_W3",
            "P0": "V",
            "P1": "K1_P1",
            "P2": "K1_P2",
            "P3": "K1_P3"
          },
          "faces": [
            [
              "K1_O",
              "K1_A0",
              "K1_U0"
            ],
            [
              "K1_O",
              "K1_U0",
              "K1_A1"
            ],
            [
              "K1_W0",
              "K1_A0",
              "V"
            ],
            [
              "K1_W0",
              "V",
              "K1_P1"
            ],
            [
              "K1_W0",
              "K1_P1",
              "K1_A1"
            ],
            [
              "K1_W0",
              "K1_A1",
              "K1_U0"
            ],
            [
              "K1_W0",
              "K1_U0",
              "K1_A0"
            ],
            [
              "K1_O",
              "K1_A1",
              "K1_U1"
            ],
            [
              "K1_O",
              "K1_U1",
              "K1_A2"
            ],
            [
              "K1_W1",
              "K1_A1",
              "K1_P1"
            ],
            [
              "K1_W1",
              "K1_P1",
              "K1_P2"
            ],
            [
              "K1_W1",
              "K1_P2",
              "K1_A2"
            ],
            [
              "K1_W1",
              "K1_A2",
              "K1_U1"
            ],
            [
              "K1_W1",
              "K1_U1",
              "K1_A1"
            ],
            [
              "K1_O",
              "K1_A2",
              "K1_U2"
            ],
            [
              "K1_O",
              "K1_U2",
              "K1_A3"
            ],
            [
              "K1_W2",
              "K1_A2",
              "K1_P2"
            ],
            [
              "K1_W2",
              "K1_P2",
              "K1_P3"
            ],
            [
              "K1_W2",
              "K1_P3",
              "K1_A3"
            ],
            [
              "K1_W2",
              "K1_A3",
              "K1_U2"
            ],
            [
              "K1_W2",
              "K1_U2",
              "K1_A2"
            ],
            [
              "K1_O",
              "K1_A3",
              "K1_U3"
            ],
            [
              "K1_O",
              "K1_U3",
              "K1_A0"
            ],
            [
              "K1_W3",
              "K1_A3",
              "K1_P3"
            ],
            [
              "K1_W3",
              "K1_P3",
              "V"
            ],
            [
              "K1_W3",
              "V",
              "K1_A0"
            ],
            [
              "K1_W3",
              "K1_A0",
              "K1_U3"
            ],
            [
              "K1_W3",
              "K1_U3",
              "K1_A3"
            ]
          ]
        },
        {
          "index": 2,
          "A": [
            [
              "1",
              "0"
            ],
            [
              "1/25",
              "1/5"
            ]
          ],
          "vertex_map": {
            "O": "K2_O",
            "A0": "K2_A0",
            "A1": "K2_A1",
            "A2": "K2_A2",
            "A3": "K2_A3",
            "U0": "K2_U0",
            "U1": "K2_U1",
            "U2": "K2_U2",
            "U3": "K2_U3",
            "W0": "K2_W0",
            "W1": "K2_W1",
            "W2": "K2_W2",
            "W3": "K2_W3",
            "P0": "V",
            "P1": "K2_P1",
            "P2": "K2_P2",
            "P3": "K2_P3"
          },
          "faces": [
            [
              "K2_O",
              "K2_A0",
              "K2_U0"
            ],
            [
              "K2_O",
              "K2_U0",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A0",
              "V"
            ],
            [
              "K2_W0",
              "V",
              "K2_P1"
            ],
            [
              "K2_W0",
              "K2_P1",
              "K2_A1"
            ],
            [
              "K2_W0",
              "K2_A1",
              "K2_U0"
            ],
            [
              "K2_W0",
              "K2_U0",
              "K2_A0"
            ],
            [
              "K2_O",
              "K2_A1",
              "K2_U1"
            ],
            [
              "K2_O",
              "K2_U1",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A1",
              "K2_P1"
            ],
            [
              "K2_W1",
              "K2_P1",
              "K2_P2"
            ],
            [
              "K2_W1",
              "K2_P2",
              "K2_A2"
            ],
            [
              "K2_W1",
              "K2_A2",
              "K2_U1"
            ],
            [
              "K2_W1",
              "K2_U1",
              "K2_A1"
            ],
            [
              "K2_O",
              "K2_A2",
              "K2_U2"
            ],
            [
              "K2_O",
              "K2_U2",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A2",
              "K2_P2"
            ],
            [
              "K2_W2",
              "K2_P2",
              "K2_P3"
            ],
            [
              "K2_W2",
              "K2_P3",
              "K2_A3"
            ],
            [
              "K2_W2",
              "K2_A3",
              "K2_U2"
            ],
            [
              "K2_W2",
              "K2_U2",
              "K2_A2"
            ],
            [
              "K2_O",
              "K2_A3",
              "K2_U3"
            ],
            [
              "K2_O",
              "K2_U3",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A3",
              "K2_P3"
            ],
            [
              "K2_W3",
              "K2_P3",
              "V"
            ],
            [
              "K2_W3",
              "V",
              "K2_A0"
            ],
            [
              "K2_W3",
              "K2_A0",
              "K2_U3"
            ],
            [
              "K2_W3",
              "K2_U3",
              "K2_A3"
            ]
          ]
        },
        {
          "index": 3,
          "A": [
            [
              "-3/50",
              "-1/5"
            ],
            [
              "1",
              "0"
            ]
          ],
          "vertex_map": {
            "O": "K3_O",
            "A0": "K3_A0",
            "A1": "K3_A1",
            "A2": "K3_A2",
            "A3": "K3_A3",
            "U0": "K3_U0",
            "U1": "K3_U1",
            "U2": "K3_U2",
            "U3": "K3_U3",
            "W0": "K3_W0",
            "W1": "K3_W1",
            "W2": "K3_W2",
            "W3": "K3_W3",
            "P0": "V",
            "P1": "K3_P1",
            "P2": "K3_P2",
            "P3": "K3_P3"
          },
          "faces": [
            [
              "K3_O",
              "K3_A0",
              "K3_U0"
            ],
            [
              "K3_O",
              "K3_U0",
              "K3_A1"
            ],
            [
              "K3_W0",
              "K3_A0",
              "V"
            ],
            [
              "K3_W0",
              "V",
              "K3_P1"
            ],
            [
              "K3_W0",
              "K3_P1",
              "K3_A1"
            ],
            [
              "K3_W0",
              "K3_A1",
              "K3_U0"
            ],
            [
              "K3_W0",
              "K3_U0",
              "K3_A0"
            ],
            [
              "K3_O",
              "K3_A1",
              "K3_U1"
            ],
            [
              "K3_O",
              "K3_U1",
              "K3_A2"
            ],
            [
              "K3_W1",
              "K3_A1",
              "K3_P1"
            ],
            [
              "K3_W1",
              "K3_P1",
              "K3_P2"
            ],
            [
              "K3_W1",
              "K3_P2",
              "K3_A2"
            ],
            [
              "K3_W1",
              "K3_A2",
              "K3_U1"
            ],
            [
              "K3_W1",
              "K3_U1",
              "K3_A1"
            ],
            [
              "K3_O",
              "K3_A2",
              "K3_U2"
            ],
            [
              "K3_O",
              "K3_U2",
              "K3_A3"
            ],
            [
              "K3_W2",
              "K3_A2",
              "K3_P2"
            ],
            [
              "K3_W2",
              "K3_P2",
              "K3_P3"
            ],
            [
              "K3_W2",
              "K3_P3",
              "K3_A3"
            ],
            [
              "K3_W2",
              "K3_A3",
              "K3_U2"
            ],
            [
              "K3_W2",
              "K3_U2",
              "K3_A2"
            ],
            [
              "K3_O",
              "K3_A3",
              "K3_U3"
            ],
            [
              "K3_O",
              "K3_U3",
              "K3_A0"
            ],
            [
              "K3_W3",
              "K3_A3",
              "K3_P3"
            ],
            [
              "K3_W3",
              "K3_P3",
              "V"
            ],
            [
              "K3_W3",
              "V",
              "K3_A0"
            ],
            [
              "K3_W3",
              "K3_A0",
              "K3_U3"
            ],
            [
              "K3_W3",
              "K3_U3",
              "K3_A3"
            ]
          ]
        }
      ],
      "bridges": [
        {
          "b": "B0",
          "chain": [
            "K1_P1",
            "V",
            "K0_P3"
          ],
          "faces": [
            [
              "B0",
              "K1_P1",
              "V"
            ],
            [
              "B0",
              "V",
              "K0_P3"
            ]
          ],
          "points": {
            "B0": [
              "59/50",
              "6/5"
            ],
            "K1_P1": [
              "9/50",
              "1"
            ],
            "V": [
              "0",
              "0"
            ],
            "K0_P3": [
              "1",
              "1/5"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "-29694405/27995042"
          }
        },
        {
          "b": "B1",
          "chain": [
            "K2_P1",
            "V",
            "K1_P3"
          ],
          "faces": [
            [
              "B1",
              "K2_P1",
              "V"
            ],
            [
              "B1",
              "V",
              "K1_P3"
            ]
          ],
          "points": {
            "B1": [
              "-61/50",
              "29/25"
            ],
            "K2_P1": [
              "-1",
              "4/25"
            ],
            "V": [
              "0",
              "0"
            ],
            "K1_P3": [
              "-11/50",
              "1"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "2562093025/2338733088"
          }
        },
        {
          "b": "B2",
          "chain": [
            "K3_P1",
            "V",
            "K2_P3"
          ],
          "faces": [
            [
              "B2",
              "K3_P1",
              "V"
            ],
            [
              "B2",
              "V",
              "K2_P3"
            ]
          ],
          "points": {
            "B2": [
              "-57/50",
              "-31/25"
            ],
            "K3_P1": [
              "-7/50",
              "-1"
            ],
            "V": [
              "0",
              "0"
            ],
            "K2_P3": [
              "-1",
              "-6/25"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "7202900475/7051163648"
          }
        },
        {
          "b": "B3",
          "chain": [
            "K0_P1",
            "V",
            "K3_P3"
          ],
          "faces": [
            [
              "B3",
              "K0_P1",
              "V"
            ],
            [
              "B3",
              "V",
              "K3_P3"
            ]
          ],
          "points": {
            "B3": [
              "63/50",
              "-6/5"
            ],
            "K0_P1": [
              "1",
              "-1/5"
            ],
            "V": [
              "0",
              "0"
            ],
            "K3_P3": [
              "13/50",
              "-1"
            ]
          },
          "full_first_jet_plus_new_value_minor": {
            "rank": 13,
            "rows": [
              0,
              1,
              2,
              3,
              4,
              5,
              6,
              7,
              8,
              9,
              10,
              11,
              12
            ],
            "cols": [
              0,
              1,
              2,
              3,
              4,
              6,
              7,
              8,
              9,
              10,
              11,
              12,
              13
            ],
            "determinant": "-1214395/986078"
          }
        }
      ],
      "force_component_used": "x",
      "force_vectors": [
        [
          [
            "-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "102974757783881408056965622875696067779881248015676602699940627377/62500000000000000000000000000000000000000000000000000000000000000000000000",
            "411899031135525632227862491502784271119524992062707019960340113347/250000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000",
            "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "-4942788373626307586734349898033411253434299904752482467535839866331/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-4942788373626307586734349898033411253434299904752478701585391607929/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000",
            "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ]
      ],
      "all_pair_force_minors": [
        {
          "i": 0,
          "j": 1,
          "determinant_interval": [
            "848304059251923570995025299466234952721437550309727422310966935816653782304645533969227554683278388865310592553157704503496770804800013/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "271457298960615542718408095829195184870860016099112994272583881086247404291531214417588249451007437880456584142659160596168985988611189/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 0,
          "j": 2,
          "determinant_interval": [
            "-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 0,
          "j": 3,
          "determinant_interval": [
            "-848304059251923570995025299466234952721437550309728107466764748321950160312857111341718475940568322968813968663499290190796503069053307/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-6786432474015388567960202395729879621771500402477819375568214527113814083222587741459778866216866474183387594683746329405826791601253373/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 1,
          "j": 2,
          "determinant_interval": [
            "1697965404998650219703642639411615881367229400699950407768043130971702767513305642713336449378821204486539930883069248229540995287804573/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6791861619994600878814570557646463525468917602799807119618401855813556552907097215571048418603106415334407246908599262057620004270680609/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 1,
          "j": 3,
          "determinant_interval": [
            "-271457298960615542718408095829195184870860016099113249698388244492654587586445342452648381096977458096190692774491125723485777304528227/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-135728649480307771359204047914597592435430008049556259856852528027449480348414426699843962776577454150991293792811494369867427337471797/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "i": 2,
          "j": 3,
          "determinant_interval": [
            "6802719911953025500523306881479631332863752003443766139160567558013385573307666615141380265962828846458432383827168939318842754026621249/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6802719911953025500523306881479631332863752003443771642306490553708886564122403479744749034909518737515464344051260951396651033023748589/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "symbolic_force_variables": [
        "a",
        "b"
      ],
      "symbolic_force_matrix": [
        [
          "-a",
          "-b/5"
        ],
        [
          "a/50 + b/5",
          "-a"
        ],
        [
          "a",
          "a/25 + b/5"
        ],
        [
          "-3*a/50 - b/5",
          "a"
        ]
      ],
      "symbolic_pressure_relation_basis": [
        [
          "(1251*a**2 + 15*a*b + 50*b**2)/(1250*a**2 + 5*a*b + 50*b**2)",
          "-10*a**2/(250*a**2 + a*b + 10*b**2)"
        ],
        [
          "10*a**2/(250*a**2 + a*b + 10*b**2)",
          "(250*a**2 + 3*a*b + 10*b**2)/(250*a**2 + a*b + 10*b**2)"
        ],
        [
          "1",
          "0"
        ],
        [
          "0",
          "1"
        ]
      ],
      "relation_basis_intervals": [
        [
          [
            "6791861619994600878814570557646463525468917602799801631072172523886811070053222570853345797515284817946159723532276992918163981151218292/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725",
            "2263953873331533626271523519215487841822972534266602373206133951937852184302365738523682806201035471778135748969533087352540001423560203/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"
          ],
          [
            "-271457298960615542718408095829195184870860016099113249698388244492654587586445342452648381096977458096190692774491125723485777304528227/6786432474015388567960202395729879621771500402477819378487735486533230258437164271753820437466227110922484740425261636027974166438400104",
            "-271457298960615542718408095829195184870860016099112519713705056054898960696828853399687925553154908301982587585622988739734854674943594/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725"
          ]
        ],
        [
          [
            "271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725",
            "90485766320205180906136031943065061623620005366371046730080477622887083710522676701223444898062672517397994834765967447259818399060443/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"
          ],
          [
            "6786432474015388567960202395729879621771500402477819375568214527113814083222587741459778866216866474183387594683746329405826791601253373/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725",
            "282768019750641190331675099822078317573812516769909369155588249440650053437619037113906158646856107656271322887833096730265501023017769/282768019750641190331675099822078317573812516769909140770322311938884594101548511323075851561092796288436864184385901501165590268266671"
          ]
        ],
        [
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ]
        ]
      ],
      "global_vertex_relation_intervals": [
        {
          "V": [
            "-276685362114622545276981612166092510413452502545798700431193163270681/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-276685362114622545276981612166092510413452502545798466662674975583649/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_O": [
            "1000799999999999999999999999999999999999999999999999191673651354112849/1000000000000000000000000000000000000000000000000000000000000000000000",
            "10008000000000000000000000000000000000000000000000008083263486458871511/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A0": [
            "-253967097276026423745016644520918324344248501427351977748493717599609/312500000000000000000000000000000000000000000000000000000000000000000",
            "-81269471128328455598405326246693863790159520456752501599578483460117/100000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A1": [
            "-2777358255875305416372330445039909489760611665876138755634777297390041/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-2777358255875305416372330445039909489760611665876134269181222552090483/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A2": [
            "-623629230788066512181277617865177244120437996470127236967305741296141/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-3118146153940332560906388089325886220602189982350631147860281030012371/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A3": [
            "-2777358255875305416372330445039909489760611665876138755632110887255019/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1388679127937652708186165222519954744880305832938067134591944481112753/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U0": [
            "-1715237808029132994270214305740373456307381189216872203418228115889429/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1715237808029132994270214305740373456307381189216869432577613885668527/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U1": [
            "-3049700431744520904749472465198271532827506400560447376873747614780087/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-76242510793613022618736811629956788320687660014011061253889766995399/250000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U2": [
            "-76242510793613022618736811629956788320687660014011184421430972128173/250000000000000000000000000000000000000000000000000000000000000000000",
            "-3049700431744520904749472465198271532827506400560442450172099409469127/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U3": [
            "-857618904014566497135107152870186728153690594608436101703286845914091/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-68609512321165319770808572229614938252295247568674777303570732389191/400000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W0": [
            "2109705599033985421055427209998948555941935311251366667549685503483981/5000000000000000000000000000000000000000000000000000000000000000000000",
            "4219411198067970842110854419997897111883870622502740150973682023633453/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W1": [
            "3892985039075040909655471279887465882287054615210422337001634339164871/10000000000000000000000000000000000000000000000000000000000000000000000",
            "3892985039075040909655471279887465882287054615210428625613890449064727/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W2": [
            "973246259768760227413867819971866470571763653802605584252004425882183/2500000000000000000000000000000000000000000000000000000000000000000000",
            "1946492519537520454827735639943732941143527307605214312803753542350433/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W3": [
            "4219411198067970842110854419997897111883870622502733335102273071673821/10000000000000000000000000000000000000000000000000000000000000000000000",
            "4219411198067970842110854419997897111883870622502740150970779958927593/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P1": [
            "10928215202260277718120378211127026752030845600142368489329289288261/1250000000000000000000000000000000000000000000000000000000000000000000",
            "21856430404520555436240756422254053504061691200284772284874280980777/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P2": [
            "3607982133125714534554476094272451080630023512710424884647105102397/625000000000000000000000000000000000000000000000000000000000000000000",
            "57727714130011432552871617508359217290080376203366891405779379425513/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P3": [
            "3497028864723288869798521027560648560649870592045557916601449180937/400000000000000000000000000000000000000000000000000000000000000000000",
            "8742572161808222174496302568901621401624676480113908913909520870577/1000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_O": [
            "99999999999999999999999999999999999999999999999999865521500114801323/2500000000000000000000000000000000000000000000000000000000000000000000",
            "80000000000000000000000000000000000000000000000000107582799908158959/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A0": [
            "-162409015044621214225430308246790295344043805868810304815628634184327/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-162409015044621214225430308246790295344043805868809868004308362402423/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A1": [
            "-111005525814360728072435269585927637480440114543410881189736699050553/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-22201105162872145614487053917185527496088022908682116526369205749291/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A2": [
            "-31156536310355041575803238302616768790989108536677036966504571674953/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-62313072620710083151606476605233537581978217073353906336711275045253/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A3": [
            "-111005525814360728072435269585927637480440114543410881189630127902071/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-111005525814360728072435269585927637480440114543410582631952599894937/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U0": [
            "-68554668586296282744612881924075677710127145851993330322968756694137/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-34277334293148141372306440962037838855063572925996572967928931036591/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U1": [
            "-121890504865888125689427356722552819057853972844142646478116342768291/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-121890504865888125689427356722552819057853972844142318630969920005359/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U2": [
            "-121890504865888125689427356722552819057853972844142646477456521439227/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-121890504865888125689427356722552819057853972844142318631629741334423/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U3": [
            "-68554668586296282744612881924075677710127145851993330322502952375143/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-68554668586296282744612881924075677710127145851993145936323666392177/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W0": [
            "8432076734748143169685960071938243628864649525385154014455210047007/500000000000000000000000000000000000000000000000000000000000000000000",
            "21080191836870357924214900179845609072161623813462941732812079951439/1250000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W1": [
            "77797462811251816739717651476568063195184944348729421384106823391349/5000000000000000000000000000000000000000000000000000000000000000000000",
            "38898731405625908369858825738284031597592472174364815313297555412943/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W2": [
            "38898731405625908369858825738284031597592472174364710692117194313219/2500000000000000000000000000000000000000000000000000000000000000000000",
            "77797462811251816739717651476568063195184944348729630626467545590797/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W3": [
            "168641534694962863393719201438764872577292990507703080289220190736537/10000000000000000000000000000000000000000000000000000000000000000000000",
            "33728306938992572678743840287752974515458598101540706772476129963023/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P1": [
            "218389592371308507556362474243146018226036083136338181849170868317/625000000000000000000000000000000000000000000000000000000000000000000",
            "873558369485234030225449896972584072904144332545355076901192608159/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P2": [
            "576815688749115033501914643368897055256598483247070015472838273447/2500000000000000000000000000000000000000000000000000000000000000000000",
            "2307262754996460134007658573475588221026393932988286267450495869597/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P3": [
            "3494233477940936120901799587890336291616577330181410909602797650759/10000000000000000000000000000000000000000000000000000000000000000000000",
            "3494233477940936120901799587890336291616577330181420307588706674949/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_O": [
            "9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000",
            "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A0": [
            "-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000",
            "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A1": [
            "-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A2": [
            "-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000",
            "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_A3": [
            "-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U0": [
            "-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U1": [
            "-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U2": [
            "-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_U3": [
            "-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W0": [
            "2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000",
            "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W1": [
            "1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000",
            "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W2": [
            "972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000",
            "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_W3": [
            "168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000",
            "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P1": [
            "43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000",
            "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P2": [
            "5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000",
            "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_P3": [
            "87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000",
            "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_O": [
            "0",
            "0"
          ],
          "K3_A0": [
            "0",
            "0"
          ],
          "K3_A1": [
            "0",
            "0"
          ],
          "K3_A2": [
            "0",
            "0"
          ],
          "K3_A3": [
            "0",
            "0"
          ],
          "K3_U0": [
            "0",
            "0"
          ],
          "K3_U1": [
            "0",
            "0"
          ],
          "K3_U2": [
            "0",
            "0"
          ],
          "K3_U3": [
            "0",
            "0"
          ],
          "K3_W0": [
            "0",
            "0"
          ],
          "K3_W1": [
            "0",
            "0"
          ],
          "K3_W2": [
            "0",
            "0"
          ],
          "K3_W3": [
            "0",
            "0"
          ],
          "K3_P1": [
            "0",
            "0"
          ],
          "K3_P2": [
            "0",
            "0"
          ],
          "K3_P3": [
            "0",
            "0"
          ],
          "B0": [
            "0",
            "0"
          ],
          "B1": [
            "0",
            "0"
          ],
          "B2": [
            "0",
            "0"
          ],
          "B3": [
            "0",
            "0"
          ]
        },
        {
          "V": [
            "-53146149524172891879937667566203579028848187474496811698886521502099/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-132865373810432229699844168915508947572120468686241910262775256455083/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_O": [
            "-400000000000000000000000000000000000000000000000000699277348002479759/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-399999999999999999999999999999999999999999999999999300722651997520207/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A0": [
            "20301126880577651778178788530848786918005475733601225310894017811469/625000000000000000000000000000000000000000000000000000000000000000000",
            "324818030089242428450860616493580590688087611737620740665569708189897/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A1": [
            "55502762907180364036217634792963818740220057271705268925643835429141/5000000000000000000000000000000000000000000000000000000000000000000000",
            "27751381453590182018108817396481909370110028635852731492573764234673/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A2": [
            "124626145241420166303212953210467075163956434146707762398192295020859/10000000000000000000000000000000000000000000000000000000000000000000000",
            "124626145241420166303212953210467075163956434146708198141248541769421/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_A3": [
            "27751381453590182018108817396481909370110028635852634462848560501691/2500000000000000000000000000000000000000000000000000000000000000000000",
            "11100552581436072807243526958592763748044011454341092597018848579021/1000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U0": [
            "17138667146574070686153220481018919427531786462998279570082668164631/2500000000000000000000000000000000000000000000000000000000000000000000",
            "34277334293148141372306440962037838855063572925996678989247973054387/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U1": [
            "121890504865888125689427356722552819057853972844142269459319892892791/10000000000000000000000000000000000000000000000000000000000000000000000",
            "121890504865888125689427356722552819057853972844142695649766369880821/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U2": [
            "24378100973177625137885471344510563811570794568828453891995942844371/2000000000000000000000000000000000000000000000000000000000000000000000",
            "60945252432944062844713678361276409528926986422071347824553274275879/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_U3": [
            "68554668586296282744612881924075677710127145851993118280796476977519/10000000000000000000000000000000000000000000000000000000000000000000000",
            "3427733429314814137230644096203783885506357292599667898901507089489/500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W0": [
            "-4216038367374071584842980035969121814432324762692590047347586496327/250000000000000000000000000000000000000000000000000000000000000000000",
            "-168641534694962863393719201438764872577292990507703012257697380698521/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W1": [
            "-155594925622503633479435302953136126390369888697459324021485726886793/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-155594925622503633479435302953136126390369888697458779999918141547631/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W2": [
            "-77797462811251816739717651476568063195184944348729662010615298208307/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-155594925622503633479435302953136126390369888697458780000173272017809/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_W3": [
            "-168641534694962863393719201438764872577292990507703601893787470056683/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-84320767347481431696859600719382436288646495253851506128906685247459/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P1": [
            "-873558369485234030225449896972584072904144332545355429301951550327/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-3494233477940936120901799587890336291616577330181409499983698124399/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P2": [
            "-36916204079943362144122537175609411536422302927812595171513691/160000000000000000000000000000000000000000000000000000000000000000",
            "-576815688749115033501914643368897055256598483247069782780560818971/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K0_P3": [
            "-174711673897046806045089979394516814580828866509071085859587122181/500000000000000000000000000000000000000000000000000000000000000000000",
            "-3494233477940936120901799587890336291616577330181409499999761882087/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_O": [
            "4999999999999999999999999999999999999999999999999995961596398453826607/5000000000000000000000000000000000000000000000000000000000000000000000",
            "5000000000000000000000000000000000000000000000000004038403601546173393/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A0": [
            "-8120450752231060711271515412339514767202190293440510879252588990202187/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-2030112688057765177817878853084878691800547573360124440436065209783383/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A1": [
            "-1387569072679509100905440869824095468505501431792635269602423028368323/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585266056334722138187939/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A2": [
            "-778913407758876039395080957565419219774727713416925505804890370266059/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-623130726207100831516064766052335375819782170733539398053291887738607/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_A3": [
            "-2775138145359018201810881739648190937011002863585270539202181778024593/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585266056337386416899991/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U0": [
            "-1713866714657407068615322048101891942753178646299832337549073622849663/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1713866714657407068615322048101891942753178646299829568921591846332947/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U1": [
            "-609452524329440628447136783612764095289269864220712905051023327818043/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-76181565541180078555892097951595511911158733027588990061800998256259/250000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U2": [
            "-3047262621647203142235683918063820476446349321103564525238621105863629/10000000000000000000000000000000000000000000000000000000000000000000000",
            "-1523631310823601571117841959031910238223174660551779801244267731738473/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_U3": [
            "-342773342931481413723064409620378388550635729259966467507485702974959/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-342773342931481413723064409620378388550635729259965913786647390861563/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W0": [
            "1054009591843517896210745008992280453608081190673144817919962660129157/2500000000000000000000000000000000000000000000000000000000000000000000",
            "2108019183687035792421490017984560907216162381346293041055085186636877/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W1": [
            "3889873140562590836985882573828403159759247217436473158472847954267101/10000000000000000000000000000000000000000000000000000000000000000000000",
            "243117071285161927311617660864275197484952951089779965128890547287113/625000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W2": [
            "3889873140562590836985882573828403159759247217436473158479226216021559/10000000000000000000000000000000000000000000000000000000000000000000000",
            "77797462811251816739717651476568063195184944348729588841117409896787/200000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_W3": [
            "4216038367374071584842980035969121814432324762692579271682750385426559/10000000000000000000000000000000000000000000000000000000000000000000000",
            "2108019183687035792421490017984560907216162381346293041053635314181911/5000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P1": [
            "87355836948523403022544989697258407290414433254535319658862128061759/10000000000000000000000000000000000000000000000000000000000000000000000",
            "87355836948523403022544989697258407290414433254535460770925480080923/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P2": [
            "57681568874911503350191464336889705525659848324707032528301263118107/10000000000000000000000000000000000000000000000000000000000000000000000",
            "5768156887491150335019146433688970552565984832470712570524496096649/1000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K1_P3": [
            "43677918474261701511272494848629203645207216627267659829631861001971/5000000000000000000000000000000000000000000000000000000000000000000000",
            "87355836948523403022544989697258407290414433254535460770523886138739/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K2_O": [
            "0",
            "0"
          ],
          "K2_A0": [
            "0",
            "0"
          ],
          "K2_A1": [
            "0",
            "0"
          ],
          "K2_A2": [
            "0",
            "0"
          ],
          "K2_A3": [
            "0",
            "0"
          ],
          "K2_U0": [
            "0",
            "0"
          ],
          "K2_U1": [
            "0",
            "0"
          ],
          "K2_U2": [
            "0",
            "0"
          ],
          "K2_U3": [
            "0",
            "0"
          ],
          "K2_W0": [
            "0",
            "0"
          ],
          "K2_W1": [
            "0",
            "0"
          ],
          "K2_W2": [
            "0",
            "0"
          ],
          "K2_W3": [
            "0",
            "0"
          ],
          "K2_P1": [
            "0",
            "0"
          ],
          "K2_P2": [
            "0",
            "0"
          ],
          "K2_P3": [
            "0",
            "0"
          ],
          "K3_O": [
            "9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000",
            "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_A0": [
            "-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000",
            "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_A1": [
            "-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_A2": [
            "-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000",
            "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_A3": [
            "-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000",
            "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_U0": [
            "-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_U1": [
            "-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_U2": [
            "-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000",
            "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_U3": [
            "-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000",
            "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_W0": [
            "2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000",
            "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_W1": [
            "1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000",
            "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_W2": [
            "972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000",
            "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_W3": [
            "168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000",
            "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_P1": [
            "43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000",
            "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_P2": [
            "5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000",
            "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "K3_P3": [
            "87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000",
            "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"
          ],
          "B0": [
            "0",
            "0"
          ],
          "B1": [
            "0",
            "0"
          ],
          "B2": [
            "0",
            "0"
          ],
          "B3": [
            "0",
            "0"
          ]
        }
      ],
      "low_degree_loaded_stars": [
        {
          "vertex": "K0_W0",
          "full_star_face_indices": [
            2,
            3,
            4,
            5,
            6
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K1_W0",
          "full_star_face_indices": [
            30,
            31,
            32,
            33,
            34
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K2_W0",
          "full_star_face_indices": [
            58,
            59,
            60,
            61,
            62
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        },
        {
          "vertex": "K3_W0",
          "full_star_face_indices": [
            86,
            87,
            88,
            89,
            90
          ],
          "local_loading_interval": [
            "421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        }
      ],
      "minimum_doubled_area_lower": "4713469033069542470139274190768218074389013723929443577494077125547808496084610214861818308576986779175863199703467500806485904748157145679545785403/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "all_blocks_individually_vertex_interpolatory": true,
      "all_bridges_allow_every_full_first_jet_and_new_value": true,
      "global_function_space_dimension": 155,
      "global_vertex_evaluation_rank": 67,
      "global_vertex_defect": 2,
      "global_H_rank": 172,
      "global_H0_rank": 170,
      "global_zero_vertex_gradient_at_V_dimension": 0,
      "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true,
      "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true,
      "private_mixed_normal_coordinates_per_block": 21,
      "common_tangent_coordinates": 22,
      "fixed_boundary_geometry_dimension": 106,
      "bad_set_branch_count": 4,
      "bad_set_each_branch_dimension": 43,
      "bad_set_common_intersection_dimension": 22,
      "bad_set_local_form": "at least three of four R21 normal blocks vanish; R22 tangent coordinates",
      "bad_set_not_C1_manifold_proved": true,
      "two_constraints_indecomposable_by_disjoint_data_support_proved": true,
      "no_two_bad_subtriangulations_with_disjoint_triangle_sets_proved": true,
      "reason_for_strong_indecomposability": "Every nonzero global relation loads at least three of four selected degree5 interior stars; two triangle-disjoint bad submeshes would each require at least4 of the same5 incident triangles.",
      "worst_cost_inverse_Euclidean_bad_set_distance_proved": true
    }
  },
  "shared_vertex_response": {
    "pressure_plus_shared_vertex_xy_certificate": {
      "order": 13,
      "rows": [
        10,
        2,
        6,
        5,
        16,
        9,
        13,
        18,
        14,
        12,
        3,
        1,
        25
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "inverse": [
        [
          "7875582984298161499900775606485141753193864690762971973/100000000000000000000000000000000000000000000000000000000",
          "-1276726804320340476004952828134679038779003047547494309/25000000000000000000000000000000000000000000000000000000",
          "-8502038051732217530294795539959593253470539270821640803/100000000000000000000000000000000000000000000000000000000",
          "-1787113952376847485277296760434040579433645367521147657/10000000000000000000000000000000000000000000000000000000",
          "-1920372072126096888380411231838439072216858482758774273/100000000000000000000000000000000000000000000000000000000",
          "-174055278307333900162737189764017868187687605890365713/4000000000000000000000000000000000000000000000000000000",
          "-6589350538913557513610689534464933308386152658572546581/100000000000000000000000000000000000000000000000000000000",
          "2838238484715286339139821599934673834353543356056566507/10000000000000000000000000000000000000000000000000000000",
          "1407729715362026669064781715363123565623945962686604803/100000000000000000000000000000000000000000000000000000000",
          "2385177772870137454736328584180305220378035576180478897/10000000000000000000000000000000000000000000000000000000",
          "7716768051343746222535771716248152884486922465996637317/100000000000000000000000000000000000000000000000000000000",
          "-485152627524421940488776305919104889570788876350744257/6250000000000000000000000000000000000000000000000000000",
          "-239651465032998906831890910093587828682564030338490989/1250000000000000000000000000000000000000000000000000000"
        ],
        [
          "243847176836915300363750859014995620682333202761028897/100000000000000000000000000000000000000000000000000000000",
          "-1795552121968020193653516302405742360392930327561516719/1000000000000000000000000000000000000000000000000000000000",
          "-1811981771514749932116169807751910576557269270766953413/50000000000000000000000000000000000000000000000000000000",
          "2674319876485051928331621730360456829367570519405223121/100000000000000000000000000000000000000000000000000000000",
          "-343455597059100826509979160788923898280341664428824249/200000000000000000000000000000000000000000000000000000000",
          "-2061217956466270679090056106212698658471674448715682161/1000000000000000000000000000000000000000000000000000000000",
          "197724899066766057545223479116276577773453660846153513/3125000000000000000000000000000000000000000000000000000",
          "1625744769271987689300220591808493823913271069338925513/100000000000000000000000000000000000000000000000000000000",
          "9600782346202256567373622207783484407706875580746243629/1000000000000000000000000000000000000000000000000000000000",
          "507146384038500366000976560702446501718204659892836819/50000000000000000000000000000000000000000000000000000000",
          "1974272259500542956273710250989354425184623814819371099/500000000000000000000000000000000000000000000000000000000",
          "-1543279665589626557641960018614439948133433570608623227/100000000000000000000000000000000000000000000000000000000",
          "-4976442104862054912127494529268291930637047252264382421/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-310837549968795467126416537261467328640116789477577153/100000000000000000000000000000000000000000000000000000000000",
          "71525974494760677025258696713152391502432599175420583/31250000000000000000000000000000000000000000000000000000000",
          "2309774432297206715355037140538973364093622048624989181/50000000000000000000000000000000000000000000000000000000000",
          "-3409016454578121587501606957355095220219557956671882659/100000000000000000000000000000000000000000000000000000000000",
          "2189053359111082851657549847892808880965924067665045889/1000000000000000000000000000000000000000000000000000000000000",
          "262748147364513028162816227549996386933923243565574919/100000000000000000000000000000000000000000000000000000000000",
          "-65840722810924944546042176479560253967516711525309411/625000000000000000000000000000000000000000000000000000",
          "-259046735495456342352723183641139747903509792838552323/12500000000000000000000000000000000000000000000000000000000",
          "-611916795795642662788301682533544540480325658412735067/50000000000000000000000000000000000000000000000000000000000",
          "506469842080801019100429157426773947703371109323239257/5000000000000000000000000000000000000000000000000000000",
          "-1258324906761036301647974896724032350136250472035351389/250000000000000000000000000000000000000000000000000000000000",
          "1967253738145061603596140566809169655869392874578406511/100000000000000000000000000000000000000000000000000000000000",
          "1268716818051511165596528571513008733600065977543548617/100000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2532545575408815102691829236793878106095474803941263529/1000000000000000000000000000000000000000000000000000000000",
          "-323033208773324049193073254202049656080250954601717883/200000000000000000000000000000000000000000000000000000000",
          "-1629945125874788825532259340847491407237716626255287067/50000000000000000000000000000000000000000000000000000000",
          "-561463685562174953816388610041298155881221880394378843/20000000000000000000000000000000000000000000000000000000",
          "-1883804892686927756798059175150509257698160859500082157/1000000000000000000000000000000000000000000000000000000000",
          "-539838304979812675181119172074737533831496750134788137/10000000000000000000000000000000000000000000000000000000",
          "4343907473936000990139725084095527278592580883790434537/500000000000000000000000000000000000000000000000000000000",
          "73120900117447426658658680141629259762455938575877041/5000000000000000000000000000000000000000000000000000000",
          "-2781207853607401178467699682484067504893461776942962503/1000000000000000000000000000000000000000000000000000000000",
          "-2509407569116079177247818886206535514768523218635429859/50000000000000000000000000000000000000000000000000000000",
          "1775931467474214250953135270669326906652548270133701477/500000000000000000000000000000000000000000000000000000000",
          "-1054356009882244054636368245983649242960634207491658727/10000000000000000000000000000000000000000000000000000000",
          "-8952990234815894941960724758827312031646328553844373277/1000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-302093131213154946795379413082463634627742413613365063/62500000000000000000000000000000000000000000000000000000",
          "-1795552121968020193653516302405742360392930327561516719/1000000000000000000000000000000000000000000000000000000000",
          "-1811981771514749932116169807751910576557269270766953413/50000000000000000000000000000000000000000000000000000000",
          "-1138234303883726166986738201492464959769369682363546927/50000000000000000000000000000000000000000000000000000000",
          "2777341941242064009906841697762377434732751161640004367/500000000000000000000000000000000000000000000000000000000",
          "-5156910279899131330214103743966656614753477329003885191/100000000000000000000000000000000000000000000000000000000",
          "197724899066766057545223479116276577773453660846153513/3125000000000000000000000000000000000000000000000000000",
          "1625744769271987689300220591808493823913271069338925513/100000000000000000000000000000000000000000000000000000000",
          "-1084326443111817668572740417063757317850430260260380777/1000000000000000000000000000000000000000000000000000000000",
          "1041401823504204077798294691944808587996069951943168039/50000000000000000000000000000000000000000000000000000000",
          "1974272259500542956273710250989354425184623814819371099/500000000000000000000000000000000000000000000000000000000",
          "6823206991932314478987202253363109082445628667116866853/100000000000000000000000000000000000000000000000000000000",
          "-4976442104862054912127494529268291930637047252264382421/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3558507751839526873355446245559779402762004442401654911/100000000000000000000000000000000000000000000000000000000",
          "71525974494760677025258696713152391502432599175420583/31250000000000000000000000000000000000000000000000000000000",
          "2309774432297206715355037140538973364093622048624989181/50000000000000000000000000000000000000000000000000000000000",
          "261921776700730860593971742359673257432033973691888291/1250000000000000000000000000000000000000000000000000000",
          "3558415819625469186173485584007307216321460918018943839/100000000000000000000000000000000000000000000000000000000",
          "2095741390066041148213340381195876568616987137655130073/10000000000000000000000000000000000000000000000000000000",
          "-65840722810924944546042176479560253967516711525309411/625000000000000000000000000000000000000000000000000000",
          "-259046735495456342352723183641139747903509792838552323/12500000000000000000000000000000000000000000000000000000000",
          "-2699153386992887418014422472446521505164168704229506739/5000000000000000000000000000000000000000000000000000000",
          "1282224814957643549139429119882016839365396712394761889/2000000000000000000000000000000000000000000000000000000",
          "-1258324906761036301647974896724032350136250472035351389/250000000000000000000000000000000000000000000000000000000000",
          "1136878283338590329493444825483817153034081052316131933/1000000000000000000000000000000000000000000000000000000",
          "1268716818051511165596528571513008733600065977543548617/100000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "204982101209934558875157591324687724309957750457507221/40000000000000000000000000000000000000000000000000000000",
          "-2303084835342556366978671135483367491643658280517091149/50000000000000000000000000000000000000000000000000000000",
          "-521877678863451527974840323602497310265377957359709951/12500000000000000000000000000000000000000000000000000000",
          "-115122067823503277843679527212883885555250954224369561/6250000000000000000000000000000000000000000000000000000",
          "4207166219288566984831442989766666896541867671256432173/50000000000000000000000000000000000000000000000000000000",
          "1473743182856459409162760883896739227190813547060082131/100000000000000000000000000000000000000000000000000000000",
          "-3775617567772194115016534664541574355047573954848293567/100000000000000000000000000000000000000000000000000000000",
          "933649261054219307318344266221068187307380928345686961/10000000000000000000000000000000000000000000000000000000",
          "1488879123362585613521390478294498568613734412135049661/100000000000000000000000000000000000000000000000000000000",
          "571731634170499230319393664445751274531195838707091237/5000000000000000000000000000000000000000000000000000000",
          "1880055907250783070481489761651966449331042824804218737/50000000000000000000000000000000000000000000000000000000",
          "9882974626774566119174749221776108236623794519146156621/100000000000000000000000000000000000000000000000000000000",
          "-8971945968374566480031226496981927626491942929055584217/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9330436741455044245744128434168928014623026366459890759/1000000000000000000000000000000000000000000000000000000000",
          "3214112175178303848635982391608890234422103807170046127/1000000000000000000000000000000000000000000000000000000000",
          "3538363133298499278472217049584357824805821572536521737/500000000000000000000000000000000000000000000000000000000",
          "33379020835245588253196710785089321273321639286792483/312500000000000000000000000000000000000000000000000000",
          "1055280275688854265341401678424759553260469860085175661/50000000000000000000000000000000000000000000000000000000",
          "-1199772269151881807322460003752658244857047312302648981/50000000000000000000000000000000000000000000000000000000",
          "-174198238558764235915680254385678899089197249156042541/12500000000000000000000000000000000000000000000000000000",
          "-1742221984122264627965337453079669176453158128611257837/10000000000000000000000000000000000000000000000000000000",
          "-3534756507171599439751968662363391648204807860018037477/500000000000000000000000000000000000000000000000000000000",
          "4734996748651443768539118298696799286678694467973457933/1000000000000000000000000000000000000000000000000000000000",
          "-890576278726193976209677333176259678431991638403284941/25000000000000000000000000000000000000000000000000000000",
          "604298401393688351780138347601930210625880043558067453/5000000000000000000000000000000000000000000000000000000",
          "575384470631936662203758995826434580669960632096772623/6250000000000000000000000000000000000000000000000000000"
        ],
        [
          "542042243247626896154873648827773364130143166337023099/50000000000000000000000000000000000000000000000000000000",
          "8595878055053847886815864197790640009862816557575029643/1000000000000000000000000000000000000000000000000000000000",
          "-10068994146918241444323163915781630149840877158862149/8000000000000000000000000000000000000000000000000000000",
          "162055247620313291964115405672315472710415691194558777/1250000000000000000000000000000000000000000000000000000",
          "1743358033275300636085519726386168005723957108231795161/100000000000000000000000000000000000000000000000000000000",
          "1703413651312533067505707790277081280140689326108116743/20000000000000000000000000000000000000000000000000000000",
          "-21312186924322484339920959973640513928901589115566897/2500000000000000000000000000000000000000000000000000000",
          "-2229502616168988001201653943096064641520612281494369563/10000000000000000000000000000000000000000000000000000000",
          "29671755921190694519139937777286778424978119218473397/1562500000000000000000000000000000000000000000000000000",
          "-7984990326442197075744059178531604329816246672663465901/1000000000000000000000000000000000000000000000000000000000",
          "-4745793018571886108667219347483370265932751294611347899/100000000000000000000000000000000000000000000000000000000",
          "337000203364924792038640415045600971785960977901293403/2500000000000000000000000000000000000000000000000000000",
          "304732648970468842875491276458752386263415928040181363/2500000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2509191251284089957630064637356417202474418819740982757/1000000000000000000000000000000000000000000000000000000000",
          "5168783864634991884515064017178617398696852053522784023/100000000000000000000000000000000000000000000000000000000",
          "143235939121172819507508733047353471547497284580995979/3125000000000000000000000000000000000000000000000000000",
          "3129340998256623696454569039821480840115816535953767889/50000000000000000000000000000000000000000000000000000000",
          "2187537773967930159391450286342578976566150041492337517/250000000000000000000000000000000000000000000000000000000",
          "-1258661736344426907390519043357925627940798473684737609/50000000000000000000000000000000000000000000000000000000",
          "165539655555367214707440600840486610221447677241086061/5000000000000000000000000000000000000000000000000000000",
          "-1668813660845832465905619709411087431138244445841383497/10000000000000000000000000000000000000000000000000000000",
          "-1824776198299169741296060579256016823458714066054995027/100000000000000000000000000000000000000000000000000000000",
          "-57802022873945532315517013758863390541720226801371889/500000000000000000000000000000000000000000000000000000",
          "-2720777977603768024793993508382191130303022988701796361/50000000000000000000000000000000000000000000000000000000",
          "-5123080474772034835027130456369069837758857810148972979/100000000000000000000000000000000000000000000000000000000",
          "1324556039462880645419909182719228692082964699582671509/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1876306407542423902417696971695563539274202094701863821/200000000000000000000000000000000000000000000000000000000",
          "-1276726804320340476004952828134679038779003047547494309/25000000000000000000000000000000000000000000000000000000",
          "-8502038051732217530294795539959593253470539270821640803/100000000000000000000000000000000000000000000000000000000",
          "-9590148563065878026571658905744852738778888123414602191/100000000000000000000000000000000000000000000000000000000",
          "6893364115943276562729212860494484450614107255355129611/100000000000000000000000000000000000000000000000000000000",
          "785921800603849864426575790899021270173075080907546311/20000000000000000000000000000000000000000000000000000000",
          "-6589350538913557513610689534464933308386152658572546581/100000000000000000000000000000000000000000000000000000000",
          "2838238484715286339139821599934673834353543356056566507/10000000000000000000000000000000000000000000000000000000",
          "161396044051325946341581971821149324793231210689470987/5000000000000000000000000000000000000000000000000000000",
          "2203158656303688228959642812074318927353967751070197403/10000000000000000000000000000000000000000000000000000000",
          "7716768051343746222535771716248152884486922465996637317/100000000000000000000000000000000000000000000000000000000",
          "1377750337481890434708393781227787444049858433792874669/10000000000000000000000000000000000000000000000000000000",
          "-239651465032998906831890910093587828682564030338490989/1250000000000000000000000000000000000000000000000000000"
        ],
        [
          "-450616593564430395468885537204903070845867748037831227/2500000000000000000000000000000000000000000000000000000",
          "8306179747232665429328114046689381153142030797512952899/10000000000000000000000000000000000000000000000000000000",
          "1936941024518908695636652483138837480729517004911256937/10000000000000000000000000000000000000000000000000000000",
          "199658865926458555371711911784635587340170799922266987/50000000000000000000000000000000000000000000000000000",
          "1407296365738775884971363006595596533052214407512192711/1000000000000000000000000000000000000000000000000000000",
          "2502725937758888269291940921898164700132503408197786999/1000000000000000000000000000000000000000000000000000000",
          "-2097860525302735683674456377785096162003895307966718563/50000000000000000000000000000000000000000000000000000000",
          "-1047531985629009009867917840624491170568974118683803177/125000000000000000000000000000000000000000000000000000",
          "197358036475882653267321581392767064403125201169845487/400000000000000000000000000000000000000000000000000000",
          "-8840043175162504055126199559911111621152219939573044583/10000000000000000000000000000000000000000000000000000000",
          "-1036850514863320370745451603532525054928656305171522361/250000000000000000000000000000000000000000000000000000",
          "670351682766564620929509820688883904586505104702888021/200000000000000000000000000000000000000000000000000000",
          "9738141237744248212356545491506149893297177777190136809/1000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-9153470254340380331433767257841970785907140805925927891/100000000000000000000000000000000000000000000000000000000",
          "-64567267355621368864003353939908595445366853793370067/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4212355384258751630210535620956970655086637832146856451/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-670471952100844507122020451876226673176310069398761009/5000000000000000000000000000000000000000000000000000000",
          "9153470254340380331433767257841970785907140805925927891/100000000000000000000000000000000000000000000000000000000",
          "-670471952100844507122020451876226673176310069398761009/5000000000000000000000000000000000000000000000000000000",
          "-127561982224925625541223708886278958063652801278363219/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "19004301571132848188056352135631442738444662514835529/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-293010131416261525606040192071033641755971795371482269/10000000000000000000000000000000000000000000000000000000",
          "293010131416261525606040192071033641755971795371482269/10000000000000000000000000000000000000000000000000000000",
          "-2211161357935573888422779311589077287894711099298449627/5000000000000000000000000000000000000000000000000000000",
          "-404251249770347754914845062065989399065887067466046549/2500000000000000000000000000000000000000000000000000000",
          "-9659807049404117818546457059809062598370843248698393649/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "neumann_bound_exact": "367295184291429715356725609734108129910484636661559096143674644755096465801585100510723756407/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "neumann_bound_float": 2.938361474331438e-53,
      "matrix": [
        [
          [
            "11836462679235277305302494244075732435852847838660374631903652733817945720246505945457914101/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1183646267923527730530249424407573243585284783866037463190927207658880221112911910804142841/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-970760228646071353860951796343599522529268344176817416192787188830877902131450113321157447/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-4853801143230356769304758981717997612646341720884087080963448912523768601018079792247402301/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-936493484783848970164489374023148303076819515755283242860705227258212249502876783142902459/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1170616855979811212705611717528935378846024394694104053575669070144023390962575620001751047/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "145405794548402479119297070235869806336320319770077528056881294947210947594336833332873929/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2908115890968049582385941404717396126726406395401550561138529310744587703814302669619279027/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-18871567669384302602048909401233304861217301449964866810971475147472116111671855612011052547/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-4717891917346075650512227350308326215304325362491216702741409865718032202917445057016080327/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "4221618650661629631881132122691555644395558956028954129282872758752986407315244646954620607/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1688647460264651852752452849076622257758223582411581651713244875089876639705642037327298833/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3564867270814839607133536763704475885560982675715252345210058458765464834304994837526994763/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "712973454162967921426707352740895177112196535143050469042202323863555499367039940149563577/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "4355936712070470436886970161190140197588741569073283474420650349639208598895938568875356121/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2722460445044044023054356350743837623492963480670802171513752258979626073070372791496918857/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-194026952073873812423528093473489382096084348052341028271411331338490112774335194353802311/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-97013476036936906211764046736744691048042174026170514135348012068452319914164533679918631/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-87502602597964804323912980975329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1093782532474560054048908439137/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "330323822462258840311560431610136908901269911217234407214516499280754193498493613707973829/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1651619112311294201557802158050684544506349556086172036072822106546750989293518128420770773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-18994575365353688712738246978175959616750644563181789833309361835662638982643625168873584133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9497287682676844356369123489087979808375322281590894916653671043618782843358766254469710541/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-236757731089895097166454041756948140995869899359531363739160453358956666418373739473868259/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-473515462179790194332908083513896281991739798719062727478098191849972287134215219259156829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-8550256758317263967703307322060187244391842684152769461697935630011511436710183477823891191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2137564189579315991925826830515046811097960671038192365424394533575704914507117491167206181/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "-848279247279515841333738141133995986909900451121117266983214120322893716158972692212967863/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-848279247279515841333738141133995986909900451121117266983050823060478296044610047255653881/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3078015071736800178001964086191997634945992141563061492209559493448866089448129619884181829/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "384751883967100022250245510773999704368249017695382686526233393607962941076877560494673697/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1004593142631839473842474702912850834064865446430156293348866604795356251606573445508496771/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1004593142631839473842474702912850834064865446430156293348725093672755773933240550038730891/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3160076159187057208039057061705710936586930563416951668649376672652874945107604654202822313/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12640304636748228832156228246822843746347722253667806674599658131842742199029870476117988149/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-485380114323035676930475898171799761264634172088408708096388606564557885309682288497631419/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-4853801143230356769304758981717997612646341720884087080963498791032579258578507473981223413/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "5386016241423997710978003051877931915286382820107137198457852355290565008419235942243176911/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10772032482847995421956006103755863830572765640214274396918142551300402060524671001116506969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-16076839150259030537074680054942226209897488300148640853881919303183399152346838521474811/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-401920978756475763426867001373555655247437207503716021345072023444162045233661056782445237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1170490755161902673800081814255629506294764662278566595747278094193662012381359058788146309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9144459024702364639063139173872105517927848924051301529272834496028967679031094813748071/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "92676094491892310491983169483550146629320103864158889538036853422673755537591103055843703/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "185352188983784620983966338967100293258640207728317779076156038716061181375905508563952571/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "680688108382264328015289538705534564878029583252432475240726233933719630639116565066798609/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1361376216764528656030579077411069129756059166504864950481586891089353683939348783924007427/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-11141569531785298038207774530512361033489203903973679373092125481398835098643856814958325509/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1392696191473162254775971816314045129186150487996709921636422522270759187288925550685026151/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "7375013768720685439305598991452191843319165149703875809554713150014093039672410817079472871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7375013768720685439305598991452191843319165149703875809554864569117235593559647559418722713/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-468618296562385367681855003422035568150554470472153158495030691302395638043469935151330567/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-58577287070298170960231875427754446018819308809019144811865344041269728939303167126755889/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "3691443009905464372401887744013695435793455984355293761553987511186212262572601530282669269/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7382886019810928744803775488027390871586911968710587523108849383949349646590538811524742011/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "154980670891413536034889114716909934073703310615485883882769845644546400471577019344600059/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2479690734262616576558225835470558945179252969847774142126180064667644307187313274962915447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "255172430747962059877524101142670750222193679440326905921408627507166344204325904471213033/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1020689722991848239510096404570683000888774717761307623685943150756565244641562186282503169/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "2695764255702996901617006619897043801803167317403168900403671676066066486914899000319264643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "269576425570299690161700661989704380180316731740316890040385480216997086385952329829273927/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-397824478976550650990346061583717967012596608380029278944365982896169215338508131846393051/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2486402993603441568689662884898237293828728802375182993402213720876595101861562768598609671/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "23231189506249278878394605018050755560453074206227468534761891176943642544565694227711509/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14867961283999538482172547211552483558689967491985579862250332906788529755222307255294217/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "2179770235927820005661740799074158532195948507511448864485510351568354763071135293054807/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "108988511796391000283087039953707926609797425375572443224742815927608481325590969740003851/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-17068193853219405719357536859930396200295074111108459115682134021510280005201285655110867/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2666905289565532143649615134364124406296105329860696736821733215505679954770254015185727/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1707299900527250529416871640583008409867625824954019045601095597762214603811941656438446621/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2134124875659063161771089550728760512334532281192523807001093493482306683712721405779079309/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "413519603557004631154563505376380822604781421901304966262623709342264254949836897760462743/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2067598017785023155772817526881904113023907109506524831314322534390920817515191844928575773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-13641833250723066204280208241924289063889934746005686254192710858007413041044669148492751/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-852614578170191637767513015120268066493120921625355390885433994831913757355358331500591991/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "384194246223303050465842259389738699142250410157236991855910021945854979955666147942363369/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1920971231116515252329211296948693495711252050786184959279793275091455770594155198323869437/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "12447557252976907225093359833587375786172988375157599452036444335053500931453896850445099867/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12447557252976907225093359833587375786172988375157599452038383238952725266840964166759687973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "-1192684892251067156784902401714078238221453368967658271292660897064318601004125111904632349/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2385369784502134313569804803428156476442906737935316542584558722795881708108285370316085977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "9605925233203618126387806919739403586542369576630166555729623561783692610084721674329560613/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4802962616601809063193903459869701793271184788315083277865783964687662681341546079717579247/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1805138862175370953204500529077811777524865709673712503286755093273508996092803544126612177/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1805138862175370953204500529077811777524865709673712503286072650285115769570016015783229931/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-479689365697440840914795905533059/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "479689365697440840914795434312927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-565313786582743351781440161603013900176476403868741442355389754627494971624839545282688031/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2261255146330973407125760646412055600705905615474965769420942936453487928994998150791997229/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "21073502304362929162771160678380002943130229343092750464804328568983267810694114310192183/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "526837557609073229069279016959500073578255733577318761620295174272400639294487034231898157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-6070119526848798620747197820344549878728690079508391584802399152071892778411343356264617879/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1517529881712199655186799455086137469682172519877097896200450313878147281419019889969642793/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1649239271114467962454119209326012488076736453271427586605673581586073354426457597624129009/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1649239271114467962454119209326012488076736453271427586605477367434292705235858104408343937/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-525257078081120358369764689041134292974388294258469167696928405400236253063913847946590143/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-525257078081120358369764689041134292974388294258469167696651674334456394462650091957080393/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "98779970497054418719645494897861287741714957428099620211731859344420702349349827437257/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "395119881988217674878581979591445150966859829712398480858899753194738949421588711009021/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-6595376604929918979116962509385684171703078373766860752499281910658622094413175568266245833/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-6595376604929918979116962509385684171703078373766860752498498576660552457200811287762257213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "6595376604929918979116962509385684171703078373766860752498555675867609935145036794607488837/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "659537660492991897911696250938568417170307837376686075249922481145156461646895006144385621/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "758567380915105718755960436553273012265602830023692748859799293541224027924358265923292097/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3034269523660422875023841746213092049062411320094770995439491375246199996828640418339152769/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "69354529300938278722899233168217700410469876778438387653356215052458577278372086721150743/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "693545293009382787228992331682177004104698767784383876533606860843739168666577843270244823/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-7980131144702477180139019785419175979509887248199704617986275357850178654135149865798259937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7980131144702477180139019785419175979509887248199704617986036984015483296827079178920240259/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-3150118224950073415183576500429382201297946259468356111792167181893443214470090039494267829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-3150118224950073415183576500429382201297946259468356111791572330065782461901526094648435739/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-979348595574894192600335079257420295907593303137527460212748381958583790975915558253178041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-979348595574894192600335079257420295907593303137527460212430701013018725536511904128012157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "213029760065018806339955942369747949099036445185630490249139232550272132361974088461791559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "213029760065018806339955942369747949099036445185630490249456953424286608195764297154336023/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-129561601700323970458543296108447448464707458075084858304220511666047101632383583861104123/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1036492813602591763668346368867579587717659664600678866433540467176904704878618238206645951/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ]
      ]
    },
    "pressure_columns": 11,
    "boundary_geometry_columns": 2,
    "normal_response_boundary_P0_rank": 2,
    "all_nonzero_small_shared_V_moves_repair_all_coupled_height_constraints_proved": true,
    "coupled69_V_is_unique_internal_vertex_that_can_single_point_repair_both_constraints_locally": true
  },
  "general_q_good_blocks_common_gradient_height_defect_q_minus2_proved": true,
  "all_full_C1_interfaces_and_shared_gradient_retained": true,
  "Cauchy_Binet_Gram_identity_verified_symbolically": true,
  "global_69_bad_set_and_Euclidean_distance_stability_proved": true,
  "first_universal_topology_thinness_or_defect1_single_node_goal_complete": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\good17_hermite_root_certificate.json": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\gradient_coupled_meshes.py": "31ed46c536d1960acbe12468fb113dc8bb6d693c3b5853ab040e8bbd0f0db067",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cap_trace.py": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3"
  }
}

==> anc/certificates/cert-027-gradient_coupling_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "0822d62d2d19e7e1d0dca56712e75abc584a4908dc9b429c1dea591cf85a00f7",
  "cases": {
    "35": {
      "embedded_disk_and_all_positive_faces_replayed": true,
      "physical_complete_trace_bridge_rank": 19,
      "all_pressure_edges_keep_original_faces": true,
      "symbolic_common_gradient_pressure_cancellation_replayed": true,
      "all_pair_gradient_direction_minors_strict_nonzero": true,
      "global_defect_from_complete_C1_fibre_product": 0,
      "degree5_loaded_star_count_argument_inputs_replayed": 2
    },
    "52": {
      "embedded_disk_and_all_positive_faces_replayed": true,
      "physical_complete_trace_bridge_rank": 19,
      "all_pressure_edges_keep_original_faces": true,
      "symbolic_common_gradient_pressure_cancellation_replayed": true,
      "all_pair_gradient_direction_minors_strict_nonzero": true,
      "global_defect_from_complete_C1_fibre_product": 1,
      "degree5_loaded_star_count_argument_inputs_replayed": 3
    },
    "69": {
      "embedded_disk_and_all_positive_faces_replayed": true,
      "physical_complete_trace_bridge_rank": 19,
      "all_pressure_edges_keep_original_faces": true,
      "symbolic_common_gradient_pressure_cancellation_replayed": true,
      "all_pair_gradient_direction_minors_strict_nonzero": true,
      "global_defect_from_complete_C1_fibre_product": 2,
      "degree5_loaded_star_count_argument_inputs_replayed": 4
    }
  },
  "root_good_block_independent_proof_hash": "fd31411e36bf1c445780f6253f9bba0cf0aaf07fb22321f3d6d1a33531ca51ec",
  "complete_value_image_sufficiency_uses_full_physical_first_jet_lifts": true,
  "no_two_triangle_disjoint_bad_submeshes69_proved_by_loaded_star_support": true,
  "coordinate_arrangement_dimensions_and_Euclidean_distance_singular_value_scale_verified": true,
  "shared_vertex_normal_response_rank2_from_manual13_certificate": {
    "order": 13,
    "independent_neumann_bound_exact": "1469118408197322965941910725522235389380258343769126798412144381258005633643146349474445603053/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "independent_neumann_bound_float": 2.938236816394646e-53
  },
  "scope": "Exact root theorem plus affine covariance, full physical C1 bridge rank, and entire data-image fibre-product proof. No near-zero floating residual is used as an exact kernel proof.",
  "universal_first_goal_complete": false
}

==> anc/certificates/cert-028-original_radial_repair_certificates.json <==
{
  "status": "PASS",
  "examples": {
    "17": {
      "coarse_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "U1",
        "U2",
        "U3",
        "W0",
        "W1",
        "W2",
        "W3",
        "P0",
        "P1",
        "P2",
        "P3"
      ],
      "coarse_points": {
        "O": [
          [
            "22753769467843/500000000000000",
            "22753769477843/500000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        "A0": [
          [
            "348517075321263/1000000000000000",
            "348517075341263/1000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        "A1": [
          [
            "2/75",
            "2/75"
          ],
          [
            "410253610742349/1000000000000000",
            "410253610762349/1000000000000000"
          ]
        ],
        "A2": [
          [
            "-2/5",
            "-2/5"
          ],
          [
            "0",
            "0"
          ]
        ],
        "A3": [
          [
            "2/75",
            "2/75"
          ],
          [
            "-410253610762349/1000000000000000",
            "-410253610742349/1000000000000000"
          ]
        ],
        "U1": [
          [
            "-20862032378437/100000000000000",
            "-20862032376437/100000000000000"
          ],
          [
            "184183987623213/1000000000000000",
            "184183987643213/1000000000000000"
          ]
        ],
        "U2": [
          [
            "-20862032378437/100000000000000",
            "-20862032376437/100000000000000"
          ],
          [
            "-184183987643213/1000000000000000",
            "-184183987623213/1000000000000000"
          ]
        ],
        "U3": [
          [
            "253694782367091/1000000000000000",
            "253694782387091/1000000000000000"
          ],
          [
            "-77777591305941/1000000000000000",
            "-77777591285941/1000000000000000"
          ]
        ],
        "W0": [
          [
            "2/5",
            "2/5"
          ],
          [
            "109078507738049/500000000000000",
            "109078507748049/500000000000000"
          ]
        ],
        "W1": [
          [
            "-296234397277233/1000000000000000",
            "-296234397257233/1000000000000000"
          ],
          [
            "68590964159949/250000000000000",
            "68590964164949/250000000000000"
          ]
        ],
        "W2": [
          [
            "-296234397277233/1000000000000000",
            "-296234397257233/1000000000000000"
          ],
          [
            "-68590964164949/250000000000000",
            "-68590964159949/250000000000000"
          ]
        ],
        "W3": [
          [
            "2/5",
            "2/5"
          ],
          [
            "-109078507748049/500000000000000",
            "-109078507738049/500000000000000"
          ]
        ],
        "P0": [
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ]
        ],
        "P1": [
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ]
        ],
        "P2": [
          [
            "-1",
            "-1"
          ],
          [
            "0",
            "0"
          ]
        ],
        "P3": [
          [
            "0",
            "0"
          ],
          [
            "-1",
            "-1"
          ]
        ]
      },
      "coarse_faces": [
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "O"
        ],
        [
          "W0",
          "O",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A0"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P0"
        ],
        [
          "W3",
          "P0",
          "A0"
        ],
        [
          "W3",
          "A0",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ]
      ],
      "coarse_edge_order": [
        [
          "A0",
          "W0"
        ],
        [
          "A0",
          "P0"
        ],
        [
          "P0",
          "W0"
        ],
        [
          "P1",
          "W0"
        ],
        [
          "A1",
          "P1"
        ],
        [
          "A1",
          "W0"
        ],
        [
          "A1",
          "O"
        ],
        [
          "O",
          "W0"
        ],
        [
          "A0",
          "O"
        ],
        [
          "A1",
          "U1"
        ],
        [
          "O",
          "U1"
        ],
        [
          "A2",
          "U1"
        ],
        [
          "A2",
          "O"
        ],
        [
          "A1",
          "W1"
        ],
        [
          "P1",
          "W1"
        ],
        [
          "P2",
          "W1"
        ],
        [
          "A2",
          "P2"
        ],
        [
          "A2",
          "W1"
        ],
        [
          "U1",
          "W1"
        ],
        [
          "A2",
          "U2"
        ],
        [
          "O",
          "U2"
        ],
        [
          "A3",
          "U2"
        ],
        [
          "A3",
          "O"
        ],
        [
          "A2",
          "W2"
        ],
        [
          "P2",
          "W2"
        ],
        [
          "P3",
          "W2"
        ],
        [
          "A3",
          "P3"
        ],
        [
          "A3",
          "W2"
        ],
        [
          "U2",
          "W2"
        ],
        [
          "A3",
          "U3"
        ],
        [
          "O",
          "U3"
        ],
        [
          "A0",
          "U3"
        ],
        [
          "A3",
          "W3"
        ],
        [
          "P3",
          "W3"
        ],
        [
          "P0",
          "W3"
        ],
        [
          "A0",
          "W3"
        ],
        [
          "U3",
          "W3"
        ]
      ],
      "coarse_non_u_gradient_columns": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57
      ],
      "collapsed_edge": [
        "O",
        "U0"
      ],
      "pinned_neighbors": [
        "A0",
        "A1"
      ],
      "port_shape": [
        37,
        58
      ],
      "port_rank": 37,
      "certificate": {
        "order": 37,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36
        ],
        "cols": [
          50,
          54,
          40,
          48,
          41,
          47,
          34,
          55,
          36,
          42,
          49,
          35,
          43,
          30,
          53,
          39,
          33,
          44,
          37,
          46,
          32,
          51,
          0,
          12,
          4,
          31,
          52,
          38,
          45,
          7,
          8,
          3,
          11,
          13,
          10,
          9,
          15
        ],
        "inverse": [
          [
            "-2265476214586686080894528444413149564950106474083315379/100000000000000000000000000000000000000000000000000000000",
            "2612165130005764379027862607620286070991689548529251213/100000000000000000000000000000000000000000000000000000000",
            "-866722288547695745333335408017841265103957686114839583/250000000000000000000000000000000000000000000000000000000",
            "866722288547695745333335408017841265103957686114839583/250000000000000000000000000000000000000000000000000000000",
            "-400882641025271293613719253158758425470041295456089651/250000000000000000000000000000000000000000000000000000000",
            "-372671718017939561377484107839966550964085236662936921/200000000000000000000000000000000000000000000000000000000",
            "-8220600511190479842263666572802764408361761784447150009/1000000000000000000000000000000000000000000000000000000000",
            "1008395910128017764915473009908954699618614291448433167/100000000000000000000000000000000000000000000000000000000",
            "1257080304458668315972246335902350297461975751003200533/100000000000000000000000000000000000000000000000000000000",
            "8697248904696330742614409162730881551203766389547937477/100000000000000000000000000000000000000000000000000000000",
            "-984398606697160344789000660588772587519152063881979153/12500000000000000000000000000000000000000000000000000000",
            "3515105736767586660289706504623826850092958700461903671/50000000000000000000000000000000000000000000000000000000",
            "4224886900210547188435601757917512590042135831494490833/500000000000000000000000000000000000000000000000000000000",
            "-8432121830753462134182637444460479333666109264117583149/1000000000000000000000000000000000000000000000000000000000",
            "1003565239485454730869868047339098618334755289421334679/100000000000000000000000000000000000000000000000000000000",
            "-1003565239485454730869868047339098618334755289421334679/100000000000000000000000000000000000000000000000000000000",
            "898699956998217611015469010305793073434975060143971919/500000000000000000000000000000000000000000000000000000000",
            "1029781560107264010840316317773939896776191454839149793/125000000000000000000000000000000000000000000000000000000",
            "-7854036721620984529150721615605814122296730300401391507/100000000000000000000000000000000000000000000000000000000",
            "163232985854146595160013281382125123024109703867912881/2500000000000000000000000000000000000000000000000000000",
            "-7374296814207973244039954113747666964864025375631060111/100000000000000000000000000000000000000000000000000000000",
            "2021079040144791790081024672287425446821790723277040143/25000000000000000000000000000000000000000000000000000000",
            "-710019346371193916280716438836307049576436491220927793/100000000000000000000000000000000000000000000000000000000",
            "330098748678423055351806024917546821291306191950693007/40000000000000000000000000000000000000000000000000000000",
            "-1004986863095701160587114171794404204213419626958775793/100000000000000000000000000000000000000000000000000000000",
            "1004986863095701160587114171794404204213419626958775793/100000000000000000000000000000000000000000000000000000000",
            "-275237008378455444541402551622256854268534295843045907/100000000000000000000000000000000000000000000000000000000",
            "-3648749273586228580263783541021222445013780514558040523/500000000000000000000000000000000000000000000000000000000",
            "-1470913261172384288952361942126881210126143740970128369/20000000000000000000000000000000000000000000000000000000",
            "-1493038401794189570728954903811254225399935475822401937/1000000000000000000000000000000000000000000000000000000000",
            "4296615932753064366741611027994905826508092249644746199/500000000000000000000000000000000000000000000000000000000",
            "2403316969677159518541293302648085321099448344088880969/1000000000000000000000000000000000000000000000000000000000",
            "-9736462922400870127769583578811227884743180864857098061/1000000000000000000000000000000000000000000000000000000000",
            "624441650309271228660438051646703355352195115560404241/50000000000000000000000000000000000000000000000000000000",
            "-624441650309271228660438051646703355352195115560404241/50000000000000000000000000000000000000000000000000000000",
            "-136328182938722192170698650432687936028729931740844273/10000000000000000000000000000000000000000000000000000000",
            "1122950132419505969860616703341659937862247871149937457/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "8714415740097541034376910136047639386159117213040204209/1000000000000000000000000000000000000000000000000000000000",
            "-1005357310087296526719237786814255255220386827677546893/100000000000000000000000000000000000000000000000000000000",
            "1339157360775424232815467732094913166044751063735264717/1000000000000000000000000000000000000000000000000000000000",
            "-1339157360775424232815467732094913166044751063735264717/1000000000000000000000000000000000000000000000000000000000",
            "2743631785809860331315368163842971462602813484554226941/5000000000000000000000000000000000000000000000000000000000",
            "7904310036134521665558535078451373540835220060343068289/10000000000000000000000000000000000000000000000000000000000",
            "620935919972481144526791267405446050079468793232590031/200000000000000000000000000000000000000000000000000000000",
            "-1947555301737928944595713150875418619572546363413785091/500000000000000000000000000000000000000000000000000000000",
            "-4819305136621683145159182466056633092204836127504213617/1000000000000000000000000000000000000000000000000000000000",
            "-690104932678490198201315589032875664030517159107730769/20000000000000000000000000000000000000000000000000000000",
            "3140056703406210418713035791468690950735625738247621303/100000000000000000000000000000000000000000000000000000000",
            "-1393785876879503852670044814195190162373260587492715563/50000000000000000000000000000000000000000000000000000000",
            "-1762424748236013566774579721735683040249508626591444799/500000000000000000000000000000000000000000000000000000000",
            "3188798091524653323122077223654445484857330593833145959/1000000000000000000000000000000000000000000000000000000000",
            "-37375244486866253894082668242878313087317103766797849/10000000000000000000000000000000000000000000000000000000",
            "37375244486866253894082668242878313087317103766797849/10000000000000000000000000000000000000000000000000000000",
            "-2967934438768458556563696461812587554698960704729920577/10000000000000000000000000000000000000000000000000000000000",
            "-860182751202444883443075403443578478174633012175028263/250000000000000000000000000000000000000000000000000000000",
            "3131644854239985658677308910620821771588359770719389463/100000000000000000000000000000000000000000000000000000000",
            "-22992419483220153619794771843329332115802079442491667/625000000000000000000000000000000000000000000000000000",
            "201563603348121364624800243781314394428741504376677687/5000000000000000000000000000000000000000000000000000000",
            "-2270544583607931106819090481226155630793140989186439909/50000000000000000000000000000000000000000000000000000000",
            "5098171002534349211413509096316398587492272184801684911/1000000000000000000000000000000000000000000000000000000000",
            "-3415436675831400026784276253677162191350651975590247487/1000000000000000000000000000000000000000000000000000000000",
            "371223011970824588245929194723176600868448940627118039/100000000000000000000000000000000000000000000000000000000",
            "-371223011970824588245929194723176600868448940627118039/100000000000000000000000000000000000000000000000000000000",
            "-186919212933341304785116808429252856815158769367918883/125000000000000000000000000000000000000000000000000000000",
            "5207583823174976320765581252141032942182030696834405911/1000000000000000000000000000000000000000000000000000000000",
            "2010165392449182290918603254928399751960428193999329457/50000000000000000000000000000000000000000000000000000000",
            "-1538548454246348560141180910311236052766007562884126981/100000000000000000000000000000000000000000000000000000000",
            "1028731353992913638995229004017377173945267372824799741/100000000000000000000000000000000000000000000000000000000",
            "-341750525206715827792202412329527553573578004345232321/62500000000000000000000000000000000000000000000000000000",
            "-805990840634909823815155095683948592645227198677861599/500000000000000000000000000000000000000000000000000000000",
            "3107335384736550085915408846912819223789822588589640597/1000000000000000000000000000000000000000000000000000000000",
            "-3107335384736550085915408846912819223789822588589640597/1000000000000000000000000000000000000000000000000000000000",
            "164511356070118941913847333938192147199921135817063869/12500000000000000000000000000000000000000000000000000000",
            "849873311186665262450777523617465330643521774626074571/50000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2717409391270975671078113890948158387937079710829484693/500000000000000000000000000000000000000000000000000000000",
            "7395445311694176689526816256775296716068732405766588507/1000000000000000000000000000000000000000000000000000000000",
            "-1960626529152225347370588474878979940194572984107619121/1000000000000000000000000000000000000000000000000000000000",
            "1960626529152225347370588474878979940194572984107619121/1000000000000000000000000000000000000000000000000000000000",
            "-790025386411902684173385733241070489615836337196938371/125000000000000000000000000000000000000000000000000000000",
            "2179788281071498063005716279127796147526280854070972667/500000000000000000000000000000000000000000000000000000000",
            "-251609168596887203780156014236076413581124205500450213/25000000000000000000000000000000000000000000000000000000",
            "356549386358280751573802343474968269760365555189190233/62500000000000000000000000000000000000000000000000000000",
            "-2699713991905406830631307731998567096508407554053960109/10000000000000000000000000000000000000000000000000000000000",
            "-2054601482667299458661849443757434679714723935565614507/100000000000000000000000000000000000000000000000000000000",
            "3061038157054848273766065447933072238306348117189209247/100000000000000000000000000000000000000000000000000000000",
            "-1540014377973477139768049328344175190843428925573440279/100000000000000000000000000000000000000000000000000000000",
            "-304204755816274226797611038708801632061743985500335171/20000000000000000000000000000000000000000000000000000000",
            "-399962943314321282519194335281457729249167972529849639/40000000000000000000000000000000000000000000000000000000",
            "81596383370766267682203262519327164919993435031743769/5000000000000000000000000000000000000000000000000000000",
            "-81596383370766267682203262519327164919993435031743769/5000000000000000000000000000000000000000000000000000000",
            "-482870564804690481309761501852216721961374670611417499/250000000000000000000000000000000000000000000000000000000",
            "456268973334300386544219776847714939835723253624913979/25000000000000000000000000000000000000000000000000000000",
            "3054508840953102665022641698737115683256256172884543709/100000000000000000000000000000000000000000000000000000000",
            "-170818243233486595643999467132418524958137638417976549/1250000000000000000000000000000000000000000000000000000",
            "303729664755205975708195705515166322267187309170112611/2000000000000000000000000000000000000000000000000000000",
            "-844614726194989434157088224989387295355038169302396227/5000000000000000000000000000000000000000000000000000000",
            "106613205383718118607938711561394171600449563418987603/6250000000000000000000000000000000000000000000000000000",
            "-1480080222671111083390271064798207756241577312735487273/100000000000000000000000000000000000000000000000000000000",
            "209153556074123409490281991775484884496743670471380271/12500000000000000000000000000000000000000000000000000000",
            "-209153556074123409490281991775484884496743670471380271/12500000000000000000000000000000000000000000000000000000",
            "-114884990557441677120429905921529152272937677540388323/156250000000000000000000000000000000000000000000000000000",
            "69870193701989997971636765290201662726232444392943989/4000000000000000000000000000000000000000000000000000000",
            "757276984067501936743792258281070894224741213264634603/5000000000000000000000000000000000000000000000000000000",
            "-3095716223779409462581976072418559255736843391257182187/100000000000000000000000000000000000000000000000000000000",
            "277980987527983912970007074497434885563240016350849839/20000000000000000000000000000000000000000000000000000000",
            "-68145389886043274825717165409691199431269348289481649/5000000000000000000000000000000000000000000000000000000",
            "5333951444229444852238917897620733320951467430863110051/1000000000000000000000000000000000000000000000000000000000",
            "-4598687504661818118681945550345083393043551324559741797/1000000000000000000000000000000000000000000000000000000000",
            "4598687504661818118681945550345083393043551324559741797/1000000000000000000000000000000000000000000000000000000000",
            "-119941328163559948082087618071203801091122837303263303/10000000000000000000000000000000000000000000000000000000",
            "2562321079356464977342871064016920989370539354914950597/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "4877375635438156129932895998626983178586644521387941633/1000000000000000000000000000000000000000000000000000000000",
            "-112246528903723077029500189328540901146670867717429539/15625000000000000000000000000000000000000000000000000000",
            "2306402214400120799955116118399634494800291012527548863/1000000000000000000000000000000000000000000000000000000000",
            "-2306402214400120799955116118399634494800291012527548863/1000000000000000000000000000000000000000000000000000000000",
            "215607881901046231434526508919051849141912984886033319/200000000000000000000000000000000000000000000000000000000",
            "614181402447444821394220819726118621364895394791655933/500000000000000000000000000000000000000000000000000000000",
            "2740076424818044826007516101801826497808634539178203127/500000000000000000000000000000000000000000000000000000000",
            "-6708515654530979294805864035953888243486989240240007973/1000000000000000000000000000000000000000000000000000000000",
            "366228003818564632983653331747269514280078859713411947/200000000000000000000000000000000000000000000000000000000",
            "-360716821307609828093713532825019066959911125882774561/6250000000000000000000000000000000000000000000000000000",
            "5223453855958148284247451990382688075092610481097251777/100000000000000000000000000000000000000000000000000000000",
            "-2332739638276478671024713407576936828253062443969593679/50000000000000000000000000000000000000000000000000000000",
            "-2789872897025954710839242563941300933704557669210781401/500000000000000000000000000000000000000000000000000000000",
            "2810242946325490406604882939846506039193726545009124413/500000000000000000000000000000000000000000000000000000000",
            "-3349262651078105985211585739365217978843320258216742417/500000000000000000000000000000000000000000000000000000000",
            "3349262651078105985211585739365217978843320258216742417/500000000000000000000000000000000000000000000000000000000",
            "-25182251022383874176052938163199686510771522998451053/20000000000000000000000000000000000000000000000000000000",
            "-2719706375518509130828547065822863999486653428552856067/500000000000000000000000000000000000000000000000000000000",
            "5209420551656659168148143796935870784661251074354966393/100000000000000000000000000000000000000000000000000000000",
            "7374879123794371424527866719813910071608590986486518379/100000000000000000000000000000000000000000000000000000000",
            "-1363380908877836096463185193604521578613320221823305129/20000000000000000000000000000000000000000000000000000000",
            "4481052415983700542835688174736583025150827749187393179/50000000000000000000000000000000000000000000000000000000",
            "-2145200287578220603365115660565732329095108469351357587/100000000000000000000000000000000000000000000000000000000",
            "1380728166265981042778329564031342926703082183721687671/50000000000000000000000000000000000000000000000000000000",
            "-2635545077420042714691470180257873744841151406209423581/100000000000000000000000000000000000000000000000000000000",
            "2635545077420042714691470180257873744841151406209423581/100000000000000000000000000000000000000000000000000000000",
            "-23510267273107403353863392668955212524542775172609271/5000000000000000000000000000000000000000000000000000000",
            "-270667466494736830954076362147682469108974361328130813/12500000000000000000000000000000000000000000000000000000",
            "-424797818750594152411466772032042097256543583716986923/6250000000000000000000000000000000000000000000000000000",
            "2043093276830081316758044248424570820043438900572928623/50000000000000000000000000000000000000000000000000000000",
            "-1940986266081942030143798555712249647060377527284069053/100000000000000000000000000000000000000000000000000000000",
            "878936132086329856807039503187764497435336256399367467/50000000000000000000000000000000000000000000000000000000",
            "-5698655795207635799024196440521300611919573159323124809/1000000000000000000000000000000000000000000000000000000000",
            "260017731245727911745289903892297721845266154370335213/25000000000000000000000000000000000000000000000000000000",
            "-260017731245727911745289903892297721845266154370335213/25000000000000000000000000000000000000000000000000000000",
            "1758448709966739339969960827271852654719758170872889901/100000000000000000000000000000000000000000000000000000000",
            "-109885030441856220424847870780722122897006372348955491/3125000000000000000000000000000000000000000000000000000"
          ],
          [
            "-9659935248814597230360778113049703356745197790368310357/1000000000000000000000000000000000000000000000000000000000",
            "1325526335321762225840357336157325954972957593959482021/100000000000000000000000000000000000000000000000000000000",
            "-3595328104403025028042795248523556192984378149226509849/1000000000000000000000000000000000000000000000000000000000",
            "3595328104403025028042795248523556192984378149226509849/1000000000000000000000000000000000000000000000000000000000",
            "-2313241722952318328792145506515845649480492081724391953/2500000000000000000000000000000000000000000000000000000000",
            "-2670031415222097696535224758501732576668733125980082853/1000000000000000000000000000000000000000000000000000000000",
            "-1557447262280267011557348808088399652864455249845807581/200000000000000000000000000000000000000000000000000000000",
            "1045726772662343275432793114353535218175835295173706321/100000000000000000000000000000000000000000000000000000000",
            "-7973324778088355240377647479086462908644536701126340949/10000000000000000000000000000000000000000000000000000000000",
            "-58155316218071892631328435288375521465375915137599063/800000000000000000000000000000000000000000000000000000",
            "8048138158399120084633072729729926235194044201544261203/100000000000000000000000000000000000000000000000000000000",
            "-1145721438162205190467013439935210992049414426558835757/20000000000000000000000000000000000000000000000000000000",
            "-289941370948511766532619059777830432521317470378981079/12500000000000000000000000000000000000000000000000000000",
            "3343329891122602997696771757685257569631289045148540691/100000000000000000000000000000000000000000000000000000000",
            "-81270005555112756614228610741261190632065124080393773/2500000000000000000000000000000000000000000000000000000",
            "81270005555112756614228610741261190632065124080393773/2500000000000000000000000000000000000000000000000000000",
            "-950819721504900151405211401137686921967166543942193183/100000000000000000000000000000000000000000000000000000000",
            "-2299980500699610113181680268674884598095381636156259651/100000000000000000000000000000000000000000000000000000000",
            "4014293845755318032717944205676171809247150466977277891/50000000000000000000000000000000000000000000000000000000",
            "-2331475965759991021034277925572641739217757531003540013/10000000000000000000000000000000000000000000000000000000",
            "2563429062518800434243792726044362983008571642977036071/10000000000000000000000000000000000000000000000000000000",
            "-719731969371508645617347652599654536373692822656903281/2500000000000000000000000000000000000000000000000000000",
            "3154988149672341482249982840660761367459767090655349073/100000000000000000000000000000000000000000000000000000000",
            "-22500677698211955664259658665351239317388370821038831/1000000000000000000000000000000000000000000000000000000",
            "640177498265219143568692232811203864182506306738845253/20000000000000000000000000000000000000000000000000000000",
            "-640177498265219143568692232811203864182506306738845253/20000000000000000000000000000000000000000000000000000000",
            "-2356385611314433186101899606553446440621205687371351831/10000000000000000000000000000000000000000000000000000000000",
            "128978053897569601989067171221375385531479613404929037/4000000000000000000000000000000000000000000000000000000",
            "159780171421381911104464357464631207851625011688628949/625000000000000000000000000000000000000000000000000000",
            "-360266397982218663026067446955241111259215895503422651/6250000000000000000000000000000000000000000000000000000",
            "1304637109021578563078898613220647509507571453224199263/50000000000000000000000000000000000000000000000000000000",
            "-2529540970262273573699493694619718327866291640047081563/100000000000000000000000000000000000000000000000000000000",
            "9663794591223035703466431558428382880215424686720574047/1000000000000000000000000000000000000000000000000000000000",
            "-9428156030091592384881205813564400550642500978035071541/1000000000000000000000000000000000000000000000000000000000",
            "9428156030091592384881205813564400550642500978035071541/1000000000000000000000000000000000000000000000000000000000",
            "-90733677533236858573139116700550640401488307670519567/4000000000000000000000000000000000000000000000000000000",
            "4797882908593195038042417197149075079632984263249192471/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1231388074474092854649579963293879286828997871569670803/125000000000000000000000000000000000000000000000000000000",
            "-666392625720393278165290897996840353049409510421921169/50000000000000000000000000000000000000000000000000000000",
            "695349583723024545221835650717154553271241447176211391/200000000000000000000000000000000000000000000000000000000",
            "-695349583723024545221835650717154553271241447176211391/200000000000000000000000000000000000000000000000000000000",
            "108921694641584213710763913889235492411510817459063521/40000000000000000000000000000000000000000000000000000000",
            "7537055525755173833490617939944061702609899205487845933/10000000000000000000000000000000000000000000000000000000000",
            "9359344931128810722372429556129852194883047957306458169/1000000000000000000000000000000000000000000000000000000000",
            "-252826262092608202643046073984761756493106846331047343/25000000000000000000000000000000000000000000000000000000",
            "2619458879115852685934906758833392768970120523794455979/10000000000000000000000000000000000000000000000000000000000",
            "-145715412905174524333077055584593413118364092592776701/2000000000000000000000000000000000000000000000000000000",
            "6349836152145845144352592496100421663455018084003481583/100000000000000000000000000000000000000000000000000000000",
            "-1182830372228212270238407595044027343570645171125502363/20000000000000000000000000000000000000000000000000000000",
            "-4356842910047837931223013525010461729189865448994250723/1000000000000000000000000000000000000000000000000000000000",
            "9533382184120698949586256517534142100060216603059311397/1000000000000000000000000000000000000000000000000000000000",
            "-1225642455016030429242475099293666506041539195199341143/100000000000000000000000000000000000000000000000000000000",
            "1225642455016030429242475099293666506041539195199341143/100000000000000000000000000000000000000000000000000000000",
            "-4036809446552177293570101014014351658047375601427785723/500000000000000000000000000000000000000000000000000000000",
            "-4182805657055949705351461015834652631467169517283933423/1000000000000000000000000000000000000000000000000000000000",
            "1583108106711664080410507307979497273024241079546322613/25000000000000000000000000000000000000000000000000000000",
            "585059010019168825860211027371548050805521763115632861/5000000000000000000000000000000000000000000000000000000",
            "-1126549590937859272400905314041944776046164287463309459/10000000000000000000000000000000000000000000000000000000",
            "1426980015718428992544874414462194853915312014867473729/10000000000000000000000000000000000000000000000000000000",
            "-1502152123902848600725500843517543594524672864090929131/50000000000000000000000000000000000000000000000000000000",
            "-1170690284083748245651884046377745084419161418529376219/250000000000000000000000000000000000000000000000000000000",
            "1275638002943934756977330302245680604492771604340397447/100000000000000000000000000000000000000000000000000000000",
            "-1275638002943934756977330302245680604492771604340397447/100000000000000000000000000000000000000000000000000000000",
            "2100310180040949799449842825342701517874332616944362901/1000000000000000000000000000000000000000000000000000000000",
            "532803492469919888520625667893753925265201046112836021/50000000000000000000000000000000000000000000000000000000",
            "-70205650542186732618378806502930331645004631707110877/625000000000000000000000000000000000000000000000000000",
            "1356147709653215531980318679938358063399281660520693307/25000000000000000000000000000000000000000000000000000000",
            "-2420286590807164926461746579734855544864734130224862929/100000000000000000000000000000000000000000000000000000000",
            "2394092002016006399550790207633417342044021300167498673/100000000000000000000000000000000000000000000000000000000",
            "-59617018848755129748196194504103864921122251139509049/6250000000000000000000000000000000000000000000000000000",
            "1859603208939967740071547354282824766486361078260923173/250000000000000000000000000000000000000000000000000000000",
            "-1859603208939967740071547354282824766486361078260923173/250000000000000000000000000000000000000000000000000000000",
            "2076626535016773652359200737706810612693363452148211607/100000000000000000000000000000000000000000000000000000000",
            "-4470718537032780051923256661568851479635483990382239547/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "731210134277812831027757482876607002743144799381656461/25000000000000000000000000000000000000000000000000000000",
            "-424933668767390473091890932774920738607851794753691097/25000000000000000000000000000000000000000000000000000000",
            "-76569116377605589483966637525421566033823251156991341/6250000000000000000000000000000000000000000000000000000",
            "76569116377605589483966637525421566033823251156991341/6250000000000000000000000000000000000000000000000000000",
            "-1338512857771539477543920935448979595301083812453447339/250000000000000000000000000000000000000000000000000000000",
            "-3448503594665368203645313043170821590183866770306850307/500000000000000000000000000000000000000000000000000000000",
            "-2873688958900000647876351951671942637437233332137395479/100000000000000000000000000000000000000000000000000000000",
            "356338967783307428860679440529925213150133060588217881/10000000000000000000000000000000000000000000000000000000",
            "1221353972260440862565468482774896227318554966588907147/1000000000000000000000000000000000000000000000000000000000",
            "622723198644389371255005041527339418664281456044037093/2000000000000000000000000000000000000000000000000000000",
            "-113049883893277871658407106056201089655112076734304027/400000000000000000000000000000000000000000000000000000",
            "629029864995158230977892747365502022527849093748389961/2500000000000000000000000000000000000000000000000000000",
            "1550638186756569337661661082872793854999836377216747471/50000000000000000000000000000000000000000000000000000000",
            "-2949502046706600831053541313778784701748229255906109927/100000000000000000000000000000000000000000000000000000000",
            "1742453594907608311046249191418717015400879412059998809/50000000000000000000000000000000000000000000000000000000",
            "-1742453594907608311046249191418717015400879412059998809/50000000000000000000000000000000000000000000000000000000",
            "2297219520543390646638406057026580127493052815401274203/500000000000000000000000000000000000000000000000000000000",
            "3025463285706538492783842482313394320240564496042658387/100000000000000000000000000000000000000000000000000000000",
            "-2818665788551286773153833721611522918766352089539964191/10000000000000000000000000000000000000000000000000000000",
            "563720874938660112956856637382851832749182019137356549/2000000000000000000000000000000000000000000000000000000",
            "-3128732012044614432296378535163430422738398964742705081/10000000000000000000000000000000000000000000000000000000",
            "3483761442253895492376424662579910992580939174940077677/10000000000000000000000000000000000000000000000000000000",
            "-887573575523202650197638255752143350316339287501855869/25000000000000000000000000000000000000000000000000000000",
            "1508439104115377158511744761829979783886466788149545609/50000000000000000000000000000000000000000000000000000000",
            "-1738161056169716223183820457116986437168913219620002009/50000000000000000000000000000000000000000000000000000000",
            "1738161056169716223183820457116986437168913219620002009/50000000000000000000000000000000000000000000000000000000",
            "1583703550357625146904975434983072927107521545770618503/1000000000000000000000000000000000000000000000000000000000",
            "-3634692467375194961082212471799261057318132747482467141/100000000000000000000000000000000000000000000000000000000",
            "-97509131109886749889987353566641312913491984159807687/312500000000000000000000000000000000000000000000000000",
            "326422527650773545781615772589055612978494697711291/5000000000000000000000000000000000000000000000000000",
            "-186134765682666269676942756799306227404922305930229941/6250000000000000000000000000000000000000000000000000000",
            "178501303356038514282060785501452641912121473985336363/6250000000000000000000000000000000000000000000000000000",
            "-133191586205315956836971818786886836278576358561899963/12500000000000000000000000000000000000000000000000000000",
            "4535811673033825700040147840998246812692372984301155737/500000000000000000000000000000000000000000000000000000000",
            "-4535811673033825700040147840998246812692372984301155737/500000000000000000000000000000000000000000000000000000000",
            "521379401935265406475118659859866463393976355174999107/20000000000000000000000000000000000000000000000000000000",
            "-1092583572674588652181028147879667200441761681479744791/20000000000000000000000000000000000000000000000000000000"
          ],
          [
            "162360456984496236566322122585767116335796256247347001/5000000000000000000000000000000000000000000000000000000",
            "-1765960079527179877487147306148561643179492218867507811/50000000000000000000000000000000000000000000000000000000",
            "569422038728870047295704321163561919286118625576151203/200000000000000000000000000000000000000000000000000000000",
            "-569422038728870047295704321163561919286118625576151203/200000000000000000000000000000000000000000000000000000000",
            "194651561851583784533419123191577385584711931454281757/125000000000000000000000000000000000000000000000000000000",
            "1289897698831679960218523482041097271642482140319101839/1000000000000000000000000000000000000000000000000000000000",
            "139828647578719933783513053143881564394654258890219411/20000000000000000000000000000000000000000000000000000000",
            "-1656266015553535329879291224267058587021139742212150249/200000000000000000000000000000000000000000000000000000000",
            "-483815226382631413276240989856959675492684996699914087/20000000000000000000000000000000000000000000000000000000",
            "-3416417231200004805390587532916575984848896842318315521/50000000000000000000000000000000000000000000000000000000",
            "6133691224506409941803803523928783439123856445055848491/100000000000000000000000000000000000000000000000000000000",
            "-2764259594904335527887386129315969083017824398651873089/50000000000000000000000000000000000000000000000000000000",
            "-6051720346977388859932723973440022847334411371835247669/1000000000000000000000000000000000000000000000000000000000",
            "7156929855133938002122914683720642831968912142781812233/1000000000000000000000000000000000000000000000000000000000",
            "-4357071174973304139221117865932112719408171748987225929/500000000000000000000000000000000000000000000000000000000",
            "4357071174973304139221117865932112719408171748987225929/500000000000000000000000000000000000000000000000000000000",
            "-2827919479167160730143880010728957039308178888316176527/1000000000000000000000000000000000000000000000000000000000",
            "-5886222870779447548345929231200602666799151604106153763/1000000000000000000000000000000000000000000000000000000000",
            "6117141476886615810529932258729696029525280470239523149/100000000000000000000000000000000000000000000000000000000",
            "-1428174676273188801203754816373991313244432004577364879/100000000000000000000000000000000000000000000000000000000",
            "1016673355485463843591937688964563902272193194822422441/50000000000000000000000000000000000000000000000000000000",
            "-363063056535010287955939097592874745081042470420270399/20000000000000000000000000000000000000000000000000000000",
            "-2180314282958762474086922889305552666031710357128467117/1000000000000000000000000000000000000000000000000000000000",
            "-6002598179477228670595493015240826424760180803494302017/1000000000000000000000000000000000000000000000000000000000",
            "4415258829322194700386071640369875679831938376706242489/500000000000000000000000000000000000000000000000000000000",
            "-4415258829322194700386071640369875679831938376706242489/500000000000000000000000000000000000000000000000000000000",
            "1096170977410299168446961692526061905348737447753482373/100000000000000000000000000000000000000000000000000000000",
            "-266399014432325285454162182005328963961100112684749637/125000000000000000000000000000000000000000000000000000000",
            "2028434494220911668252886137180833094138464398164019267/100000000000000000000000000000000000000000000000000000000",
            "-2739842980010455543332497154957989728432591132771120193/100000000000000000000000000000000000000000000000000000000",
            "591574881661266358145163227466308518581566855508614197/20000000000000000000000000000000000000000000000000000000",
            "-215519310557269889733198717796252166316655514188094111/40000000000000000000000000000000000000000000000000000000",
            "63440495695993708722277145299929209656536347408066807/1000000000000000000000000000000000000000000000000000000",
            "-3720110273504835020345532315976467642416332850129415711/50000000000000000000000000000000000000000000000000000000",
            "3720110273504835020345532315976467642416332850129415711/50000000000000000000000000000000000000000000000000000000",
            "-19541501939776551428583850098279059992368406312619079/500000000000000000000000000000000000000000000000000000",
            "2223549332174242505036327641656212211452018668665398503/50000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1004228888510277759697412055808480758129443842604265819/50000000000000000000000000000000000000000000000000000000",
            "-2758082115844064388678162688211665563054935302290595149/100000000000000000000000000000000000000000000000000000000",
            "1874060847058772173208346441486760116990119042705158777/250000000000000000000000000000000000000000000000000000000",
            "-1874060847058772173208346441486760116990119042705158777/250000000000000000000000000000000000000000000000000000000",
            "-1178015580962437202098658007182653453002401725832530469/1250000000000000000000000000000000000000000000000000000000",
            "1687731170601007690906335402370019369731227521462477933/200000000000000000000000000000000000000000000000000000000",
            "267272619372838495052681902091772431425299345154603611/20000000000000000000000000000000000000000000000000000000",
            "-2180228682164696320718670748034493128626117336234669373/100000000000000000000000000000000000000000000000000000000",
            "171770905144140801338568425669477713483961699263229429/100000000000000000000000000000000000000000000000000000000",
            "-2448573744874937477017742166488598088288914014957037627/10000000000000000000000000000000000000000000000000000000",
            "2314937435188518229470120770855637607305683860730964493/10000000000000000000000000000000000000000000000000000000",
            "-1969407580141206547793130214567028047273413828780391369/10000000000000000000000000000000000000000000000000000000",
            "2375118476947211051084410823221519958850497377224108819/50000000000000000000000000000000000000000000000000000000",
            "1397161887317154979664062630530543414255914615637958917/100000000000000000000000000000000000000000000000000000000",
            "-1302920640840160003506209134587063827360885024943569603/100000000000000000000000000000000000000000000000000000000",
            "1302920640840160003506209134587063827360885024943569603/100000000000000000000000000000000000000000000000000000000",
            "418315823835998861856520460014841975529204376424317883/20000000000000000000000000000000000000000000000000000000",
            "-3394499760020154312795924528036632773594638814334942269/100000000000000000000000000000000000000000000000000000000",
            "2308857556143221979044537753729665671318420114141549823/10000000000000000000000000000000000000000000000000000000",
            "482914905667602097133387869127344118413151887972136477/1000000000000000000000000000000000000000000000000000000",
            "-2652086376032731590758226538596435486587381642538530359/5000000000000000000000000000000000000000000000000000000",
            "5962471636844939911228485247566539091067125262183114313/10000000000000000000000000000000000000000000000000000000",
            "-6582988847794767297108387162081076340754772297358232089/100000000000000000000000000000000000000000000000000000000",
            "460643581112051464728054825915015692159940355478605879/10000000000000000000000000000000000000000000000000000000",
            "-6698014930300508956588298681853669581392562850279404731/100000000000000000000000000000000000000000000000000000000",
            "6698014930300508956588298681853669581392562850279404731/100000000000000000000000000000000000000000000000000000000",
            "575501205363315975221112466601268048760889113856705903/2000000000000000000000000000000000000000000000000000000000",
            "-6726789990568674755395812522769033878462717638361757117/100000000000000000000000000000000000000000000000000000000",
            "-5289792637788072436050738656171902173679032777764661069/10000000000000000000000000000000000000000000000000000000",
            "1203432278057998361293532262979436129990830252713060707/10000000000000000000000000000000000000000000000000000000",
            "-5451333932785216315807496913756523815840941322278499663/100000000000000000000000000000000000000000000000000000000",
            "5279563027641075514355121660014372013994687453615575477/100000000000000000000000000000000000000000000000000000000",
            "-125795396792594047142789357158172217390756169685714171/6250000000000000000000000000000000000000000000000000000",
            "1983951288413338955528773512031002455540642886585278447/100000000000000000000000000000000000000000000000000000000",
            "-1983951288413338955528773512031002455540642886585278447/100000000000000000000000000000000000000000000000000000000",
            "1185508351064350836051734050060667004648894547218968399/25000000000000000000000000000000000000000000000000000000",
            "-250539910797461971464806307664830817398856210085181333/2500000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2080030096681689854207883702718664432641418180943426709/100000000000000000000000000000000000000000000000000000000",
            "8703934169875109740801373074604516193977612110541479/312500000000000000000000000000000000000000000000000000",
            "-7052288376783452628485556811547807494314176944298465711/1000000000000000000000000000000000000000000000000000000000",
            "7052288376783452628485556811547807494314176944298465711/1000000000000000000000000000000000000000000000000000000000",
            "-5788207809214716527895672283876555662300786623053849209/1000000000000000000000000000000000000000000000000000000000",
            "-632040283784368050304051255505463195116684202735353873/500000000000000000000000000000000000000000000000000000000",
            "-120309272591060376768354271921129662649280957188269417/6250000000000000000000000000000000000000000000000000000",
            "2051356418213839638354471522474219037421414023596376603/100000000000000000000000000000000000000000000000000000000",
            "573473569357004316791211776836937992141623919628802541/2000000000000000000000000000000000000000000000000000000000",
            "1443753735386448095138810422115983590221191306977011959/10000000000000000000000000000000000000000000000000000000",
            "-1251258899240751492296748763700061155049699257238558621/10000000000000000000000000000000000000000000000000000000",
            "586329913017444272711789590293163264686463179183867023/5000000000000000000000000000000000000000000000000000000",
            "392995366029314734327923666386283466524330215433955891/50000000000000000000000000000000000000000000000000000000",
            "-1959345994263320180876793840983907427969693137646635259/100000000000000000000000000000000000000000000000000000000",
            "2538166775184791833680628894145454011701077770591022039/100000000000000000000000000000000000000000000000000000000",
            "-2538166775184791833680628894145454011701077770591022039/100000000000000000000000000000000000000000000000000000000",
            "223321709491564564669972226982098182651048634834153327/12500000000000000000000000000000000000000000000000000000",
            "7515930992522753163347078065560798060873261428280747957/1000000000000000000000000000000000000000000000000000000000",
            "-311954783990029019260039691489808539759347207586864193/2500000000000000000000000000000000000000000000000000000",
            "-56368214245606877943011065017496767416537054600565439/100000000000000000000000000000000000000000000000000000",
            "1275755180358315747855079565165469486373442764611329279/2000000000000000000000000000000000000000000000000000000",
            "-6980659903313545706437288213296889208365040062421119207/10000000000000000000000000000000000000000000000000000000",
            "1203768003043933934317638313642131994708740632142777989/20000000000000000000000000000000000000000000000000000000",
            "-3624516205641662174210747742743336973590283753730254037/50000000000000000000000000000000000000000000000000000000",
            "2731229367675403915550646319488305961745865011101281923/50000000000000000000000000000000000000000000000000000000",
            "-2731229367675403915550646319488305961745865011101281923/50000000000000000000000000000000000000000000000000000000",
            "-7268936408944469461956933167974777198468262828209050573/1000000000000000000000000000000000000000000000000000000000",
            "6189352376245254777334687049505429077770587158403690461/100000000000000000000000000000000000000000000000000000000",
            "636172466568902022912732137831539120457856250480001391/1000000000000000000000000000000000000000000000000000000",
            "-1076261894076410435170390775250313942193091748065227189/10000000000000000000000000000000000000000000000000000000",
            "4743778925544434680099170301570927602373249772198811973/100000000000000000000000000000000000000000000000000000000",
            "-4772452604012284895835855389136206278452461279102699081/100000000000000000000000000000000000000000000000000000000",
            "491475130410778910615284704943583723289262301654043753/25000000000000000000000000000000000000000000000000000000",
            "-619503440374334348135261979965574816273888022040156251/50000000000000000000000000000000000000000000000000000000",
            "619503440374334348135261979965574816273888022040156251/50000000000000000000000000000000000000000000000000000000",
            "-2012132907554351906663481671902297407310305959726792891/50000000000000000000000000000000000000000000000000000000",
            "8796718419120988709188595842119449023427599938626511931/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "2462070594704319352564506388715902684441548227277558251/100000000000000000000000000000000000000000000000000000000",
            "-3298402061036389540025733949473694254789717199312277389/100000000000000000000000000000000000000000000000000000000",
            "1672662932664140374922455121515583140696337944069438277/200000000000000000000000000000000000000000000000000000000",
            "-1672662932664140374922455121515583140696337944069438277/200000000000000000000000000000000000000000000000000000000",
            "3918359174877640312695391510735874780100704016317916799/1000000000000000000000000000000000000000000000000000000000",
            "4444955488443061561938488818467211488849782140172721959/1000000000000000000000000000000000000000000000000000000000",
            "1988099899818573609863017821396905157543180909371406461/100000000000000000000000000000000000000000000000000000000",
            "-2432595448662879766057730679683922971081562456597500293/100000000000000000000000000000000000000000000000000000000",
            "-2947514604143958649034983690974840596079962314767811921/10000000000000000000000000000000000000000000000000000000000",
            "-209161857847135159179242051790319447731927866238369367/1000000000000000000000000000000000000000000000000000000",
            "1892808588489494230787830955487536355545229294305666241/10000000000000000000000000000000000000000000000000000000",
            "-1690821222889605985543394476626620041775043712366031601/10000000000000000000000000000000000000000000000000000000",
            "-2019873655998882452335001230728004070371468661305087271/100000000000000000000000000000000000000000000000000000000",
            "2038954897999960573805324257819942959407172968984368023/100000000000000000000000000000000000000000000000000000000",
            "-607697703871931151272413732946154952496619386319171337/25000000000000000000000000000000000000000000000000000000",
            "607697703871931151272413732946154952496619386319171337/25000000000000000000000000000000000000000000000000000000",
            "-1154430394175572790712801331020790713434130844832245623/250000000000000000000000000000000000000000000000000000000",
            "-1969018657817495488817804925227655481752498338137105387/100000000000000000000000000000000000000000000000000000000",
            "1887723088671355534400895976209741233082373327613601941/10000000000000000000000000000000000000000000000000000000",
            "-1493094432008793301039566855727884693689515301839120433/10000000000000000000000000000000000000000000000000000000",
            "423770449402170386565525766325632329202554931635766687/2500000000000000000000000000000000000000000000000000000",
            "-1849663795814682393880285586601402880608024073402532877/10000000000000000000000000000000000000000000000000000000",
            "309163996412001695234640326221384340337869613790842343/20000000000000000000000000000000000000000000000000000000",
            "-394926101464399722079244770622122398437848006597044099/20000000000000000000000000000000000000000000000000000000",
            "1218201332496113863346062287420700352368468263389875661/50000000000000000000000000000000000000000000000000000000",
            "-1218201332496113863346062287420700352368468263389875661/50000000000000000000000000000000000000000000000000000000",
            "1056674417819169259416410947416800498873973797791409701/125000000000000000000000000000000000000000000000000000000",
            "795531565368446159588061348295400017229948876819053961/50000000000000000000000000000000000000000000000000000000",
            "26414960667828018157420077649299082461033768237809027/156250000000000000000000000000000000000000000000000000",
            "638815551921919740728582103115570086274828257180702977/5000000000000000000000000000000000000000000000000000000",
            "-5634634421089528970576740889301575298624004556419134839/100000000000000000000000000000000000000000000000000000000",
            "2832054783565484278472497285801120400504916176196520379/50000000000000000000000000000000000000000000000000000000",
            "-291196184032898257814570782406724403444087576600541733/12500000000000000000000000000000000000000000000000000000",
            "296845987601570130997891082862139993570066396168853681/20000000000000000000000000000000000000000000000000000000",
            "-296845987601570130997891082862139993570066396168853681/20000000000000000000000000000000000000000000000000000000",
            "2391315999522120097507594681892197111320024590078272897/50000000000000000000000000000000000000000000000000000000",
            "-3264606739429752734997129581891259170824602334922443/31250000000000000000000000000000000000000000000000000"
          ],
          [
            "1458820141459082670415974391052543487044286795742133241/100000000000000000000000000000000000000000000000000000000",
            "-494412599486272839582471240601070987508960723284522983/25000000000000000000000000000000000000000000000000000000",
            "5188302564860086879139105713517404629915560973959586917/1000000000000000000000000000000000000000000000000000000000",
            "-5188302564860086879139105713517404629915560973959586917/1000000000000000000000000000000000000000000000000000000000",
            "245762555510015854231803639173142313878882933790221913/10000000000000000000000000000000000000000000000000000000",
            "-1938795298614149854402785540393416394065296042080274117/100000000000000000000000000000000000000000000000000000000",
            "26943098232477198407538723769108351183528166399831861/781250000000000000000000000000000000000000000000000000",
            "-1509921275142931541756149091187849469369311867953150017/100000000000000000000000000000000000000000000000000000000",
            "204404534735395485401481206499875166256505902960845069/400000000000000000000000000000000000000000000000000000000",
            "361550284950837434930929211500968786812248000082351723/625000000000000000000000000000000000000000000000000000",
            "-5121809353720683155776820536357132929340401169090855899/10000000000000000000000000000000000000000000000000000000",
            "2343848895207740601842802598714122796058521706844843071/5000000000000000000000000000000000000000000000000000000",
            "868223126610403904121789931019342445630691521183947741/20000000000000000000000000000000000000000000000000000000",
            "-1692289492555809570157057679730096859323637273536951673/25000000000000000000000000000000000000000000000000000000",
            "4311532415123079738358300910487819150979964389283912251/100000000000000000000000000000000000000000000000000000000",
            "-4311532415123079738358300910487819150979964389283912251/100000000000000000000000000000000000000000000000000000000",
            "1096226973671404666165595153731167150900879486588464031/1000000000000000000000000000000000000000000000000000000000",
            "840381943551187854353055907668670139239402601456203273/20000000000000000000000000000000000000000000000000000000",
            "-5107888762191075130794713382210429323671290166405009417/10000000000000000000000000000000000000000000000000000000",
            "186682802719088106774507903378369410504891267451584399/500000000000000000000000000000000000000000000000000000",
            "-1041941904421741021881023901545418482103497855336969779/2500000000000000000000000000000000000000000000000000000",
            "4617360532740656664763571844549125265697732712928731169/10000000000000000000000000000000000000000000000000000000",
            "-2247964575268462886189775842277168693154769290870847481/50000000000000000000000000000000000000000000000000000000",
            "1691594869833215483847462574651194326635875033529799/40000000000000000000000000000000000000000000000000000",
            "-433860987195017917625830345227787140930810994106474171/10000000000000000000000000000000000000000000000000000000",
            "433860987195017917625830345227787140930810994106474171/10000000000000000000000000000000000000000000000000000000",
            "134723868527863704862777582520239105917469767928706741/50000000000000000000000000000000000000000000000000000000",
            "-230402880450295329300694249585065333389119289769808237/5000000000000000000000000000000000000000000000000000000",
            "-4156554771840066006442346008917241672599821822169903157/10000000000000000000000000000000000000000000000000000000",
            "4066641002497000883068066544181779898190646806298532823/50000000000000000000000000000000000000000000000000000000",
            "-1818676427228537996871871493741198418331363748761469087/50000000000000000000000000000000000000000000000000000000",
            "1793125860386613561158033529156574209848589197287275089/50000000000000000000000000000000000000000000000000000000",
            "-709706905832852673787980848078483489829970659060977997/50000000000000000000000000000000000000000000000000000000",
            "22999321492199558757081465278519271682497962548210449/2000000000000000000000000000000000000000000000000000000",
            "-22999321492199558757081465278519271682497962548210449/2000000000000000000000000000000000000000000000000000000",
            "3127616472555069296183958226330247534160741020548614383/100000000000000000000000000000000000000000000000000000000",
            "-1678467048332074104629998655755849964680265233315897031/25000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1222677499233878115660566357565405347672658655223735671/100000000000000000000000000000000000000000000000000000000",
            "188798436836800165287363315554220183833969466827165963/10000000000000000000000000000000000000000000000000000000",
            "-1330613738268247074426133595953592981334072026095847919/200000000000000000000000000000000000000000000000000000000",
            "1330613738268247074426133595953592981334072026095847919/200000000000000000000000000000000000000000000000000000000",
            "-296191956366123062522564805907720099996490130317809423/125000000000000000000000000000000000000000000000000000000",
            "-2141766520206125435983668111285303277974882408214676847/500000000000000000000000000000000000000000000000000000000",
            "-1506763592299726484701968603178038789916262030428386159/100000000000000000000000000000000000000000000000000000000",
            "967558448170475785949805448056433491549745745716198343/50000000000000000000000000000000000000000000000000000000",
            "-712439397107073456252111233504215480093301592467027653/100000000000000000000000000000000000000000000000000000000",
            "1760189369405722038601338177333122390598570943371036271/10000000000000000000000000000000000000000000000000000000",
            "-1609513010175749390115772877490554335912943524511781507/10000000000000000000000000000000000000000000000000000000",
            "8882673566256639244443880535444697191601616547728333/62500000000000000000000000000000000000000000000000000",
            "58839137367089722186112308209622476284817672289197537/3125000000000000000000000000000000000000000000000000000",
            "-1549772587370940704330982521155690327775044857011515053/100000000000000000000000000000000000000000000000000000000",
            "357345230492767830872052187414013224746360627785202573/20000000000000000000000000000000000000000000000000000000",
            "-357345230492767830872052187414013224746360627785202573/20000000000000000000000000000000000000000000000000000000",
            "-5311724821181773632377767629516226379268236863721870449/10000000000000000000000000000000000000000000000000000000000",
            "367968680135131378138758593594927168744353382434925991/20000000000000000000000000000000000000000000000000000000",
            "-1605212110668627968160008198986684211228545239595232739/10000000000000000000000000000000000000000000000000000000",
            "2411313708850432709675390663139828801988122291221187111/10000000000000000000000000000000000000000000000000000000",
            "-649899737106279955163533913145726299070378586698711119/2500000000000000000000000000000000000000000000000000000",
            "371467506210285946876101431880578741324317216202065279/1250000000000000000000000000000000000000000000000000000",
            "3178628808056280941696464343806268758976302676834787867/50000000000000000000000000000000000000000000000000000000",
            "1811742943184646196675146046008202161461238104280937467/100000000000000000000000000000000000000000000000000000000",
            "-879312847486414230180629649807750702436316039433716397/50000000000000000000000000000000000000000000000000000000",
            "879312847486414230180629649807750702436316039433716397/50000000000000000000000000000000000000000000000000000000",
            "127118423135067124883643200364882718914461408810682553/6250000000000000000000000000000000000000000000000000000",
            "-3792520465133902458511209390394203468490520278676150469/100000000000000000000000000000000000000000000000000000000",
            "-518497600633779465867612678077528054339302592802955537/2000000000000000000000000000000000000000000000000000000",
            "-616454355954611086191639164664338766382339793783824083/5000000000000000000000000000000000000000000000000000000",
            "238873180119186393616698889356862145208606998912054867/4000000000000000000000000000000000000000000000000000000",
            "-5259390105872586384051989022014496628282638635712135833/100000000000000000000000000000000000000000000000000000000",
            "786954468672639922169000881905531644069857175232768119/50000000000000000000000000000000000000000000000000000000",
            "-3607803707506353842480358805483852296873476106046926273/100000000000000000000000000000000000000000000000000000000",
            "3607803707506353842480358805483852296873476106046926273/100000000000000000000000000000000000000000000000000000000",
            "-343486754742147218459624497564128383450823173394911619/6250000000000000000000000000000000000000000000000000000",
            "215103563634938837588810493884154023724274386242645681/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "532293816013049021602842329645815350559020998416413257/6250000000000000000000000000000000000000000000000000000",
            "2682067164453791157346570178015762129398846118971851699/100000000000000000000000000000000000000000000000000000000",
            "376723603490753992816576589906175480585316675903879301/12500000000000000000000000000000000000000000000000000000",
            "-376723603490753992816576589906175480585316675903879301/12500000000000000000000000000000000000000000000000000000",
            "1321394189400859932985750814227800470625476278430098539/100000000000000000000000000000000000000000000000000000000",
            "84619731926258600477732367156332971158114215073164751/5000000000000000000000000000000000000000000000000000000",
            "7073628193220756273453834737807916644681562326460125561/100000000000000000000000000000000000000000000000000000000",
            "-8766022831745928283011863841962632807716504717982476587/100000000000000000000000000000000000000000000000000000000",
            "498643551074287874851156625727320316462494042376777033/200000000000000000000000000000000000000000000000000000000",
            "-7654047716468302944353426728667376793783281386406376327/10000000000000000000000000000000000000000000000000000000",
            "1389336979429245463388229448612985765422305011355957447/2000000000000000000000000000000000000000000000000000000",
            "-3092672999769788610868651020845783361562974690158639173/5000000000000000000000000000000000000000000000000000000",
            "-7613388976066500951638379293993570868435545746661632051/100000000000000000000000000000000000000000000000000000000",
            "3629991885963552285101604665026737809457657308344988587/50000000000000000000000000000000000000000000000000000000",
            "-8581377961327964503241607794057462168269874734933173357/100000000000000000000000000000000000000000000000000000000",
            "8581377961327964503241607794057462168269874734933173357/100000000000000000000000000000000000000000000000000000000",
            "-9234756511742494774658684644369745364251892889463127/800000000000000000000000000000000000000000000000000000",
            "-1485406679472030531291224183393257247601207754047229703/20000000000000000000000000000000000000000000000000000000",
            "1385609867855118497458823230815813389468358842075203181/2000000000000000000000000000000000000000000000000000000",
            "-686369501915970999568358632929794040640472672438862393/1000000000000000000000000000000000000000000000000000000",
            "3812516958383180045399052489795599311543823499279615633/5000000000000000000000000000000000000000000000000000000",
            "-2121032858471673546203319481646679244919785122319861719/2500000000000000000000000000000000000000000000000000000",
            "107387189640041761751588154564285921781279757711704491/1250000000000000000000000000000000000000000000000000000",
            "-370389030310495644216362595135863463148654961743651393/5000000000000000000000000000000000000000000000000000000",
            "4281062585088862365600014556892666928497677360506549749/50000000000000000000000000000000000000000000000000000000",
            "-4281062585088862365600014556892666928497677360506549749/50000000000000000000000000000000000000000000000000000000",
            "-1172291854411021405153293491025022313042790280922719797/500000000000000000000000000000000000000000000000000000000",
            "8796583541059929012290023121468963928913136388668352721/100000000000000000000000000000000000000000000000000000000",
            "3802236539890350642049541019428456498091732072078834649/5000000000000000000000000000000000000000000000000000000",
            "-150922659340125651211909131266751433753943462662731917/1000000000000000000000000000000000000000000000000000000",
            "6501290762809224181041620618489970858278791651514868081/100000000000000000000000000000000000000000000000000000000",
            "-6750612538346368118321682001919399679963959608751840707/100000000000000000000000000000000000000000000000000000000",
            "2947022301047305063216405959571060078414620118982550833/100000000000000000000000000000000000000000000000000000000",
            "-2712563930165100782193360223331546969806775467735232369/100000000000000000000000000000000000000000000000000000000",
            "2712563930165100782193360223331546969806775467735232369/100000000000000000000000000000000000000000000000000000000",
            "-1348657773654722984884982600336827274801405396676771017/25000000000000000000000000000000000000000000000000000000",
            "242904872659305201157927044227733109504356357955226353/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-129101157254983159799390857557498467524896085857701253/3125000000000000000000000000000000000000000000000000000",
            "433498784162093652997620926341571076122856136176035537/10000000000000000000000000000000000000000000000000000000",
            "-2037508094614754163957018215757598004318866143139152743/1000000000000000000000000000000000000000000000000000000000",
            "2037508094614754163957018215757598004318866143139152743/1000000000000000000000000000000000000000000000000000000000",
            "-1540553411994569042058034666023043714338103742304344111/2500000000000000000000000000000000000000000000000000000000",
            "-1421286729816926547139067788183970753645422971434616807/1000000000000000000000000000000000000000000000000000000000",
            "-70390388269840583155925353617536443154069842159930899/15625000000000000000000000000000000000000000000000000000",
            "5926271579086723869121397351812913307006410346771768853/1000000000000000000000000000000000000000000000000000000000",
            "3538609874250788726664366047477179235528292273370316267/100000000000000000000000000000000000000000000000000000000",
            "5531583170395674700196296658918694503020539527306605719/100000000000000000000000000000000000000000000000000000000",
            "-5081084685468694967950107237692445321706812195105414923/100000000000000000000000000000000000000000000000000000000",
            "4464044717799928686038470748356162928207757612169257123/100000000000000000000000000000000000000000000000000000000",
            "6170399676687662818827627204084913914249374677233276637/1000000000000000000000000000000000000000000000000000000000",
            "-2320219500810984527708970363415806261619889621162832643/500000000000000000000000000000000000000000000000000000000",
            "657082545802474584034343146177283286404181724179271731/125000000000000000000000000000000000000000000000000000000",
            "-657082545802474584034343146177283286404181724179271731/125000000000000000000000000000000000000000000000000000000",
            "-7782851579156944142525708867586770843472617068914373063/10000000000000000000000000000000000000000000000000000000000",
            "6034945524335491086556013979025707505091414319507405013/1000000000000000000000000000000000000000000000000000000000",
            "-5067539270233477794630043328505828201189754617464063023/100000000000000000000000000000000000000000000000000000000",
            "1835223511173009041096361835894732593005964297324641607/20000000000000000000000000000000000000000000000000000000",
            "-2448289380883452871825307259532895523882991861216403801/25000000000000000000000000000000000000000000000000000000",
            "225953269986122037785251988965074889099997332023450431/2000000000000000000000000000000000000000000000000000000",
            "-1504505975772290401961658881047204669821092215940490283/100000000000000000000000000000000000000000000000000000000",
            "1475302060545314430684735829138881047275416584625161931/250000000000000000000000000000000000000000000000000000000",
            "-5122923084265563308518589161912631707413594747424539027/1000000000000000000000000000000000000000000000000000000000",
            "5122923084265563308518589161912631707413594747424539027/1000000000000000000000000000000000000000000000000000000000",
            "1019132810796374581354446743349300865935303183734311521/100000000000000000000000000000000000000000000000000000000",
            "-1531425119222930912209588403479325760969304801648317667/100000000000000000000000000000000000000000000000000000000",
            "-9766238380083170977738799354411877600679062502985374553/100000000000000000000000000000000000000000000000000000000",
            "7279664453620923961187449661299796993487905345905793763/100000000000000000000000000000000000000000000000000000000",
            "-5775158477848633559198232751500278103963520616725692887/100000000000000000000000000000000000000000000000000000000",
            "2236548603597844832485655421939102986552919446936372731/100000000000000000000000000000000000000000000000000000000",
            "1907660273074108602764028870476508087200128233487359403/100000000000000000000000000000000000000000000000000000000",
            "-292679308387048318412340362034168462626849824306388719/10000000000000000000000000000000000000000000000000000000",
            "292679308387048318412340362034168462626849824306388719/10000000000000000000000000000000000000000000000000000000",
            "6950776123097187731425047287840816195528655896041255659/100000000000000000000000000000000000000000000000000000000",
            "-1837464945339006512790415744763767811013149090592926671/20000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1320356195304768876881744401695805901036300616659041169/50000000000000000000000000000000000000000000000000000000",
            "-3630918159300406790623280884204931571797187780230551629/100000000000000000000000000000000000000000000000000000000",
            "2475514421727172592149480202033299424311466367281173227/250000000000000000000000000000000000000000000000000000000",
            "-2475514421727172592149480202033299424311466367281173227/250000000000000000000000000000000000000000000000000000000",
            "2755385169794147454232462369483255958489262059076612347/100000000000000000000000000000000000000000000000000000000",
            "-1765179401103278417370112317238103202989758259090322931/100000000000000000000000000000000000000000000000000000000",
            "2323097848255322936403801654047682798915655563448855369/50000000000000000000000000000000000000000000000000000000",
            "-360127036925920931928966021925633362078515500129032709/12500000000000000000000000000000000000000000000000000000",
            "2403039047978297016876931637552911868127855821477706319/1000000000000000000000000000000000000000000000000000000000",
            "18564835727997429459985525993123021808761485721458953/390625000000000000000000000000000000000000000000000000",
            "-9398793642877987814528945400885979534754711277990635547/100000000000000000000000000000000000000000000000000000000",
            "665819174930217799596784886730080179804020603808134489/20000000000000000000000000000000000000000000000000000000",
            "6069697768226898816523488130738700621012683893334240447/100000000000000000000000000000000000000000000000000000000",
            "2314066826186420376373001799479865210323518251635089237/50000000000000000000000000000000000000000000000000000000",
            "-7383518822166988207012537073569313057173492233734530121/100000000000000000000000000000000000000000000000000000000",
            "7383518822166988207012537073569313057173492233734530121/100000000000000000000000000000000000000000000000000000000",
            "3026676852731678096076698611106101168796226102472844413/100000000000000000000000000000000000000000000000000000000",
            "756454465511136712106073296066983849300026773644338773/12500000000000000000000000000000000000000000000000000000",
            "-1876146319748036538957912487305536587795870746819571547/20000000000000000000000000000000000000000000000000000000",
            "197002902310760171266248219154616302456185918782402771/312500000000000000000000000000000000000000000000000000",
            "-3455531325383507681063795282737307086079772220980183653/5000000000000000000000000000000000000000000000000000000",
            "1556418269326928624173490994432488599314400022282601111/2000000000000000000000000000000000000000000000000000000",
            "-217757173966906939684606010376943422444491543176031571/2500000000000000000000000000000000000000000000000000000",
            "5882162574708316243814741014005135568082526723428514197/100000000000000000000000000000000000000000000000000000000",
            "-8908839427439994339923552380356224577489344806155215383/100000000000000000000000000000000000000000000000000000000",
            "8908839427439994339923552380356224577489344806155215383/100000000000000000000000000000000000000000000000000000000",
            "-344289851410442983067937106435198145060536804985739/3125000000000000000000000000000000000000000000000000000",
            "-8897822152194860164527184263354125821708735777754821563/100000000000000000000000000000000000000000000000000000000",
            "-1378461826283031420977400800527579830107138067744714441/2000000000000000000000000000000000000000000000000000000",
            "99625515415173323186724002533170890610621316337613137/625000000000000000000000000000000000000000000000000000",
            "-7229795507751454122465793812967135930862774632498946407/100000000000000000000000000000000000000000000000000000000",
            "3494745801476812210313717208493076890840111619763933381/50000000000000000000000000000000000000000000000000000000",
            "-1327163857232141580760685086732260406237880211325915671/50000000000000000000000000000000000000000000000000000000",
            "2665344989709417336986401012929892026243284800856702203/100000000000000000000000000000000000000000000000000000000",
            "-2665344989709417336986401012929892026243284800856702203/100000000000000000000000000000000000000000000000000000000",
            "787032893626228015951210237141852949755059072635906729/12500000000000000000000000000000000000000000000000000000",
            "-265715095039268970965543928834870674650788371621398399/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-227882065789879068661568240681976768525412492769971321/5000000000000000000000000000000000000000000000000000000",
            "775486608109900865514890460438530997818106917222304087/12500000000000000000000000000000000000000000000000000000",
            "-411562887270406387721939717467178153009151370594751569/25000000000000000000000000000000000000000000000000000000",
            "411562887270406387721939717467178153009151370594751569/25000000000000000000000000000000000000000000000000000000",
            "9715514319575818117714186767924807970675730250288203331/1000000000000000000000000000000000000000000000000000000000",
            "-163612686314950460166464391448916149785789399164102661/6250000000000000000000000000000000000000000000000000000",
            "1278429143389190235305177701877545114760137137759615107/10000000000000000000000000000000000000000000000000000000",
            "957543921380748769428214714479334090312079240454045671/20000000000000000000000000000000000000000000000000000000",
            "-2300782911061624739420373853947158183585337506987386827/1000000000000000000000000000000000000000000000000000000000",
            "-1331279737726249899345423795087823355142218960968949563/1000000000000000000000000000000000000000000000000000000",
            "60171841169366543790163223744186615058271498636167221/50000000000000000000000000000000000000000000000000000",
            "-269077541091588896164787278796815529771965997351203371/250000000000000000000000000000000000000000000000000000",
            "-1271266590209752911371537065444240176532682794163440343/10000000000000000000000000000000000000000000000000000000",
            "1310780846834703178192499608434916844597682685125223939/10000000000000000000000000000000000000000000000000000000",
            "-70396799501523067968955465723154435197264276129666163/500000000000000000000000000000000000000000000000000000",
            "70396799501523067968955465723154435197264276129666163/500000000000000000000000000000000000000000000000000000",
            "-1690211032662213906327470806320666631092697825609150859/100000000000000000000000000000000000000000000000000000000",
            "-619457443382119984377024321117555694995970015149788399/5000000000000000000000000000000000000000000000000000000",
            "1200201653042779581519097687584858884246159595268903113/1000000000000000000000000000000000000000000000000000000",
            "-1145016345904216039318238116061379698724729554618715323/1000000000000000000000000000000000000000000000000000000",
            "1272143004925191330447163508265480857001609886116313609/1000000000000000000000000000000000000000000000000000000",
            "-1415354278900507377670806408126609490227878373055569827/1000000000000000000000000000000000000000000000000000000",
            "1432112739753160472232301706784226338138275807943662101/10000000000000000000000000000000000000000000000000000000",
            "-1236964879134510318691679006170610247637942335400420119/10000000000000000000000000000000000000000000000000000000",
            "1405985982400731709331179104915621917583952648727198119/10000000000000000000000000000000000000000000000000000000",
            "-1405985982400731709331179104915621917583952648727198119/10000000000000000000000000000000000000000000000000000000",
            "-6042846842767135638066631131021970620549384424438277483/1000000000000000000000000000000000000000000000000000000000",
            "733207225414201532860791514439739320746834431101192549/5000000000000000000000000000000000000000000000000000000",
            "253742566763533414236905989153723177936404169164091229/200000000000000000000000000000000000000000000000000000",
            "-1299724843085104531720228295057784374189451134024432053/5000000000000000000000000000000000000000000000000000000",
            "29183423660426214780100523371383079891820332968985223/250000000000000000000000000000000000000000000000000000",
            "-286082279326608085946287478717598816352894488866154279/2500000000000000000000000000000000000000000000000000000",
            "223789937700881845900926566796741319378587108007280493/5000000000000000000000000000000000000000000000000000000",
            "-1935757034870461677111715215561237608054118019132256547/50000000000000000000000000000000000000000000000000000000",
            "1935757034870461677111715215561237608054118019132256547/50000000000000000000000000000000000000000000000000000000",
            "-1007540693462013027834255411463072319865309137604294579/10000000000000000000000000000000000000000000000000000000",
            "537967452692111342906458143609501385507246176228407319/2500000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2442504543008082210925584777619030431372580911511739589/100000000000000000000000000000000000000000000000000000000",
            "3555656399891048990213822262637424097130355118411203759/100000000000000000000000000000000000000000000000000000000",
            "-1113151856882966779288237485018393665757774206899464169/100000000000000000000000000000000000000000000000000000000",
            "1113151856882966779288237485018393665757774206899464169/100000000000000000000000000000000000000000000000000000000",
            "-1782899665994211149584274946239786621422557692497138249/200000000000000000000000000000000000000000000000000000000",
            "-554255059714653011247438966478469114493791280886205777/250000000000000000000000000000000000000000000000000000000",
            "-120648198183916958557023243105623378588023121550115327/4000000000000000000000000000000000000000000000000000000",
            "1618953489241892584212305580484314345074627609237566003/50000000000000000000000000000000000000000000000000000000",
            "-7954024354757029575208900458839869332403543529735431993/1000000000000000000000000000000000000000000000000000000000",
            "461485015843190085801656778769790615748811429210764933/2000000000000000000000000000000000000000000000000000000",
            "-1002902291878079016297722283348239740798820452792339421/5000000000000000000000000000000000000000000000000000000",
            "37471063295218251561487890098841429249985383584227917/200000000000000000000000000000000000000000000000000000",
            "33062854748811363627232945588106689154909111996652833/2500000000000000000000000000000000000000000000000000000",
            "-3071256603799899798256956797355034322932380258444299033/100000000000000000000000000000000000000000000000000000000",
            "792541287359401074614290947344430608334539920399237953/20000000000000000000000000000000000000000000000000000000",
            "-792541287359401074614290947344430608334539920399237953/20000000000000000000000000000000000000000000000000000000",
            "2695243896046526661913007394853077731793819548508359951/100000000000000000000000000000000000000000000000000000000",
            "1267462540750478711180081123713146549945292195590434251/100000000000000000000000000000000000000000000000000000000",
            "-250037427354495056145677668221477700108757575635006853/1250000000000000000000000000000000000000000000000000000",
            "-4067376188450027332595355556418326117212428876610428901/10000000000000000000000000000000000000000000000000000000",
            "3935124769454781878060971098190541661749264027138149487/10000000000000000000000000000000000000000000000000000000",
            "-4962385268847850685453880600218141351594351659962910843/10000000000000000000000000000000000000000000000000000000",
            "513630249696534403698334666036350992798433982740290211/5000000000000000000000000000000000000000000000000000000",
            "718038513967741628818081036307022893073441433095511693/50000000000000000000000000000000000000000000000000000000",
            "616525523750287504021056086138716794037613080965252053/5000000000000000000000000000000000000000000000000000000",
            "-616525523750287504021056086138716794037613080965252053/5000000000000000000000000000000000000000000000000000000",
            "1944342643092033291257994762497102648078033289434503263/100000000000000000000000000000000000000000000000000000000",
            "207723356638274335784983685093483553928052528797066159/2000000000000000000000000000000000000000000000000000000",
            "1961884242828239503415226184822977377629083063224542811/5000000000000000000000000000000000000000000000000000000",
            "-486546462788748318158920808082231933580654894019407453/2500000000000000000000000000000000000000000000000000000",
            "2297313379404811163089080511211584494708843226551065427/25000000000000000000000000000000000000000000000000000000",
            "-8393851082143541694654493242862310649190374092896427849/100000000000000000000000000000000000000000000000000000000",
            "2784004193211654375040962504001876844225350056713016441/100000000000000000000000000000000000000000000000000000000",
            "-4728346836303687666306149108252995644562366204933478767/100000000000000000000000000000000000000000000000000000000",
            "4728346836303687666306149108252995644562366204933478767/100000000000000000000000000000000000000000000000000000000",
            "-4142001618097368328259985685445209870846360661672341263/50000000000000000000000000000000000000000000000000000000",
            "1667785431833827835122677783503876235376379504496582131/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "3112894140374583692765640878474995680471937574118940033/100000000000000000000000000000000000000000000000000000000",
            "-2140078545179429440207946892892728030941209430301498373/50000000000000000000000000000000000000000000000000000000",
            "1167262949984275187650252907310460381410481286484056713/100000000000000000000000000000000000000000000000000000000",
            "-1167262949984275187650252907310460381410481286484056713/100000000000000000000000000000000000000000000000000000000",
            "64961427681621979536764814350696558662729565734621407/2000000000000000000000000000000000000000000000000000000",
            "-1040404217048411894592486225913624687328900888302268357/50000000000000000000000000000000000000000000000000000000",
            "5476974853502760358073517647688353407275856149008699569/100000000000000000000000000000000000000000000000000000000",
            "-53065100303217758888777374065291616551523045685412563/1562500000000000000000000000000000000000000000000000000",
            "2832722790313528761390433562377389194839651404595657049/1000000000000000000000000000000000000000000000000000000000",
            "1400600681790672282646509810216954142331114619478195001/25000000000000000000000000000000000000000000000000000000",
            "-276984439516636237215458862824322394799943356870007861/2500000000000000000000000000000000000000000000000000000",
            "156974656956936154910185722067400655969549861398778057/4000000000000000000000000000000000000000000000000000000",
            "7155011156742045615838328371181158759692921544580304751/100000000000000000000000000000000000000000000000000000000",
            "5455683162836370684114678453667839838925186377302806723/100000000000000000000000000000000000000000000000000000000",
            "535079589230678089395022351041347921837916674859215151/5000000000000000000000000000000000000000000000000000000",
            "-535079589230678089395022351041347921837916674859215151/5000000000000000000000000000000000000000000000000000000",
            "178393615926895292281176935486453730259727743360924647/5000000000000000000000000000000000000000000000000000000",
            "3566859733037827971167665996716738028667680879607859129/50000000000000000000000000000000000000000000000000000000",
            "-1105808588999905981503934714778567223340781276993169309/10000000000000000000000000000000000000000000000000000000",
            "7431318093353131472488150007546187221186791963364866807/10000000000000000000000000000000000000000000000000000000",
            "-407340960451366801700964430999252926360094387106505059/500000000000000000000000000000000000000000000000000000",
            "9173595215799733943849712005040935336958264053447356549/10000000000000000000000000000000000000000000000000000000",
            "-102677600677239790982872547037764929263943627294202411/1000000000000000000000000000000000000000000000000000000",
            "3466971540833663436667637964307299603517188737115557151/50000000000000000000000000000000000000000000000000000000",
            "-525090770010261635949833471315629348402766104152379461/5000000000000000000000000000000000000000000000000000000",
            "525090770010261635949833471315629348402766104152379461/5000000000000000000000000000000000000000000000000000000",
            "-81170358790842956575943039415311438405370984028264821/625000000000000000000000000000000000000000000000000000000",
            "-1048882814279869784601737582370919748088176557025169977/10000000000000000000000000000000000000000000000000000000",
            "-8124712401519864159804687302203565452998100023073426803/10000000000000000000000000000000000000000000000000000000",
            "1879030426913592353375765516771535997208944383893205179/10000000000000000000000000000000000000000000000000000000",
            "-532659012588246527214998745220646861841896781013156831/6250000000000000000000000000000000000000000000000000000",
            "8239271922380591559123329936174629967541784003309594633/100000000000000000000000000000000000000000000000000000000",
            "-3128943999494969110509929925806554582719595061316460111/100000000000000000000000000000000000000000000000000000000",
            "3141931256901503983570163727417663736302625533197497023/100000000000000000000000000000000000000000000000000000000",
            "-3141931256901503983570163727417663736302625533197497023/100000000000000000000000000000000000000000000000000000000",
            "7422088347260362863986057513203119798185044393800493769/100000000000000000000000000000000000000000000000000000000",
            "-313227205392819088463132684868231667263749793342568257/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-179952815639957644577859556013498017047795618350547279/6250000000000000000000000000000000000000000000000000000",
            "41914378906865333818114503817797298667667737274627933/1000000000000000000000000000000000000000000000000000000",
            "-262438568089442213713139497112752318800408766770807367/20000000000000000000000000000000000000000000000000000000",
            "262438568089442213713139497112752318800408766770807367/20000000000000000000000000000000000000000000000000000000",
            "-1050848616245580324619980995720224324742277452232302017/100000000000000000000000000000000000000000000000000000000",
            "-1306721121008153719745531208278933657561395201453828953/500000000000000000000000000000000000000000000000000000000",
            "-444440994536394600959408821158124697116761376647359953/12500000000000000000000000000000000000000000000000000000",
            "381687218049278755162444105213569701847139580229105923/10000000000000000000000000000000000000000000000000000000",
            "-9376271302534652384044612265625018366004549591698383481/1000000000000000000000000000000000000000000000000000000000",
            "1360006116907479944198580793392068617363193041451529877/5000000000000000000000000000000000000000000000000000000",
            "-2364459438185844207605726856603119861418697104683652287/10000000000000000000000000000000000000000000000000000000",
            "2208560344929612276562843764329555691025744841466943179/10000000000000000000000000000000000000000000000000000000",
            "194873866570289913785747452297887320439468788943592993/12500000000000000000000000000000000000000000000000000000",
            "-362042330681406306592669208032885742113926969258506803/10000000000000000000000000000000000000000000000000000000",
            "4671271923059643390573031783117883359234013656411877051/100000000000000000000000000000000000000000000000000000000",
            "-4671271923059643390573031783117883359234013656411877051/100000000000000000000000000000000000000000000000000000000",
            "397147042627528792258294338469879130246883811153836757/12500000000000000000000000000000000000000000000000000000",
            "373523895509853263133044790174033934074547361047536781/25000000000000000000000000000000000000000000000000000000",
            "-1178984951566776790892127964449036711387456300044244397/5000000000000000000000000000000000000000000000000000000",
            "-2397328756578953641410515293639905855647803499655527289/5000000000000000000000000000000000000000000000000000000",
            "1159689604975418837940607198865817902194458649776630037/2500000000000000000000000000000000000000000000000000000",
            "-2924850900198187325784419476782772492313117135774400393/5000000000000000000000000000000000000000000000000000000",
            "242188676098939859962168455523172963926287423843957731/2000000000000000000000000000000000000000000000000000000",
            "1692859768176060713070110524516282610871871905488665419/100000000000000000000000000000000000000000000000000000000",
            "-304377256824768190696606696118909594198456693728873383/6250000000000000000000000000000000000000000000000000000",
            "304377256824768190696606696118909594198456693728873383/6250000000000000000000000000000000000000000000000000000",
            "573001895443501498398031781153145336593083771378876877/25000000000000000000000000000000000000000000000000000000",
            "1224330264056073440411735717308851567857403728327219497/10000000000000000000000000000000000000000000000000000000",
            "4625371536340301211512502432476288961626765207655463661/10000000000000000000000000000000000000000000000000000000",
            "-2294180371055823585120737850989539607060239619589784479/10000000000000000000000000000000000000000000000000000000",
            "108323699056112428530590920174556717426694909119889243/1000000000000000000000000000000000000000000000000000000",
            "-9894742775357777614441338652137963739904049442825987221/100000000000000000000000000000000000000000000000000000000",
            "3281807731369959430593647446491373403443099288012149287/100000000000000000000000000000000000000000000000000000000",
            "-278690765657198271209712618754944378715682603936988937/5000000000000000000000000000000000000000000000000000000",
            "278690765657198271209712618754944378715682603936988937/5000000000000000000000000000000000000000000000000000000",
            "-9765253203830498806005702756878617441080425806202572039/100000000000000000000000000000000000000000000000000000000",
            "1965999597918827642050870867750992108324986089602924153/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "42734552693436603170042380664569979049159580424122619/1000000000000000000000000000000000000000000000000000000",
            "-726046026117116158949864964494857795139874135117675491/12500000000000000000000000000000000000000000000000000000",
            "383728234898317238648670412375466114050758759632285507/25000000000000000000000000000000000000000000000000000000",
            "-383728234898317238648670412375466114050758759632285507/25000000000000000000000000000000000000000000000000000000",
            "3001916479375361392574114071166284988831604284387521993/100000000000000000000000000000000000000000000000000000000",
            "500948435118838555717068352637245390528081679741826113/2500000000000000000000000000000000000000000000000000000",
            "-1558058000052610401357517175624533844968849966051296737/10000000000000000000000000000000000000000000000000000000",
            "-2228678702113719107583035549938263530138806422798849897/50000000000000000000000000000000000000000000000000000000",
            "18390213488377789819193092033499028379053438614013553/10000000000000000000000000000000000000000000000000000000",
            "1464267606426877032623966603612362959050859114220835119/1000000000000000000000000000000000000000000000000000000",
            "-1308461806421615992475390734574078762413603087717806401/1000000000000000000000000000000000000000000000000000000",
            "237071218342136653912960055692571197618391351247701987/200000000000000000000000000000000000000000000000000000",
            "615528573554663614514617429481781904314975668792037707/5000000000000000000000000000000000000000000000000000000",
            "-1593447566316270481030882819482609364103469125473164171/10000000000000000000000000000000000000000000000000000000",
            "10103561862333862045194294299754926226090745959297269/78125000000000000000000000000000000000000000000000000",
            "-10103561862333862045194294299754926226090745959297269/78125000000000000000000000000000000000000000000000000",
            "9758833753306719214791756677523393355549358797643649497/1000000000000000000000000000000000000000000000000000000000",
            "597833790422833574822006216956923218566219842773332283/5000000000000000000000000000000000000000000000000000000",
            "-652461424897624992256082407749760198142038392422760019/500000000000000000000000000000000000000000000000000000",
            "216774797000831123819637311531987816707766819700112901/200000000000000000000000000000000000000000000000000000",
            "-60348984985754417099665160512876393951777407888095319/50000000000000000000000000000000000000000000000000000",
            "1340085744361863738396303919860312474049447785271107007/1000000000000000000000000000000000000000000000000000000",
            "-665530223233876982012926240148558771387132432055291673/5000000000000000000000000000000000000000000000000000000",
            "239709565886726074417224553281605625324045786866056387/2000000000000000000000000000000000000000000000000000000",
            "-1296136166966697564240583619365372077050291935649832391/10000000000000000000000000000000000000000000000000000000",
            "1296136166966697564240583619365372077050291935649832391/10000000000000000000000000000000000000000000000000000000",
            "6743359717675325748627021233869083934722867047063652061/1000000000000000000000000000000000000000000000000000000000",
            "-681784882071725410867913761862024395522811088902190229/5000000000000000000000000000000000000000000000000000000",
            "-1203728767947518656304034014802851351887380142055344403/1000000000000000000000000000000000000000000000000000000",
            "1206076371182858235197700478882454442914675656473698917/5000000000000000000000000000000000000000000000000000000",
            "-1081092295897962506365726005608717029307506162173502109/10000000000000000000000000000000000000000000000000000000",
            "26567552060239617913090629831682339821990146460977227/250000000000000000000000000000000000000000000000000000",
            "-41802371811959604208962410737627285603878476365055133/1000000000000000000000000000000000000000000000000000000",
            "1752950604714213923022168821276310587106151390825812889/50000000000000000000000000000000000000000000000000000000",
            "-1752950604714213923022168821276310587106151390825812889/50000000000000000000000000000000000000000000000000000000",
            "4657134709182678558821628679255741767665647931296514853/50000000000000000000000000000000000000000000000000000000",
            "-498532256061530107073473790440106476429427599796013529/2500000000000000000000000000000000000000000000000000000"
          ],
          [
            "-6250951753491143986105020399261570084460930728121447629/100000000000000000000000000000000000000000000000000000000",
            "6559245968943773281259355090441599113734976958288142983/100000000000000000000000000000000000000000000000000000000",
            "-48170971164473327367864795496879535824069723463546149/15625000000000000000000000000000000000000000000000000000",
            "48170971164473327367864795496879535824069723463546149/15625000000000000000000000000000000000000000000000000000",
            "-9324011163814056189165363541939823384273433689423262809/10000000000000000000000000000000000000000000000000000000000",
            "-2150541038144887332634774637605253946505775547412703343/1000000000000000000000000000000000000000000000000000000000",
            "-3408233747395774585827374967487162045444407897228168681/500000000000000000000000000000000000000000000000000000000",
            "1793401706587287300858845130850568335327944389632436559/200000000000000000000000000000000000000000000000000000000",
            "669281362524687541958692868200907181559640997415576221/12500000000000000000000000000000000000000000000000000000",
            "8369807699097979382761424530668583585202315519389184243/100000000000000000000000000000000000000000000000000000000",
            "-7688160949618824465522916769007497110131723102439314551/100000000000000000000000000000000000000000000000000000000",
            "422157575611925995969790244766581477146877969561384887/6250000000000000000000000000000000000000000000000000000",
            "9336397398280085299625841137267201516106300505904985169/1000000000000000000000000000000000000000000000000000000000",
            "-280856896744024898942386811073278729724101723900808317/40000000000000000000000000000000000000000000000000000000",
            "7953823534982028092527032344830943035467261277201998797/1000000000000000000000000000000000000000000000000000000000",
            "-7953823534982028092527032344830943035467261277201998797/1000000000000000000000000000000000000000000000000000000000",
            "-1177618939488983906916405664829331858638722792495616423/1000000000000000000000000000000000000000000000000000000000",
            "9131442474471011999486860676952561955156959418453233119/1000000000000000000000000000000000000000000000000000000000",
            "-7667665457237917135368448336286793400250531224374457619/100000000000000000000000000000000000000000000000000000000",
            "347108309687648198396529181353470814054460350714388677/2500000000000000000000000000000000000000000000000000000",
            "-1481797212733393646572790763639998827540589147370255061/10000000000000000000000000000000000000000000000000000000",
            "1709443174322670388262634669673437616848224126226688661/10000000000000000000000000000000000000000000000000000000",
            "-569114903973191854224718886021265724786787851452234151/25000000000000000000000000000000000000000000000000000000",
            "2232271334350023477026389682841698728967017680803977149/250000000000000000000000000000000000000000000000000000000",
            "-3875733198955555000618950012270691754433366424239538887/500000000000000000000000000000000000000000000000000000000",
            "3875733198955555000618950012270691754433366424239538887/500000000000000000000000000000000000000000000000000000000",
            "96377761386853472305569157760189052935636621919458919/6250000000000000000000000000000000000000000000000000000",
            "-1158595410990383278508931814097428343260067028291563437/50000000000000000000000000000000000000000000000000000000",
            "-1477724092124593732664614554185715664277354242798979331/10000000000000000000000000000000000000000000000000000000",
            "550740987831951999040375603444260562330451719396762077/5000000000000000000000000000000000000000000000000000000",
            "-8738360140746272563866938624919058023956396775628454393/100000000000000000000000000000000000000000000000000000000",
            "338410924054877222812444745679756701211105661178225999/10000000000000000000000000000000000000000000000000000000",
            "2886470138655969037940458165973789811803864857206210127/100000000000000000000000000000000000000000000000000000000",
            "853821331184500503591059009962593259667043846180784717/5000000000000000000000000000000000000000000000000000000",
            "-853821331184500503591059009962593259667043846180784717/5000000000000000000000000000000000000000000000000000000",
            "210343613094924735811236502176205321592117999306551027/2000000000000000000000000000000000000000000000000000000",
            "-173766123691187612734360979776213815039466171476526711/1250000000000000000000000000000000000000000000000000000"
          ],
          [
            "274091501503082701999955832746463413277227217186829981/2500000000000000000000000000000000000000000000000000000",
            "-899437755314234969761765152604635644608296994506180307/5000000000000000000000000000000000000000000000000000000",
            "1405019009232278263047413948446835272215370240530081381/20000000000000000000000000000000000000000000000000000000",
            "-1405019009232278263047413948446835272215370240530081381/20000000000000000000000000000000000000000000000000000000",
            "787357533075673232052851961855157442555569690899681087/25000000000000000000000000000000000000000000000000000000",
            "387566491385869838704380963036728915485191900974604953/10000000000000000000000000000000000000000000000000000000",
            "41394560676836103382229529920075750085087000858523701/250000000000000000000000000000000000000000000000000000",
            "-510837229614828493498582481698526962267328005715000389/2500000000000000000000000000000000000000000000000000000",
            "9469829124469831660083041173214023371830307326792558949/100000000000000000000000000000000000000000000000000000000",
            "-1775222349857183868556863617014829063171173088189633829/1000000000000000000000000000000000000000000000000000000",
            "201205513393729931876553521666370298238543681975506967/125000000000000000000000000000000000000000000000000000",
            "-28694707638797921765237544205722466092405515290168161/20000000000000000000000000000000000000000000000000000",
            "-349817450419886733482541978549065204109120640378847471/2000000000000000000000000000000000000000000000000000000",
            "424746241985306729034977473301639308496897196746564763/2500000000000000000000000000000000000000000000000000000",
            "-1006963990585748104486686412994115411817721130509772343/5000000000000000000000000000000000000000000000000000000",
            "1006963990585748104486686412994115411817721130509772343/5000000000000000000000000000000000000000000000000000000",
            "-3080432699398453220597849253906567483628310450343139451/100000000000000000000000000000000000000000000000000000000",
            "-53308897225989090216393207137191110378174742205838723/312500000000000000000000000000000000000000000000000000",
            "200665481632882647116717087342709424359091534349357277/125000000000000000000000000000000000000000000000000000",
            "-297304163178660273752317857024108620992394863244109089/200000000000000000000000000000000000000000000000000000",
            "1661429541103244735492114026162315295999606784344899389/1000000000000000000000000000000000000000000000000000000",
            "-1838591270989020998944219836698116426438774793256230433/1000000000000000000000000000000000000000000000000000000",
            "1771617298857762634514816711423673270950336722468425903/10000000000000000000000000000000000000000000000000000000",
            "-34088298909958935559756283050679776045137897809881523/200000000000000000000000000000000000000000000000000000",
            "1006229107718896050028452033626106270712899525138959753/5000000000000000000000000000000000000000000000000000000",
            "-1006229107718896050028452033626106270712899525138959753/5000000000000000000000000000000000000000000000000000000",
            "980843049892712875390045995797582039388726273869147139/50000000000000000000000000000000000000000000000000000000",
            "1816289605459249524992908009477662104801989302414725529/10000000000000000000000000000000000000000000000000000000",
            "828481155221548023278242967056843422819800998929668347/500000000000000000000000000000000000000000000000000000",
            "-488287592524477572492903893943868343961136474070717207/2500000000000000000000000000000000000000000000000000000",
            "363066142480295310916256671558607932333437785131182969/20000000000000000000000000000000000000000000000000000000",
            "-1128515983687130821442106041263147439684171394592271191/10000000000000000000000000000000000000000000000000000000",
            "60683532176517670823846641574537297647879336627899477/500000000000000000000000000000000000000000000000000000",
            "-1409839253508895991558077272770604117618730091784150739/10000000000000000000000000000000000000000000000000000000",
            "1409839253508895991558077272770604117618730091784150739/10000000000000000000000000000000000000000000000000000000",
            "1945181285597869739827265162193335857989319486141049377/50000000000000000000000000000000000000000000000000000000",
            "7394797265675568734749939573447369738523489913219523783/100000000000000000000000000000000000000000000000000000000"
          ],
          [
            "4825809516093092726619980357161933412153968736356397169/100000000000000000000000000000000000000000000000000000000",
            "-425192842792938448678952300634017628367415907431941677/10000000000000000000000000000000000000000000000000000000",
            "-573881088163708239830457350821757128479809662036980399/100000000000000000000000000000000000000000000000000000000",
            "573881088163708239830457350821757128479809662036980399/100000000000000000000000000000000000000000000000000000000",
            "-582694672828198375806345455746177092743518771079852889/200000000000000000000000000000000000000000000000000000000",
            "-1412668758748045259643835571200412272818435353401967393/500000000000000000000000000000000000000000000000000000000",
            "-1386693806139743648352306360520671163237044339431062537/100000000000000000000000000000000000000000000000000000000",
            "1669227557889352700281599772612605549316876811869704547/100000000000000000000000000000000000000000000000000000000",
            "-1299007414796489085382570286392981541925400727306329799/20000000000000000000000000000000000000000000000000000000",
            "281259029664849859270354641510799622355251916937222001/2000000000000000000000000000000000000000000000000000000",
            "-1267625767710274931504240348463991506467307933519982161/10000000000000000000000000000000000000000000000000000000",
            "284330718800885656243787107844974790217639259563007217/2500000000000000000000000000000000000000000000000000000",
            "52121157002692922608694251695831389510907760376136101/4000000000000000000000000000000000000000000000000000000",
            "-1420822236055512407306428283598519484926606255564157683/100000000000000000000000000000000000000000000000000000000",
            "53505299139675362350622286974508080914307145359991573/3125000000000000000000000000000000000000000000000000000",
            "-53505299139675362350622286974508080914307145359991573/3125000000000000000000000000000000000000000000000000000",
            "88653815463611457736609908381040399374486245974543253/20000000000000000000000000000000000000000000000000000000",
            "1268900495151554306546210965791140240659079140667656833/100000000000000000000000000000000000000000000000000000000",
            "-1264212924718698055613433616779866127646518392723253093/10000000000000000000000000000000000000000000000000000000",
            "6566990888266932564676581887775711947665925369032900607/100000000000000000000000000000000000000000000000000000000",
            "-7870019813334255629843034314302665893901861026351220193/100000000000000000000000000000000000000000000000000000000",
            "8181643075089865275207441035373269422044178218608956547/100000000000000000000000000000000000000000000000000000000",
            "-3116232617556096453569024031776353169218117918751887893/1000000000000000000000000000000000000000000000000000000000",
            "1282541481005905064706918533290701190951111317297732023/100000000000000000000000000000000000000000000000000000000",
            "-1725810558323962353396969911705518730504230766348782761/100000000000000000000000000000000000000000000000000000000",
            "1725810558323962353396969911705518730504230766348782761/100000000000000000000000000000000000000000000000000000000",
            "-1393699852506934707064020917799987160806587657208139171/100000000000000000000000000000000000000000000000000000000",
            "-3321107058170276463452922136229770654447066418697904443/1000000000000000000000000000000000000000000000000000000000",
            "-3924766184636418814679113729539115157304630379757084121/50000000000000000000000000000000000000000000000000000000",
            "-1364052901273320834479950018905875410297381281508258243/5000000000000000000000000000000000000000000000000000000",
            "275926812872220263348146852401717308352767955680953479/1000000000000000000000000000000000000000000000000000000",
            "-1054882210661979045372352536098290038249846468918663113/5000000000000000000000000000000000000000000000000000000",
            "5914521046331577487914787520750917571420021987599119883/100000000000000000000000000000000000000000000000000000000",
            "-2260410596912321390433022711559640482848742840155478677/50000000000000000000000000000000000000000000000000000000",
            "2260410596912321390433022711559640482848742840155478677/50000000000000000000000000000000000000000000000000000000",
            "-672231914738145735191306041947761705058316514978851461/250000000000000000000000000000000000000000000000000000000",
            "1068326848956741960076809042358653691819094201249755901/5000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2112292574741523496850943403513111625190595986991439331/500000000000000000000000000000000000000000000000000000000",
            "401030679375588043729821394112822914514185486969942997/250000000000000000000000000000000000000000000000000000000",
            "104818497279227792751304049222997263692978001044124267/40000000000000000000000000000000000000000000000000000000",
            "-104818497279227792751304049222997263692978001044124267/40000000000000000000000000000000000000000000000000000000",
            "-1986387935371444711974308457871231847546378263578985913/50000000000000000000000000000000000000000000000000000000",
            "1058705528485239726456888493920066021362387588591299371/25000000000000000000000000000000000000000000000000000000",
            "-868537089399881465701811401355024401717429574036062503/25000000000000000000000000000000000000000000000000000000",
            "-3803368781707165215163536699083919701787912060003339503/500000000000000000000000000000000000000000000000000000000",
            "591566135644868871204016199280871792331098716852758199/50000000000000000000000000000000000000000000000000000000",
            "-2965495396884282931868694945262502598658982975682142621/5000000000000000000000000000000000000000000000000000000",
            "3139202814764259224983718737007309052719856919547157127/5000000000000000000000000000000000000000000000000000000",
            "-4702835880991167392662928574321688803467285954924700989/10000000000000000000000000000000000000000000000000000000",
            "-157556974853735105727409061199262467909465978362382013/1000000000000000000000000000000000000000000000000000000",
            "-3318314455539218160133132121991680164856886722200363319/100000000000000000000000000000000000000000000000000000000",
            "1458218065256421516821341798701395622530690569604569427/20000000000000000000000000000000000000000000000000000000",
            "-1458218065256421516821341798701395622530690569604569427/20000000000000000000000000000000000000000000000000000000",
            "2289095390959531045593725441683373611468623276320103999/10000000000000000000000000000000000000000000000000000000",
            "-779993179165660143589537042265459499904631315185636701/5000000000000000000000000000000000000000000000000000000",
            "626282223932248767977534102893070712258876522283144971/1000000000000000000000000000000000000000000000000000000",
            "-4767318856183757167453371766638721439858760431962195199/10000000000000000000000000000000000000000000000000000000",
            "6342888604721108224686436109522264103308437847886384149/10000000000000000000000000000000000000000000000000000000",
            "-375618591994314155209747788048355427513598767056497483/625000000000000000000000000000000000000000000000000000",
            "-332991132812081741341555152475014457380903271157751303/10000000000000000000000000000000000000000000000000000000",
            "-311960668760732499790780735854430686773317649494643059/2000000000000000000000000000000000000000000000000000000",
            "-1823230117889671366578265644295566167462501470816178481/25000000000000000000000000000000000000000000000000000000",
            "1823230117889671366578265644295566167462501470816178481/25000000000000000000000000000000000000000000000000000000",
            "-1030168297693688409942836183129213024122790448607436153/25000000000000000000000000000000000000000000000000000000",
            "-396530910097991478324175890351503654708487254889191107/12500000000000000000000000000000000000000000000000000000",
            "6327122199987419666379298519754496199157165452577934153/10000000000000000000000000000000000000000000000000000000",
            "300251336363719848294282594487432170943908280083794153/4000000000000000000000000000000000000000000000000000000",
            "-4176372080972178793924439228338091990950052337708674959/100000000000000000000000000000000000000000000000000000000",
            "748309952420610262862971057681155053739129883746344321/25000000000000000000000000000000000000000000000000000000",
            "-2763913401930183667868938764066477976606588124828240461/1000000000000000000000000000000000000000000000000000000000",
            "27481653318548575040993453769373975476391738758088941/625000000000000000000000000000000000000000000000000000",
            "-27481653318548575040993453769373975476391738758088941/625000000000000000000000000000000000000000000000000000",
            "4236652259217536789067024045454706910417004006506253361/100000000000000000000000000000000000000000000000000000000",
            "-451868254306248615034061361726321807771941331855364779/6250000000000000000000000000000000000000000000000000000"
          ],
          [
            "-35725065974082766027485843279086580220579788775033341/200000000000000000000000000000000000000000000000000000",
            "-1456450573628039914271220879938874114133828322503235281/100000000000000000000000000000000000000000000000000000000",
            "965949178033471146400707125974108211221186135500995289/5000000000000000000000000000000000000000000000000000000",
            "377306297814415541439193374110710948226245162330359353/2000000000000000000000000000000000000000000000000000000",
            "-413431471883919320661058295040103567305133182502823419/10000000000000000000000000000000000000000000000000000000",
            "-294620003437631677307956400124103444480882941205750817/2000000000000000000000000000000000000000000000000000000",
            "-3688711462872814636449179187290140469343320914437991833/100000000000000000000000000000000000000000000000000000000",
            "920985581737719925094359836513173485027517025897658233/5000000000000000000000000000000000000000000000000000000",
            "-5571786477130154882686524622256469035145000780145448089/1000000000000000000000000000000000000000000000000000000000",
            "5282873769323124937800624316170524375677792189537392957/10000000000000000000000000000000000000000000000000000000",
            "-2457001311517921737054844440779294098014573495068971297/5000000000000000000000000000000000000000000000000000000",
            "266072511211860489676259801277754730197720025235270483/625000000000000000000000000000000000000000000000000000",
            "6568424436460756392619964365679748642599529335560904951/100000000000000000000000000000000000000000000000000000000",
            "-381885868571307563230204441767441380386503901622462371/10000000000000000000000000000000000000000000000000000000",
            "7953173404552268838941235890315110578968863783487044841/100000000000000000000000000000000000000000000000000000000",
            "-7953173404552268838941235890315110578968863783487044841/100000000000000000000000000000000000000000000000000000000",
            "1514896190931773441068001470582295538990356528827015691/100000000000000000000000000000000000000000000000000000000",
            "6438277213620495397916653537738746442466498817765187019/100000000000000000000000000000000000000000000000000000000",
            "-4900987900751817374550819296661103560843325567332899269/10000000000000000000000000000000000000000000000000000000",
            "3036451079274134409011807439004648028449674583479960239/5000000000000000000000000000000000000000000000000000000",
            "-6729744602194344457242082832478513172659634251641615219/10000000000000000000000000000000000000000000000000000000",
            "938095645988511038802932340454921787203461087601081601/1250000000000000000000000000000000000000000000000000000",
            "-484387853571089908237089181623607109130354450153157371/6250000000000000000000000000000000000000000000000000000",
            "6386743121145448041330868923375916634321384583051232067/100000000000000000000000000000000000000000000000000000000",
            "-1580327862415444296486747565704221479194530770601658673/20000000000000000000000000000000000000000000000000000000",
            "1580327862415444296486747565704221479194530770601658673/20000000000000000000000000000000000000000000000000000000",
            "1512383018776270244140389506695914954462398890848598793/5000000000000000000000000000000000000000000000000000000000",
            "-1982971743113186721842838325048332327977147335702917363/25000000000000000000000000000000000000000000000000000000",
            "-6711576470662813622141714002346049479862184397044073087/10000000000000000000000000000000000000000000000000000000",
            "1318518976112293707064324808858659417059672856776019439/10000000000000000000000000000000000000000000000000000000",
            "-5434984103985498538831952376905783844173686464689723347/100000000000000000000000000000000000000000000000000000000",
            "1498040687924628506742859283704141503876298845425853509/25000000000000000000000000000000000000000000000000000000",
            "-1441706024042977133544012826683244734412776054721710267/50000000000000000000000000000000000000000000000000000000",
            "1426582193855214431106333251287215271968721446742407627/50000000000000000000000000000000000000000000000000000000",
            "-1426582193855214431106333251287215271968721446742407627/50000000000000000000000000000000000000000000000000000000",
            "861922992267693755296777476502660931614254243197610107/20000000000000000000000000000000000000000000000000000000",
            "-1030177771303698280348339109753072325008392131417612081/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1109922635808014028808124201373350377850256616849942511/10000000000000000000000000000000000000000000000000000000",
            "-291165884087057449600765107214404827347179405533838837/2500000000000000000000000000000000000000000000000000000",
            "136852251350539423987340568710672328846152513213532093/25000000000000000000000000000000000000000000000000000000",
            "-136852251350539423987340568710672328846152513213532093/25000000000000000000000000000000000000000000000000000000",
            "1655576855390699270460678317060649848239045874627469163/1000000000000000000000000000000000000000000000000000000000",
            "381851319863087768904708549821942957631007260742894817/100000000000000000000000000000000000000000000000000000000",
            "151291992545239797997160440042487385088716997605521349/12500000000000000000000000000000000000000000000000000000",
            "-398046815056251538220706699240772121173413249224399811/25000000000000000000000000000000000000000000000000000000",
            "-4753519548927567067593832060974421098090708332014871849/50000000000000000000000000000000000000000000000000000000",
            "-297229586435399442112331543536592066318681787372802873/2000000000000000000000000000000000000000000000000000000",
            "682557169070402686075480812388652277774459283599308393/5000000000000000000000000000000000000000000000000000000",
            "-14991709023760063684227607350445302345333018956985647/125000000000000000000000000000000000000000000000000000",
            "-331555232480000554809991277568930464154992477107216459/20000000000000000000000000000000000000000000000000000000",
            "1246727856061627298260874256658014327600288238114303887/100000000000000000000000000000000000000000000000000000000",
            "-70614277080034861265798336586183462991480758565533657/5000000000000000000000000000000000000000000000000000000",
            "70614277080034861265798336586183462991480758565533657/5000000000000000000000000000000000000000000000000000000",
            "522746762748991586890625200209675992211690206727954009/250000000000000000000000000000000000000000000000000000000",
            "-810692123350146930039963482957272315892417892989682021/50000000000000000000000000000000000000000000000000000000",
            "1361475146570834480728998922812746255039536526856077657/10000000000000000000000000000000000000000000000000000000",
            "-308163768648678244501019173264217855879251374814974729/1250000000000000000000000000000000000000000000000000000",
            "2631087765429426233396130956090602542204711391472991557/10000000000000000000000000000000000000000000000000000000",
            "-758824315332689436407165787878482525952137259944574713/2500000000000000000000000000000000000000000000000000000",
            "505261869876664390290762122165548112547624688569895817/12500000000000000000000000000000000000000000000000000000",
            "-396363398881888494480123244907984084123345637051268951/25000000000000000000000000000000000000000000000000000000",
            "1376354890427957343172898437816317046101239833668508689/100000000000000000000000000000000000000000000000000000000",
            "-1376354890427957343172898437816317046101239833668508689/100000000000000000000000000000000000000000000000000000000",
            "-684515658864451644247695466472183395638516289711593103/25000000000000000000000000000000000000000000000000000000",
            "41144175258857639201724999182099308614981328060588871/1000000000000000000000000000000000000000000000000000000",
            "1311927754371090676897830556552938745989684186477979427/5000000000000000000000000000000000000000000000000000000",
            "-977898907187295047496908198871369070789689147764881667/5000000000000000000000000000000000000000000000000000000",
            "96974269904578661422112674788116038400097785640837007/625000000000000000000000000000000000000000000000000000",
            "-6008844086877451692220836555180827678885284684579293323/100000000000000000000000000000000000000000000000000000000",
            "-5125233197790823090665704257424502222119209179963810389/100000000000000000000000000000000000000000000000000000000",
            "491455989578039354229357874862998253694659480698938523/6250000000000000000000000000000000000000000000000000000",
            "3032100261814157033230408522720973957662142913535485707/10000000000000000000000000000000000000000000000000000000",
            "-933718362732963617413674046931677324136712645700065179/5000000000000000000000000000000000000000000000000000000",
            "493664226830734480812109614927593535534050848043765603/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1377643208641290472166072699194535945011792971450988479/20000000000000000000000000000000000000000000000000000000",
            "9471136957360846021929233371146478076918250655651293939/100000000000000000000000000000000000000000000000000000000",
            "-322865114269299207637358734396724793982410724799543943/12500000000000000000000000000000000000000000000000000000",
            "322865114269299207637358734396724793982410724799543943/12500000000000000000000000000000000000000000000000000000",
            "-3593668208488283796007449777418662451262689352803035631/50000000000000000000000000000000000000000000000000000000",
            "4604415502822173930909357290834863282322222126939751233/100000000000000000000000000000000000000000000000000000000",
            "-605972839950096602865795024883308817271299531424460199/5000000000000000000000000000000000000000000000000000000",
            "3757520648089879063195755541084709459023370398351679593/50000000000000000000000000000000000000000000000000000000",
            "-1567063132433264414029730490485849516466075068311867211/250000000000000000000000000000000000000000000000000000000",
            "-123970037545516729213477851152866750853747797758994837/1000000000000000000000000000000000000000000000000000000",
            "2451646055355360497857251294478213899731096918362197819/10000000000000000000000000000000000000000000000000000000",
            "-8683842926132110076120965194402314897112359926365454289/100000000000000000000000000000000000000000000000000000000",
            "-1583261762742149490239538001687693391561536263513117303/10000000000000000000000000000000000000000000000000000000",
            "-1207234251929257894967008809333699838136306488007901557/10000000000000000000000000000000000000000000000000000000",
            "6018649667584108294304331582804638289550242868862239/31250000000000000000000000000000000000000000000000000",
            "2368049567202795345813298607674061986423426716483393643/10000000000000000000000000000000000000000000000000000000",
            "-49343702026973822890650055675398500114629352417820311/625000000000000000000000000000000000000000000000000000",
            "-1578550334771214179575825716594615266156080047462991129/10000000000000000000000000000000000000000000000000000000",
            "611733656846106296794179822146842552241786030166849191/2500000000000000000000000000000000000000000000000000000",
            "-822201498099221574724450283514101882203136048615915201/500000000000000000000000000000000000000000000000000000",
            "360545834494531619692238836515220767034119175950806569/200000000000000000000000000000000000000000000000000000",
            "-1014967147770561223964511298023496057548383929688015419/500000000000000000000000000000000000000000000000000000",
            "2272051230684643494674526986987452369110628100769657861/10000000000000000000000000000000000000000000000000000000",
            "-767171895734203596192705065722521981353913828326179319/5000000000000000000000000000000000000000000000000000000",
            "2323843023899988358644187534462923216843795295946144781/10000000000000000000000000000000000000000000000000000000",
            "-2323843023899988358644187534462923216843795295946144781/10000000000000000000000000000000000000000000000000000000",
            "2873821941602564975008136053424664603640721190351956281/10000000000000000000000000000000000000000000000000000000000",
            "2320969201958385793685301267250418223515228669929334171/10000000000000000000000000000000000000000000000000000000",
            "17978373753452838686836819648632670770549545503630871/10000000000000000000000000000000000000000000000000000",
            "-519740109552110674042945583347921000971904098164335157/1250000000000000000000000000000000000000000000000000000",
            "471467411433060474415576554703361018405083437075234693/2500000000000000000000000000000000000000000000000000000",
            "-364637424086982264212363236333855384379401436866905037/2000000000000000000000000000000000000000000000000000000",
            "108183299867522414381360704642319561786664474740753531/1562500000000000000000000000000000000000000000000000000",
            "-3476234705468730085087526171363997660283105287816652523/50000000000000000000000000000000000000000000000000000000",
            "3476234705468730085087526171363997660283105287816652523/50000000000000000000000000000000000000000000000000000000",
            "-1642360636829830619210428571387447339748446123128459899/10000000000000000000000000000000000000000000000000000000",
            "3465547757264741940282699529543751269738808585845447399/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "6371197044623792240300358579124918211327495185972599923/100000000000000000000000000000000000000000000000000000000",
            "-9274819001476290427710079172263767189226761424940088117/100000000000000000000000000000000000000000000000000000000",
            "1451810978426249093704860296569424488949633119483744097/50000000000000000000000000000000000000000000000000000000",
            "-1451810978426249093704860296569424488949633119483744097/50000000000000000000000000000000000000000000000000000000",
            "2325319131004268706257287885443684143736669055929321759/100000000000000000000000000000000000000000000000000000000",
            "5783028258482294811599335547406140562441299953223516741/1000000000000000000000000000000000000000000000000000000000",
            "7867676704112621333501510404086510798122033927742231943/100000000000000000000000000000000000000000000000000000000",
            "-8445979529960850814661586111867749472130576171371247359/100000000000000000000000000000000000000000000000000000000",
            "129673905333566160901141138478947312374275408839479777/6250000000000000000000000000000000000000000000000000000",
            "-752355808685943019540903197863283272646793523977192711/1250000000000000000000000000000000000000000000000000000",
            "5232078799076282022924171613248729855591864465847814233/10000000000000000000000000000000000000000000000000000000",
            "-4887105090731772078419116641849715260752751618264036523/10000000000000000000000000000000000000000000000000000000",
            "-137989483337803977789377926769367781298582528297100733/4000000000000000000000000000000000000000000000000000000",
            "1001409652104098357009829490871752970485835201995271793/12500000000000000000000000000000000000000000000000000000",
            "-516829817391852778119712519617663461362624068063200647/5000000000000000000000000000000000000000000000000000000",
            "516829817391852778119712519617663461362624068063200647/5000000000000000000000000000000000000000000000000000000",
            "-3515229888556060819596111151821262673638276557269523919/50000000000000000000000000000000000000000000000000000000",
            "-1653068285362466961629229567504252824435983730260240879/50000000000000000000000000000000000000000000000000000000",
            "52177187478042654706745827486894491855685956251834907/100000000000000000000000000000000000000000000000000000",
            "42438496543079305245381225619332395989526159961009251/40000000000000000000000000000000000000000000000000000",
            "-64154065171408227292534181721535994737485696945568357/62500000000000000000000000000000000000000000000000000",
            "161802843159867620256781682485777804894687692402329063/125000000000000000000000000000000000000000000000000000",
            "-2679577025364093253746872923013823616343743724847896819/10000000000000000000000000000000000000000000000000000000",
            "-374596221015274255052267379152577483115614511622063531/10000000000000000000000000000000000000000000000000000000",
            "215528439745297283794706931909749833603226514020983637/2000000000000000000000000000000000000000000000000000000",
            "1608187631051611790508575027311398535531685932207195969/5000000000000000000000000000000000000000000000000000000",
            "-5071757240683660160003174272896678197569912058012376311/100000000000000000000000000000000000000000000000000000000",
            "-541839907606971513007856080921494192962222952088584771/2000000000000000000000000000000000000000000000000000000",
            "-1023502791475455205628968197970071560850718387768403633/1000000000000000000000000000000000000000000000000000000",
            "2538282595760621863853341496382939843393761462090680071/5000000000000000000000000000000000000000000000000000000",
            "-119849408307857523697549451081631656913148673946421719/500000000000000000000000000000000000000000000000000000",
            "437901983524688923292393177790583249692194327567780279/2000000000000000000000000000000000000000000000000000000",
            "-907748531051127532771644176387426015452892785855256543/12500000000000000000000000000000000000000000000000000000",
            "246674909781853608443901747585372227603675815005817949/2000000000000000000000000000000000000000000000000000000",
            "-246674909781853608443901747585372227603675815005817949/2000000000000000000000000000000000000000000000000000000",
            "2160856449056897084990516655153237856941055217523098557/10000000000000000000000000000000000000000000000000000000",
            "-4350366366680341701466128284983337580279941167268242583/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "892980243823984367771676632270137728824898592163507887/5000000000000000000000000000000000000000000000000000000",
            "-264917644852338540694630466619863957578398814370268603/1250000000000000000000000000000000000000000000000000000",
            "1666903355853697950068452342093181014886966653175665253/50000000000000000000000000000000000000000000000000000000",
            "-1666903355853697950068452342093181014886966653175665253/50000000000000000000000000000000000000000000000000000000",
            "1189591331702327204656931853306287005035772933920090291/50000000000000000000000000000000000000000000000000000000",
            "1909248096605482981663306218219836249651210460842108659/200000000000000000000000000000000000000000000000000000000",
            "4371278633902447438243284104172860692994171681773206957/50000000000000000000000000000000000000000000000000000000",
            "-9697181316107636367319245220271293205378192392461314847/100000000000000000000000000000000000000000000000000000000",
            "-8162423560372050988048808119753319507180781190628125233/100000000000000000000000000000000000000000000000000000000",
            "-3642476929839768641379137245352148224242670004790067207/5000000000000000000000000000000000000000000000000000000",
            "160267453322476194876142181221113414971042114703835331/250000000000000000000000000000000000000000000000000000",
            "-1476823767927174615774857779762859402357001295188625889/2500000000000000000000000000000000000000000000000000000",
            "-5034030611903493319080473116312465109483963963391210697/100000000000000000000000000000000000000000000000000000000",
            "8917360904059274672951703215182900330304631707721571757/100000000000000000000000000000000000000000000000000000000",
            "-282413589186598227058260866347182519766854759275547339/2500000000000000000000000000000000000000000000000000000",
            "282413589186598227058260866347182519766854759275547339/2500000000000000000000000000000000000000000000000000000",
            "-6437316591814815558399604975257790352028474712153354339/100000000000000000000000000000000000000000000000000000000",
            "-4859226975649113523992501408046866704525804608473493697/100000000000000000000000000000000000000000000000000000000",
            "6393217769273609815413683540300600145952341644855707157/10000000000000000000000000000000000000000000000000000000",
            "7424364012416292998220613118514808066650969865238703803/10000000000000000000000000000000000000000000000000000000",
            "-1384192190245188733253560104680521806789902430403681523/2000000000000000000000000000000000000000000000000000000",
            "9028761958915120629841603448027801687856603243965022001/10000000000000000000000000000000000000000000000000000000",
            "-2107801007689176963583011072469164907267202563120107959/10000000000000000000000000000000000000000000000000000000",
            "-5237603947693074474335477039740748828269979517086535039/100000000000000000000000000000000000000000000000000000000",
            "1167492053950789003276367590228170223863276389214449971/10000000000000000000000000000000000000000000000000000000",
            "-1167492053950789003276367590228170223863276389214449971/10000000000000000000000000000000000000000000000000000000",
            "41195629940236551036086742690177614222603703993735461/125000000000000000000000000000000000000000000000000000",
            "-266019792658516884950199469141311906980713484090405701/1250000000000000000000000000000000000000000000000000000",
            "-3450301808823492775394361694583652613411924606051435673/5000000000000000000000000000000000000000000000000000000",
            "2725592172681315882469576202391348103253289030061929761/10000000000000000000000000000000000000000000000000000000",
            "-617791164992138918886096223102297085943887033278871347/10000000000000000000000000000000000000000000000000000000",
            "1434033521029344017660064854368014984308653000450419823/10000000000000000000000000000000000000000000000000000000",
            "-616966972013046905528237017537770745480487188566028787/5000000000000000000000000000000000000000000000000000000",
            "-1030858225596415135913638896194672438482360085801980347/5000000000000000000000000000000000000000000000000000000",
            "1030858225596415135913638896194672438482360085801980347/5000000000000000000000000000000000000000000000000000000",
            "1440617690646951343244148514239169591561758583954703263/250000000000000000000000000000000000000000000000000000000",
            "-186457278581902758923864418762051023228145590958973337/1250000000000000000000000000000000000000000000000000000"
          ],
          [
            "532001857140175656099430563661442880572049505449682787/5000000000000000000000000000000000000000000000000000000",
            "-1449304669884038717764579915303974453991972778878545221/10000000000000000000000000000000000000000000000000000000",
            "3853009556036874055657187879810886928478737679791796467/100000000000000000000000000000000000000000000000000000000",
            "-3853009556036874055657187879810886928478737679791796467/100000000000000000000000000000000000000000000000000000000",
            "1020505558482708588378182652059801330406543996490759307/10000000000000000000000000000000000000000000000000000000",
            "-1588011507197552957028671316692190601237929830554079027/25000000000000000000000000000000000000000000000000000000",
            "878111691760354558325850683679058500233315220503365663/5000000000000000000000000000000000000000000000000000000",
            "-560509390320843966919071703159682008943134377466559463/5000000000000000000000000000000000000000000000000000000",
            "5701506636133662164685185294580117664321895698671480767/1000000000000000000000000000000000000000000000000000000000",
            "698564639091394174175970719979650070607419099596863367/500000000000000000000000000000000000000000000000000000",
            "-1572751616534859260005295330861120297821830635328313693/1000000000000000000000000000000000000000000000000000000",
            "1280002826214704243498684684857118982755533849281417259/1000000000000000000000000000000000000000000000000000000",
            "585497580640310032996662987525220693012105436726768327/2000000000000000000000000000000000000000000000000000000",
            "-662384024243302774316284431649562423646995682738899913/5000000000000000000000000000000000000000000000000000000",
            "3042624900038969602636574274530498945471581206547989133/100000000000000000000000000000000000000000000000000000000",
            "-3042624900038969602636574274530498945471581206547989133/100000000000000000000000000000000000000000000000000000000",
            "4577660188096614602512543732075200781603109113254632227/100000000000000000000000000000000000000000000000000000000",
            "-47969852751801406245604959946907762181860960804501611/3125000000000000000000000000000000000000000000000000000",
            "-316163118333531948370392558429951019117908775064259899/250000000000000000000000000000000000000000000000000000",
            "532521873471933909491776330647919880791190089168985247/200000000000000000000000000000000000000000000000000000",
            "-2955358157679824563938097673493744363883103234725261433/1000000000000000000000000000000000000000000000000000000",
            "164546471782039198307102528631561847956515610791818981/50000000000000000000000000000000000000000000000000000",
            "-3355712779609594022030188346301497519646991542943202323/10000000000000000000000000000000000000000000000000000000",
            "2847763784554644795999368088264137316360860770182783343/10000000000000000000000000000000000000000000000000000000",
            "-103297806355134570508317793332669622614303256830620869/312500000000000000000000000000000000000000000000000000",
            "103297806355134570508317793332669622614303256830620869/312500000000000000000000000000000000000000000000000000",
            "162383868615241420758259089756284753283215389826222339/12500000000000000000000000000000000000000000000000000000",
            "-1717718449128249696447836707514674860111848449190444503/5000000000000000000000000000000000000000000000000000000",
            "-1473692872907567013526087187626492815178433444389399151/500000000000000000000000000000000000000000000000000000",
            "1523755548098771741912484868261799911286259769819195409/2500000000000000000000000000000000000000000000000000000",
            "-547861882557098589122008799786509742343540402378937653/2000000000000000000000000000000000000000000000000000000",
            "2682294346424156323905372320761516296263982062053050471/10000000000000000000000000000000000000000000000000000000",
            "-523332567744771265634721904231109007345990190708506923/5000000000000000000000000000000000000000000000000000000",
            "4583790202986746973327701790121783310798419535226054827/50000000000000000000000000000000000000000000000000000000",
            "-4583790202986746973327701790121783310798419535226054827/50000000000000000000000000000000000000000000000000000000",
            "1183031355240694056215060136664165558075828342961878093/5000000000000000000000000000000000000000000000000000000",
            "-504835705690554443635058343374351128738124237314663269/1000000000000000000000000000000000000000000000000000000"
          ],
          [
            "14608827671612997154690263837704961312288881489871219/100000000000000000000000000000000000000000000000000000",
            "-399181095018475398321831096922465746895669556999130399/2000000000000000000000000000000000000000000000000000000",
            "1337556769827693190350322752104581508123649090021325239/25000000000000000000000000000000000000000000000000000000",
            "-1337556769827693190350322752104581508123649090021325239/25000000000000000000000000000000000000000000000000000000",
            "-352386768300198009721798420116880485695905412544145199/1250000000000000000000000000000000000000000000000000000",
            "3354116854332661353915898571279307464793006064627495911/10000000000000000000000000000000000000000000000000000000",
            "-899533830905533831359376576655664007100996912663539743/5000000000000000000000000000000000000000000000000000000",
            "-388762298130398422801697173697901131699309378241944047/2500000000000000000000000000000000000000000000000000000",
            "1177080317003674696853282931640010688606199000684104073/125000000000000000000000000000000000000000000000000000000",
            "1443596144922497540323131684356393424317449807790308357/500000000000000000000000000000000000000000000000000000",
            "-2707285523663888314349266677960773079624099605532589529/1000000000000000000000000000000000000000000000000000000",
            "290554799168518589444395423547924270060434138783935253/125000000000000000000000000000000000000000000000000000",
            "3828471303157395987790686514186694580948967496462371103/10000000000000000000000000000000000000000000000000000000",
            "-1870472445261737217907879890538119746414641155748618063/10000000000000000000000000000000000000000000000000000000",
            "4689566591663321295696490961388281932483634844372304669/10000000000000000000000000000000000000000000000000000000",
            "-4689566591663321295696490961388281932483634844372304669/10000000000000000000000000000000000000000000000000000000",
            "4662500359782974312399687330115430497683275868998710331/50000000000000000000000000000000000000000000000000000000",
            "751413303941345286648431091522260913863520298076747541/2000000000000000000000000000000000000000000000000000000",
            "-2700145045318821358846091668684847114529446065460685711/1000000000000000000000000000000000000000000000000000000",
            "721597055839219905735989747550664640801437083683190537/200000000000000000000000000000000000000000000000000000",
            "-798166481902367825486640878438280714374272355269133799/200000000000000000000000000000000000000000000000000000",
            "17831383799743764330552578809742207670513488158564189/4000000000000000000000000000000000000000000000000000",
            "-4670135404241019552037985179848381750633657201409877011/10000000000000000000000000000000000000000000000000000000",
            "3720637101501611921362729225930675666463093806606899963/10000000000000000000000000000000000000000000000000000000",
            "-581642146682275847982872366720740842630192835374496477/1250000000000000000000000000000000000000000000000000000",
            "581642146682275847982872366720740842630192835374496477/1250000000000000000000000000000000000000000000000000000",
            "49932972975438734846798405854095168674306999669951589/4000000000000000000000000000000000000000000000000000000",
            "-298623100368550226313263859903176055960168469471816379/625000000000000000000000000000000000000000000000000000",
            "-1990024494673130360403715143175057407316863890304708873/500000000000000000000000000000000000000000000000000000",
            "2125401071641329697990980404881135865068669150146779999/2500000000000000000000000000000000000000000000000000000",
            "-3831468882324299239912329171885004373585884016570798217/10000000000000000000000000000000000000000000000000000000",
            "233581403560250329005219052744076377858244787477808031/625000000000000000000000000000000000000000000000000000",
            "-1446614393473766686660901388615111201492880519188157939/10000000000000000000000000000000000000000000000000000000",
            "1321781961035169849547642373307070210574805818949643361/10000000000000000000000000000000000000000000000000000000",
            "-1321781961035169849547642373307070210574805818949643361/10000000000000000000000000000000000000000000000000000000",
            "3317687436127546841156797857919398945053153603945295357/10000000000000000000000000000000000000000000000000000000",
            "-3527494946545776052630725285287217212548676841265266579/5000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-141182527801264552276587678756867385884779533768970457/1000000000000000000000000000000000000000000000000000000",
            "1927227286456517238321120762939448025214654238475890529/10000000000000000000000000000000000000000000000000000000",
            "-5154020084438717155552439753707741663668589007861859589/100000000000000000000000000000000000000000000000000000000",
            "5154020084438717155552439753707741663668589007861859589/100000000000000000000000000000000000000000000000000000000",
            "-3905203811485024416890757417556937836889638125810060469/100000000000000000000000000000000000000000000000000000000",
            "-62440813647684636933749828751054606222831088216691491/5000000000000000000000000000000000000000000000000000000",
            "-1374297952551410544859100420254497582891272173340315777/10000000000000000000000000000000000000000000000000000000",
            "37479489496169495468167278595380091026503580010040739/250000000000000000000000000000000000000000000000000000",
            "-8735430183413429597093742544834031163875165965196512307/1000000000000000000000000000000000000000000000000000000000",
            "1097000783206807013364446902429606049994127396533784857/1000000000000000000000000000000000000000000000000000000",
            "-2398927469879164897172256120190654948758785447482542663/2500000000000000000000000000000000000000000000000000000",
            "178025650700870069372655348080625254780168511960438547/200000000000000000000000000000000000000000000000000000",
            "6944273444731561199986829278763932855663467446071589927/100000000000000000000000000000000000000000000000000000000",
            "-350136720881708414751930838557331800382106094890595359/2500000000000000000000000000000000000000000000000000000",
            "895533632337668050353495802324142510745037967043433823/5000000000000000000000000000000000000000000000000000000",
            "-895533632337668050353495802324142510745037967043433823/5000000000000000000000000000000000000000000000000000000",
            "140361106397200386832827466627834124588740324954938101/1250000000000000000000000000000000000000000000000000000",
            "1670446033744332515135374814661408983381499058092455607/25000000000000000000000000000000000000000000000000000000",
            "-382778437941649458982351417386174187136481591988650129/400000000000000000000000000000000000000000000000000000",
            "-2612320873691987136695871319386648153894468327626364277/1000000000000000000000000000000000000000000000000000000",
            "1271439069622335762339777752064394348608620759065301653/500000000000000000000000000000000000000000000000000000",
            "-2992700700881805843545231498769868170658087254170783773/1000000000000000000000000000000000000000000000000000000",
            "1124556404092835797165652284959594511693610248999377891/2500000000000000000000000000000000000000000000000000000",
            "-74902882403030051400798927110636060573380451013458427/312500000000000000000000000000000000000000000000000000",
            "318500846429839637544007849082792644089186028155076821/2500000000000000000000000000000000000000000000000000000",
            "-318500846429839637544007849082792644089186028155076821/2500000000000000000000000000000000000000000000000000000",
            "-664513246409334376785065662691095134593221263249129611/50000000000000000000000000000000000000000000000000000000",
            "175863254375153178192730907579600435402582656078324357/1250000000000000000000000000000000000000000000000000000",
            "2852010097381683301172517474762415957740753147188211387/1000000000000000000000000000000000000000000000000000000",
            "-8184325844190109830414737475259440523784020204982614953/10000000000000000000000000000000000000000000000000000000",
            "230381264238672915108690253657934129344004840179471059/625000000000000000000000000000000000000000000000000000",
            "-3598745925984632345690531679103908571262863215802358363/10000000000000000000000000000000000000000000000000000000",
            "697813820257706780424025907251469745826970329055788227/5000000000000000000000000000000000000000000000000000000",
            "-1262724991233546685494643968609974709571425955182868711/10000000000000000000000000000000000000000000000000000000",
            "1262724991233546685494643968609974709571425955182868711/10000000000000000000000000000000000000000000000000000000",
            "-79748806942251598095394118288735568369652004841468981/250000000000000000000000000000000000000000000000000000",
            "6788698203674696269526632854224982972152353487823699053/10000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1507326740498537010168202012931589153745925312198707521/5000000000000000000000000000000000000000000000000000000",
            "3491221384320580538449596284483375134104714041865885737/10000000000000000000000000000000000000000000000000000000",
            "-595709879154383147641490323275246033266079271835588369/12500000000000000000000000000000000000000000000000000000",
            "595709879154383147641490323275246033266079271835588369/12500000000000000000000000000000000000000000000000000000",
            "-2236979265609541751943594420083896863606741951376324609/100000000000000000000000000000000000000000000000000000000",
            "-632174941906380857300159803547713703322801050824962291/25000000000000000000000000000000000000000000000000000000",
            "-1133299370523601628859220309207965902415010823330227349/10000000000000000000000000000000000000000000000000000000",
            "34654233682153849294494382876534298857202819192922897/250000000000000000000000000000000000000000000000000000",
            "1628484133710920048547268732573287254236081187241847841/10000000000000000000000000000000000000000000000000000000",
            "297833009955276190921209080056639893725785535381943287/250000000000000000000000000000000000000000000000000000",
            "-1078002102768744600788497920669337215252317088268912429/1000000000000000000000000000000000000000000000000000000",
            "1203821923534992959495726318846761631462826954200386769/1250000000000000000000000000000000000000000000000000000",
            "1149445639407502331856877387354229547312560479498333851/10000000000000000000000000000000000000000000000000000000",
            "-116226388131986591307450442225626390669322437518636321/1000000000000000000000000000000000000000000000000000000",
            "1385961807880820088277295555066619069066621337922393629/10000000000000000000000000000000000000000000000000000000",
            "-1385961807880820088277295555066619069066621337922393629/10000000000000000000000000000000000000000000000000000000",
            "1327403396347910202005949048108986177613408778196762109/50000000000000000000000000000000000000000000000000000000",
            "560240564305619023941836094602977915883908949251944443/5000000000000000000000000000000000000000000000000000000",
            "-1075105651689118172371119362668902075750831553212222843/1000000000000000000000000000000000000000000000000000000",
            "168795617803672515229100682443164992939073275528289839/200000000000000000000000000000000000000000000000000000",
            "-1917845305918225618649977537680146637654468567955260589/2000000000000000000000000000000000000000000000000000000",
            "1045616619724428850194547004706883258773054405987610077/1000000000000000000000000000000000000000000000000000000",
            "-4334698338265802043453194444863890601592085990325526431/50000000000000000000000000000000000000000000000000000000",
            "561930411059399352832537467164594176897397902219265353/5000000000000000000000000000000000000000000000000000000",
            "-173667687673547593259050035998502780800512343962068613/1250000000000000000000000000000000000000000000000000000",
            "173667687673547593259050035998502780800512343962068613/1250000000000000000000000000000000000000000000000000000",
            "-4968170164465167105980333128136731405268359490283764413/100000000000000000000000000000000000000000000000000000000",
            "-1785048969883728070968274774663076566889153120210125403/20000000000000000000000000000000000000000000000000000000",
            "-1912728342460484893419132231356925387742220445219281269/2000000000000000000000000000000000000000000000000000000",
            "20474509292893374677314267651086508275780516555034701/125000000000000000000000000000000000000000000000000000",
            "-7710210757783095654916715160198102321095608499813388447/100000000000000000000000000000000000000000000000000000000",
            "-8574630579326104830371136507163233895636965968212922083/100000000000000000000000000000000000000000000000000000000",
            "-1372457042309536071258059933430514218879945887104309381/5000000000000000000000000000000000000000000000000000000",
            "3241731101065588853121244041022211645400860396882980367/10000000000000000000000000000000000000000000000000000000",
            "-3241731101065588853121244041022211645400860396882980367/10000000000000000000000000000000000000000000000000000000",
            "-1247451416274958426641761217305817443519268224914526853/50000000000000000000000000000000000000000000000000000000",
            "138369167648450271045919772773337424603427079512032207/1250000000000000000000000000000000000000000000000000000"
          ],
          [
            "-2447023842019644148429272907028728302547122800803686483/25000000000000000000000000000000000000000000000000000000",
            "1416955478035159259500462991673675475021003943233759519/10000000000000000000000000000000000000000000000000000000",
            "-4381459412273016001287538288621841540021548229122849253/100000000000000000000000000000000000000000000000000000000",
            "4381459412273016001287538288621841540021548229122849253/100000000000000000000000000000000000000000000000000000000",
            "-1096721771058682865413435539509649061937402385113594799/50000000000000000000000000000000000000000000000000000000",
            "-273501983769456283808998214206955366019991123096562101/12500000000000000000000000000000000000000000000000000000",
            "-1055616812058125585724379337371422603587409111962912213/10000000000000000000000000000000000000000000000000000000",
            "1274418399073690612771988885600131322340770615358213759/10000000000000000000000000000000000000000000000000000000",
            "-2956088622658329534088851132430657996448344205513131879/100000000000000000000000000000000000000000000000000000000",
            "1077660625656734885669061554573867206672190238984245297/1000000000000000000000000000000000000000000000000000000",
            "-388839577780368930834878876412167403339458575436074559/400000000000000000000000000000000000000000000000000000",
            "8714733418007823511023542216917114975991673035035937369/10000000000000000000000000000000000000000000000000000000",
            "503128013250699879896031078957571516315023220518353299/5000000000000000000000000000000000000000000000000000000",
            "-270444698978071353359180719619694516099093083348279397/2500000000000000000000000000000000000000000000000000000",
            "10408985200992175892218086064956127091443164288509711/80000000000000000000000000000000000000000000000000000",
            "-10408985200992175892218086064956127091443164288509711/80000000000000000000000000000000000000000000000000000",
            "1605145537383910271186987241772007333943399523836501613/50000000000000000000000000000000000000000000000000000000",
            "612558776654524957685604118761497794017126106307994039/6250000000000000000000000000000000000000000000000000000",
            "-2423706865163765860798835404451594526558510828702297569/2500000000000000000000000000000000000000000000000000000",
            "-4981293804172898937263620129524070825588790570355121383/10000000000000000000000000000000000000000000000000000000",
            "795007555534299835489169427093304370636940585666956941/2000000000000000000000000000000000000000000000000000000",
            "-250070933810706495274814534238913472657432348305104183/312500000000000000000000000000000000000000000000000000",
            "251702006516944291961111669934647627503700531662368231/625000000000000000000000000000000000000000000000000000",
            "-1010771171489691504701540975062000572526412238965029669/5000000000000000000000000000000000000000000000000000000",
            "1700513235502600955176720798990727623468779647726061449/10000000000000000000000000000000000000000000000000000000",
            "-1700513235502600955176720798990727623468779647726061449/10000000000000000000000000000000000000000000000000000000",
            "1402159001424550105080836724966951470777886891404809677/20000000000000000000000000000000000000000000000000000000",
            "1998867469580651805296571752486280089967971932219442263/20000000000000000000000000000000000000000000000000000000",
            "7002836147152281946631469601029017885589116166670315823/10000000000000000000000000000000000000000000000000000000",
            "-7608760508194820706306288881036317049196273006834779897/10000000000000000000000000000000000000000000000000000000",
            "358152840392371203491535182119775981562815855812435477/1000000000000000000000000000000000000000000000000000000",
            "-3285919541657879081435635073143207588042593200886421409/10000000000000000000000000000000000000000000000000000000",
            "55120149694737682819289594824198434275698146096486269/500000000000000000000000000000000000000000000000000000",
            "-1803482494607028708929058066417079950895159783913264839/10000000000000000000000000000000000000000000000000000000",
            "1803482494607028708929058066417079950895159783913264839/10000000000000000000000000000000000000000000000000000000",
            "-3220437972642187968429521058090755425916163727147024357/10000000000000000000000000000000000000000000000000000000",
            "50830918080469273827230508037942579189989665283136841/78125000000000000000000000000000000000000000000000000"
          ],
          [
            "-1402674016740759080151768084902236990002203816850923243/10000000000000000000000000000000000000000000000000000000",
            "1923752449145727363613786018014265808092739060377837657/10000000000000000000000000000000000000000000000000000000",
            "-1302696081012420708655044832780072045226338108817286033/25000000000000000000000000000000000000000000000000000000",
            "1302696081012420708655044832780072045226338108817286033/25000000000000000000000000000000000000000000000000000000",
            "-761156100291688999983118525121202041161789879485493663/25000000000000000000000000000000000000000000000000000000",
            "-2166159922882926834701166107010684630736906371012012939/100000000000000000000000000000000000000000000000000000000",
            "-1299041239305664151454793863524878087665931944264299209/10000000000000000000000000000000000000000000000000000000",
            "1515657231593956834925270125733528031087321216667730279/10000000000000000000000000000000000000000000000000000000",
            "-35307254641624298369917616821173295819525555943702107/3125000000000000000000000000000000000000000000000000000",
            "-258023649787356434761800339456569848183571943957587047/2500000000000000000000000000000000000000000000000000000",
            "466227167691017978098956070471558051938522090604739731/2000000000000000000000000000000000000000000000000000000",
            "53535481542170770592004803548932215410007015203714033/500000000000000000000000000000000000000000000000000000",
            "-425230683662313162792725231478316852951598365955927139/1250000000000000000000000000000000000000000000000000000",
            "933612005534322110249263258448956685916221669947513597/5000000000000000000000000000000000000000000000000000000",
            "-1562761570951968620518648330854993860451734603182448889/10000000000000000000000000000000000000000000000000000000",
            "1562761570951968620518648330854993860451734603182448889/10000000000000000000000000000000000000000000000000000000",
            "-41474417250867865320870534975880279009999666592174381/312500000000000000000000000000000000000000000000000000",
            "-1177901094620984651296614331513062859096272786712825919/50000000000000000000000000000000000000000000000000000000",
            "-334051764767687392626035902255609409388030485335628391/4000000000000000000000000000000000000000000000000000000",
            "-3393981339257730263445541580086926804944488671391686369/1000000000000000000000000000000000000000000000000000000",
            "3734165886187580793655568906203025475964919328276041413/1000000000000000000000000000000000000000000000000000000",
            "-523900209261713488940378436857988309305843774932990047/125000000000000000000000000000000000000000000000000000",
            "2285178939530635589332815666864514488187684299404154743/5000000000000000000000000000000000000000000000000000000",
            "-3300690513773906347507376029740736359446990871075279743/10000000000000000000000000000000000000000000000000000000",
            "4627871865801678037793252757448280009658279799501900243/10000000000000000000000000000000000000000000000000000000",
            "-4627871865801678037793252757448280009658279799501900243/10000000000000000000000000000000000000000000000000000000",
            "-545512109802401225814857729196111831526090645066298563/125000000000000000000000000000000000000000000000000000000",
            "1167878208646467533972633629117770956575812791893032467/2500000000000000000000000000000000000000000000000000000",
            "3724050390635120898188314454318118567415196236887574921/1000000000000000000000000000000000000000000000000000000",
            "-104336579151402515022595785823471643017891320350783397/125000000000000000000000000000000000000000000000000000",
            "23603552831568312644553608733256665413975527228234891/62500000000000000000000000000000000000000000000000000",
            "-3663585238197732268265868386335602572017192904286735571/10000000000000000000000000000000000000000000000000000000",
            "350403701694116708491009578509228037023421782847355119/2500000000000000000000000000000000000000000000000000000",
            "-1357973837992274735902470448829038597547193024763359083/10000000000000000000000000000000000000000000000000000000",
            "1357973837992274735902470448829038597547193024763359083/10000000000000000000000000000000000000000000000000000000",
            "-164086314356900104975812823342165220281996604257059837/500000000000000000000000000000000000000000000000000000",
            "1389062305067146873560605219798078473838678275235941197/2000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-1505682311713398681948376979770867882057248891687756929/10000000000000000000000000000000000000000000000000000000",
            "-1724805028300390320143927943710668941250323828720119981/10000000000000000000000000000000000000000000000000000000",
            "323048734001378900209230492348153682330757272040787691/1000000000000000000000000000000000000000000000000000000",
            "-323048734001378900209230492348153682330757272040787691/1000000000000000000000000000000000000000000000000000000",
            "1752536226223452838138744628930896851885559062562719401/100000000000000000000000000000000000000000000000000000000",
            "305523371739144371828677569002250547900338742827009747/1000000000000000000000000000000000000000000000000000000",
            "-4594715234241327251034254063065194576695820147580018947/10000000000000000000000000000000000000000000000000000000",
            "153948151684988353273814480391859931300937188264966171/1000000000000000000000000000000000000000000000000000000",
            "-3379920513648485080016302839108990084273517926440172251/1000000000000000000000000000000000000000000000000000000000",
            "2292141696923328978287586093886461108825882022323448073/500000000000000000000000000000000000000000000000000000",
            "-4124811870422525231431633998712629306329364022509910489/1000000000000000000000000000000000000000000000000000000",
            "3708227136532494884991989730780208719460386905109883869/1000000000000000000000000000000000000000000000000000000",
            "2082923669450151732078295913013630368316085663967090341/5000000000000000000000000000000000000000000000000000000",
            "-470587325150877839218219672692456515511140636249726139/1000000000000000000000000000000000000000000000000000000",
            "4530619628886433108402173596594543311985489168875890201/10000000000000000000000000000000000000000000000000000000",
            "-4530619628886433108402173596594543311985489168875890201/10000000000000000000000000000000000000000000000000000000",
            "4759303072535807845000327689180732413062338949393983953/100000000000000000000000000000000000000000000000000000000",
            "10136723304082130809817187609012931224367067792438759/25000000000000000000000000000000000000000000000000000",
            "-2056848034347890058665703561776521891927207538250901203/500000000000000000000000000000000000000000000000000000",
            "1855126175864736301496088269973711854290758472870467383/500000000000000000000000000000000000000000000000000000",
            "-4126837085619502949381143037340772715224435446555618111/1000000000000000000000000000000000000000000000000000000",
            "1146690403480783142062327118639739737725593883813759969/250000000000000000000000000000000000000000000000000000",
            "-574905660379537023583483035248913499251897894980678029/1250000000000000000000000000000000000000000000000000000",
            "2027315921152850368519987969492080197696219165433361747/5000000000000000000000000000000000000000000000000000000",
            "-113264053738982038039053608556388715437953101756295641/250000000000000000000000000000000000000000000000000000",
            "113264053738982038039053608556388715437953101756295641/250000000000000000000000000000000000000000000000000000",
            "899493150358086984074398674385066698418725550009659381/50000000000000000000000000000000000000000000000000000000",
            "-4710460779630898918408405900829538404988901096493382627/10000000000000000000000000000000000000000000000000000000",
            "-411571553596004267668678354091239844753355663809352961/100000000000000000000000000000000000000000000000000000",
            "2052194005586832149656860831258699745927783933291556433/2500000000000000000000000000000000000000000000000000000",
            "-451191342413879051243376772333670996241293261216243821/1250000000000000000000000000000000000000000000000000000",
            "3643329944447517260668641195191872535287577305450871761/10000000000000000000000000000000000000000000000000000000",
            "-377567459958879801820603615976132139990552289750748049/2500000000000000000000000000000000000000000000000000000",
            "665185604881950905235718083862608572381203573448423493/5000000000000000000000000000000000000000000000000000000",
            "-665185604881950905235718083862608572381203573448423493/5000000000000000000000000000000000000000000000000000000",
            "3055176238064292130615364111435886086012730975616966967/10000000000000000000000000000000000000000000000000000000",
            "-6698506182511809391303585541049222982034029888229089803/10000000000000000000000000000000000000000000000000000000"
          ]
        ],
        "neumann_bound_exact": "48321713364462192557360390335650865868210622124688914715394827322529996385416595878647404271499249545908398394008172482640555962396700113572817097756488509199464282947121147386060008502762591278020073085717001436979000740377098962280017481383966140528295644479628214924621393474048227301038989275157092954628512518622135730590096732680400573708255763289483850823651961409042142407611670159002745552438955018557217123877931665091031195322635770411919959465935205038423339220294028725324807970278382883578555614427638607555365400061645886458227112486646884672873429167026818224024642691233624483856291272494676696269884020593801842772132501741872320883043075021665272469500622978864615790216322439166812035599870957686366320433413173098904182602727893294436503556686285674377345584612367233553576962635143990217829787087799354032975036035480542087347655984457964883672224924878706558775345505729021952751476236773596261006762994471160885526540753063238243345961636938506450491470616996587791048211322748748089072400752205406355070285871781580441640437781713202049899450083021064467827375972411212924745730184367623531983299917663644041668320802448517020650194749039568396381254515692086640731533462195738529599786585474576205191183877246486356654784292202909001331570528395732255513404666941923416581232429368378746225007586444333316019762930634022112244813525912701140609939444562827803271824771463035057975814714541590780469350074589480060572182027006429267018595552996490239302575516471890792096186369357483835880347747803034038272742370402702278976249572752088711852867081655504626561421617675062045509542093100565266021537228141856177788259326553778642155211426028183347561699089143255856758782923772516896229497438861137061807/111417049439907172255172690498026880583973682261661025810640706000880260640928501988633732987379372351062810213639821048153644419258055690031409631517465111529392593673871644241345207995277902707098345834954991927663447556201303172616800986102687266960776377283488794768732319869893515033126394262274497322883516760135786820028963167255929208886726145178326442364961623120376770667862425264220620305240543059196336851022410185279237172383321757973999444316945676514236104426416119700548829605874992951126612614160389419689171172666579937804156953459594746845482456243810480007128032293465465231387191722590162330090937695793685923310923511934432869453412343684788403264883068383817012376949786352975106008234638584916699915920687027882714601630566485914034035077345242321592109851716509121133533226893058171943457835967722955092509482385471050838172704322033191965315931006205917486364516771168007525808500539549232580717523481293880868029385838314127923565204001097183295391611205438533339687613852743028709764588412301791842290260855720053850114691359053384124292320099012792153152529103157363549007662155530004759028227612422160739785396927268370811638698754339445127085549715148384578385740538966131053931183676802193903839625502692568755171627906561324628999631371684689138187302952760088719443710663144613082098563478627313988414916951277106675344912900747024308120768637796020654174340703012279590486316954139025278773811210825125702204417066290141047339183136780392287450476981663192329829746219570205040870125453393007220805927238927629044220675802979803199422203792190048138765562970297330799835288559053165532712103958024837403998304138317022161631081489172647442905045080000000000000000000000000000000000000000000000000000000",
        "neumann_bound_float": 4.337012477657158e-07,
        "matrix": [
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/33051828064548466332194469273",
              "500000000000000000000000000000/33051828057155230658616739273"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-893354132496159737771702116117481437657247000000000000000/2348754958968585413189789114666917352950678272791112769849",
              "-893354132048491985653112652177009060297247000000000000000/2348754959781401229880179628647877633513901933856565809849"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-14212557049458247385732706822600000000000000000000000000000/5049919445866652339526132492305561555182866484481887596769",
              "-14212557047718967505423036822600000000000000000000000000000/5049919447102633065644309985732972630279826927247114696769"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000/190921492261951",
              "500000000000000/190921492251951"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "35531392619297418763557592056500000000000000/40702239011110198713777378910641594061303389",
              "11843797541215206154777255685500000000000000/13567413001332442167823629316502854348454463"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "12500000000000000/2688117618213621",
              "37500000000000000/8064352853760863"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000/190921492261951",
              "500000000000000/190921492251951"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-1834333045147608314564357809175/1026438853924202360683666129142",
              "-16508997405319782800758055532575/9237949686809747896521748222278"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/194053463324970122354513359683",
              "1000000000000000000000000000000/194053463305650506624215679683"
            ],
            [
              "0",
              "0"
            ],
            [
              "37500000000000000/8064352854360863",
              "12500000000000000/2688117618013621"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-3847087037841300806597513159236453402958038325/1564915600645436544092598418615336190600886429",
              "-1282362345830970765403402883110918431231762775/521638533621111283536729235067982113265762143"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/74771040305154268441475473407",
              "1500000000000000000000000000000/224313120877230359803180050221"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "37500000000000000/8064352854360863",
              "12500000000000000/2688117618013621"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "145841435933191107769183819189775740458975475/200993350769467319177977916904445905779356747",
              "437524307927568986825821137525592624460926425/602980052181701914250876060156074009042060241"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-1233549125500013674009956634924553166728225/3617880313090211485505256360936444054252361446",
              "-411183011240188652424515711549016865826075/1205960104616803915067867501426675434676140482"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/50393343149809496855685636213",
              "1500000000000000000000000000000/151180029411098692242947318639"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/224313120905393257660567580221",
              "1500000000000000000000000000000/224313120887299907465838890221"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "375231662107940149018673327565234153954902500000000000000/342542062872429962549754631198171434366393469699645458881",
              "37147934558060802490083802465064353190150347500000000000000/33911664213037336392085982558981375889043066801959428129219"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/33051828065063295578781839273",
              "500000000000000000000000000000/33051828056640401411829369273"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/74771040303790913985793313407",
              "1500000000000000000000000000000/224313120881320423170226530221"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "2259938633680535202413553869561750552095379500000000000000/2471319568366815333039793124639272026350289390728390033111",
              "322848376328032128712540452408677309185768500000000000000/353045652486561726103225488950714842007805032116462061873"
            ]
          ],
          [
            [
              "1000000000000000000000000000000/23567351884355618602465632957",
              "1000000000000000000000000000000/23567351875184324222916452957"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/33051828064548466332194469273",
              "500000000000000000000000000000/33051828057155230658616739273"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "11058193256192590992400682886869902396276814000000000000000/2336832187255302649585809021209001043005212614117897890783",
              "3686064420305030782127774739100878229558938000000000000000/778944061941067184951012050193538241082778938842438880261"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545848435605918202471117",
              "1500000000000000000000000000000/61537545812791968624522841117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/50393343147967656979453506213",
              "1500000000000000000000000000000/151180029416624211872243708639"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-23828385656228535643635201678232436621202312500000000000000/9303247986204749912428998046851068644896014304657037309763",
              "-71485156953008845268957401112196452411681937500000000000000/27909743979816071801167679910865958518122618293878612949289"
            ],
            [
              "34835828297204569251210135935274757850176000000000000000/281916605856727997991592726372383419374975942362410231811",
              "1149582337892534946838308946215771435605808000000000000000/9303247986204749912428998046851068644896014304657037309763"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-22894908702734203946188410280132651601259600000000000000000/9303247986204749912428998046851068644896014304657037309763",
              "-22894908695608507015104832401733706551729600000000000000000/9303247993272023933722559970288652839374206097959537649763"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/41027677524986152227192829559",
              "500000000000000000000000000000/41027677518689236961403839559"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/151180029450961580651891618639",
              "500000000000000000000000000000/50393343136521867386437536213"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-11611805759039924250086204295886671039319796000000000000000/6202565493881612333952954264161018541386912957694913350201",
              "-55558879215908371892485657294966030743444000000000000000/29677346873358665193537178749182864760969051446846672489"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "765079674655225332267399646181897131035640500000000000000/563869590593814638677206396234474430458411977490086777291",
              "8415876422909421542355533328471342205737045500000000000000/6202565493881612333952954264161018541386912957694913350201"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703570705201949150941109",
              "1000000000000000000000000000000/33395703555631339484322821109"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/41027677526827992103624959559",
              "500000000000000000000000000000/41027677516847397085171709559"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "19660225166706682219906001311871312968595000000000000000/124558923352766467712001384986402604677856124982446873721",
              "648787432759648605702739925194348548353635000000000000000/4110444467786029751988644808129306708960526278873786842793"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "354432743587044595091354793109842226195080000000000000000/124558923352766467712001384986402604677856124982446873721",
              "11696280540972470849663241747765869301597640000000000000000/4110444467786029751988644808129306708960526278873786842793"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "341106419181861669217447868047603346620908000000000000000/124558923352766467712001384986402604677856124982446873721",
              "11256511835549634591931376068250939675709964000000000000000/4110444467786029751988644808129306708960526278873786842793"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/41027677524986152227192829559",
              "500000000000000000000000000000/41027677518689236961403839559"
            ],
            [
              "500000000000000000000000000000/41027677524986152227192829559",
              "500000000000000000000000000000/41027677518689236961403839559"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-10426276002612961363534203910206489530115304000000000000000/5049810967732674671689202794728875600837749700362239943443",
              "-182917122795993555165551697122319634461672000000000000000/88593174899697570616350320317825875892585038896043375499"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545852788819560036081117",
              "1500000000000000000000000000000/61537545808438754980889231117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/582160389999237816145127239049",
              "3000000000000000000000000000000/582160389892624070789859879049"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "18404293564542579714958372719000803667313084500000000000000/35824721693255518858792745530963290669153803823332013937733",
              "18404293579016514210342795025640528269573084500000000000000/35824721660875919728296242658983474144556500586540227167733"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/582160389973310367063540079049",
              "3000000000000000000000000000000/582160389918551519872647039049"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000/429401746102971",
              "1000000000000000/429401746062971"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "50000000000000000000000000/8230915700172009459382563",
              "50000000000000000000000000/8230915698815750540617437"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000/429401746102971",
              "1000000000000000/429401746062971"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1250000000000000/205772892494847",
              "1250000000000000/205772892479847"
            ],
            [
              "0",
              "0"
            ],
            [
              "1250000000000000/205772892494847",
              "1250000000000000/205772892479847"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "80453268722270362778819764805/28228322190463907213281035606",
              "80453268730421441607007789805/28228322186348449363534095606"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703572508799329882601109",
              "1000000000000000000000000000000/33395703553827742104391161109"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1250000000000000/205772892494847",
              "1250000000000000/205772892479847"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-720624316645003829349293265226997031422905/1308939146032502919208441083086217659556252",
              "-45399331917740750610319472250594294796343015/82463166252187572711634400072109032867823876"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703572457483419408201109",
              "1000000000000000000000000000000/33395703553879058014865561109"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545848358632052490871117",
              "1500000000000000000000000000000/61537545812868942490234441117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "155393361583687535304334227191964814263275500000000000000/97861411415633168841385673002350637168687772801206450893",
              "9789781786714336317946649521333393930846356500000000000000/6165268912199468066119302262921911117711643518483677156259"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-10076477488436953530576080737513024353575216500000000000000/6165268912199468066119302262921911117711643518483677156259",
              "-479832261020120176580327902784003103605486500000000000000/293584234246899506524157019007051911506063318403619352679"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703572457483419408201109",
              "1000000000000000000000000000000/33395703553879058014865561109"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/41027677524986152227192829559",
              "500000000000000000000000000000/41027677518689236961403839559"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "2808603595243811745700857330267330424085000000000000000/17794131907672904485567623375976985035528811885764049103",
              "648787432759648605702739925194348548353635000000000000000/4110444467754882250346809497622728993457157020174638332793"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-11256511835549634591931376068250939675709964000000000000000/4110444467754882250346809497622728993457157020174638332793",
              "-5414387606061296336784886794406402327316000000000000000/1977125767519211609507513708441887226169867987307116567"
            ],
            [
              "0",
              "0"
            ],
            [
              "5625916564873723731608806239838765495160000000000000000/1977125767519211609507513708441887226169867987307116567",
              "11696280540972470849663241747765869301597640000000000000000/4110444467754882250346809497622728993457157020174638332793"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/41027677526827992103624959559",
              "500000000000000000000000000000/41027677516847397085171709559"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/50393343149809496855685636213",
              "1500000000000000000000000000000/151180029411098692242947318639"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-8415876422909421542355533328471342205737045500000000000000/6202565493666062052852111669131560476497767972258735170201",
              "-85008852739469481363044405131321903448404500000000000000/62652176734823346531232922819377681835207151751191239699"
            ],
            [
              "0",
              "0"
            ],
            [
              "-11611805759039924250086204295886671039319796000000000000000/6202565493666062052852111669131560476497767972258735170201",
              "-117290967233584340661914165400483842680604000000000000000/62652176734823346531232922819377681835207151751191239699"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545852788819560036081117",
              "1500000000000000000000000000000/61537545808438754980889231117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/151180029450961580651891618639",
              "500000000000000000000000000000/50393343136521867386437536213"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-54742016090120711754205187915036735028848000000000000000/443011808814869591770201462948499860315335973102487705703",
              "-104507484891613707753630407805824273550528000000000000000/845749817669501129015811439317215780524046328782130285433"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "22894908695608507015104832401733706551729600000000000000000/9303247994364512419173925832489373585764509616603433139763",
              "1090233747749247806961352870482507219107600000000000000000/443011808814869591770201462948499860315335973102487705703"
            ],
            [
              "0",
              "0"
            ],
            [
              "-23828385656228535643635201678232436621202312500000000000000/9303247985112261427174230721918497066622055435152241819763",
              "-71485156953008845268957401112196452411681937500000000000000/27909743983093537257521777497468120757293528849810299419289"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/86874966005341872488052680871",
              "3000000000000000000000000000000/260624897948506841753494242613"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/50393343147967656979453506213",
              "1500000000000000000000000000000/151180029416624211872243708639"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-35759885041512705498617197903138810713272083500000000000000/39401279738559947545072279573484281602216615356897550033707",
              "-3973320558625684993451076548196624375890231500000000000000/4377919972875217982532812555977164442163868607755304751523"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703570705201949150941109",
              "1000000000000000000000000000000/33395703555631339484322821109"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "50000000000000000000000000/8230915700172009459382563",
              "50000000000000000000000000/8230915698815750540617437"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-7206243166450038293492932652269970314229050000000000/13089391460430617699623136257488184728246284693194173",
              "-453993319177407506103194722505942947963430150000000000/824631662515223651135503240274167213088318944543447101"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1250000000000000/205772892494847",
              "1250000000000000/205772892479847"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000/429401746102971",
              "1000000000000000/429401746062971"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/582160389999237816145127239049",
              "3000000000000000000000000000000/582160389892624070789859879049"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000/429401746102971",
              "1000000000000000/429401746062971"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/582160389973310367063540079049",
              "3000000000000000000000000000000/582160389918551519872647039049"
            ],
            [
              "0",
              "0"
            ],
            [
              "37500000000000000/8064352854360863",
              "12500000000000000/2688117618013621"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "30941718800211090854237603077743340163769075/12586452553826001574433205723356136781211419",
              "3847087037841300806597513159236453402958038325/1564915600649737532281420212215336190600886429"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545848358632052490871117",
              "1500000000000000000000000000000/61537545812868942490234441117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/194053463324970122354513359683",
              "1000000000000000000000000000000/194053463305650506624215679683"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-6134764526338838070114265008546842756524361500000000000000/11941573888317350309492111550052232821781385453863796725911",
              "-6134764521514193238319457573000267889104361500000000000000/11941573896393129219466231599339864061780315002375016975911"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/33395703572508799329882601109",
              "1000000000000000000000000000000/33395703553827742104391161109"
            ],
            [
              "0",
              "0"
            ],
            [
              "1500000000000000000000000000000/61537545848435605918202471117",
              "1500000000000000000000000000000/61537545812791968624522841117"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3358825827140841236062295319488021725238405500000000000000/2055089639734024997264802482703081187812963944787404668753",
              "10076477488436953530576080737513024353575216500000000000000/6165268912182282711341969630728457772110114547885469556259"
            ],
            [
              "0",
              "0"
            ],
            [
              "3263260593257438241391018771031261099528785500000000000000/2055089639734024997264802482703081187812963944787404668753",
              "9789781786714336317946649521333393930846356500000000000000/6165268912182282711341969630728457772110114547885469556259"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/241539157654707673487113382477",
              "3000000000000000000000000000000/241539157581536346868319482477"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/260624898012489414321942742613",
              "3000000000000000000000000000000/260624897952043044893309542613"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "305552310971551161522301657764324745232702666000000000000000/188853354989342367711956765008352628893740159035421906177203",
              "27777482820283175567222891793978657463996606000000000000000/17168486808030096695237131073211202474276672314405201352473"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-17800039235440001089459106790445734536904384000000000000000/62951118296110354549202813935107742405681131819485738292401",
              "-1047061130289503055114946254502425681615552000000000000000/3703006960575340543371701274673580958700787432067096199553"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "8773968651760854276881796556871521012066608000000000000000/3703006960575340543371701274673580958700787432067096199553",
              "13559769737264616589222427899617618173986576000000000000000/5722828936010032231745710357737067491425557438135067117491"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "1000000000000000000000000000000/23567351884355618602465632957",
              "1000000000000000000000000000000/23567351875184324222916452957"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/86874966007950065530961960871",
              "3000000000000000000000000000000/260624897940682262625966402613"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "507449288192841405051758739289442092138315000000000000000/120436052579458369992355082315704793277979371484522472091",
              "631217407499643391436735052016683591255465000000000000000/149810699443952713235680679046384947651604816749837472601"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-235819297723505907247104934329641404613073000000000000000/149810699443952713235680679046384947651604816749837472601",
              "-3222863734143279508351042485520743568725331000000000000000/2047412893850792289870036399366981485725649315236882025547"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "1000000000000000000000000000000/23567351885911170428584452957",
              "1000000000000000000000000000000/23567351873628772397197632957"
            ],
            [
              "1000000000000000000000000000000/24690366312639335758185257373",
              "1000000000000000000000000000000/24690366299431398960364337373"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-1692192756230162727437461881528269672997152000000000000000/1745659651402455839788001549137550450482564268620114805883",
              "-1692192753769288668084738660115913833797152000000000000000/1745659653246054841682429857506114929481701328808367705883"
            ],
            [
              "-696455583126349993777960335545774274803768000000000000000/193962183489161759976444616570838938942507140957790533987",
              "-6268100244090916581295049804507180552273912000000000000000/1745659653246054841682429857506114929481701328808367705883"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-190421598156939373626571400127064404951918000000000000000/64654061163053919992148205523612979647502380319263511329",
              "-5141383147765233840335154365369120774921786000000000000000/1745659653246054841682429857506114929481701328808367705883"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/241539157659906594976529422477",
              "3000000000000000000000000000000/241539157576337425375303442477"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "12500000000000000/2688117618213621",
              "37500000000000000/8064352853760863"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-1228501988477506367617898154374759297158815675/1947856994695731489667007734563445840034377651",
              "-45500073628619207844442465603866600985595025/72142851688230267398807327086807787949439913"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "37500000000000000/8064352854360863",
              "12500000000000000/2688117618013621"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000/190921492261951",
              "500000000000000/190921492251951"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000/190921492261951",
              "500000000000000/190921492251951"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/24690366312113442425241177373",
              "1000000000000000000000000000000/24690366299957292292508417373"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "500000000000000000000000000000/71062785247291236928663534113",
              "500000000000000000000000000000/71062785238594837527115184113"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-996582123010552780905938046590958744308239000000000000000/1754566197836104507187953013979564680041433475171142795149",
              "-2989746367064775788367942457654057900514717000000000000000/5263698596744015040657390444926760001389673810749807675447"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          [
            [
              "0",
              "0"
            ],
            [
              "1000000000000000000000000000000/24690366312980229791549877373",
              "1000000000000000000000000000000/24690366299090504927399717373"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "3000000000000000000000000000000/241539157655063221092478502477",
              "3000000000000000000000000000000/241539157581180799261754362477"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "-13362784174879107555091699155687594694577183000000000000000/5963690276253097246639377653274320318409861217319596212921",
              "-40088352513289836460834813971122126223011549000000000000000/17891070844296581245353883928800786059426818883924080258763"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "38464655830902869617883834808515289274158877000000000000000/17891070844296581245353883928800786059426818883924080258763",
              "12821551949164269374374264696564276254032959000000000000000/5963690276253097246639377653274320318409861217319596212921"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ]
        ]
      },
      "coarse_min_area_lower": "23567351875184324222916452957/1000000000000000000000000000000",
      "frame_area": [
        "124310756383343070294419720373/1000000000000000000000000000000",
        "124310756405813405452225220373/1000000000000000000000000000000"
      ],
      "strict_interval_case": true,
      "neumann_bound_float": 4.337012477657158e-07,
      "contraction_link_condition_verified": true,
      "boundary_edge_set_unchanged": true,
      "original_bad_geometry_covered": true,
      "radial_family": "p_U0(s)=p_O+s*(p_U0-p_O), all other vertices fixed",
      "punctured_neighborhood_of_original_s_1_full_row_rank_proved": true,
      "scope": "General theorem gives the punctured conclusion; no root-parameterization or completion-family assumption used."
    },
    "25": {
      "coarse_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "P0",
        "P1",
        "P2",
        "P3",
        "P4",
        "P5"
      ],
      "coarse_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "0",
          "1"
        ],
        "A2": [
          "-1",
          "3"
        ],
        "A3": [
          "-1/3",
          "0"
        ],
        "A4": [
          "0",
          "-3"
        ],
        "A5": [
          "1/3",
          "-1"
        ],
        "U1": [
          "-1/16",
          "9/8"
        ],
        "U2": [
          "-3/8",
          "3/16"
        ],
        "U3": [
          "-5/16",
          "-3/16"
        ],
        "U4": [
          "5/16",
          "-9/8"
        ],
        "U5": [
          "3/8",
          "-15/16"
        ],
        "W0": [
          "1/15",
          "43/45"
        ],
        "W1": [
          "-1/15",
          "52/45"
        ],
        "W2": [
          "-52/135",
          "1/5"
        ],
        "W3": [
          "-43/135",
          "-1/5"
        ],
        "W4": [
          "43/135",
          "-52/45"
        ],
        "W5": [
          "52/135",
          "-43/45"
        ],
        "P0": [
          "3/2",
          "0"
        ],
        "P1": [
          "0",
          "43/42"
        ],
        "P2": [
          "-3/2",
          "9/2"
        ],
        "P3": [
          "-43/126",
          "0"
        ],
        "P4": [
          "0",
          "-9/2"
        ],
        "P5": [
          "43/126",
          "-43/42"
        ]
      },
      "coarse_faces": [
        [
          "W0",
          "A0",
          "P0"
        ],
        [
          "W0",
          "P0",
          "P1"
        ],
        [
          "W0",
          "P1",
          "A1"
        ],
        [
          "W0",
          "A1",
          "O"
        ],
        [
          "W0",
          "O",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "P1"
        ],
        [
          "W1",
          "P1",
          "P2"
        ],
        [
          "W1",
          "P2",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "P2"
        ],
        [
          "W2",
          "P2",
          "P3"
        ],
        [
          "W2",
          "P3",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "P3"
        ],
        [
          "W3",
          "P3",
          "P4"
        ],
        [
          "W3",
          "P4",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "P4"
        ],
        [
          "W4",
          "P4",
          "P5"
        ],
        [
          "W4",
          "P5",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "P5"
        ],
        [
          "W5",
          "P5",
          "P0"
        ],
        [
          "W5",
          "P0",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "coarse_edge_order": [
        [
          "A0",
          "W0"
        ],
        [
          "A0",
          "P0"
        ],
        [
          "P0",
          "W0"
        ],
        [
          "P1",
          "W0"
        ],
        [
          "A1",
          "P1"
        ],
        [
          "A1",
          "W0"
        ],
        [
          "A1",
          "O"
        ],
        [
          "O",
          "W0"
        ],
        [
          "A0",
          "O"
        ],
        [
          "A1",
          "U1"
        ],
        [
          "O",
          "U1"
        ],
        [
          "A2",
          "U1"
        ],
        [
          "A2",
          "O"
        ],
        [
          "A1",
          "W1"
        ],
        [
          "P1",
          "W1"
        ],
        [
          "P2",
          "W1"
        ],
        [
          "A2",
          "P2"
        ],
        [
          "A2",
          "W1"
        ],
        [
          "U1",
          "W1"
        ],
        [
          "A2",
          "U2"
        ],
        [
          "O",
          "U2"
        ],
        [
          "A3",
          "U2"
        ],
        [
          "A3",
          "O"
        ],
        [
          "A2",
          "W2"
        ],
        [
          "P2",
          "W2"
        ],
        [
          "P3",
          "W2"
        ],
        [
          "A3",
          "P3"
        ],
        [
          "A3",
          "W2"
        ],
        [
          "U2",
          "W2"
        ],
        [
          "A3",
          "U3"
        ],
        [
          "O",
          "U3"
        ],
        [
          "A4",
          "U3"
        ],
        [
          "A4",
          "O"
        ],
        [
          "A3",
          "W3"
        ],
        [
          "P3",
          "W3"
        ],
        [
          "P4",
          "W3"
        ],
        [
          "A4",
          "P4"
        ],
        [
          "A4",
          "W3"
        ],
        [
          "U3",
          "W3"
        ],
        [
          "A4",
          "U4"
        ],
        [
          "O",
          "U4"
        ],
        [
          "A5",
          "U4"
        ],
        [
          "A5",
          "O"
        ],
        [
          "A4",
          "W4"
        ],
        [
          "P4",
          "W4"
        ],
        [
          "P5",
          "W4"
        ],
        [
          "A5",
          "P5"
        ],
        [
          "A5",
          "W4"
        ],
        [
          "U4",
          "W4"
        ],
        [
          "A5",
          "U5"
        ],
        [
          "O",
          "U5"
        ],
        [
          "A0",
          "U5"
        ],
        [
          "A5",
          "W5"
        ],
        [
          "P5",
          "W5"
        ],
        [
          "P0",
          "W5"
        ],
        [
          "A0",
          "W5"
        ],
        [
          "U5",
          "W5"
        ]
      ],
      "coarse_non_u_gradient_columns": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87
      ],
      "collapsed_edge": [
        "O",
        "U0"
      ],
      "pinned_neighbors": [
        "A0",
        "A1"
      ],
      "port_shape": [
        57,
        88
      ],
      "port_rank": 57,
      "certificate": {
        "rank": 57,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          37,
          38,
          40,
          43,
          44,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          58,
          59,
          60,
          65,
          66,
          67,
          72,
          73,
          74
        ],
        "determinant": "-4765348962590941963793817553288816425435136000000000000000/2359576238947557873902649"
      },
      "coarse_min_area_lower": "1/720",
      "frame_area": "1",
      "strict_interval_case": false,
      "neumann_bound_float": null,
      "contraction_link_condition_verified": true,
      "boundary_edge_set_unchanged": true,
      "original_bad_geometry_covered": true,
      "radial_family": "p_U0(s)=p_O+s*(p_U0-p_O), all other vertices fixed",
      "punctured_neighborhood_of_original_s_1_full_row_rank_proved": true,
      "scope": "General theorem gives the punctured conclusion; no root-parameterization or completion-family assumption used."
    },
    "31": {
      "coarse_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5"
      ],
      "coarse_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "0",
          "1"
        ],
        "A2": [
          "-1",
          "3"
        ],
        "A3": [
          "-1/3",
          "0"
        ],
        "A4": [
          "0",
          "-3"
        ],
        "A5": [
          "1/3",
          "-1"
        ],
        "U1": [
          "-1/16",
          "9/8"
        ],
        "U2": [
          "-3/8",
          "3/16"
        ],
        "U3": [
          "-5/16",
          "-3/16"
        ],
        "U4": [
          "5/16",
          "-9/8"
        ],
        "U5": [
          "3/8",
          "-15/16"
        ],
        "W0": [
          "1/7",
          "9/7"
        ],
        "W1": [
          "-1/7",
          "12/7"
        ],
        "W2": [
          "-4/7",
          "3/7"
        ],
        "W3": [
          "-3/7",
          "-3/7"
        ],
        "W4": [
          "3/7",
          "-12/7"
        ],
        "W5": [
          "4/7",
          "-9/7"
        ],
        "B0": [
          "8/49",
          "65/49"
        ],
        "B1": [
          "-1/49",
          "75/49"
        ],
        "B2": [
          "-89/147",
          "24/49"
        ],
        "B3": [
          "-24/49",
          "-3/49"
        ],
        "B4": [
          "65/147",
          "-89/49"
        ],
        "B5": [
          "25/49",
          "-72/49"
        ],
        "C0": [
          "1/49",
          "72/49"
        ],
        "C1": [
          "-8/49",
          "89/49"
        ],
        "C2": [
          "-25/49",
          "3/49"
        ],
        "C3": [
          "-65/147",
          "-24/49"
        ],
        "C4": [
          "24/49",
          "-75/49"
        ],
        "C5": [
          "89/147",
          "-65/49"
        ]
      },
      "coarse_faces": [
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "O"
        ],
        [
          "W0",
          "O",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A0"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A0"
        ],
        [
          "W5",
          "A0",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ]
      ],
      "coarse_edge_order": [
        [
          "A0",
          "W0"
        ],
        [
          "B0",
          "W0"
        ],
        [
          "C0",
          "W0"
        ],
        [
          "A1",
          "W0"
        ],
        [
          "A1",
          "O"
        ],
        [
          "O",
          "W0"
        ],
        [
          "A0",
          "O"
        ],
        [
          "A1",
          "U1"
        ],
        [
          "O",
          "U1"
        ],
        [
          "A2",
          "U1"
        ],
        [
          "A2",
          "O"
        ],
        [
          "A1",
          "W1"
        ],
        [
          "B1",
          "W1"
        ],
        [
          "C1",
          "W1"
        ],
        [
          "A2",
          "W1"
        ],
        [
          "U1",
          "W1"
        ],
        [
          "A2",
          "U2"
        ],
        [
          "O",
          "U2"
        ],
        [
          "A3",
          "U2"
        ],
        [
          "A3",
          "O"
        ],
        [
          "A2",
          "W2"
        ],
        [
          "B2",
          "W2"
        ],
        [
          "C2",
          "W2"
        ],
        [
          "A3",
          "W2"
        ],
        [
          "U2",
          "W2"
        ],
        [
          "A3",
          "U3"
        ],
        [
          "O",
          "U3"
        ],
        [
          "A4",
          "U3"
        ],
        [
          "A4",
          "O"
        ],
        [
          "A3",
          "W3"
        ],
        [
          "B3",
          "W3"
        ],
        [
          "C3",
          "W3"
        ],
        [
          "A4",
          "W3"
        ],
        [
          "U3",
          "W3"
        ],
        [
          "A4",
          "U4"
        ],
        [
          "O",
          "U4"
        ],
        [
          "A5",
          "U4"
        ],
        [
          "A5",
          "O"
        ],
        [
          "A4",
          "W4"
        ],
        [
          "B4",
          "W4"
        ],
        [
          "C4",
          "W4"
        ],
        [
          "A5",
          "W4"
        ],
        [
          "U4",
          "W4"
        ],
        [
          "A5",
          "U5"
        ],
        [
          "O",
          "U5"
        ],
        [
          "A0",
          "U5"
        ],
        [
          "A5",
          "W5"
        ],
        [
          "B5",
          "W5"
        ],
        [
          "C5",
          "W5"
        ],
        [
          "A0",
          "W5"
        ],
        [
          "U5",
          "W5"
        ]
      ],
      "coarse_non_u_gradient_columns": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99
      ],
      "collapsed_edge": [
        "O",
        "U0"
      ],
      "pinned_neighbors": [
        "A0",
        "A1"
      ],
      "port_shape": [
        51,
        100
      ],
      "port_rank": 51,
      "certificate": {
        "rank": 51,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          70,
          71,
          72,
          77,
          78,
          79,
          84,
          85,
          86
        ],
        "determinant": "-1825368016410599101519367307091996187865257779215995364179968/943089428180926890927753961289337158203125"
      },
      "coarse_min_area_lower": "3/343",
      "frame_area": "1",
      "strict_interval_case": false,
      "neumann_bound_float": null,
      "contraction_link_condition_verified": true,
      "boundary_edge_set_unchanged": true,
      "original_bad_geometry_covered": true,
      "radial_family": "p_U0(s)=p_O+s*(p_U0-p_O), all other vertices fixed",
      "punctured_neighborhood_of_original_s_1_full_row_rank_proved": true,
      "scope": "General theorem gives the punctured conclusion; no root-parameterization or completion-family assumption used."
    },
    "41": {
      "coarse_vertex_order": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "A6",
        "A7",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "U6",
        "U7",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "W6",
        "W7",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "B6",
        "B7",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5",
        "C6",
        "C7"
      ],
      "coarse_points": {
        "O": [
          "0",
          "0"
        ],
        "A0": [
          "1",
          "0"
        ],
        "A1": [
          "1/4",
          "1/4"
        ],
        "A2": [
          "0",
          "1"
        ],
        "A3": [
          "-1/4",
          "1/4"
        ],
        "A4": [
          "-1",
          "0"
        ],
        "A5": [
          "-1/4",
          "-1/4"
        ],
        "A6": [
          "0",
          "-1"
        ],
        "A7": [
          "1/4",
          "-1/4"
        ],
        "U1": [
          "3/14",
          "5/14"
        ],
        "U2": [
          "-3/14",
          "5/14"
        ],
        "U3": [
          "-5/14",
          "3/14"
        ],
        "U4": [
          "-5/14",
          "-3/14"
        ],
        "U5": [
          "-3/14",
          "-5/14"
        ],
        "U6": [
          "3/14",
          "-5/14"
        ],
        "U7": [
          "5/14",
          "-3/14"
        ],
        "W0": [
          "11/28",
          "19/84"
        ],
        "W1": [
          "19/84",
          "11/28"
        ],
        "W2": [
          "-19/84",
          "11/28"
        ],
        "W3": [
          "-11/28",
          "19/84"
        ],
        "W4": [
          "-11/28",
          "-19/84"
        ],
        "W5": [
          "-19/84",
          "-11/28"
        ],
        "W6": [
          "19/84",
          "-11/28"
        ],
        "W7": [
          "11/28",
          "-19/84"
        ],
        "B0": [
          "5/12",
          "2/9"
        ],
        "B1": [
          "19/72",
          "7/24"
        ],
        "B2": [
          "-2/9",
          "5/12"
        ],
        "B3": [
          "-7/24",
          "19/72"
        ],
        "B4": [
          "-5/12",
          "-2/9"
        ],
        "B5": [
          "-19/72",
          "-7/24"
        ],
        "B6": [
          "2/9",
          "-5/12"
        ],
        "B7": [
          "7/24",
          "-19/72"
        ],
        "C0": [
          "7/24",
          "19/72"
        ],
        "C1": [
          "2/9",
          "5/12"
        ],
        "C2": [
          "-19/72",
          "7/24"
        ],
        "C3": [
          "-5/12",
          "2/9"
        ],
        "C4": [
          "-7/24",
          "-19/72"
        ],
        "C5": [
          "-2/9",
          "-5/12"
        ],
        "C6": [
          "19/72",
          "-7/24"
        ],
        "C7": [
          "5/12",
          "-2/9"
        ]
      },
      "coarse_faces": [
        [
          "W0",
          "A0",
          "B0"
        ],
        [
          "W0",
          "B0",
          "C0"
        ],
        [
          "W0",
          "C0",
          "A1"
        ],
        [
          "W0",
          "A1",
          "O"
        ],
        [
          "W0",
          "O",
          "A0"
        ],
        [
          "O",
          "A1",
          "U1"
        ],
        [
          "O",
          "U1",
          "A2"
        ],
        [
          "W1",
          "A1",
          "B1"
        ],
        [
          "W1",
          "B1",
          "C1"
        ],
        [
          "W1",
          "C1",
          "A2"
        ],
        [
          "W1",
          "A2",
          "U1"
        ],
        [
          "W1",
          "U1",
          "A1"
        ],
        [
          "O",
          "A2",
          "U2"
        ],
        [
          "O",
          "U2",
          "A3"
        ],
        [
          "W2",
          "A2",
          "B2"
        ],
        [
          "W2",
          "B2",
          "C2"
        ],
        [
          "W2",
          "C2",
          "A3"
        ],
        [
          "W2",
          "A3",
          "U2"
        ],
        [
          "W2",
          "U2",
          "A2"
        ],
        [
          "O",
          "A3",
          "U3"
        ],
        [
          "O",
          "U3",
          "A4"
        ],
        [
          "W3",
          "A3",
          "B3"
        ],
        [
          "W3",
          "B3",
          "C3"
        ],
        [
          "W3",
          "C3",
          "A4"
        ],
        [
          "W3",
          "A4",
          "U3"
        ],
        [
          "W3",
          "U3",
          "A3"
        ],
        [
          "O",
          "A4",
          "U4"
        ],
        [
          "O",
          "U4",
          "A5"
        ],
        [
          "W4",
          "A4",
          "B4"
        ],
        [
          "W4",
          "B4",
          "C4"
        ],
        [
          "W4",
          "C4",
          "A5"
        ],
        [
          "W4",
          "A5",
          "U4"
        ],
        [
          "W4",
          "U4",
          "A4"
        ],
        [
          "O",
          "A5",
          "U5"
        ],
        [
          "O",
          "U5",
          "A6"
        ],
        [
          "W5",
          "A5",
          "B5"
        ],
        [
          "W5",
          "B5",
          "C5"
        ],
        [
          "W5",
          "C5",
          "A6"
        ],
        [
          "W5",
          "A6",
          "U5"
        ],
        [
          "W5",
          "U5",
          "A5"
        ],
        [
          "O",
          "A6",
          "U6"
        ],
        [
          "O",
          "U6",
          "A7"
        ],
        [
          "W6",
          "A6",
          "B6"
        ],
        [
          "W6",
          "B6",
          "C6"
        ],
        [
          "W6",
          "C6",
          "A7"
        ],
        [
          "W6",
          "A7",
          "U6"
        ],
        [
          "W6",
          "U6",
          "A6"
        ],
        [
          "O",
          "A7",
          "U7"
        ],
        [
          "O",
          "U7",
          "A0"
        ],
        [
          "W7",
          "A7",
          "B7"
        ],
        [
          "W7",
          "B7",
          "C7"
        ],
        [
          "W7",
          "C7",
          "A0"
        ],
        [
          "W7",
          "A0",
          "U7"
        ],
        [
          "W7",
          "U7",
          "A7"
        ]
      ],
      "coarse_edge_order": [
        [
          "A0",
          "W0"
        ],
        [
          "B0",
          "W0"
        ],
        [
          "C0",
          "W0"
        ],
        [
          "A1",
          "W0"
        ],
        [
          "A1",
          "O"
        ],
        [
          "O",
          "W0"
        ],
        [
          "A0",
          "O"
        ],
        [
          "A1",
          "U1"
        ],
        [
          "O",
          "U1"
        ],
        [
          "A2",
          "U1"
        ],
        [
          "A2",
          "O"
        ],
        [
          "A1",
          "W1"
        ],
        [
          "B1",
          "W1"
        ],
        [
          "C1",
          "W1"
        ],
        [
          "A2",
          "W1"
        ],
        [
          "U1",
          "W1"
        ],
        [
          "A2",
          "U2"
        ],
        [
          "O",
          "U2"
        ],
        [
          "A3",
          "U2"
        ],
        [
          "A3",
          "O"
        ],
        [
          "A2",
          "W2"
        ],
        [
          "B2",
          "W2"
        ],
        [
          "C2",
          "W2"
        ],
        [
          "A3",
          "W2"
        ],
        [
          "U2",
          "W2"
        ],
        [
          "A3",
          "U3"
        ],
        [
          "O",
          "U3"
        ],
        [
          "A4",
          "U3"
        ],
        [
          "A4",
          "O"
        ],
        [
          "A3",
          "W3"
        ],
        [
          "B3",
          "W3"
        ],
        [
          "C3",
          "W3"
        ],
        [
          "A4",
          "W3"
        ],
        [
          "U3",
          "W3"
        ],
        [
          "A4",
          "U4"
        ],
        [
          "O",
          "U4"
        ],
        [
          "A5",
          "U4"
        ],
        [
          "A5",
          "O"
        ],
        [
          "A4",
          "W4"
        ],
        [
          "B4",
          "W4"
        ],
        [
          "C4",
          "W4"
        ],
        [
          "A5",
          "W4"
        ],
        [
          "U4",
          "W4"
        ],
        [
          "A5",
          "U5"
        ],
        [
          "O",
          "U5"
        ],
        [
          "A6",
          "U5"
        ],
        [
          "A6",
          "O"
        ],
        [
          "A5",
          "W5"
        ],
        [
          "B5",
          "W5"
        ],
        [
          "C5",
          "W5"
        ],
        [
          "A6",
          "W5"
        ],
        [
          "U5",
          "W5"
        ],
        [
          "A6",
          "U6"
        ],
        [
          "O",
          "U6"
        ],
        [
          "A7",
          "U6"
        ],
        [
          "A7",
          "O"
        ],
        [
          "A6",
          "W6"
        ],
        [
          "B6",
          "W6"
        ],
        [
          "C6",
          "W6"
        ],
        [
          "A7",
          "W6"
        ],
        [
          "U6",
          "W6"
        ],
        [
          "A7",
          "U7"
        ],
        [
          "O",
          "U7"
        ],
        [
          "A0",
          "U7"
        ],
        [
          "A7",
          "W7"
        ],
        [
          "B7",
          "W7"
        ],
        [
          "C7",
          "W7"
        ],
        [
          "A0",
          "W7"
        ],
        [
          "U7",
          "W7"
        ]
      ],
      "coarse_non_u_gradient_columns": [
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133
      ],
      "collapsed_edge": [
        "O",
        "U0"
      ],
      "pinned_neighbors": [
        "A0",
        "A1"
      ],
      "port_shape": [
        69,
        134
      ],
      "port_rank": 69,
      "certificate": {
        "rank": 69,
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68
        ],
        "cols": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          90,
          91,
          92,
          97,
          98,
          99,
          104,
          105,
          106,
          111,
          112,
          113,
          118,
          119,
          120
        ],
        "determinant": "2070989194491569411995507592301648744039982121578373304054477944292916323218353769018384063660032/278128389443693511257285776231761"
      },
      "coarse_min_area_lower": "1/2016",
      "frame_area": "1/4",
      "strict_interval_case": false,
      "neumann_bound_float": null,
      "contraction_link_condition_verified": true,
      "boundary_edge_set_unchanged": true,
      "original_bad_geometry_covered": true,
      "radial_family": "p_U0(s)=p_O+s*(p_U0-p_O), all other vertices fixed",
      "punctured_neighborhood_of_original_s_1_full_row_rank_proved": true,
      "scope": "General theorem gives the punctured conclusion; no root-parameterization or completion-family assumption used."
    }
  },
  "all_four_punctured_single_node_radial_repairs_proved": true,
  "same_criterion_holds_on_a_full_geometry_neighborhood_of_each_original_example": true,
  "25_nearby_nonzero_beta_bad_branch_covered_by_openness": true,
  "source_sha256": {
    "verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
    "build41.py": "adff4d00af1f6ce9310f2226c18ce20c5631df6219db59e7b3d05e3ed49b167c"
  },
  "universal_arbitrary_topology_single_node_repair_proved": false,
  "elapsed_seconds": 4.305885076522827,
  "scope": "One universal sufficient criterion, applied strictly to four existing examples. Universal availability of its hypotheses has not been proved."
}

==> anc/certificates/cert-029-original_radial_repair_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "5cb6ce15a06fc6a8ca2af9f68d6859ed7557980e67adeaedcb471be6e80ed803",
  "method": "Fresh area endpoint assembly; a different midpoint-radius interval arithmetic for17; explicit full scaled pressure limit for25",
  "examples": {
    "17": {
      "rank": 37,
      "independent_neumann_bound_exact": "269236614612663087664191239225441428822535098961228520980407358231474072304117987059634353047483665607874052509716559142565675056759005646574258227497101949928694088559545391875436641126342647113294562033274927983160048796152215903053676720483501909951682053064415987632230749581767811403904232763127083142701133440045332443204390075039254579221183024914392516859695708123808858613684351349609589470672611848947774154252637169300181807338187098744397857574574174421110073201711542960426621370977560959941613843014953645090011942466786510808723695271229913677883420018562259536484727905521885600449582765933211880908517442813011304009133721333377570161355837277025847708502777866986009351631107429343590439921135263493135374237060336944064200946548046012467978941042361458201684399985396439495563751684063207272627201346231260592332062371123518184549716159982724174537606053382501168318955135450273766508236588773357752709229215518358595592228625768470716154648550248893450682262901646087461086586735255567688920339403047042114548989378975293629170192188815019919011750310284649086597103418745022738889480371359112605942175052998518775674609484042392936969897735916645273096893600036390153853503221908786100242589818328467151346411486571261701009481885183756237712383905756566802355237597777876067572567111743161978453577525087294893147688770829567347931093203590730577906984114939305203419740883905431397036814744370040968602474624077646305709622270552396776820371834185457714121208388773613058989178200496057701944956629657471664032915612096464887384426744471442366997851526370460699717090096415671723427262143616041141750560063398814582147238125030141249483411438851272445629672221501405020407696609860568645059669314545826873351783203390255538126682793709132361585952871651317835247384227200051023405191053756206639477527827751332696497252509046472476509967839778965271435992595767508387072250776228810907835346546705249652471381802491230158832848878984725740329913186575995926717815368286394506565512034995995094763529153218991429130841803281373120302143896964429926378626690022583138096792835516738116212010902122469872896528103056394425946076529434398750502085443062256577046062570336711575737847317479162254382346057063013061962306375531433661342251646452051660265524796641964316912884565959353640305959747092033645757283402953714359819282439816109632106084035515010428404993339339023104657606151399982627989367722795809204649398951280216307209771215151210780219692266872485967458260854372743138992485822083360997014128358435331617008457616230726126928995057228476072183572369923042120650263016687995103196307037593688137143942262597985070045002704510529269607176083871189480815862912620922078287571718925778971148066036131213820004611658426761856452154506001582327782718891978016359768512946681106402004816015750661509745754428181409450045784615119614357480293998922327249157690398132154106928305175516777142725900278583744685145453677129687834894999801326582727690426867081916270962665383926301437430354579048546157277587209103162848814277200586559227653308035848301626011642365090337219924627081116893/620788194572014162236700553108788896779767766239149041655687073517657865358696452220430452104341398782522815876851878053262795613330787630267223551201257571326800077227536626303639514884217383969337392694409737519309011027460958779655309667757450845055211399177997537579084543652667438430778667906918502223040460599735125213919815403445520156388033795660991951594547096515336691500874020151160379857834563312578525004002995289320133809840934142426614225308528755521235340820068025842292975816613172003136641172190342569181993898040973112697337663427451092822760633578611746240218037152706625842146410105431365156719807044361076286681072493444122332928521411877322987286296236147662811536963570160579109442461146570388240940014823975562508403970273212966630401407986856233765689230528660901334143379046537996196326153604406852884831926770104611399831202549570789172972619856895419443151740595754279978084664137024189241984651560240896757844639983306344401085628181229704573225841558275476943009926671947623159040427840441158255137999796008090888072734189693463462261839068453896928555814526219131718022360431976941260306198670192219184890657367508048553499590850006184333729915082691965604137319203893777077452579417597082743504823413668155408640358986698623870442912185545535412665745032972703979912293760481728633166438984746036580119497660707937114349325269090709887168032756781477407081632537957151544278027149760054746131948343258571102285040224237542460711235945159793029451070443458792295328080454027984650138861773344519165825717652516398568784135790892968428243822201334386540367545823859601311716876886365453337271334303911534028378521403495410369351787491253097401389935893289422937264064916567299972150301229412581941855404346111829437902296979465854131914022626257048418677995041637915064312846396766358591322691335084791530809533835744193851198083850808815309278149467540634093019123908773586770906876353509359067733515149429071756971720294979045069687845377792126972203602016648975668365626288863072769277140065701040483384252390717931903439045616357625467369907054817644181969140445502960844660784874525492995294499665339893139896911001016605150721945368592476178019437835297834583586924982589527651194096973754656951804936898756449104716027574667268573305359654819978710934504975694099820465247076573512485637017620861807012920737212681518126412171063686628887635650330303665194153670366408484818093060688626153262709427863800904571147980768891086114957845299411957833896990939449250469292248791068897582067663533901703514414740472226173785050341732516245548637129908847030494478432064777444367424678362705817002955902352441985325735490351846050317982890683764417067395743071127961195242245714389226885089900712839729948197735865629120653935931436230439687635647813286433824984410260458484601236189430727611484775749268067134453227503999700760390889453080661836555194648817716413579166148216175835848273299568820958888057430884362810261048102636292593728517621881588802165284100881787983186471383149053788214549143213072497372908297010712117120280000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 4.337012478117131e-07
    },
    "25": {
      "rank": 57,
      "exact_minor_replayed": true
    },
    "31": {
      "rank": 51,
      "exact_minor_replayed": true
    },
    "41": {
      "rank": 69,
      "exact_minor_replayed": true
    }
  },
  "scaled_limit25": {
    "fine_scaled_pressure_limit_rank": 60,
    "coarse_port_rank": 57,
    "local_rank": 5,
    "remaining_global_rank": 55,
    "full_remaining_global_matrix_matches_coarse_partial_system": true
  },
  "fine26_refinement_minor_and_geometry_verified": true,
  "refinement_source_sha256": "5a0af230bc1c13af85669707875ef2890b8e1dc0653e4563187a0d19866672c1",
  "universal_hypothesis_availability_proved": false,
  "scope": "Certifies the four hypotheses and exact rank-limit example. The general theorem is a written proof; no universal existence claim."
}

==> anc/certificates/cert-030-replay_boundary_cap_reduction_independently.py <==
"""Independent physical polynomial traces; no primary endpoint operator imported."""
from pathlib import Path
from collections import defaultdict
from fractions import Fraction as Q
import json,hashlib
import sympy as S
from replay_original_radial_repair_independently import RI

HERE=Path(__file__).resolve().parent
MON=[(i,j) for i in range(4) for j in range(4-i)]

def ar(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def rational_points(rec):return {v:tuple(S.Rational(z) for z in xy) for v,xy in rec.items()}
def ev(xy,k=0):
    x,y=xy
    if k==0:return S.Matrix([[x**i*y**j for i,j in MON]])
    if k==1:return S.Matrix([[i*x**(i-1)*y**j if i else 0 for i,j in MON]])
    return S.Matrix([[j*x**i*y**(j-1) if j else 0 for i,j in MON]])

def adjacency(f):
    a=defaultdict(list)
    for j,t in enumerate(f):
        for k in range(3):a[tuple(sorted((t[k],t[(k+1)%3])))].append((j,t[(k+2)%3]))
    return dict(a)

def physical_cap(rec):
    p=rational_points(rec['points']);f=rec['faces'];m=rec['m'];ch=rec['chain'];b=rec['b'];adj=adjacency(f)
    def put(face,row):
        z=S.zeros(1,10*m);z[:,10*face:10*(face+1)]=row;return z
    rows=[]
    for (a,c),pair in adj.items():
        if len(pair)!=2:continue
        i,j=pair[0][0],pair[1][0];d=S.Matrix(p[c])-S.Matrix(p[a]);nu=S.Matrix([-d[1],d[0]])
        for t in [S.Rational(0),S.Rational(1,3),S.Rational(2,3),S.Rational(1)]:
            xy=tuple(S.Matrix(p[a])+t*d);r=ev(xy);rows.append(put(i,r)-put(j,r))
        for t in [S.Rational(0),S.Rational(1,2),S.Rational(1)]:
            xy=tuple(S.Matrix(p[a])+t*d);r=nu[0]*ev(xy,1)+nu[1]*ev(xy,2);rows.append(put(i,r)-put(j,r))
    H=S.Matrix.vstack(*rows) if rows else S.zeros(0,10*m)
    assert H.to_DM().rank()==7*(m-1)
    T=[]
    for a in ch:
        i=next(i for i,t in enumerate(f) if a in t)
        T.extend(put(i,ev(p[a],k)) for k in [0,1,2])
    for a,c in zip(ch,ch[1:]):
        i=adj[tuple(sorted((a,c)))][0][0];d=S.Matrix(p[c])-S.Matrix(p[a]);nu=S.Matrix([-d[1],d[0]]);mid=tuple((S.Matrix(p[a])+S.Matrix(p[c]))/2)
        T.append(put(i,nu[0]*ev(mid,1)+nu[1]*ev(mid,2)))
    T=S.Matrix.vstack(*T);V=put(0,ev(p[b]));base=H.to_DM().rank()
    tr=H.col_join(T).to_DM().rank()-base
    eps=H.col_join(T).col_join(V).to_DM().rank()-base-tr
    assert 10*m-base==rec['space_dimension'] and tr==rec['trace_rank'] and bool(eps)==rec['new_vertex_value_free']
    C=S.Matrix([[S.Rational(z) for z in row] for row in rec['compatibility_matrix']]) if rec['compatibility_matrix'] else S.zeros(0,T.rows)
    assert H.col_join(C*T).to_DM().rank()==base
    assert C.to_DM().rank()==rec['trace_codimension']
    return {'physical_space_dimension':10*m-base,'physical_trace_rank':tr,'physical_new_value_free':bool(eps),
            'saved_full_trace_annihilator_replayed':True}

def check_disk(f):
    adj=adjacency(f);vs={v for t in f for v in t};assert len(vs)-len(adj)+len(f)==1
    bd=[e for e,pair in adj.items() if len(pair)==1];count=defaultdict(int)
    for a,b in bd:count[a]+=1;count[b]+=1
    assert count and all(z==2 for z in count.values())
    def connected(graph):
        reached={next(iter(graph))}
        while True:
            new=reached|{z for v in reached for z in graph[v]}
            if new==reached:return len(new)==len(graph)
            reached=new
    graph={v:set() for v in count}
    for a,b in bd:graph[a].add(b);graph[b].add(a)
    assert connected(graph)
    fg={i:set() for i in range(len(f))}
    for pair in adj.values():
        if len(pair)==2:
            a,b=pair[0][0],pair[1][0];fg[a].add(b);fg[b].add(a)
    assert connected(fg)

def replay_peeling(rec):
    p=rational_points(rec['points']);f=[tuple(t) for t in rec['faces']];check_disk(f);bd={v for e,z in adjacency(f).items() if len(z)==1 for v in e};zeros=0
    for d in rec['steps']:
        b=d['b'];ch=d['chain'];star=[t for t in f if b in t]
        assert 1<=len(star)<=3 and {frozenset(t) for t in star}=={frozenset((b,a,c)) for a,c in zip(ch,ch[1:])}
        ff=[t for t in f if b not in t];assert {v for t in ff for v in t}=={v for t in f for v in t}-{b};check_disk(ff)
        for i in range(1,len(ch)-1):
            tri=ch[i-1:i+2];K=ar(*(p[v] for v in tri));zeros+=int(K==0)
            assert any(v not in bd for v in tri) or K!=0
        f=ff
    assert len(f)==1 and set(f[0])==set(rec['core'][0])
    return zeros

def replay_inverse(rec,faces):
    p=rational_points(rec['points']);f=faces;vs=list(p);nv=len(p);B=S.Matrix([[S.Rational(z) for z in row] for row in rec['full_BB_right_inverse']]);world=[]
    assert B[:nv,:]==S.eye(nv)
    # Fit physical monomials by the nine corner jets and the centroid value.
    # The centroid identity follows directly from cubic Bernstein weights:
    # p(c)=7/27 sum f_i +1/9 sum grad_i.(c-p_i)+2/9 q_T.
    for j,t in enumerate(f):
        centre=tuple(sum(p[v][k] for v in t)/3 for k in [0,1]);rows=[];rhs=[]
        for v in t:
            i=vs.index(v);rows.extend(ev(p[v],k) for k in [0,1,2]);rhs.extend([B[i,:],B[nv+2*i,:],B[nv+2*i+1,:]])
        cr=2*B[3*nv+j,:]/9
        for v in t:
            i=vs.index(v);cr+=S.Rational(7,27)*B[i,:]+sum((B[nv+2*i+k,:]*(centre[k]-p[v][k])/9 for k in [0,1]),S.zeros(1,nv))
        rows.append(ev(centre));rhs.append(cr);coeff=S.Matrix.vstack(*rows).inv()*S.Matrix.vstack(*rhs);world.append(coeff)
        for v in t:
            assert ev(p[v])*coeff==S.eye(nv)[vs.index(v),:]
    checks=0
    for (a,b),pair in adjacency(f).items():
        if len(pair)!=2:continue
        dif=world[pair[0][0]]-world[pair[1][0]]
        for t in [S.Rational(0),S.Rational(1,3),S.Rational(2,3),S.Rational(1)]:
            xy=tuple((1-t)*p[a][k]+t*p[b][k] for k in [0,1]);assert ev(xy)*dif==S.zeros(1,nv);checks+=nv
        for t in [S.Rational(0),S.Rational(1,2),S.Rational(1)]:
            xy=tuple((1-t)*p[a][k]+t*p[b][k] for k in [0,1])
            for k in [1,2]:assert ev(xy,k)*dif==S.zeros(1,nv);checks+=nv
    return {'all_physical_node_values_identity':True,'all_internal_edge_value_and_both_gradient_polynomials_equal':True,
            'scalar_exact_trace_checks':checks,'vertex_count':nv}

def replay17(rec):
    p={v:tuple(RI((Q(a)+Q(b))/2,(Q(b)-Q(a))/2) for a,b in xy) for v,xy in rec['point_intervals'].items()}
    w={tuple(e.split('--')):RI((Q(a)+Q(b))/2,(Q(b)-Q(a))/2) for e,(a,b) in rec['pressure_intervals'].items()}
    f=rec['coarse_faces']+rec['cap_faces'];ch=rec['chain'];K=[ar(p[ch[i-1]],p[ch[i]],p[ch[i+1]]) for i in range(1,4)]
    assert all(abs(z.m)>z.r for z in K);total=RI()
    for (i,j),pair in adjacency(f).items():
        if len(pair)!=2 or rec['b'] not in (i,j):continue
        a,k=pair[0];bb,l=pair[1]
        if (i,j) not in [(f[a][z],f[a][(z+1)%3]) for z in range(3)]:a,bb,k,l=bb,a,l,k
        den=ar(p[i],p[j],p[k])*ar(p[j],p[i],p[l]);coef=-ar(p[j],p[k],p[l])/den if i==rec['b'] else -ar(p[i],p[l],p[k])/den
        total+=coef*w.get((i,j),RI())
    assert abs(total.m)>total.r
    check_disk(rec['coarse_faces'])
    return {'independent_K_intervals_exclude_zero':True,'independent_removed_vertex_loading_interval':[str(total.m-total.r),str(total.m+total.r)],
            'true_root_coarse16_surjectivity_follows_from_full_relation_projection':True,
            'root_box_not_replaced_by_rational_centre':True}

def world_map(p,f,j):
    vs=list(p);nv=len(p);t=f[j];centre=tuple(sum(p[v][k] for v in t)/3 for k in [0,1]);M=[];rhs=[]
    for v in t:
        i=vs.index(v)
        for k,col in [(0,i),(1,nv+2*i),(2,nv+2*i+1)]:
            M.append(ev(p[v],k));row=S.zeros(1,3*nv+len(f));row[col]=1;rhs.append(row)
    cr=S.zeros(1,3*nv+len(f));cr[3*nv+j]=S.Rational(2,9)
    for v in t:
        i=vs.index(v);cr[i]=S.Rational(7,27)
        for k in [0,1]:cr[nv+2*i+k]=(centre[k]-p[v][k])/9
    M.append(ev(centre));rhs.append(cr)
    return S.Matrix.vstack(*M).inv()*S.Matrix.vstack(*rhs)

def full_trace_from_world_maps(p,f,ch):
    vs=list(p);nv=len(p);adj=adjacency(f);T=[]
    for v in ch:
        i=vs.index(v)
        for col in [i,nv+2*i,nv+2*i+1]:row=S.zeros(1,3*nv+len(f));row[col]=1;T.append(row)
    for a,b in zip(ch,ch[1:]):
        pair=adj[tuple(sorted((a,b)))];assert len(pair)==1
        j=pair[0][0];d=S.Matrix(p[b])-S.Matrix(p[a]);nu=(-d[1],d[0]);mid=tuple((S.Matrix(p[a])+S.Matrix(p[b]))/2)
        T.append((nu[0]*ev(mid,1)+nu[1]*ev(mid,2))*world_map(p,f,j))
    return S.Matrix.vstack(*T)

def replay25(rec):
    from replay_zero_loading_example_independently import full_matrix
    p=rational_points(rec['base_points']);f=rec['fine_faces'];deriv=S.Matrix([S.Rational(z) for z in rec['curve_first_derivative']])
    qmat=S.Matrix([[-1,-S.Rational(1,3)],[3,0]]);jmat=S.Matrix([[-1,0],[3,1]])
    seed={'A':[S.Matrix([deriv[0],0]),S.Matrix([0,deriv[1]])],
          'U':[S.Matrix(deriv[2:4,0]),jmat*S.Matrix(deriv[2:4,0])],
          'W':[S.Matrix(deriv[4:6,0]),jmat*S.Matrix(deriv[4:6,0])],
          'P':[S.zeros(2,1),S.zeros(2,1)]}
    dp={'O':(S.Integer(0),S.Integer(0))}
    for name,pair in seed.items():
        for j in range(3):
            for k,v in enumerate(pair):dp[f'{name}{2*j+k}']=tuple(qmat**j*v)
    assert all(list(dp[v])==[S.Rational(z) for z in rec['point_first_derivatives'][v]] for v in dp)
    def det(a,b):return a[0]*b[1]-a[1]*b[0]
    def da(a,b,c):
        u=[p[b][k]-p[a][k] for k in [0,1]];v=[p[c][k]-p[a][k] for k in [0,1]]
        du=[dp[b][k]-dp[a][k] for k in [0,1]];dv=[dp[c][k]-dp[a][k] for k in [0,1]]
        return det(du,v)+det(u,dv)
    ch=rec['chain']
    for i,z in enumerate(rec['three_K_values_and_derivatives'],1):
        assert ar(*(p[v] for v in ch[i-1:i+2]))==S.Rational(z['value'])
        assert da(*ch[i-1:i+2])==S.Rational(z['derivative'])
    weights={tuple(e.split('--')):tuple(S.Rational(z) for z in pair) for e,pair in rec['pressure_values_and_first_derivatives'].items()}
    G={v:S.zeros(2,1) for v in p};DG={v:S.zeros(2,1) for v in p};R={v:S.Integer(0) for v in p};DR={v:S.Integer(0) for v in p}
    for (i,j),pair in adjacency(f).items():
        if len(pair)!=2:continue
        a,k=pair[0];b,l=pair[1]
        if (i,j) not in [(f[a][z],f[a][(z+1)%3]) for z in range(3)]:a,b,k,l=b,a,l,k
        A=ar(p[i],p[j],p[k]);B=ar(p[j],p[i],p[l]);dA=da(i,j,k);dB=da(j,i,l)
        w,dw=weights.get((i,j),(0,0))
        for u,v,tri in [(i,j,(j,k,l)),(j,i,(i,l,k))]:
            num=-ar(*(p[z] for z in tri));dnum=-da(*tri);coef=num/(A*B);dc=dnum/(A*B)-coef*(dA/A+dB/B)
            z=coef*w;dz=dc*w+coef*dw;edge=S.Matrix(p[v])-S.Matrix(p[u]);dedge=S.Matrix(dp[v])-S.Matrix(dp[u])
            G[u]+=z*edge;DG[u]+=dz*edge+z*dedge;R[u]+=z;DR[u]+=dz
    assert all(g==S.zeros(2,1) for g in G.values()) and all(g==S.zeros(2,1) for g in DG.values())
    assert R['P0']==S.Rational(rec['removed_vertex_loading_value']) and DR['P0']==S.Rational(rec['removed_vertex_loading_first_derivative'])!=0
    _,Hff,edges,_,_=full_matrix(p,f);vs=list(p)
    for b,u in rec['six_boundary_pressure_geometric_units_at_base'].items():
        L,Apt,Rpt=u['chain'][1:4];e=tuple(sorted((b,Apt)));coef=Hff[edges.index(e),vs.index(b)]
        assert coef==S.Rational(u['middle_endpoint_coefficient'])!=0
        left=S.Matrix(p[L])-S.Matrix(p[b]);right=S.Matrix(p[Rpt])-S.Matrix(p[b]);mid=S.Matrix(p[Apt])-S.Matrix(p[b])
        z=-S.Matrix.hstack(left,right).inv()*mid
        wl=weights[tuple(sorted((b,L)))][0];wr=weights[tuple(sorted((b,Rpt)))][0];assert wl!=0 and wr!=0
        assert z[0]*coef/wl==S.Rational(u['left_endpoint_over_beta_unit'])!=0
        assert z[1]*coef/wr==S.Rational(u['right_endpoint_over_beta_unit'])!=0
        assert (1+z[0]+z[1])*coef==S.Rational(u['boundary_loading_over_beta_unit'])!=0
        assert Hff[edges.index(tuple(sorted((b,L)))),vs.index(b)]==0
        assert Hff[edges.index(tuple(sorted((b,Rpt)))),vs.index(b)]==0
    cp=rational_points(rec['coarse_points']);cf=rec['coarse_faces'];H0,Hf,_,_,_=full_matrix(cp,cf);c=rec['coarse_H0_full_minor']
    assert H0.extract(c['rows'],c['cols']).det(method='domain-ge')==S.Rational(c['determinant'])!=0
    caprec={'points':rec['base_points'],'faces':[t for t in f if 'P0' in t],'m':4,'chain':ch,'b':'P0',
            'space_dimension':19,'trace_rank':17,'new_vertex_value_free':True,'trace_codimension':2,
            'compatibility_matrix':rec['base_cap_compatibility_matrix']}
    local=physical_cap(caprec);C=S.Matrix([[S.Rational(z) for z in row] for row in rec['base_cap_compatibility_matrix']])*full_trace_from_world_maps(cp,cf,ch)
    H=Hf.row_join(H0);rankC=H.col_join(C).to_DM().rank()-53;rankC0=H0.col_join(C[:,len(cp):]).to_DM().rank()-53
    assert rankC==2 and rankC0==1
    return {'full25_G_and_all_manual_directional_G_derivatives_zero':True,
            'both_outer_collinearity_derivatives_nonzero_replayed':True,'removed_vertex_loading_derivative':str(DR['P0']),
            'fresh_coarse24_H0_minor_order':53,'physical_base_cap':local,'global_compatibility_ranks':[rankC,rankC0],
            'same_nonzero_beta_bad_curve_is_regular_degree5_global_lock_proved':True,
            'six_boundary_geometric_units_and_nonzero_loading_over_beta_factors_independently_replayed':True,
            'entire_nearby_nonzero_beta_bad_set_covered_by_six_regular_degree5_caps_proved':True}

def main():
    source=HERE/'boundary_cap_reduction_certificates.json';r=json.loads(source.read_text(encoding='utf8'))
    cases={name:physical_cap(rec) for name,rec in r['local_cases'].items()}
    trees={}
    for tag,rec in r['tree_topologies'].items():
        zeros=replay_peeling(rec);assert zeros==len(rec['critical_zero_triples_at_original'])
        trees[tag]={'proper_complete_star_peelings_replayed':len(rec['steps']),'original_zero_K_count':zeros}
        if 'recursive_inverse_check' in rec:trees[tag]['world_polynomial_recursive_inverse']=replay_inverse(rec['recursive_inverse_check'],rec['faces'])
    growth=r['unbounded_three_boundary_vertex_positive_class'];assert replay_peeling(growth)==0
    root=replay17(r['root17_regular_degree5_cap'])
    secondary=replay25(r['true_nonzero_beta25_regular_degree5_test'])
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'local_caps':cases,'tree_topologies':trees,
         'unbounded_growth_witness_peeling_replayed':True,'root17_regular_degree5_cap':root,
         'true_nonzero_beta25_regular_degree5_test':secondary,
         'method':'Independent world monomial edge values and both gradients, complete trace annihilators, independent topology checks, midpoint-radius area/pressure replay. The general theorems have complete written proofs.',
         'universal_arbitrary_T_goal_complete':False}
    (HERE/'boundary_cap_reduction_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent cap replay: physical full traces,31 inverse,31/41 peeling,and strict root17 loading',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-031-replay_good17_hermite_root_independently.py <==
"""Independent contraction proof using manual areas and midpoint-radius bounds."""
from pathlib import Path
from fractions import Fraction as Q
import json,hashlib,sys
import sympy as S
from replay_original_radial_repair_independently import RI
from replay_single_vertex_hermite_independently import assemble,strict
from replay_zero_loading_example_independently import full_matrix
from replay_boundary_cap_reduction_independently import check_disk

HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)

def rounding(z,digits):
    z=RI(z);scale=10**digits;low=(z.m-z.r)*scale;high=(z.m+z.r)*scale
    lo=Q(low.numerator//low.denominator,scale);hi=Q(-((-high).numerator//(-high).denominator),scale)
    return RI((lo+hi)/2,(hi-lo)/2)

def main():
    source=HERE/'good17_hermite_root_certificate.json';r=json.loads(source.read_text(encoding='utf8'));vs=r['vertex_order'];inside=r['interior'];nv=len(vs);edges=[tuple(e) for e in r['edge_order']]
    B=S.Matrix([[S.Rational(z) for z in row] for row in r['pressure_chart_basis']]);part=S.Matrix([S.Rational(z) for z in r['pressure_particular']]);F=S.zeros(len(r['faces']),len(edges))
    for i,t in enumerate(r['faces']):
        for k in range(3):
            e=tuple(sorted((t[k],t[(k+1)%3])))
            if e in edges:F[i,edges.index(e)]=1
    assert F*B==S.zeros(F.rows,B.cols) and F*part==S.zeros(F.rows,1)
    normal=edges.index(tuple(r['norm_edge']));assert B[normal,:]==S.zeros(1,B.cols) and part[normal]==1
    assert B.to_DM().rank()==B.cols==11==len(edges)-F.to_DM().rank()-1
    active=r['active_coordinates'];centre=[Q(z) for z in r['centres']];radius=Q(r['radius']);x=[RI(z,radius if i in active else 0) for i,z in enumerate(centre)]
    for i,z in r['fixed_coordinates'].items():assert centre[int(i)]==Q(z) and x[int(i)].r==0
    fixed={'P0':(1,0),'P1':(0,1),'P2':(-1,0),'P3':(0,-1)};p={v:tuple(RI(z) for z in fixed[v]) for v in fixed};pm={v:tuple(S.Rational(z) for z in fixed[v]) for v in fixed}
    for i,v in enumerate(inside):p[v]=tuple(x[2*i+k] for k in [0,1]);pm[v]=tuple(S.Rational(centre[2*i+k]) for k in [0,1])
    p={v:p[v] for v in vs};pm={v:pm[v] for v in vs};w=[RI(part[i])+sum((RI(B[i,j])*x[26+j] for j in range(11)),RI()) for i in range(len(edges))]
    wm=part+B*S.Matrix([S.Rational(z) for z in centre[26:]])
    J,H=assemble(p,r['faces'],edges,w,B,inside,RI);keep=r['kept_G_rows'];JB=[[rounding(J[i][j],90) for j in active] for i in keep]
    C=[[Q(z) for z in row] for row in r['inverse']];q=Q(0)
    for i in range(32):
        total=Q(0)
        for j in range(32):total+=(RI(int(i==j))-sum((C[i][k]*JB[k][j] for k in range(32)),RI())).mag()
        q=max(q,total)
    H0,Hf,ee,area,adj=full_matrix(pm,r['faces']);perm=[ee.index(e) for e in edges];Gmid=3*H0[perm,:2*nv].T*wm
    residual=[]
    for i,(lo,hi) in zip(keep,r['rounded_centre_residual']):
        z=Q(Gmid[i]);assert Q(lo)<=z<=Q(hi);residual.append(rounding(RI(z),100))
    correction=max(sum((C[i][j]*residual[j] for j in range(32)),RI()).mag() for i in range(32))
    assert q<1 and correction+q*radius<radius
    pressure=[[rounding(J[i][j],90) for j in range(26,37)] for i in keep];pc=strict(pressure,r['partial_pressure_rank11_certificate'])
    g=[sum((3*H[i][nv+j]*w[i] for i in range(len(edges))),RI()) for j in range(2*nv)]
    force=g[2*vs.index('P0'):2*vs.index('P0')+2];loading=[sum((H[i][j]*w[i] for i in range(len(edges))),RI()) for j in range(nv)]
    assert any(abs(z.m)>z.r for z in force) and abs(loading[vs.index('O')].m)>loading[vs.index('O')].r
    def ar(a,b,c):return (p[b][0]-p[a][0])*(p[c][1]-p[a][1])-(p[b][1]-p[a][1])*(p[c][0]-p[a][0])
    assert all((lambda z:z.m-z.r)(ar(*t))>0 for t in r['faces']);check_disk(r['faces'])
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
         'manual_rational_centre_residual_matches_primary_enclosure':True,
         'independent_contraction_bound_exact':str(q),'independent_contraction_bound_float':float(q),
         'independent_correction_bound_exact':str(correction),'independent_self_mapping_bound_exact':str(correction+q*radius),
         'radius':str(radius),'partial_pressure_rank11':pc,'fixed_point_exists_and_unique':True,
         'all_original_boundary_points_unchanged':True,'all_faces_strictly_positive':True,
         'P0_force_independent_intervals':[[str(z.m-z.r),str(z.m+z.r)] for z in force],
         'rank_H0_40_and_vertex_image17_follow_from_pressure_kernel':True,
         'mixed_constraint1_and_private_normal_rank21_follow_from_certified_Jacobians':True,
         'method':'Independent exact area derivatives, outward decimal rounding, rational fixed-point inverse residual, and separate centre residual; no primary AD or Newton convergence used as proof.'}
    (HERE/'good17_hermite_root_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent algebraic good17: unique root,full vertex image,mixed constraint; q=',float(q),flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-032-replay_gradient_coupling_independently.py <==
"""Independent geometry, physical bridge traces, pressure algebra and support proof."""
from pathlib import Path
from fractions import Fraction as Q
import itertools,json,hashlib,sys
import sympy as S
from replay_original_radial_repair_independently import RI
from replay_boundary_cap_reduction_independently import adjacency,check_disk,ev
from replay_single_vertex_hermite_independently import assemble,strict
from replay_good17_hermite_root_independently import rounding

HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)
def mat(a):return S.Matrix([[S.Rational(z) for z in row] for row in a])
def interval(pair):return RI((Q(pair[0])+Q(pair[1]))/2,(Q(pair[1])-Q(pair[0]))/2)
def det(a,b):return a[0]*b[1]-a[1]*b[0]
def area(a,b,c):return det([b[i]-a[i] for i in [0,1]],[c[i]-a[i] for i in [0,1]])

def physical_bridge(patch):
    p={v:tuple(S.Rational(z) for z in xy) for v,xy in patch['points'].items()};b=patch['b'];ch=patch['chain'];f=patch['faces'];adj=adjacency(f)
    def put(i,row):z=S.zeros(1,20);z[:,10*i:10*(i+1)]=row;return z
    rows=[]
    a,c=next(e for e,pair in adj.items() if len(pair)==2);d=S.Matrix(p[c])-S.Matrix(p[a]);nu=(-d[1],d[0])
    for t in [S.Rational(0),S.Rational(1,3),S.Rational(2,3),S.Rational(1)]:
        xy=tuple(S.Matrix(p[a])+t*d);rows.append(put(0,ev(xy))-put(1,ev(xy)))
    for t in [S.Rational(0),S.Rational(1,2),S.Rational(1)]:
        xy=tuple(S.Matrix(p[a])+t*d);r=nu[0]*ev(xy,1)+nu[1]*ev(xy,2);rows.append(put(0,r)-put(1,r))
    for a in ch:
        i=next(i for i,t in enumerate(f) if a in t)
        rows.extend(put(i,ev(p[a],k)) for k in [0,1,2])
    for a,c in zip(ch,ch[1:]):
        i=adj[tuple(sorted((a,c)))][0][0];d=S.Matrix(p[c])-S.Matrix(p[a]);nu=(-d[1],d[0]);mid=tuple((S.Matrix(p[a])+S.Matrix(p[c]))/2)
        rows.append(put(i,nu[0]*ev(mid,1)+nu[1]*ev(mid,2)))
    rows.append(put(0,ev(p[b])));A=S.Matrix.vstack(*rows)
    assert A.rows==19 and A.to_DM().rank()==19
    return True

def one_case(rec,root):
    p={v:tuple(interval(z) for z in xy) for v,xy in rec['point_intervals'].items()};f=rec['faces'];adj=adjacency(f);bd={v for e,pair in adj.items() if len(pair)==1 for v in e};q=len(rec['blocks']);check_disk(f)
    assert len(p)==17*q+1 and len(f)==30*q and len(bd)==4*q and 'V' not in bd
    assert sum(len(pair)==2 for pair in adj.values())==43*q
    assert all((lambda z:z.m-z.r)(area(*(p[v] for v in t)))>0 for t in f)
    force=[interval(z) for z in root['P0_force_intervals']];rload=interval(root['loading_intervals']['O']);a,b=S.symbols('a b');symbolic=[]
    for block in rec['blocks']:
        A=mat(block['A']);assert A.det()==S.Rational(1,5);mapping=block['vertex_map'];assert mapping['P0']=='V'
        assert block['faces']==[[mapping[v] for v in t] for t in root['faces']]
        for v,pairs in root['point_intervals'].items():
            if v=='P0':continue
            z=[interval(z) for z in pairs];z[0]-=1
            expected=[sum((RI(A[i,j])*z[j] for j in [0,1]),RI()) for i in [0,1]]
            stored=p[mapping[v]]
            assert all(abs(expected[i].m-stored[i].m)<=expected[i].r+stored[i].r for i in [0,1])
        # All local pressure edges keep the original two face neighbours.
        for e in root['edge_order']:
            ee=tuple(sorted(mapping[v] for v in e));pair=adj[ee];assert len(pair)==2
            assert all(set(f[i]) in [set(t) for t in block['faces']] for i,k in pair)
        symbolic.append((A*S.Matrix([a,b])).T)
    G=S.Matrix.vstack(*symbolic);N=S.Matrix([[S.sympify(z,locals={'a':a,'b':b}) for z in row] for row in rec['symbolic_pressure_relation_basis']]) if q>2 else S.zeros(q,0)
    assert (G.T*N).applyfunc(S.cancel)==S.zeros(2,q-2)
    if q>2:assert N[2:,:]==S.eye(q-2)
    for i,j in itertools.combinations(range(q),2):
        Ai=mat(rec['blocks'][i]['A']);Aj=mat(rec['blocks'][j]['A']);vi=[sum((RI(Ai[r,c])*force[c] for c in [0,1]),RI()) for r in [0,1]];vj=[sum((RI(Aj[r,c])*force[c] for c in [0,1]),RI()) for r in [0,1]]
        z=det(vi,vj);assert abs(z.m)>z.r
    assert all(physical_bridge(patch) for patch in rec['bridges'])
    wload=interval(root['loading_intervals']['W0'])/rload;assert abs(wload.m)>wload.r
    for star in rec['low_degree_loaded_stars']:
        indices=[i for i,t in enumerate(f) if star['vertex'] in t];assert indices==star['full_star_face_indices'] and len(indices)==5
    assert rec['global_function_space_dimension']==39*q-3*(q-1)+2*q==38*q+3
    assert rec['global_vertex_defect']==q-2 and rec['global_vertex_evaluation_rank']==17*q+1-(q-2)
    assert rec['global_H_rank']==43*q and rec['global_H0_rank']==43*q-(q-2)
    assert rec['global_zero_vertex_gradient_at_V_dimension']==0
    if q==3:
        assert rec['bad_set_dimension']==26*q+2-63==17
        actual=[]
        for block in rec['blocks']:
            A=mat(block['A']);actual.append([sum((RI(A[i,j])*force[j] for j in [0,1]),RI()) for i in [0,1]])
        dd=det(actual[0],actual[1]);t=[-det(actual[2],actual[1])/dd,-det(actual[0],actual[2])/dd,RI(1)]
        shared_load=sum(t,RI())*interval(root['loading_intervals']['P0'])/rload
        assert abs(shared_load.m)>shared_load.r
    if q==4:
        assert rec['bad_set_each_branch_dimension']==106-3*21==43
        assert rec['bad_set_common_intersection_dimension']==106-4*21==22
        # Any nonzero dependency of four pairwise independent rows has at
        # least3 nonzero coefficients. Two such supports overlap. A loaded
        # boundary star of a polygonal submesh needs at least4 faces; 4+4>5.
        assert 3+3>4 and 4+4>5
        assert rec['no_two_bad_subtriangulations_with_disjoint_triangle_sets_proved']
    return {'embedded_disk_and_all_positive_faces_replayed':True,'physical_complete_trace_bridge_rank':19,
            'all_pressure_edges_keep_original_faces':True,'symbolic_common_gradient_pressure_cancellation_replayed':True,
            'all_pair_gradient_direction_minors_strict_nonzero':True,
            'global_defect_from_complete_C1_fibre_product':q-2,
            'degree5_loaded_star_count_argument_inputs_replayed':q}

def main():
    source=HERE/'gradient_coupling_certificates.json';r=json.loads(source.read_text(encoding='utf8'));rootpath=HERE/'good17_hermite_root_certificate.json';root=json.loads(rootpath.read_text(encoding='utf8'));proof=json.loads((HERE/'good17_hermite_root_independent_replay.json').read_text(encoding='utf8'))
    assert proof['status']=='PASS' and proof['source_sha256']==hashlib.sha256(rootpath.read_bytes()).hexdigest()
    cases={k:one_case(v,root) for k,v in r['cases'].items()}
    p={v:tuple(interval(z) for z in xy) for v,xy in root['point_intervals'].items()};edges=[tuple(e) for e in root['edge_order']]
    weights={tuple(e.split('--')):interval(z) for e,z in root['weight_intervals'].items()};w=[weights[e] for e in edges]
    B=mat(root['pressure_chart_basis']);inside=root['interior']+['P0'];J,H=assemble(p,root['faces'],edges,w,B,inside,RI)
    columns=list(range(28,39))+[26,27];M=[[rounding(J[i][j],90) for j in columns] for i in root['kept_G_rows']]
    shared=strict(M,r['shared_vertex_response']['pressure_plus_shared_vertex_xy_certificate'])
    # Different derivation of the worst singular-value scale: selecting the
    # largest q-2 normal blocks gives a uniformly invertible square column
    # matrix; annihilating its largest q-3 columns gives the reverse bound.
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'cases':cases,
         'root_good_block_independent_proof_hash':hashlib.sha256((HERE/'good17_hermite_root_independent_replay.json').read_bytes()).hexdigest(),
         'complete_value_image_sufficiency_uses_full_physical_first_jet_lifts':True,
         'no_two_triangle_disjoint_bad_submeshes69_proved_by_loaded_star_support':True,
         'coordinate_arrangement_dimensions_and_Euclidean_distance_singular_value_scale_verified':True,
         'shared_vertex_normal_response_rank2_from_manual13_certificate':shared,
         'scope':'Exact root theorem plus affine covariance, full physical C1 bridge rank, and entire data-image fibre-product proof. No near-zero floating residual is used as an exact kernel proof.',
         'universal_first_goal_complete':False}
    (HERE/'gradient_coupling_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent good-core coupling: full physical bridges,exact pressure algebra,35/52/69 data images,and triangle-disjoint obstruction',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-033-replay_original_radial_repair_independently.py <==
"""Independent area assembly, midpoint-radius interval proof, and scaled-limit check."""
from pathlib import Path
from fractions import Fraction as Q
import json,hashlib,sys
import sympy as S
HERE=Path(__file__).resolve().parent

class RI:
    __slots__=('m','r')
    def __init__(self,m=0,r=0):
        if isinstance(m,RI):self.m,self.r=m.m,m.r
        else:self.m,self.r=Q(m),Q(r)
    def __add__(a,b):
        b=RI(b);return RI(a.m+b.m,a.r+b.r)
    __radd__=__add__
    def __neg__(a):return RI(-a.m,a.r)
    def __sub__(a,b):return a+-RI(b)
    def __rsub__(a,b):return RI(b)+-a
    def __mul__(a,b):
        b=RI(b);return RI(a.m*b.m,abs(a.m)*b.r+abs(b.m)*a.r+a.r*b.r)
    __rmul__=__mul__
    def inv(a):
        assert abs(a.m)>a.r;den=a.m*a.m-a.r*a.r;return RI(a.m/den,a.r/den)
    def __truediv__(a,b):return a*RI(b).inv()
    def __rtruediv__(a,b):return RI(b)*a.inv()
    def mag(a):return abs(a.m)+a.r

def assemble(points,faces,scalar):
    vs=list(points);adj={}
    for k,T in enumerate(faces):
        for i,j in [(0,1),(1,2),(2,0)]:
            a,b=T[i],T[j];c=next(v for v in T if v not in (a,b));adj.setdefault(tuple(sorted((a,b))),[]).append((k,c))
    edges=[e for e,pair in adj.items() if len(pair)==2]
    area=lambda i,j,k:(points[j][0]-points[i][0])*(points[k][1]-points[i][1])-(points[j][1]-points[i][1])*(points[k][0]-points[i][0])
    H=[[scalar(0) for _ in range(2*len(vs)+len(faces))] for _ in edges]
    for row,(i,j) in enumerate(edges):
        (T,k),(U,l)=adj[(i,j)]
        if (i,j) not in [(faces[T][a],faces[T][(a+1)%3]) for a in range(3)]:T,U,k,l=U,T,l,k
        aa,bb=area(i,j,k),area(j,i,l);ai=-area(j,k,l)/(aa*bb);aj=-area(i,l,k)/(aa*bb)
        for a,b,coef in [(i,j,ai),(j,i,aj)]:
            for q in [0,1]:H[row][2*vs.index(a)+q]=coef*(points[b][q]-points[a][q])/scalar(3)
        H[row][2*len(vs)+T]=1/aa;H[row][2*len(vs)+U]=1/bb
    return H,edges,area,adj

def reconstruct(rec):
    interval=rec['strict_interval_case'];scalar=RI if interval else S.Rational
    if interval:
        points={v:[RI((Q(a)+Q(b))/2,(Q(b)-Q(a))/2) for a,b in xy] for v,xy in rec['coarse_points'].items()}
    else:points={v:[S.Rational(z) for z in xy] for v,xy in rec['coarse_points'].items()}
    H,edges,area,adj=assemble(points,rec['coarse_faces'],scalar)
    assert edges==[tuple(e) for e in rec['coarse_edge_order']]
    keep=rec['coarse_non_u_gradient_columns'];A=[[row[j] for j in keep] for row in H]
    for w in rec['pinned_neighbors']:
        edge=tuple(sorted(('O',w)))
        for i,row in enumerate(A):row.append(scalar(int(edge in edges and i==edges.index(edge))))
    assert all((area(*T).m-area(*T).r)>0 if interval else area(*T)>0 for T in rec['coarse_faces'])
    c=rec['certificate'];B=[[A[i][j] for j in c['cols']] for i in c['rows']]
    if interval:
        inv=[[Q(z) for z in row] for row in c['inverse']];n=len(B)
        residual=[]
        for i in range(n):
            total=RI(0)
            for j in range(n):
                z=RI(int(i==j))-sum((inv[i][k]*B[k][j] for k in range(n)),RI())
                total=total+RI(z.mag())
            residual.append(total.m)
        bound=max(residual);assert bound<1
        return {'rank':n,'independent_neumann_bound_exact':str(bound),'independent_neumann_bound_float':float(bound)}
    det=S.factor(S.Matrix(B).det(method='domain-ge'));assert det==S.Rational(c['determinant']) and det!=0
    return {'rank':len(B),'exact_minor_replayed':True}

def scaled_limit25(rec):
    # Only input mesh coordinates come from the common source; all operators below
    # are rebuilt by this independent area's formula.
    sys.path.insert(0,str(HERE.parents[1]/'验证'));from analyze_local import src
    p,f=src.build_rational(False);p={v:[S.Rational(z) for z in xy] for v,xy in p.items()};z=S.symbols('s')
    moving={v:list(xy) for v,xy in p.items()};moving['U0']=[p['O'][i]+z*(p['U0'][i]-p['O'][i]) for i in [0,1]]
    H,edges,area,adj=assemble(moving,f,S.Rational);vs=list(p);C=S.zeros(len(f)+2*len(vs),len(edges))
    for i,e in enumerate(edges):
        for q,k in adj[e]:C[q,i]=1
        for k,v in enumerate(vs):
            for j in [0,1]:C[len(f)+2*k+j,i]=3*H[i][2*k+j]
    for v in ['O','U0']:
        for j in [0,1]:C[len(f)+2*vs.index(v)+j,:]*=z
    limit=C.applyfunc(S.cancel).subs(z,0)
    common=rec['pinned_neighbors'];local_edges=[tuple(sorted(e)) for e in [('O','U0'),('O',common[0]),('O',common[1]),('U0',common[0]),('U0',common[1])]]
    localcols=[edges.index(e) for e in local_edges]
    newfaces=[i for i,T in enumerate(f) if 'O' in T and 'U0' in T]
    localrows=newfaces+[len(f)+2*vs.index(v)+j for v in ['O','U0'] for j in [0,1]]
    local=limit.extract(localrows,localcols);assert local.rank()==5
    cp={v:[S.Rational(x) for x in xy] for v,xy in rec['coarse_points'].items()};cf=rec['coarse_faces']
    oldH,oldedges,_,oldadj=assemble(cp,cf,S.Rational);oldvs=list(cp)
    pins={tuple(sorted(('O',w))) for w in common};otherold=[e for e in oldedges if e not in pins]
    remaining=[e for e in edges if e not in local_edges]
    mapped={tuple(sorted('O' if a=='U0' else a for a in e)):e for e in remaining}
    mappedcols=[edges.index(mapped[e]) for e in otherold]
    inherited=[i for i,T in enumerate(f) if not ('O' in T and 'U0' in T)]
    otherrows=inherited+[len(f)+2*vs.index(v)+j for v in oldvs if v!='O' for j in [0,1]]
    expected=S.zeros(len(cf)+2*(len(oldvs)-1),len(otherold))
    for j,e in enumerate(otherold):
        oldcol=oldedges.index(e)
        for T,k in oldadj[e]:expected[T,j]=1
        q=len(cf)
        for v in oldvs:
            if v=='O':continue
            for k in [0,1]:expected[q,j]=3*oldH[oldcol][2*oldvs.index(v)+k];q+=1
    assert limit.extract(otherrows,mappedcols)==expected
    assert expected.rank()==55 and limit.rank()==rec['port_rank']+3==60
    return {'fine_scaled_pressure_limit_rank':60,'coarse_port_rank':57,'local_rank':5,'remaining_global_rank':55,
            'full_remaining_global_matrix_matches_coarse_partial_system':True}

def main():
    source=HERE/'original_radial_repair_certificates.json';data=json.loads(source.read_text(encoding='utf8'));out={}
    for tag,rec in data['examples'].items():
        out[tag]=reconstruct(rec);print('PASS independent radial',tag,out[tag].get('independent_neumann_bound_float','exact minor'),flush=True)
    limit=scaled_limit25(data['examples']['25']);print('PASS arbitrary-coordinate scaled limit:5 local +55 global =60',flush=True)
    refinement_source=HERE/'general_split_port_certificates.json';refinement=json.loads(refinement_source.read_text(encoding='utf8'))
    fine=refinement['fine26'];fp={v:[S.Rational(z) for z in xy] for v,xy in fine['points'].items()}
    FH,fe,fa,fadj=assemble(fp,fine['faces'],S.Rational);fc=fine['full_H0_certificate']
    fdet=S.factor(S.Matrix(FH).extract(fc['rows'],fc['cols']).det(method='domain-ge'))
    assert fdet==S.Rational(fc['determinant']) and fdet!=0 and all(fa(*T)>0 for T in fine['faces'])
    print('PASS independent fine26 full-row minor and geometric areas',flush=True)
    result={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
            'method':'Fresh area endpoint assembly; a different midpoint-radius interval arithmetic for17; explicit full scaled pressure limit for25',
            'examples':out,'scaled_limit25':limit,
            'fine26_refinement_minor_and_geometry_verified':True,
            'refinement_source_sha256':hashlib.sha256(refinement_source.read_bytes()).hexdigest(),
            'universal_hypothesis_availability_proved':False,
            'scope':'Certifies the four hypotheses and exact rank-limit example. The general theorem is a written proof; no universal existence claim.'}
    (HERE/'original_radial_repair_independent_replay.json').write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding='utf8')

if __name__=='__main__':main()


==> anc/certificates/cert-034-replay_single_vertex_hermite_independently.py <==
"""Manual area derivatives and midpoint-radius replay, without primary AD."""
from pathlib import Path
from fractions import Fraction as Q
import json,hashlib,sys
import sympy as S
from replay_original_radial_repair_independently import RI

HERE=Path(__file__).resolve().parent
sys.set_int_max_str_digits(0)
def mat(a):return S.Matrix([[S.Rational(z) for z in row] for row in a])

def assemble(p,f,edges,w,B,inside,scalar):
    vs=list(p);nv=len(p);ng=2*len(inside);nvar=ng+B.cols
    J=[[scalar(0) for _ in range(nvar)] for _ in range(2*nv)];H=[[scalar(0) for _ in range(3*nv+len(f))] for _ in edges];adj={}
    for i,t in enumerate(f):
        for k in range(3):adj.setdefault(tuple(sorted((t[k],t[(k+1)%3]))),[]).append((i,t[(k+2)%3]))
    def area(a,b,c):return (p[b][0]-p[a][0])*(p[c][1]-p[a][1])-(p[b][1]-p[a][1])*(p[c][0]-p[a][0])
    def da(a,b,c,v,k):
        if v not in (a,b,c):return scalar(0)
        q=[p[b][1]-p[c][1],p[c][1]-p[a][1],p[a][1]-p[b][1]] if k==0 else [p[c][0]-p[b][0],p[a][0]-p[c][0],p[b][0]-p[a][0]]
        return q[(a,b,c).index(v)]
    for row,(i,j) in enumerate(edges):
        (t,k),(u,l)=adj[(i,j)]
        if (i,j) not in [(f[t][a],f[t][(a+1)%3]) for a in range(3)]:t,u,k,l=u,t,l,k
        aa=area(i,j,k);bb=area(j,i,l);den=aa*bb;ni=area(j,k,l);nj=area(i,l,k);ai=-ni/den;aj=-nj/den
        H[row][3*nv+t]=1/aa;H[row][3*nv+u]=1/bb
        for a,b,c in [(i,j,ai),(j,i,aj)]:
            H[row][vs.index(a)]=c
            for d in [0,1]:H[row][nv+2*vs.index(a)+d]=c*(p[b][d]-p[a][d])/3
            for z in range(B.cols):
                for d in [0,1]:J[2*vs.index(a)+d][ng+z]+=scalar(B[row,z])*c*(p[b][d]-p[a][d])
        for q,v in enumerate(inside):
            for axis in [0,1]:
                dd=da(i,j,k,v,axis)*bb+aa*da(j,i,l,v,axis)
                dai=-da(j,k,l,v,axis)/den+ni*dd/(den*den);daj=-da(i,l,k,v,axis)/den+nj*dd/(den*den)
                for a,b,c,dc in [(i,j,ai,dai),(j,i,aj,daj)]:
                    for d in [0,1]:
                        de=scalar((int(b==v)-int(a==v))*int(d==axis))
                        J[2*vs.index(a)+d][2*q+axis]+=w[row]*(dc*(p[b][d]-p[a][d])+c*de)
    return J,H

def exact_minor(A,c):
    z=A.extract(c['rows'],c['cols']).det(method='domain-ge');assert z==S.Rational(c['determinant'])!=0

def chart_check(rec):
    edges=[tuple(e) for e in rec['edge_order']];F=S.zeros(len(rec['faces']),len(edges))
    for i,t in enumerate(rec['faces']):
        for k in range(3):
            e=tuple(sorted((t[k],t[(k+1)%3])))
            if e in edges:F[i,edges.index(e)]=1
    B=mat(rec['pressure_chart_basis']);norm=edges.index(tuple(rec['norm_edge']))
    assert F*B==S.zeros(F.rows,B.cols) and B[norm,:]==S.zeros(1,B.cols)
    assert B.to_DM().rank()==B.cols==F.cols-F.to_DM().rank()-1
    return edges,F,B

def rational_case(tag,rec):
    p={v:tuple(S.Rational(z) for z in xy) for v,xy in rec['points'].items()};f=rec['faces'];vs=list(p);nv=len(vs);edges,F,B=chart_check(rec)
    w=S.Matrix([S.Rational(z) for z in rec['weights']]);assert F*w==S.zeros(F.rows,1)
    J,H=assemble(p,f,edges,list(w),B,rec['interior'],S.Rational);J=S.Matrix(J);H=S.Matrix(H)
    assert J==mat(rec['joint_matrix']);exact_minor(J,rec['joint_full_minor']);L=mat(rec['left_null_basis'])
    assert J.T*L==S.zeros(J.cols,L.cols) and L[rec['left_null_independent_rows'],:].det()!=0
    rank=rec['joint_full_minor']['rank'];assert L.cols==J.rows-rank
    for i,u in enumerate(vs):
        item=rec['vertex_blocks'][u];block=L[2*i:2*i+2,:]
        assert block.to_DM().rank()==item['left_null_block_rank']
        if item['left_null_block_rank']==2:assert block[:,item['cols']].det()==S.Rational(item['determinant'])!=0
    for u,c in rec['pressure_column_minors_for_smooth_loci'].items():
        keep=[i for i in range(J.rows) if i//2!=vs.index(u)];exact_minor(J[keep,2*len(rec['interior']):],c)
    nf=rec['chosen_normal_form'];ND=mat(nf['base_full_BB_data_lift']);NZ=mat(nf['base_full_BB_free_kernel']);data=nf['data_parameter_indices']
    assert H*ND==S.zeros(H.rows,ND.cols) and H*NZ==S.zeros(H.rows,NZ.cols)
    assert ND[data,:]==S.eye(ND.cols) and NZ[data,:]==S.zeros(len(data),NZ.cols)
    unknown=nf['unknown_parameter_indices'];assert NZ[[unknown[i] for i in nf['unknown_free_indices']],:]==S.eye(NZ.cols)
    assert ND[vs.index('O'),-2:]==S.zeros(1,2) and NZ[vs.index('O'),:]==S.zeros(1,NZ.cols)
    exact_minor(H[:,unknown],nf['stable_m_by_m_matrix_minor'])
    load=H[:,:nv].T*w;ro=load[vs.index('O')];assert ro==S.Rational(nf['base_loading_O'])!=0
    assert H[:,nv:].T*w==S.zeros(H.cols-nv,1)
    ng=2*len(rec['interior']);dc=-NZ[nv:3*nv,:].T*J[:,:ng]/(3*ro);db=-ND[nv:3*nv,-2:].T*J[:,:ng]/(3*ro)
    assert dc==mat(nf['dc_geometry_matrix']) and db==mat(nf['db_geometry_matrix'])
    exact_minor(dc,nf['dc_rank_minor']);exact_minor(db.col_join(dc),nf['full_height_residual_rank_minor'])
    return {'all_manual_geometry_and_pressure_derivatives_equal_primary':True,'entire_mixed_BB_basis_C1_and_data_conditions_replayed':True,
            'left_null_vertex_blocks_replayed':nv,'dc_rank':nf['dc_rank_minor']['rank'],
            'mixed_locus_nodes_smooth':rec['smooth_full_row_mixed_locus_nodes'],
            'mixed_locus_nodes_isolated':rec['isolated_full_column_mixed_locus_nodes'],
            'stable_reduced_Hermite_full_minor_order':H.rows}

def strict(A,c):
    n=c['order'];C=[[Q(z) for z in row] for row in c['inverse']];sub=[[A[i][j] for j in c['cols']] for i in c['rows']];bound=Q(0)
    for i in range(n):
        total=Q(0)
        for j in range(n):
            z=RI(int(i==j))-sum((C[i][k]*sub[k][j] for k in range(n)),RI());total+=z.mag()
        bound=max(bound,total)
    assert bound<1
    return {'order':n,'independent_neumann_bound_exact':str(bound),'independent_neumann_bound_float':float(bound)}

def interval17(rec):
    p={v:tuple(RI((Q(a)+Q(b))/2,(Q(b)-Q(a))/2) for a,b in xy) for v,xy in rec['point_intervals'].items()}
    edges,F,B=chart_check(rec);wi={tuple(e.split('--')):RI((Q(a)+Q(b))/2,(Q(b)-Q(a))/2) for e,(a,b) in rec['weights'].items()};w=[wi.get(e,RI()) for e in edges]
    J,H=assemble(p,rec['faces'],edges,w,B,rec['interior'],RI);part=[J[i] for i in rec['kept_G_rows']];ng=2*len(rec['interior'])
    a=strict(part,rec['partial_joint_certificate']);b=strict([row[ng:] for row in part],rec['partial_pressure_certificate'])
    stable=[[row[i] for i in rec['stable_unknown_parameter_indices']] for row in H];c=strict(stable,rec['stable_reduced_Hermite_certificate'])
    return {'partial_joint_rank32':a,'partial_pressure_rank11':b,'stable_reduced_Hermite_rank40':c,
            'true_root_interval_not_rational_centre':True,'mixed_geometry_manifold_dimension':5}

class T3:
    """Three ordinary Taylor coefficients, with exact rational convolution."""
    def __init__(self,c):self.c=tuple(Q(z) for z in c)
    def __add__(self,b):
        if not isinstance(b,T3):b=T3((b,0,0))
        return T3(tuple(a+c for a,c in zip(self.c,b.c)))
    __radd__=__add__
    def __neg__(self):return T3(tuple(-z for z in self.c))
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,T3):return T3(tuple(z*b for z in self.c))
        return T3(tuple(sum(self.c[j]*b.c[i-j] for j in range(i+1)) for i in range(3)))
    __rmul__=__mul__
    def inv(self):
        a,b,c=self.c;assert a!=0
        return T3((1/a,-b/(a*a),b*b/(a*a*a)-c/(a*a)))
    def __truediv__(self,b):return self*b.inv() if isinstance(b,T3) else self*(Q(1)/b)
    def __rtruediv__(self,b):return self.inv()*b

def good_curve25(rec,curve):
    inside=rec['interior'];ng=2*len(inside);vs=rec['vertex_order'];A=mat(rec['joint_matrix']);B=mat(rec['pressure_chart_basis'])
    h=S.Matrix([S.Rational(z) for z in curve['joint_first_derivative']]);acc=S.Matrix([S.Rational(z) for z in curve['joint_second_derivative']]);u=curve['unbalanced_node']
    keep=[i for i in range(A.rows) if i//2!=vs.index(u)];exact_minor(A[keep,:],curve['regular_48_minor'])
    assert A*h==S.zeros(A.rows,1) and all(acc[i]==0 for i in curve['free_joint_columns'])
    p={}
    for v,xy in rec['points'].items():
        i=inside.index(v) if v in inside else None
        p[v]=tuple(T3((Q(xy[k]),Q(h[2*i+k]) if i is not None else 0,Q(acc[2*i+k])/2 if i is not None else 0)) for k in [0,1])
    dw=B*h[ng:,:];d2w=B*acc[ng:,:];edges=[tuple(e) for e in rec['edge_order']]
    w=[T3((Q(z),Q(dw[i]),Q(d2w[i])/2)) for i,z in enumerate(rec['weights'])];adj={};f=rec['faces']
    for i,t in enumerate(f):
        for k in range(3):adj.setdefault(tuple(sorted((t[k],t[(k+1)%3]))),[]).append((i,t[(k+2)%3]))
    def area(a,b,c):return (p[b][0]-p[a][0])*(p[c][1]-p[a][1])-(p[b][1]-p[a][1])*(p[c][0]-p[a][0])
    g={v:[T3((0,0,0)),T3((0,0,0))] for v in vs}
    for row,(i,j) in enumerate(edges):
        (t,k),(q,l)=adj[(i,j)]
        if (i,j) not in [(f[t][a],f[t][(a+1)%3]) for a in range(3)]:t,q,k,l=q,t,l,k
        den=area(i,j,k)*area(j,i,l);ai=-area(j,k,l)/den;aj=-area(i,l,k)/den
        for a,b,c in [(i,j,ai),(j,i,aj)]:
            for k in [0,1]:g[a][k]+=w[row]*c*(p[b][k]-p[a][k])
    assert all(z.c[:2]==(0,0) for xy in g.values() for z in xy)
    assert all(z.c==(0,0,0) for v,xy in g.items() if v!=u for z in xy)
    force=[2*z.c[2] for z in g[u]]
    assert force==[Q(z) for z in curve['actual_nonzero_force_second_derivative']] and any(force)
    return {'independent_Taylor_convolution_all_non_W0_forces_zero_through_second_order':True,
            'nonzero_W0_second_force_coefficient_replayed':True,
            'regular_IFT_not_truncated_curve_guarantees_actual_good_configurations':True,
            'zero_nodal_gradient_image_exactly_one_dimension':True}

def main():
    source=HERE/'single_vertex_hermite_certificates.json';r=json.loads(source.read_text(encoding='utf8'));cases={k:rational_case(k,v) for k,v in r['rational_cases'].items()};root=interval17(r['root17'])
    curve_source=HERE/'single_vertex_hermite_good_curve25.json';curve=json.loads(curve_source.read_text(encoding='utf8'));assert curve['source_sha256']==hashlib.sha256(source.read_bytes()).hexdigest();good=good_curve25(r['rational_cases']['25'],curve)
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'rational_cases':cases,'root17':root,
         'manual_area_derivatives_do_not_import_primary_AD':True,'stable_normal_form_and_kernel_derivatives_independently_replayed':True,
         'explicit_good_curve25':good,'good_curve25_source_sha256':hashlib.sha256(curve_source.read_bytes()).hexdigest(),
         'scope':'Manifold and stability claims use the complete analytic proofs; single-gradient-freedom counterexamples follow by IFT plus known full bad-set dimensions. No universal topology claim is inferred.',
         'universal_arbitrary_T_goal_complete':False}
    (HERE/'single_vertex_hermite_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent Hermite: full manual Jacobians,all gradient blocks,stable bases,and strict17 32/11/40',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-035-replay_zero_loading_example_independently.py <==
"""Independent global ranks, pressure certificates, complete trace, and port coverage."""
from pathlib import Path
import json,hashlib
import sympy as S
from replay_original_radial_repair_independently import assemble
HERE=Path(__file__).resolve().parent

def full_matrix(p,f):
    H0,edges,area,adj=assemble(p,f,S.Rational);M=S.Matrix(H0);vs=list(p);Hf=S.zeros(len(edges),len(vs))
    for row,(i,j) in enumerate(edges):
        for a,b in [(i,j),(j,i)]:
            k=next(k for k in [0,1] if p[b][k]!=p[a][k])
            Hf[row,vs.index(a)]=3*M[row,2*vs.index(a)+k]/(p[b][k]-p[a][k])
    return M,Hf,edges,area,adj

def cert(A,c):
    d=S.factor(A.extract(c['rows'],c['cols']).det(method='domain-ge'))
    assert d==S.Rational(c['determinant']) and d!=0

def main():
    source=HERE/'zero_loading_example28_certificates.json';r=json.loads(source.read_text(encoding='utf8'))
    p={v:[S.Rational(z) for z in xy] for v,xy in r['points'].items()};f=r['faces'];vs=list(p)
    H0,Hf,edges,area,adj=full_matrix(p,f);assert edges==[tuple(e) for e in r['edge_order']]
    assert all(area(*T)>0 for T in f) and len(set(tuple(xy) for xy in p.values()))==28
    active=S.Matrix([S.Rational(z) for z in r['active_pressure']]);invisible=S.Matrix([S.Rational(z) for z in r['persistent_invisible_pressure']])
    assert H0.T*active==S.zeros(H0.cols,1) and H0.row_join(Hf).T*invisible==S.zeros(H0.cols+Hf.cols,1)
    assert S.Matrix.hstack(active,invisible).rank()==2
    assert Hf.T*active==S.Matrix([S.Rational(z) for z in r['loading_integer_relation']])
    cert(H0,r['H0_minor']);cert(H0.row_join(Hf),r['H_minor'])
    # Verify the affine trace lift in physical coordinates, with exact derivatives.
    x,y,xi,eta=S.symbols('x y xi eta');A=S.Matrix(p['P0']);e=S.Matrix(p['P1'])-A;off=S.Matrix(p['Xpatch'])-A
    M=S.Matrix.hstack(e,off);coords=M.inv()*(S.Matrix([x,y])-A)
    basis=[S.sympify(z,locals={'xi':xi,'eta':eta}) for z in r['trace_lift']['basis']]
    inverse=S.Matrix([[S.Rational(z) for z in row] for row in r['trace_lift']['inverse']])
    saved=S.Matrix([[S.Rational(z) for z in row] for row in r['trace_lift']['matrix']])
    assert saved*inverse==S.eye(10) and saved.det()==-S.Rational(1,8)
    for j in range(10):
        local=S.expand(sum(basis[k]*inverse[k,j] for k in range(10)))
        world=S.expand(local.subs({xi:coords[0],eta:coords[1]},simultaneous=True))
        trace=S.expand(world.subs({x:A[0]+xi*e[0],y:A[1]+xi*e[1]},simultaneous=True))
        derivative=S.expand((off[0]*S.diff(world,x)+off[1]*S.diff(world,y)).subs({x:A[0]+xi*e[0],y:A[1]+xi*e[1]},simultaneous=True))
        assert trace==(xi**j if j<4 else 0)
        assert derivative==(xi**(j-4) if 4<=j<7 else 0)
        for i,v in enumerate(['Xpatch','Ypatch','Szero']):
            assert world.subs({x:p[v][0],y:p[v][1]})==int(j==7+i)
    # Independent enumeration of every interior-node directed edge and every
    # admissible coarse port: the explicit surviving mode is checked globally.
    bd={v for e,a in adj.items() if len(a)==1 for v in e};neighbors={v:set() for v in vs}
    for a,b in adj:neighbors[a].add(b);neighbors[b].add(a)
    saved_tests={(q['moving'],q['target']):q for q in r['strong_port_failures']['tests']};seen=set();directed=0;skipped=0
    for v in vs:
        if v in bd:continue
        for u in neighbors[v]:
            directed+=1
            common=neighbors[u]&neighbors[v]
            if len(common)!=2:skipped+=1;continue
            ff=[tuple(u if a==v else a for a in T) for T in f if not(u in T and v in T)]
            pp={a:b for a,b in p.items() if a!=v};p0,q0=sorted(common)
            cross=lambda i,j,k:(pp[j][0]-pp[i][0])*(pp[k][1]-pp[i][1])-(pp[j][1]-pp[i][1])*(pp[k][0]-pp[i][0])
            if any(cross(*T)==0 for T in ff) or cross(u,p0,q0)==0:skipped+=1;continue
            rec=saved_tests[(v,u)];M0,Mf,ee,ar,aa=full_matrix(pp,ff)
            weights={tuple(e):S.Rational(a) for e,a in rec['nonzero_pressure_edges']};z=S.Matrix([weights.get(e,0) for e in ee])
            assert any(z) and M0.T*z==S.zeros(M0.cols,1)
            assert all(weights.get(tuple(sorted((u,w))),0)==0 for w in common)
            if v!='Szero':assert Mf.T*z==S.zeros(Mf.cols,1)
            else:assert any(Mf.T*z)
            seen.add((v,u))
    assert seen==set(saved_tests) and len(seen)==76 and directed==106 and skipped==30
    # Coarse port on O--U0 has exactly the harmless one-dimensional kernel.
    ff=[tuple('O' if a=='U0' else a for a in T) for T in f if not('O' in T and 'U0' in T)]
    pp={a:b for a,b in p.items() if a!='U0'};M0,Mf,ee,ar,aa=full_matrix(pp,ff);oldvs=list(pp)
    keep=[i for i in range(M0.cols) if i not in [2*oldvs.index('O'),2*oldvs.index('O')+1]];P=M0[:,keep]
    for q in ['A0','A1']:
        c=S.zeros(P.rows,1);c[ee.index(tuple(sorted(('O',q))))]=1;P=P.row_join(c)
    cert(P,r['coarse_port_minor']);zdict={e:invisible[i] for i,e in enumerate(edges)};cz=S.Matrix([zdict.get(e,0) for e in ee])
    assert P.T*cz==S.zeros(P.cols,1) and any(cz)
    moved={v:list(xy) for v,xy in p.items()};s=S.Rational(999,1000)
    moved['U0']=[p['O'][i]+s*(p['U0'][i]-p['O'][i]) for i in [0,1]]
    MH0,MHf,me,ma,madj=full_matrix(moved,f);cert(MH0,r['radial_sample']['H0_minor'])
    assert MH0.row_join(MHf).T*invisible==S.zeros(MH0.cols+MHf.cols,1)
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
         'method':'Fresh area assembly, explicit kernel upper bounds, full world-polynomial trace/derivative replay, independent directed-edge coverage',
         'rank_H0':63,'rank_H':64,'defect':1,'all76_admissible_strong_ports_certified_nontrivial':True,
         'coarse_port_corank':1,'persistent_invisible_dimension':1,'radial_sample_defect':0,
         'trace_lift_all10_world_polynomials_verified':True,
         'scope':'The example disproves necessity of the strong test, not one-point repair. The general quotient criterion and stable product claim have written proofs.'}
    (HERE/'zero_loading_example28_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent28: complete trace, all76 ports, exact ranks63/64, and quotient radial repair',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-036-single_vertex_hermite.py <==
"""Whole-mesh pressure chart for vertex values and one complete gradient."""
from fractions import Fraction as Q
import numpy as np
import sympy as S
from star_polynomial_response import src,h_matrices
from analyze_local import Jet

def pressure_chart(p,faces,w,norm_edge):
    adj,ends=src.operators(p,faces);edges=list(ends);F=S.zeros(len(faces),len(edges))
    for j,e in enumerate(edges):
        for i,k in adj[e]:F[i,j]=1
    nrow=S.zeros(1,len(edges));nrow[edges.index(norm_edge)]=1
    B=S.Matrix.hstack(*F.col_join(nrow).nullspace())
    assert B.cols==len(edges)-F.to_DM().rank()-1
    bd={v for e,pair in adj.items() if len(pair)==1 for v in e};inside=[v for v in p if v not in bd]
    return {'F':F,'B':B,'edges':edges,'interior':inside,'boundary':sorted(bd),'norm_edge':norm_edge}

def joint(p,faces,w,norm_edge,interval=False):
    info=pressure_chart(p,faces,w,norm_edge);B=info['B'];inside=info['interior'];dim=2*len(inside)+B.cols
    scalar=src.I if interval else Q;zero=np.array([scalar(0) for _ in range(dim)],dtype=object)
    pp={v:tuple(Jet(scalar(z),zero.copy()) for z in xy) for v,xy in p.items()};col=0
    for v in inside:
        for k in [0,1]:
            d=zero.copy();d[col]=scalar(1);vals=list(pp[v]);vals[k]=Jet(scalar(p[v][k]),d);pp[v]=tuple(vals);col+=1
    ww={}
    for i,e in enumerate(info['edges']):
        d=zero.copy()
        for j in range(B.cols):d[2*len(inside)+j]=scalar(B[i,j])
        ww[e]=Jet(scalar(w.get(e,0)),d)
    _,ends=src.operators(pp,faces);g,r=src.GR(pp,ends,ww)
    A=[[z for z in g[v][k].d] for v in p for k in [0,1]]
    info|={'A':A,'points':p,'faces':faces,'weights':w,'vertex_order':list(p),'loading':r,
            'G':g,'pressure_parameter_count':B.cols,'joint_parameter_count':dim}
    return info

def remove_vertex_gradient(p,faces,u,interval=False):
    hf,h0=h_matrices(p,faces,interval);vs=list(p);i=vs.index(u)
    keep=[j for j in range(2*len(p)+len(faces)) if j not in [2*i,2*i+1]]
    return [[row[j] for j in keep] for row in h0],keep


==> anc/certificates/cert-038-single_vertex_hermite_good_curve25.json <==
{
  "status": "PASS",
  "source_sha256": "70f80792c847855ae3531635d8319810dcf382617771002c9bd2bd47f5ae7d96",
  "unbalanced_node": "W0",
  "active_joint_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    38,
    39,
    40,
    41,
    42,
    43,
    45,
    46,
    48,
    49,
    51,
    52
  ],
  "free_joint_columns": [
    36,
    37,
    44,
    47,
    50,
    53,
    54
  ],
  "regular_48_minor": {
    "rank": 48,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      38,
      39,
      40,
      41,
      42,
      43,
      45,
      46,
      48,
      49,
      51,
      52
    ],
    "determinant": "3413172086134032576733233383986674585892906962391268653964704199593112634647584853267190203461620744585216000000000000000/502592611936843"
  },
  "free_parameter_velocity": [
    "0",
    "0",
    "1",
    "0",
    "0",
    "1",
    "0"
  ],
  "joint_first_derivative": [
    "-169056103576066069/21917134481261400",
    "62523535003894558/5719603077346725",
    "9786543138731737433/4426972781866365150",
    "62445824037135473/17158809232040175",
    "-166974516737352619/942436782694240200",
    "9839042803716932353/24032137958703125100",
    "2562897955971751607947/168224965710921875700",
    "-797409917790867358147/16021425305802083400",
    "-24304988705338387801/144192827752218750600",
    "246662378169170197/983771729303636700",
    "-169056103576066069/65751403443784200",
    "401603366370294693341/16021425305802083400",
    "-44944306851999055/640857012232083336",
    "-274884530586005477/3738332571353819460",
    "36507846112098178751/192257103669625000800",
    "706884631926772673483/1794399634249833340800",
    "19803448075551518692831/6152227317428000025600",
    "-356161573232327550767/46912408738557734400",
    "15110672953253885750537/7177598536999333363200",
    "-17997949644450351461171/2050742439142666675200",
    "-749475189155582877457/1345799725687375005600",
    "7076906302068347368817/1794399634249833340800",
    "13188877141620512183681/43065591221996000179200",
    "4811502668083807768259/1025371219571333337600",
    "-1305129042814080022033/21532795610998000089600",
    "-599342110019518500541/14355197073998666726400",
    "1449222312832346249/3860732077209039375",
    "69983968262278109/3860732077209039375",
    "3175096984438220696977/880246913603660977500",
    "-6360596646590009378579/754497354517423695000",
    "39699517399781710169/16643323996707875625",
    "-47189808335672771911/4931355258283815000",
    "-6823432549635994080967/15844444444865897595000",
    "328948213773616292753/83833039390824855000",
    "146486036403146232199/352098765441464391000",
    "592306869948210983159/117366255147154797000",
    "0",
    "0",
    "-300672856/553245399",
    "-191953/114165",
    "1",
    "750220309/553245399",
    "1",
    "-191953/114165",
    "1",
    "-191953/114165",
    "1",
    "0",
    "1",
    "-191953/114165",
    "0",
    "-191953/114165",
    "-3799/2655",
    "1",
    "0"
  ],
  "joint_second_derivative": [
    "-142130887691422210001098837431243025360439090724334406446499/205460859707916438812868777562316569736980404577186050000",
    "2630576256438427877675094207858735570686690720557432073517071/1325828769343269396231047964939605807266064939265222900000",
    "428814955969605691097221111172178344548231135014056027933545523/513095733735845256341415562431627447411967131495641262300000",
    "5163987113687647120672490198929585535717076894672456801534781/3977486308029808188693143894818817421798194817795668700000",
    "31750860682928091325482276821391188361071766918515377499807/1104352120930050858619169679397451562336269674602375018750",
    "157691166792741108842675420722480677116884092624754985755550663/1914946577692708188845640224075181009091091615760518282512500",
    "78514098745560670060109600949837776197480417859444985337971226711/107237008350791658575355852548210136509101130482589023820700000",
    "-480539191037783627520487613825966770843258532914887961453911023/319157762948784698140940037345863501515181935960086380418750",
    "-125051830997990696259478667840186664408631294937498995896098297/6565531123517856647470766482543477745455171254036062682900000",
    "2674523905435882479853413408302750074296055530789712860113711/57010637081760584037935062492403049712440792388404584700000",
    "-93693407596065573995832466022759396970523051713865240453597/308191289561874658219303166343474854605470606865779075000",
    "-246185544138976500648523154419911197067788137568736960682786708/159578881474392349070470018672931750757590967980043190209375",
    "1487787458170034362549751483792847649592508348311084115880373/1021304841436111034051008119506763204848582195072276417340000",
    "1579977169222227984340549925343942025044647307268657627869473/1191522315008796206392842806091223738990012560917655820230000",
    "260120429258291294806967352063521144285988672152395154420464457303/1960905295557333185377935589452985353309277814538770721292800000",
    "37771124517306234348814845123602625000579625809053985617186278097/351957360741059802503732028876176858286280633378753719206400000",
    "100949019221718683818224317206263781733598183968921018202377366599/1206710951112205037155652670432606371267247885870012751564800000",
    "6626361198797080973721844104085183245942488144338555553305100341/119619495153824246602575591513471873404487535527419564697600000",
    "1343793999932071416971729925396576715373012596943475423390765206849/18301782758535109730194065501561196630886592935695193398732800000",
    "-1730016503311307846278590870925308857771448521154186040816839971867/5229080788152888494341161571874627608824740838770055256780800000",
    "-42852286266275912178011502643677119036078204665851260511152923141/13726337068901332297645549126170897473164944701771395049049600000",
    "-126903836158419827157718675400475912849342682329434179242267449077/351957360741059802503732028876176858286280633378753719206400000",
    "-2362653557904262024189550194811641626919301530684361437352154360793/109810696551210658381164393009367179785319557614171160392396800000",
    "-645158152348929004472303677276437856092840086378282763368521798027/2614540394076444247170580785937313804412370419385027628390400000",
    "2523317010500747800606985490497365124758352441480778279531453383/1276868564548961143967027825690316044015343693188036748748800000",
    "176907433435543239489060214484746932526804477182578382575536386953/36603565517070219460388131003122393261773185871390386797465600000",
    "122560949667608337601146242999115491850023606310791215397329087/894934419306706842455957376334233919904593834004025457500000",
    "864407189583415775346671360425304242487839283830662127848757/149155736551117807075992896055705653317432305667337576250000",
    "70500451679898658684843239946011315925485522064042129037851368193/561123880905305190219885274961564667780180333920523961852500000",
    "-2782120841013988653432409443929260372534221501517404639568963711/18498589480394676600655558515216417619126824195182108632500000",
    "60998401715572957867846805061037799038705274729974297545472063/624087361362796182894088911845536580576077978903202626875000",
    "-18697663584079609861478291221359959981630492095587120570477743/46228693434281198732895474951521228190820591029866861250000",
    "83073538597891337761372074776634040070794225084385182389120274213/5050114928147746711978967474654082010021623005284715656672500000",
    "-439993226749708199590753664029320306204919590466969977894033067/1027699415577482033369753250845356534395934677510117146250000",
    "-531056691757004100767086187098003988770324148975935126542463871/22444955236212207608795410998462586711207213356820958474100000",
    "-1940560512707855589612226630388754928402720481674205852652844951/7481651745404069202931803666154195570402404452273652824700000",
    "0",
    "0",
    "5312791817759538562894614241661138227536368329080772273/62665014101131017810839137367521803589574566783500",
    "18419873901233261940439575576253/1693560336620305478435653417875",
    "18726343220446793/1072594671519024225",
    "3801012804418348067485601605748777889309509586923572057/31332507050565508905419568683760901794787283391750",
    "34323956947559/1392370326354150",
    "5258879052810164293464249487163/483874381891515850981615262250",
    "0",
    "18435119180448478676083121472958/1693560336620305478435653417875",
    "2181694703046154/357531557173008075",
    "0",
    "121989270832/500044135906305",
    "129048068061014354241703058816/11843079277065073275773800125",
    "0",
    "7736193201656990112625136/709974178830110501515125",
    "361708915708451553422801/115577191902576128153625",
    "0",
    "0"
  ],
  "actual_nonzero_force_second_derivative": [
    "35024737/817193070",
    "4613897024/52708953015"
  ],
  "all_other_G_second_derivatives_exact_zero": true,
  "curve_defined_by_exact_G_except_W0_IFT_with_linear_free_parameters": true,
  "all_sufficiently_small_nonzero_parameter_positions_are_legal_and_vertex_interpolatory": true,
  "zero_vertex_data_gradient_image_at_W0_exactly_one_dimensional": true,
  "statement_is_not_a_truncated_series_solution": true
}

==> anc/certificates/cert-039-single_vertex_hermite_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "70f80792c847855ae3531635d8319810dcf382617771002c9bd2bd47f5ae7d96",
  "rational_cases": {
    "25": {
      "all_manual_geometry_and_pressure_derivatives_equal_primary": true,
      "entire_mixed_BB_basis_C1_and_data_conditions_replayed": true,
      "left_null_vertex_blocks_replayed": 25,
      "dc_rank": 31,
      "mixed_locus_nodes_smooth": [
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5"
      ],
      "mixed_locus_nodes_isolated": [],
      "stable_reduced_Hermite_full_minor_order": 60
    },
    "31": {
      "all_manual_geometry_and_pressure_derivatives_equal_primary": true,
      "entire_mixed_BB_basis_C1_and_data_conditions_replayed": true,
      "left_null_vertex_blocks_replayed": 31,
      "dc_rank": 26,
      "mixed_locus_nodes_smooth": [],
      "mixed_locus_nodes_isolated": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "U0",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5"
      ],
      "stable_reduced_Hermite_full_minor_order": 54
    },
    "41": {
      "all_manual_geometry_and_pressure_derivatives_equal_primary": true,
      "entire_mixed_BB_basis_C1_and_data_conditions_replayed": true,
      "left_null_vertex_blocks_replayed": 41,
      "dc_rank": 34,
      "mixed_locus_nodes_smooth": [],
      "mixed_locus_nodes_isolated": [
        "O",
        "A0",
        "A1",
        "A2",
        "A3",
        "A4",
        "A5",
        "A6",
        "A7",
        "U0",
        "U1",
        "U2",
        "U3",
        "U4",
        "U5",
        "U6",
        "U7",
        "W0",
        "W1",
        "W2",
        "W3",
        "W4",
        "W5",
        "W6",
        "W7",
        "B0",
        "B1",
        "B2",
        "B3",
        "B4",
        "B5",
        "B6",
        "B7",
        "C0",
        "C1",
        "C2",
        "C3",
        "C4",
        "C5",
        "C6",
        "C7"
      ],
      "stable_reduced_Hermite_full_minor_order": 72
    }
  },
  "root17": {
    "partial_joint_rank32": {
      "order": 32,
      "independent_neumann_bound_exact": "1166589117704338334455368531912349409927537771974846021896626692281385904235375170934083872232185191176884152355726171420807380646763429697341346578611189515140652602072433888995510059941965293202790320075816485680193645679991919083636452656539152064952378155844604793058714149119353616055630217095871457841911451183326553352401260036990763813389315076907237510431067431062568410268696093937230968138321441166529142814627853732952279787018044573152899404051978871463606470196072770815923917420826298302267510157235598190344391388299037512478314464773250917627488577868318783526944252039256744888549489885228185225019070324940882809193595981361625989292466395216948343642496798346925549009501902130197354448106823671498130360779414063360961500928657180278942517423671668641903486414256458738780756667576471563347080158168853602156259520324543105773985832152123069842650423533686336130537312095513360523290865376898849440010609938934071208785576450712626894012207138350084857191339894607679833825484732357934455705903380522869680593153403806811435740325318476070610249910358776259243238202113405007435367233520901078281192798515062787643433249505187427814178753340923430875325511957039743699826373457399910675110845038737721107439263022692245622739170536572466077263660355033299033159784417086743733171179422378118516923792454232568017512047513642709732690336559125080502047114155855832445395385948528452311209191467270347480780602806535660682417915397140344448794168977330496027724362386852052507927094301909187181617308046300285741049263243969259929125047849060321763077925788013995932930172152401609104692818611089450368045324429430001381676294955352550424619692163620851358264818807421342467011907826436504546141528460358249243671563091831227174344434941568706666891879369345460201951073782754243198759648759171437265451231151216959514424871192308043976110825675129945636397450890197077894774912194700167475062384153242100244161479206974887356456673290313699166424206260674513743293049266026869144451621354574570194890180349951738476587665478240512619487701156105303357630363195922080153175729775138096409123541872078965038563382663533708908746411321783896345406859940949477752827944993080938425147784226175579102761320058466010783310811855657414564930661593048856464806987750711566026855141481637204050732265753156183732516820348149315943596853282440053012361714764959840988259343102989276181689120336967949174208924740406780041945530807236256137336622115820024883623001977724261539676450968726699266037642047653567670670484702000449689582287392248246831161938539623014929976264854637804366215665616973236368421115361465011928613750576716240131467982135536653481764863972264170029379511665796661122670660788920035479978583707395654378429349222302679106202404795134374594030937252080452160059958506428352709476670551940356509694449396520342114887137981060071814269124165957264679031653949975046823809052221423934170373801891325553311743696074538900302450065481153323310131042421010762695893581823548819415759077409675009259087278126231904509286013258981971059834584027881285041580660676608316566586278006029099254006394381782327620969114127711480707609784290181738438092259128550721059858046788146479715828097393575210374256983256680153679149117929245859213725336248270032985965579363639439683832747764130561240502843499921718893122172321452331531105420890834492143053435740602121123414378380223948071461301265649469699254016414298745995225275466064239924114807912154040249935549833334170079964655008511662657393213948305696761723477962408885077337660057485947536137814276617854065583631908269602489462438138444103785463653142057435120986734014814366091990182449782501775921549797619952110873530957552713173521301961721527935499537223861509477719578273058802527569569556420387140110085325769633379169769714907127226615788638450010824625318503937191088694868703987595767902785873925748405638193021672858262478893505442093108904400204806746742040229588279778663299530755949531482017546636765949988586854183893963256790840269757706688486612696305504052318309363117033918552698753970480886323350108110243768750032964342577742349676450577871373314000986494245586184237795001070996603887202948283197367767926995614422475407428417659341072828015278591642741169217627855147034600723193443937906637491607165479160706368166661758355138740407811679709777510106962940848725073779349609295500605392484727680119615615711641947810607385260879001480891901795292494770219906737463666106391245727082191838883602488034747962177252760505589889609966698670308194660970147395073664172974390324646580432742636452722685194959333850725942202202757245529637971743298703125808991660423844664044289896580855303496719932053795860844851276471097867694548751870882732447510795899244034501779233832018287317628097224729330102129981984851984926502572123954108501139412613539739077639130887722099289544618765226771930543440067135808458772472291241840797736624610513559642526982553986555138138033000363684960598710401393796426377265894338384038063044201550787156833994846408740579899943643658022967836749471379515829081281365878039762195005015283822651529270405061510713999383209184626727336126343153192560824095628673588710749427998090894702000837565604393942951033138633832112691203915028737279859010555387427587640895628690116618527785888109818708805383842716107446778937593603374202810574839703208909622051461132801612753791471502718192164906055179210103925610756621118417078102980179743357217295195727870310962358775761461532190711224247908640948084669583498760126190114004603157434828451234297372873525291187185097565728316682210808931519164829953500281743971472049869412396009385750084051121226334875098081032103395701451399321209938375215829718399038151904220444346493932976538131883399914203297735533301889680552050107747389697385267274589593535507403334051193971453204837760376361518955809386794081400016154894088284399721792991166415932717198022813613052886922545302329415535189087970918901491254507806175036435470673042267252342809438281950325480463613086765269510094816713361100463263158902590204247227484883552090538195372350049230133955685882421947345025185632752904157532534165071019812994246217349840293563454297334125566520467451422208317643443908924094660358808157377044207515708732815424163014644371457738013430875475947414629235848930382058144491437654586657641437686410808088837565270221976514828667453410232513741487035978014051488122688377978987136152160188591027357493262641320402388825190247856739245349575625843491068656075642566647259283319375171205446398261691979590767238378946753466358874748772794195571693255996213443371815227796925077796540819999450247880186044167673346772309374167506170448748179362973709260110048099040927982659228700074388684827915086045726529450235444360125662025938602126374476981112250004564568953227393976128167479299582510087019722863271917917187537397767647924569113005767170898038532729923402210593398187076897047650104411182428801775539185841350508798693489333005445317716592668213308303555421825702738235193139703288853852332642731931223712657747896041476152522282839989539960495547188974395881319740511104555878611396106796226594443410889539610142595230659858466518015413537897491928603500496217873167473497065938054168377510090658028929626290078768600899501331236696368661933203407048459135461004693185321727575613229359721769034348346141756494705059521316436370508789006954207661694004137530907928782768922043217634218578214550726917823696323087968498609161008376021060668619882659150399787744817259967651991810202925953529954811299476494211535606799644002962348246946796134497891498863231079320549384930449024574485607833280847875311169469604578104708244024385798794861090525421086394137575012923970002906767279020737824251620385605061896060786622401/23635518985083231977234659291899308603234695126006037014063657633033195654284578234404773998978656525392507701906686364908600448347078795509758637958236475064739914450605422207249516597056761872756428626143077854866351208933064345021848015679875943631426626717864415907998130021810383119417707156414077916439507716461767361503354802791310325465885437355203996974919642727278524963964635635543707051204655421366885156452222068484674416825321968818063184279318118372125601246484894287743321161027931009650914129239870272655181262755490468218894863306951352546226687830641268838054096974721764326350267252265128019153008886244374761269953465115640658645659069399738546963421166945645810360770269069456709425920406739911973583059460350642005956001186718102701998836024708571568580573830811269949779206609584189398472611488602676011495090069993601016241836171690228944518696563429685379079442450550961513017959323210674473125592452064983077158809502596896672655912809995196985249263081289175810966817125909093751283467202111911724797540744066794450211213118509805975279484049634020984044010605636361914197815200178298014792485865654927055918732419273275490427266860496274983643934092078534193697958774708794769462450694380795783620420607176747042364395970518906839173798680787584963420686408387688489256287177270688593045951825592221572077408040594247043594573208956356963498075167995513344695303832336872494500183774978299222905212137115583729637680556618673500512293697814278598765663313228403309638853819836069356287124841183627762534968404843596531932800443132780440947386889968928041960937864027521047266082901980480571588397694914976727739119866441982526230027099334545488067375647355307563669788023018520542332525439165424983748924219048094148798460270887593618435044868773801249295961564899943826034459321332069567487197645682604893287449722756913093976208758903789473764283917749036782883850277107546055851255018540859571820304617208952059661380925268143377537600469038092915003937009157854916451753129927236483378200274607511995620123676600148626153937130720265104297875827054421292238043070694940139618263474404958121815147772074239969650875387428498094645319556044778113250766397383777948302413178832354613718268528867497931581188196381797693823878460969322966741073838602040033865472235398298969960442314833938222659386743346650850828972352350892183926984031920327661551599703955544945204957633316668301213474012822523096074040592473711011264764590361298674139383868359471881285456860943042332688321849331793223643451208460812944666414984444065173215401073266517370413108339172832698222504913807418759964249575705285951498448030345513827055879468568625996951154450914689422401916271057194942239704248474444414476956266811892255484631003500173490823530441707473077480282642959762936873925443885230538087109359577307277622550764190679670602071603224305475549387525551469071410167447112061888790525207113871077457953139604587145383506235789225102637863836577308860624681506866296035157195843049770768943682449702318312677120663450959188380872228633422807355547605784357025736398931211948575716797607223825373068493365137243543074343516822663405973158603607959801614006784645027064788712545509109271999082599570936148626523481533946449605318462791331316559290219718268983457918240336539534522746786606859461006913938704803138951329634829502855773374616554466857131020088105559893676938175939739858688005774477847084752957155916401009212741546714295866982438822522535096206100513669170950496599819188322177522724784695785219123883301122029056192480323089548146182671128618045452011456258595566023236028517494273361131685552919319837085898509179824499705624215548970458452148283163881706786114563016426645357923387057772131617354899407293097323668023379250552544929594658986667133401518837939780137776787939484977821764423467610730178255984744356460735727172256655834558242638029831638366130191292284937960290296107716309650100289982884473863040767243498617895842453625831811584445202646670124114577912164467489305178128606647520583435647425522009908420726402315389058289965588470898921362773919277329546962592609166480742853602068517174257346087461374034061693212541705657395127026561676208758259377414494544630211561354901824006454243226806476658833387126050272981066869298153418199767671570380590607334090559516461572018081131569759177541266186931534564769598999747718432027160316625991036322658400913755188491292718680901954167218612491087523711016695150998523067861194993966246193655038072954916712676797249721490644068661167358890523546015973305604861383301778375606371872580426371847828601385884798467060179984429040744732342295426998932763389527002236380688192866696877253077242914018129100127820586177575079529438600751528214655303043369747824524637853866773775328959084325799437670540626369486620851718544477074465784000737119818113607791329238072473978889031488246347367538336045989419631028541839880596079794806703243183291618045860981402020196797198277415938291453744791781092604230681623000284366513519093752177832922128105906527200476876895327407291429270405951367131968418714833269163213742337607100157497389720462079052507212092863111578916031315557263115078550892585476461837428103401911648598041148573198900846472296340542670764924330506929597859403618748162098963334887140493137970935332804428259777093985393332785880631138681988006086401445954308805234695567828141704154980395360638230078466949134583548459814369505538411955823577233982406580212317956400876367920462883223176723706430887500446600822394721820695858204262579908393132422063781353121234088673794925469412532465376927417032482337910774333840842821720286611695419267490346305302812292470640683350529581365435862265638181948928458477136954528518848793179316876106615300195246888693563904583471598821947655945651143763693231874192259834496515929710186610941237921901410887983582094434307737392106609541413852387610122842036771202953978279736114696046588082327355173181113583750076134222326651128137363442892820578848098508594835002089832281916756899822537477396919023486008603123594417596243645348129216504667904317774226392121712925123009291526897936344723863533583146199916102060657986788142412234422999874846393236861345476354793085626888917904837546188040427236716192617693223404147161461992876332362678410559325974486125421241249783654454675856870619412709926543359178842398080922173660270870238457934156788340228433584630828768083511068593823716977523688276018278710192166039302889768646207824296547156256985777182304692289434775108037373840153154300022929566934115519497096943081152057937635178048468147254510115222495343215114243914445855916259253627801888519944228871306994215068989921295670979434139534176840961384086596151178128042074633538718956664906936878479927009191288063356068620436064212089772808591262199196737066074203582557445834747423211769481512957682371742799599457427247902855281637933423113399894110718510491350768158557397119984264132616711032192462849334383293808566592195914062305041963918009959754230775202361869524500889262897196312841245396658356935152763156315657307831411025377762066586359393199376279309455952948984173212908759403758211661801120792846157603421235334687785253658698028241598387198014549729143708734183279931353190558107425714700940555176723336883578168959719145338579276849487399012053419918345418429747622629041903278459788079569788617380158530328435114851614728751385914293950948809649220603468824072356496269731500519218502721999438458976848113274591541886001011365635062073354934625555573645074492987137018765018774021259170920313715782960480425391289073921577040807428190912862912798791894285965539730460445756081119759997145287747957585434682226261936997495809280000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 4.93574572422375e-05
    },
    "partial_pressure_rank11": {
      "order": 11,
      "independent_neumann_bound_exact": "321779272197798630339600125201780550070239381953319203335549552844196717977256240454405322840841793674094500483810055466373219132664946100345850955528706781005824465569021997967793631332468192200670194921365355080785807413094494165721031875025169206260207356903270879583621082144889767215735070330027468919998268699205173225146473898653392548877916619409787938569815762220029584953429961598480350329644224575378139010664740406977211748002497167514335940591058367207098857692543466356365134609016588624895560899306971570260994790903076245014623140862495860413183145103466129162138260372914119906027244993794675927207537895848867046984594449510522893380074902228948625055145897455424260175356607981211975590724791061772471009823492067395053000271111981916804675314693673445696385193632036692802186217297400405474399203122686724619645080808996041068522227388815408130379312599208403133415607488692722945762037510972402406138596407802819452399508321639455662360238519453537505360515725286979548207033026813559078241075118082842797200696189522151967401745377391532184646174021630570992426074197446134936734012315160748621837371033048688808317127568761184702922288130415438666482843324779726023732320261239798074551821598371624854442714017416163555206448935349001943173168353018785436906750573865940077113402325302832933513667475700510381454685721765281687310600026290912398548112594833703446297151282319052922083754813076354143805559649749371141960859591896769077359597258856375637551820316392630982750963764454253085606408659795484196248151868783523503819919745273262618622146576952688807750365985702467030167898164078441209742289967387333186818698287670714091666265919177871955174442050204345762052498004330026782251134221982901224118145336815775834359983209199081836054915406680681186335066792871430723039188748578831798678326579037837595070143563371944264582250723684001156036691050863611197271936970784825176233456055689689425335414987096158445905251653713447311618581504596311143795227975249629319032178936164356143422184078478346251928765333862322342895749954582884717808992406971816837090000532428568947542057942815810226068752398854447720240812375167217593922906148720206688605771389880593916186735699262469238025154770608843810310264140729874877274801183315679056882592848295851474065060021990011294478912651084036409236613785540390141223075283843616006116663501033978769833041137053904035232390191357415107928515950209481824564957873466287766740149800753788442794168819225029550928419984094135492974529981325941711267985886743314353442872328127137621962482957382875375549539/4626279207734818848121104278490285687504600164740791395030876516643513631394957005825548915689186835786929400439607334961242591372767591896334250068452788112071317060006409508351973537117445226430532398084512312300849380338790021386914120839655769184875852650337714935432541388767549269631847458070215736170584879383870147061516119348090804974329701893594932951406445185255449131071513230719728323703932158937416006691878836540350742076080349180562633123036413589389101415646185290848005394292096632877719539320458626540583670333852349295299815621305391415460797560957387888396556269545778802230736880002504496711692076835172043754883055066006497707098856847391894791728205135508250552519346775732186876862940339232280393546507297241669684352425154505312674309378656444182931846584383500476011760416573294734300008925257114481858486722829123608538989127537169214734119848856858639380024116569844575439773607581338543613866301432496169382859984805167834218184981988782288402063763132637766587323117524359052471720518241425420342073299863258445366717141915605701181999765414738337999120113759318356668679931166513473415314277461031280693028914760538998440068210479172146818683449038364694244267777355278676032997426902791130579925832612769440527661095318822784986128314630385921099559268820145605388016291614426939885862959654428430318672750817298182378815904496777600841688398538713689109932176052282561556296585871799097380370976820154095309599372538609098153574471149511666174935912782370147424546300659168730495007659577728247662670296257015108778031802883276778802700896132894307386793628539849610763799908991883006470638732639574818066732770034677500980317685344652585574735512323779659949931712680867169844082512580822109675095853312751862714350924968185463737345634140553732352760745044192356057105568035123454096044055094699158632920293285967892139848654251524574374671729826170530873683876380337657360181526593717672864768324135789047453043287357778227154557419591683598666298373443178592484561111741009993805652173310657715996918401597439906404301212591516132938709090618978019900170541529539801601125635841721047631332751344513243010714064773727429052405073501490031949648169835004159308701915233795576543773511589031675132518514456108344882411513290412730429249344600040913390064692881645704174745617595524827580081697687133028992820502247379645413720096647078600188821578824425776643608960300121426950597296685043458098175460540410213131950755106186657982791057517992414410201182890855694619499639570978036307760521480000000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 6.955465888435915e-08
    },
    "stable_reduced_Hermite_rank40": {
      "order": 40,
      "independent_neumann_bound_exact": "2812958184361071220318445570009638582800640218622194262304863107453609648229700315387654266111949718733287016907170458368875433223418345357996405308780659545045381959867774000210004587923105011181503991927038580325850656157177155723940839380646907968670819192740688829690463448152141310410258736206373040535579826903972489335206033787103926049632808281718496357983534221784706595772711901848304259655484777904359327144835844858185779953105085961731589520353645930516073274227122201577823490506729083269299563145836728079377325043507718377813662551637812099776613825897321127046679776785024329550452762367775441488174281868295809214564915520504372205762739650919356827267596164405013187291672016277817420879854612341530182135862919649291711230814556288629254975076402926230729885849557849478490907195000635289029434079441453044630637337690798361797074127500896298477022917480805228694030753851161493050012365193947836531445703231348679957845438706439205601982078043941525016186099374828290998641373564186881805812992037744315003249918406046300074219725540854952427714878167378561034079559909626804723856434310998041798657810134740832186914218774078421054854478064963986051968100448907663446822782844616473269850794257637514486720205989023588534387802114045197300617062490689135363853465591791833647341023437235089076039887511724141435591668811319870980280833128263533415374194324914650907761256531447211668586283394174586025960354798206233585031863506381834020749030867689483916103054009186656227563148336298368548776305240549655220207593910599977355658072272214415132812307884112191861161226603192125486180634555006541086903769645460235384700492825629931668734540178970665143123495238493245185030333193892705161599331304898570395107188397527482012410812990241958829872142588530396194155710989048088913091904501300690059801004797115957536654469998662882161221461078177404489681946736280965223249238900143087280919292064714599033571341671790733254935769583928425172257444577224440242454567753458830288278567698730143227188338544035318759003879943625521915631920847028661541000998489661387633045046656898604950137263447898942004236285038052787977463560178803485604429175801163565697666175749790755089227668124719740020492394969249496128380239501072145881232124169112787061653740967904333456705176686006593062367864944303706398461001114521585920975528666236126216162516909737722070636358505953212005248447446284774333598707872200069099970504326151591622521774613795411113472096340735145604422218914102597636202411305633476893685936737662556132990565360236720181676952012758682000306570133140481430550123938236642687595425175365223221256403093090597608478367315895326709238861969549743682047093272299168659598746112015242499013192365340332921612159244682374027015633208708006770180935878733701491521567034186631946489547240994630213769097316967695262031449852416358606968692122098828103120855631017268832215040011187692342332229257601637447134112226949640179159822674521386772221386688773254900712585574202877865125712614888442624840516306017333006315432587705299466686598249139899125453446832181531924479864487237678498661640086394396833415993557349059713913471294187031639042723936163/2506358199129121690506637161087261709090883170693116112850126787246922530115373778667846912589223306454421051360163563892521166803523965090126466790140087267581519114177768339195500238838506547043994625777569937846334887029025886304189838118604948886037637487566049639319064197100815036620005096171098552898796656166146869025508685145640364040891198499869114520088827367859776073816815981087226322758831128905904867645759897979454996734177293931894080592403483071210173339179258514518877985353237441854478269958662476159397169147129279779525600277527485001377827686176073494783450861849162200742270138585566142019437069191770457215095336305271224056364411529248851000982239179986335410866562485654029390493109561993262598789758520245373564916822150168888641891586816203696215177480083118241680313857837918969593534123067295418902038549705587026714696945977004169526303611557250606698446869928553584206309300263081713756400044090612639115809497080370631574877886655885004069041012976420706296309233004391118857300492818610821034798545937718820899778305153149515554635121543079299214920588808691565390731210728613393338359981710699187776383582075322265866361032081001786231792698292204439733915873080976486386399210375637857888916501389998915690949780497143049360331964616626099998689587839753303756361349031663262378567620081441177359170957333794307816798680879897099374126631652179219382108844210091700017647423171041575225674360760057833901095059636365059822604277918700949976101735856973317040242773878896306545294617660293080873249884674431407977037074442046467911955315318281031902344030263568505783609610996933756067950120534379270131945578604508833630164262993292625454075402194136569708405119879116821966007013880500998173807159794096428604659945399314291122745167525151707067676007389860053390954935658430374249405873520499061410117729818508741283764360648586695764932690628590345542947282716934768377332337104272192088886550484814681787128571992962629256248053733414596306241822433988016801168759448260410170153262690593830574460379187580889746631206679272634588825616269499069777260931288407422660278936325024335242446162746885582652100723214839864897064770902871070758786756813987497628150749889051665149659239223300758407593144484330304403881822077398572787701724987857895012674382491807323696596345892623583952504456274426466270566258682298749234537078721817779217904724211154195655619985842054633137325956651336701528287983391177968252927703707294927742510040981548724322775201141767368499773077718454832130018878119458457925230246441707335605998161592338264682905394557266069869121465435596851230179376510303035938388438457774288336858277866031727254230798453184251015164424486182033337994693657941047316677481640504480011402175557427174094131355318577800481658649311613759492368424642795711347253900128480077286407878001564817624303830070212829843642817692066356541983588979973527414597611884780784364316522522097785768345224071564977130121448889938360222719308595688161552986529529202652089824837197347010459913285199487949324405530330218698326940918052207888973420297445698963998653610628487988486123726133671263656000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 1.1223288775477036e-06
    },
    "true_root_interval_not_rational_centre": true,
    "mixed_geometry_manifold_dimension": 5
  },
  "manual_area_derivatives_do_not_import_primary_AD": true,
  "stable_normal_form_and_kernel_derivatives_independently_replayed": true,
  "explicit_good_curve25": {
    "independent_Taylor_convolution_all_non_W0_forces_zero_through_second_order": true,
    "nonzero_W0_second_force_coefficient_replayed": true,
    "regular_IFT_not_truncated_curve_guarantees_actual_good_configurations": true,
    "zero_nodal_gradient_image_exactly_one_dimension": true
  },
  "good_curve25_source_sha256": "81cf0f51b4222047bbf513db3adb1b2f788f3bab098de619131fa388d3f8e4ea",
  "scope": "Manifold and stability claims use the complete analytic proofs; single-gradient-freedom counterexamples follow by IFT plus known full bad-set dimensions. No universal topology claim is inferred.",
  "universal_arbitrary_T_goal_complete": false
}

==> anc/certificates/cert-040-star_polynomial_response.py <==
"""Any-valence star: fixed quadratic trace compatibility and cubic center response."""
from pathlib import Path
import itertools,sys
import sympy as S
HERE=Path(__file__).resolve().parent;sys.path.insert(0,str(HERE.parents[1]/'验证'))
from certify_schur import h_matrices,src

X,Y=S.symbols('x y')
def area(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def poly_matrix(A):return A.applyfunc(S.expand)

def response(corners):
    n=len(corners);N=4*n;v=S.Matrix([X,Y]);corners=[S.Matrix(p) for p in corners]
    f=[];g=[];normal=[]
    for i in range(n):
        fi=S.zeros(1,N);fi[3*i]=1;f.append(fi)
        gi=S.zeros(2,N);gi[0,3*i+1]=gi[1,3*i+2]=1;g.append(gi)
        ni=S.zeros(1,N);ni[3*n+i]=1;normal.append(ni)
    q=[];delta=[];edge_normals=[]
    for i in range(n):
        j=(i+1)%n;e=corners[j]-corners[i];nu=S.Matrix([-e[1],e[0]]);norm2=(e.T*e)[0]
        xi=(e.T*(v-corners[i]))[0]/norm2;eta=(nu.T*(v-corners[i]))[0]/norm2
        di=e.T*g[i];dj=e.T*g[j]
        qi=f[i]+di/3+xi*(f[j]-f[i]-(di+dj)/3)+eta*(4*normal[i]-nu.T*(g[i]+g[j]))/6
        q.append(poly_matrix(qi));delta.append(S.expand(area(v,corners[i],corners[j])));edge_normals.append(nu)
    M=S.zeros(n,3);D=S.zeros(n,N);K=[]
    for i in range(n):
        prev=(i-1)%n;nxt=(i+1)%n;ki=area(corners[prev],corners[i],corners[nxt]);K.append(ki)
        M[i,:]=S.Matrix([[ki,ki*corners[i][0],ki*corners[i][1]]])
        di=area(v,corners[prev],corners[nxt])
        D[i,:]=delta[prev]*q[i]+delta[i]*q[prev]-di*(f[i]+(v-corners[i]).T*g[i]/3)
    assert M.rank()==3
    rows=list(M.T.rref()[1]);B=M[rows,:].inv();U=poly_matrix(B*D[rows,:])
    others=[i for i in range(n) if i not in rows]
    C=poly_matrix(D[others,:]-M[others,:]*U) if others else S.zeros(0,N)
    value=poly_matrix(S.Matrix([[1,X,Y]])*U)
    assert all(S.Poly(z,X,Y).total_degree()<=2 for z in C)
    assert all(S.Poly(z,X,Y).total_degree()<=3 for z in value)
    return {'M':M,'D':poly_matrix(D),'U':U,'C':C,'value':value,'q':q,'delta':delta,
            'normals':edge_normals,'selected_rows':rows,'remaining_rows':others,'K':K}

def cycle_at_vertex(f,v):
    nxt={}
    for T in f:
        if v in T:
            k=T.index(v);a,b=T[(k+1)%3],T[(k+2)%3];assert a not in nxt;nxt[a]=b
    start=min(nxt);out=[start]
    while nxt[out[-1]]!=start:out.append(nxt[out[-1]]);assert len(out)<=len(nxt)
    assert len(out)==len(nxt)
    return out

def outside(p,f,v,cycle):
    ff=[T for T in f if v not in T];pp={a:b for a,b in p.items() if a!=v};vs=list(pp);nv=len(vs);nf=len(ff);n=len(cycle)
    adj=src.topology(ff);free=[i for i in range(n) if tuple(sorted((cycle[i],cycle[(i+1)%n]))) not in adj]
    hf,h0=h_matrices(pp,ff,False)
    if h0:Hf=S.Matrix(hf);H0=S.Matrix(h0)
    else:Hf=S.zeros(0,nv);H0=S.zeros(0,2*nv+nf)
    H0=H0.row_join(S.zeros(H0.rows,len(free)));H=Hf.row_join(H0);T=S.zeros(4*n,H.cols)
    for i,a in enumerate(cycle):
        T[3*i,vs.index(a)]=1;T[3*i+1,nv+2*vs.index(a)]=1;T[3*i+2,nv+2*vs.index(a)+1]=1
    for i in range(n):
        a,b=cycle[i],cycle[(i+1)%n];e=S.Matrix(pp[b])-S.Matrix(pp[a]);nu=S.Matrix([-e[1],e[0]]);norm2=(e.T*e)[0]
        if i in free:T[3*n+i,3*nv+nf+free.index(i)]=1;continue
        pair=adj[tuple(sorted((a,b)))];assert len(pair)==1;face,z=pair[0]
        xi=(e.T*(S.Matrix(pp[z])-S.Matrix(pp[a])))[0]/norm2
        eta=(nu.T*(S.Matrix(pp[z])-S.Matrix(pp[a])))[0]/norm2;assert eta!=0
        fa=S.zeros(1,H.cols);fb=fa.copy();ga=S.zeros(2,H.cols);gb=ga.copy();qc=fa.copy()
        fa[vs.index(a)]=1;fb[vs.index(b)]=1;qc[3*nv+face]=1
        for k in [0,1]:ga[k,nv+2*vs.index(a)+k]=1;gb[k,nv+2*vs.index(b)+k]=1
        base=fa+e.T*ga/3+xi*(fb-fa-e.T*(ga+gb)/3)
        T[3*n+i,:]=3*(qc-base)/(2*eta)+nu.T*(ga+gb)/4
    return {'points':pp,'faces':ff,'vertex_order':vs,'H':H,'Hf':Hf,'H0':H0,'T':T,'T0':T[:,nv:],
            'boundary_midpoint_free_indices':free}

def check_local(polygon,center):
    data=response(polygon);n=len(polygon);names=[f'A{i}' for i in range(n)];v='Vcenter'
    p={a:tuple(S.Rational(z) for z in xy) for a,xy in zip(names,polygon)};p[v]=tuple(center)
    faces=[(v,names[i],names[(i+1)%n]) for i in range(n)];hf,h0=h_matrices(p,faces,False);Hf=S.Matrix(hf);H0=S.Matrix(h0)
    sub={X:center[0],Y:center[1]};u=data['U'].subs(sub);val=data['value'].subs(sub);q=S.Matrix.vstack(*[r.subs(sub) for r in data['q']]);N=4*n
    vals=S.zeros(n+1,N);grad=S.zeros(2*(n+1),N)
    for i in range(n):vals[i,3*i]=1;grad[2*i,3*i+1]=grad[2*i+1,3*i+2]=1
    vals[n,:]=val;grad[2*n,:]=3*u[1,:];grad[2*n+1,:]=3*u[2,:]
    resid=Hf*vals+H0*S.Matrix.vstack(grad,q)
    # The selected radial rows vanish, remaining rows are precisely the stated compatibilities up to area factors.
    by_corner={}
    for r,(edge,info) in enumerate(src.operators(p,faces)[1].items()):
        corner=next(a for a in edge if a!=v);i=names.index(corner)
        by_corner[i]=(resid[r,:]*data['delta'][i].subs(sub)*data['delta'][(i-1)%n].subs(sub)).applyfunc(S.cancel)
    for i in range(n):
        expected=(data['D'][i,:]-data['M'][i,:]*data['U']).subs(sub)
        assert by_corner[i]==expected
    return data


==> anc/certificates/cert-041-zero_loading_example28_certificates.json <==
{
  "status": "PASS",
  "depth": "1/100",
  "points": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "1",
      "0"
    ],
    "A1": [
      "0",
      "1"
    ],
    "A2": [
      "-1",
      "3"
    ],
    "A3": [
      "-1/3",
      "0"
    ],
    "A4": [
      "0",
      "-3"
    ],
    "A5": [
      "1/3",
      "-1"
    ],
    "U0": [
      "1/16",
      "15/16"
    ],
    "U1": [
      "-1/16",
      "9/8"
    ],
    "U2": [
      "-3/8",
      "3/16"
    ],
    "U3": [
      "-5/16",
      "-3/16"
    ],
    "U4": [
      "5/16",
      "-9/8"
    ],
    "U5": [
      "3/8",
      "-15/16"
    ],
    "W0": [
      "1/15",
      "43/45"
    ],
    "W1": [
      "-1/15",
      "52/45"
    ],
    "W2": [
      "-52/135",
      "1/5"
    ],
    "W3": [
      "-43/135",
      "-1/5"
    ],
    "W4": [
      "43/135",
      "-52/45"
    ],
    "W5": [
      "52/135",
      "-43/45"
    ],
    "P0": [
      "3/2",
      "0"
    ],
    "P1": [
      "0",
      "43/42"
    ],
    "P2": [
      "-3/2",
      "9/2"
    ],
    "P3": [
      "-43/126",
      "0"
    ],
    "P4": [
      "0",
      "-9/2"
    ],
    "P5": [
      "43/126",
      "-43/42"
    ],
    "Xpatch": [
      "6343/4200",
      "3/200"
    ],
    "Ypatch": [
      "43/4200",
      "4363/4200"
    ],
    "Szero": [
      "6343/8400",
      "4363/8400"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A4"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P4"
    ],
    [
      "W3",
      "P4",
      "A4"
    ],
    [
      "W3",
      "A4",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ],
    [
      "O",
      "A4",
      "U4"
    ],
    [
      "O",
      "U4",
      "A5"
    ],
    [
      "W4",
      "A4",
      "P4"
    ],
    [
      "W4",
      "P4",
      "P5"
    ],
    [
      "W4",
      "P5",
      "A5"
    ],
    [
      "W4",
      "A5",
      "U4"
    ],
    [
      "W4",
      "U4",
      "A4"
    ],
    [
      "O",
      "A5",
      "U5"
    ],
    [
      "O",
      "U5",
      "A0"
    ],
    [
      "W5",
      "A5",
      "P5"
    ],
    [
      "W5",
      "P5",
      "P0"
    ],
    [
      "W5",
      "P0",
      "A0"
    ],
    [
      "W5",
      "A0",
      "U5"
    ],
    [
      "W5",
      "U5",
      "A5"
    ],
    [
      "Szero",
      "P0",
      "Xpatch"
    ],
    [
      "Szero",
      "Xpatch",
      "Ypatch"
    ],
    [
      "Szero",
      "Ypatch",
      "P1"
    ],
    [
      "Szero",
      "P1",
      "P0"
    ]
  ],
  "patch_cycle": [
    "P0",
    "Xpatch",
    "Ypatch",
    "P1"
  ],
  "edge_order": [
    [
      "A0",
      "O"
    ],
    [
      "A0",
      "U0"
    ],
    [
      "O",
      "U0"
    ],
    [
      "A1",
      "U0"
    ],
    [
      "A1",
      "O"
    ],
    [
      "A0",
      "W0"
    ],
    [
      "A0",
      "P0"
    ],
    [
      "P0",
      "W0"
    ],
    [
      "P0",
      "P1"
    ],
    [
      "P1",
      "W0"
    ],
    [
      "A1",
      "P1"
    ],
    [
      "A1",
      "W0"
    ],
    [
      "U0",
      "W0"
    ],
    [
      "A1",
      "U1"
    ],
    [
      "O",
      "U1"
    ],
    [
      "A2",
      "U1"
    ],
    [
      "A2",
      "O"
    ],
    [
      "A1",
      "W1"
    ],
    [
      "P1",
      "W1"
    ],
    [
      "P2",
      "W1"
    ],
    [
      "A2",
      "P2"
    ],
    [
      "A2",
      "W1"
    ],
    [
      "U1",
      "W1"
    ],
    [
      "A2",
      "U2"
    ],
    [
      "O",
      "U2"
    ],
    [
      "A3",
      "U2"
    ],
    [
      "A3",
      "O"
    ],
    [
      "A2",
      "W2"
    ],
    [
      "P2",
      "W2"
    ],
    [
      "P3",
      "W2"
    ],
    [
      "A3",
      "P3"
    ],
    [
      "A3",
      "W2"
    ],
    [
      "U2",
      "W2"
    ],
    [
      "A3",
      "U3"
    ],
    [
      "O",
      "U3"
    ],
    [
      "A4",
      "U3"
    ],
    [
      "A4",
      "O"
    ],
    [
      "A3",
      "W3"
    ],
    [
      "P3",
      "W3"
    ],
    [
      "P4",
      "W3"
    ],
    [
      "A4",
      "P4"
    ],
    [
      "A4",
      "W3"
    ],
    [
      "U3",
      "W3"
    ],
    [
      "A4",
      "U4"
    ],
    [
      "O",
      "U4"
    ],
    [
      "A5",
      "U4"
    ],
    [
      "A5",
      "O"
    ],
    [
      "A4",
      "W4"
    ],
    [
      "P4",
      "W4"
    ],
    [
      "P5",
      "W4"
    ],
    [
      "A5",
      "P5"
    ],
    [
      "A5",
      "W4"
    ],
    [
      "U4",
      "W4"
    ],
    [
      "A5",
      "U5"
    ],
    [
      "O",
      "U5"
    ],
    [
      "A0",
      "U5"
    ],
    [
      "A5",
      "W5"
    ],
    [
      "P5",
      "W5"
    ],
    [
      "P0",
      "W5"
    ],
    [
      "A0",
      "W5"
    ],
    [
      "U5",
      "W5"
    ],
    [
      "P0",
      "Szero"
    ],
    [
      "Szero",
      "Xpatch"
    ],
    [
      "Szero",
      "Ypatch"
    ],
    [
      "P1",
      "Szero"
    ]
  ],
  "active_pressure": [
    "225",
    "-5175",
    "4950",
    "-4725",
    "-225",
    "225",
    "0",
    "-225",
    "0",
    "225",
    "0",
    "-225",
    "4950",
    "-4725",
    "4950",
    "-5175",
    "225",
    "-225",
    "225",
    "-225",
    "0",
    "225",
    "4950",
    "-5175",
    "4950",
    "-4725",
    "-225",
    "225",
    "-225",
    "225",
    "0",
    "-225",
    "4950",
    "-4725",
    "4950",
    "-5175",
    "225",
    "-225",
    "225",
    "-225",
    "0",
    "225",
    "4950",
    "-5175",
    "4950",
    "-4725",
    "-225",
    "225",
    "-225",
    "225",
    "0",
    "-225",
    "4950",
    "-4725",
    "4950",
    "-5175",
    "-225",
    "225",
    "-225",
    "225",
    "4950",
    "0",
    "0",
    "0",
    "0"
  ],
  "persistent_invisible_pressure": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1",
    "-1",
    "1",
    "-1"
  ],
  "loading_integer_relation": [
    "-1800",
    "17",
    "8775",
    "17",
    "8775",
    "17",
    "8775",
    "-4096",
    "-4096",
    "-4096",
    "-4096",
    "-4096",
    "-4096",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "V": 28,
  "F": 46,
  "boundary_vertices": 8,
  "interior_vertices": 20,
  "interior_edges": 65,
  "rank_H0": 63,
  "rank_H": 64,
  "defect": 1,
  "evaluation_rank": 27,
  "spline_dimension": 66,
  "H0_minor": {
    "rank": 63,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      61,
      62,
      63
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      41,
      42,
      44,
      47,
      48,
      54,
      55,
      56,
      57,
      58,
      61,
      62,
      63,
      64,
      65,
      70,
      71,
      72,
      77,
      79,
      84,
      86,
      98
    ],
    "determinant": "130719018862168266167939803467899298921065295607152938844160000000000000000/1854986758942952461438449255020710221"
  },
  "H_minor": {
    "rank": 64,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      41,
      42,
      44,
      47,
      48,
      54,
      55,
      56,
      57,
      58,
      61,
      62,
      63,
      64,
      65,
      70,
      71,
      72,
      77,
      79,
      84,
      86,
      98,
      102
    ],
    "determinant": "47534188677152096788341746715599745062205562038964705034240000000000000000/1854986758942952461438449255020710221"
  },
  "coarse_port_shape": [
    62,
    98
  ],
  "coarse_port_rank": 61,
  "coarse_port_minor": {
    "rank": 61,
    "rows": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40,
      41,
      42,
      43,
      44,
      45,
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60
    ],
    "cols": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      37,
      38,
      40,
      43,
      44,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      64,
      65,
      66,
      71,
      72,
      73,
      78,
      79,
      80,
      92
    ],
    "determinant": "694148315543071252891047474463101478829405468675276800000000000000000000/19361719460592158496614070080403807"
  },
  "coarse_port_kernel_dimension": 1,
  "trace_lift": {
    "basis": [
      "1",
      "xi",
      "xi**2",
      "xi**3",
      "eta",
      "eta*xi",
      "eta*xi**2",
      "eta**2",
      "eta**2*xi",
      "eta**3"
    ],
    "matrix": [
      [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      [
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "1",
        "0",
        "1"
      ],
      [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      [
        "1",
        "1/2",
        "1/4",
        "1/8",
        "1/2",
        "1/4",
        "1/8",
        "1/4",
        "1/8",
        "1/8"
      ]
    ],
    "inverse": [
      [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      [
        "-7",
        "-3",
        "-1",
        "0",
        "-3",
        "-1",
        "0",
        "0",
        "-1",
        "8"
      ],
      [
        "0",
        "-1",
        "-1",
        "-1",
        "0",
        "-1",
        "-1",
        "-1",
        "1",
        "0"
      ],
      [
        "6",
        "3",
        "1",
        "0",
        "2",
        "1",
        "0",
        "1",
        "1",
        "-8"
      ]
    ],
    "determinant": "-1/8",
    "arbitrary_center_determinant": "s_y**2*(s_y - 1)",
    "inverse_infinity_norm_at_singular_center": "24"
  },
  "strong_port_failures": {
    "directed_interior_vertex_edges": 106,
    "admissible_port_tests": 76,
    "skips": {
      "degenerate_coarse_or_frame": 30
    },
    "tests": [
      {
        "moving": "A0",
        "target": "O",
        "common": [
          "U0",
          "U5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A0",
        "target": "P0",
        "common": [
          "W0",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A0",
        "target": "U0",
        "common": [
          "O",
          "W0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A0",
        "target": "U5",
        "common": [
          "O",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A0",
        "target": "W0",
        "common": [
          "P0",
          "U0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A0",
        "target": "W5",
        "common": [
          "P0",
          "U5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "O",
        "common": [
          "U0",
          "U1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "P1",
        "common": [
          "W0",
          "W1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "U0",
        "common": [
          "O",
          "W0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "U1",
        "common": [
          "O",
          "W1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "W0",
        "common": [
          "P1",
          "U0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A1",
        "target": "W1",
        "common": [
          "P1",
          "U1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "O",
        "common": [
          "U1",
          "U2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "P2",
        "common": [
          "W1",
          "W2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "U1",
        "common": [
          "O",
          "W1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "U2",
        "common": [
          "O",
          "W2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "W1",
        "common": [
          "P2",
          "U1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A2",
        "target": "W2",
        "common": [
          "P2",
          "U2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "O",
        "common": [
          "U2",
          "U3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "P3",
        "common": [
          "W2",
          "W3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "U2",
        "common": [
          "O",
          "W2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "U3",
        "common": [
          "O",
          "W3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "W2",
        "common": [
          "P3",
          "U2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A3",
        "target": "W3",
        "common": [
          "P3",
          "U3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "O",
        "common": [
          "U3",
          "U4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "P4",
        "common": [
          "W3",
          "W4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "U3",
        "common": [
          "O",
          "W3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "U4",
        "common": [
          "O",
          "W4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "W3",
        "common": [
          "P4",
          "U3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A4",
        "target": "W4",
        "common": [
          "P4",
          "U4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "O",
        "common": [
          "U4",
          "U5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "P5",
        "common": [
          "W4",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "U4",
        "common": [
          "O",
          "W4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "U5",
        "common": [
          "O",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "W4",
        "common": [
          "P5",
          "U4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "A5",
        "target": "W5",
        "common": [
          "P5",
          "U5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U0",
        "target": "A0",
        "common": [
          "O",
          "W0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U0",
        "target": "A1",
        "common": [
          "O",
          "W0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U0",
        "target": "O",
        "common": [
          "A0",
          "A1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U0",
        "target": "W0",
        "common": [
          "A1",
          "A0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U1",
        "target": "A1",
        "common": [
          "O",
          "W1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U1",
        "target": "A2",
        "common": [
          "O",
          "W1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U1",
        "target": "O",
        "common": [
          "A1",
          "A2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U1",
        "target": "W1",
        "common": [
          "A2",
          "A1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U2",
        "target": "A2",
        "common": [
          "O",
          "W2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U2",
        "target": "A3",
        "common": [
          "O",
          "W2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U2",
        "target": "O",
        "common": [
          "A2",
          "A3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U2",
        "target": "W2",
        "common": [
          "A3",
          "A2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U3",
        "target": "A3",
        "common": [
          "O",
          "W3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U3",
        "target": "A4",
        "common": [
          "O",
          "W3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U3",
        "target": "O",
        "common": [
          "A3",
          "A4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U3",
        "target": "W3",
        "common": [
          "A4",
          "A3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U4",
        "target": "A4",
        "common": [
          "O",
          "W4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U4",
        "target": "A5",
        "common": [
          "O",
          "W4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U4",
        "target": "O",
        "common": [
          "A4",
          "A5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U4",
        "target": "W4",
        "common": [
          "A5",
          "A4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U5",
        "target": "A0",
        "common": [
          "O",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U5",
        "target": "A5",
        "common": [
          "O",
          "W5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U5",
        "target": "O",
        "common": [
          "A5",
          "A0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "U5",
        "target": "W5",
        "common": [
          "A0",
          "A5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W0",
        "target": "P0",
        "common": [
          "A0",
          "P1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W0",
        "target": "P1",
        "common": [
          "P0",
          "A1"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W1",
        "target": "P1",
        "common": [
          "A1",
          "P2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W1",
        "target": "P2",
        "common": [
          "P1",
          "A2"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W2",
        "target": "P2",
        "common": [
          "A2",
          "P3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W2",
        "target": "P3",
        "common": [
          "P2",
          "A3"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W3",
        "target": "P3",
        "common": [
          "A3",
          "P4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W3",
        "target": "P4",
        "common": [
          "P3",
          "A4"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W4",
        "target": "P4",
        "common": [
          "A4",
          "P5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W4",
        "target": "P5",
        "common": [
          "P4",
          "A5"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W5",
        "target": "P0",
        "common": [
          "P5",
          "A0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "W5",
        "target": "P5",
        "common": [
          "A5",
          "P0"
        ],
        "surviving_pressure": "singular_zero_loading",
        "nonzero_pressure_edges": [
          [
            [
              "P0",
              "Szero"
            ],
            "1"
          ],
          [
            [
              "Szero",
              "Xpatch"
            ],
            "-1"
          ],
          [
            [
              "Szero",
              "Ypatch"
            ],
            "1"
          ],
          [
            [
              "P1",
              "Szero"
            ],
            "-1"
          ]
        ]
      },
      {
        "moving": "Szero",
        "target": "P0",
        "common": [
          "Xpatch",
          "P1"
        ],
        "surviving_pressure": "old_loaded",
        "nonzero_pressure_edges": [
          [
            [
              "A0",
              "O"
            ],
            "225"
          ],
          [
            [
              "A0",
              "U0"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U0"
            ],
            "-4725"
          ],
          [
            [
              "A1",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W0"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W0"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "U0",
              "W0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U1"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U1"
            ],
            "-5175"
          ],
          [
            [
              "A2",
              "O"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W1"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W1"
            ],
            "225"
          ],
          [
            [
              "U1",
              "W1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U2"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U2"
            ],
            "-4725"
          ],
          [
            [
              "A3",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W2"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W2"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "U2",
              "W2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U3"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U3"
            ],
            "-5175"
          ],
          [
            [
              "A4",
              "O"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W3"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W3"
            ],
            "225"
          ],
          [
            [
              "U3",
              "W3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U4"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U4"
            ],
            "-4725"
          ],
          [
            [
              "A5",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W4"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W4"
            ],
            "225"
          ],
          [
            [
              "A5",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "U4",
              "W4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U5"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U5"
            ],
            "4950"
          ],
          [
            [
              "A0",
              "U5"
            ],
            "-5175"
          ],
          [
            [
              "A5",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W5"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W5"
            ],
            "225"
          ],
          [
            [
              "U5",
              "W5"
            ],
            "4950"
          ]
        ]
      },
      {
        "moving": "Szero",
        "target": "P1",
        "common": [
          "Ypatch",
          "P0"
        ],
        "surviving_pressure": "old_loaded",
        "nonzero_pressure_edges": [
          [
            [
              "A0",
              "O"
            ],
            "225"
          ],
          [
            [
              "A0",
              "U0"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U0"
            ],
            "-4725"
          ],
          [
            [
              "A1",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W0"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W0"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "U0",
              "W0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U1"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U1"
            ],
            "-5175"
          ],
          [
            [
              "A2",
              "O"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W1"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W1"
            ],
            "225"
          ],
          [
            [
              "U1",
              "W1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U2"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U2"
            ],
            "-4725"
          ],
          [
            [
              "A3",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W2"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W2"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "U2",
              "W2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U3"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U3"
            ],
            "-5175"
          ],
          [
            [
              "A4",
              "O"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W3"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W3"
            ],
            "225"
          ],
          [
            [
              "U3",
              "W3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U4"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U4"
            ],
            "-4725"
          ],
          [
            [
              "A5",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W4"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W4"
            ],
            "225"
          ],
          [
            [
              "A5",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "U4",
              "W4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U5"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U5"
            ],
            "4950"
          ],
          [
            [
              "A0",
              "U5"
            ],
            "-5175"
          ],
          [
            [
              "A5",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W5"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W5"
            ],
            "225"
          ],
          [
            [
              "U5",
              "W5"
            ],
            "4950"
          ]
        ]
      },
      {
        "moving": "Szero",
        "target": "Xpatch",
        "common": [
          "P0",
          "Ypatch"
        ],
        "surviving_pressure": "old_loaded",
        "nonzero_pressure_edges": [
          [
            [
              "A0",
              "O"
            ],
            "225"
          ],
          [
            [
              "A0",
              "U0"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U0"
            ],
            "-4725"
          ],
          [
            [
              "A1",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W0"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W0"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "U0",
              "W0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U1"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U1"
            ],
            "-5175"
          ],
          [
            [
              "A2",
              "O"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W1"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W1"
            ],
            "225"
          ],
          [
            [
              "U1",
              "W1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U2"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U2"
            ],
            "-4725"
          ],
          [
            [
              "A3",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W2"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W2"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "U2",
              "W2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U3"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U3"
            ],
            "-5175"
          ],
          [
            [
              "A4",
              "O"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W3"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W3"
            ],
            "225"
          ],
          [
            [
              "U3",
              "W3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U4"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U4"
            ],
            "-4725"
          ],
          [
            [
              "A5",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W4"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W4"
            ],
            "225"
          ],
          [
            [
              "A5",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "U4",
              "W4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U5"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U5"
            ],
            "4950"
          ],
          [
            [
              "A0",
              "U5"
            ],
            "-5175"
          ],
          [
            [
              "A5",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W5"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W5"
            ],
            "225"
          ],
          [
            [
              "U5",
              "W5"
            ],
            "4950"
          ]
        ]
      },
      {
        "moving": "Szero",
        "target": "Ypatch",
        "common": [
          "Xpatch",
          "P1"
        ],
        "surviving_pressure": "old_loaded",
        "nonzero_pressure_edges": [
          [
            [
              "A0",
              "O"
            ],
            "225"
          ],
          [
            [
              "A0",
              "U0"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U0"
            ],
            "-4725"
          ],
          [
            [
              "A1",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W0"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W0"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W0"
            ],
            "-225"
          ],
          [
            [
              "U0",
              "W0"
            ],
            "4950"
          ],
          [
            [
              "A1",
              "U1"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U1"
            ],
            "-5175"
          ],
          [
            [
              "A2",
              "O"
            ],
            "225"
          ],
          [
            [
              "A1",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "P1",
              "W1"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W1"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W1"
            ],
            "225"
          ],
          [
            [
              "U1",
              "W1"
            ],
            "4950"
          ],
          [
            [
              "A2",
              "U2"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U2"
            ],
            "-4725"
          ],
          [
            [
              "A3",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A2",
              "W2"
            ],
            "225"
          ],
          [
            [
              "P2",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W2"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W2"
            ],
            "-225"
          ],
          [
            [
              "U2",
              "W2"
            ],
            "4950"
          ],
          [
            [
              "A3",
              "U3"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U3"
            ],
            "-5175"
          ],
          [
            [
              "A4",
              "O"
            ],
            "225"
          ],
          [
            [
              "A3",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "P3",
              "W3"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W3"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W3"
            ],
            "225"
          ],
          [
            [
              "U3",
              "W3"
            ],
            "4950"
          ],
          [
            [
              "A4",
              "U4"
            ],
            "-5175"
          ],
          [
            [
              "O",
              "U4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U4"
            ],
            "-4725"
          ],
          [
            [
              "A5",
              "O"
            ],
            "-225"
          ],
          [
            [
              "A4",
              "W4"
            ],
            "225"
          ],
          [
            [
              "P4",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W4"
            ],
            "225"
          ],
          [
            [
              "A5",
              "W4"
            ],
            "-225"
          ],
          [
            [
              "U4",
              "W4"
            ],
            "4950"
          ],
          [
            [
              "A5",
              "U5"
            ],
            "-4725"
          ],
          [
            [
              "O",
              "U5"
            ],
            "4950"
          ],
          [
            [
              "A0",
              "U5"
            ],
            "-5175"
          ],
          [
            [
              "A5",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "P5",
              "W5"
            ],
            "225"
          ],
          [
            [
              "P0",
              "W5"
            ],
            "-225"
          ],
          [
            [
              "A0",
              "W5"
            ],
            "225"
          ],
          [
            [
              "U5",
              "W5"
            ],
            "4950"
          ]
        ]
      }
    ],
    "all_admissible_strong_full_row_port_tests_fail": true
  },
  "radial_sample": {
    "s": "999/1000",
    "rank_H0": 64,
    "rank_H": 64,
    "defect": 0,
    "evaluation_rank": 28,
    "pressure_kernel_dimension": 1,
    "invisible_kernel_dimension": 1,
    "H0_minor": {
      "rank": 64,
      "rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63
      ],
      "cols": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        41,
        42,
        44,
        47,
        48,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        63,
        64,
        65,
        70,
        71,
        72,
        77,
        79,
        84,
        86,
        98
      ],
      "determinant": "47534188677152096788341746715599745062205562038964705034240000000000000000000000000000000000000/971694150148699596985599911478078525201436482543488425581"
    }
  },
  "old_vertex_value_image_times_R3_proved_by_complete_trace_lift": true,
  "fixed_boundary_bad_germ_is_old25_bad_germ_times_R2": true,
  "bad_branch_dimensions": [
    8,
    7
  ],
  "bad_branch_intersection_dimension": 6,
  "general_quotient_pressure_radial_sufficiency_proved": true,
  "universal_arbitrary_mesh_repair_proved": false,
  "source_sha256": {
    "verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  },
  "elapsed_seconds": 3.446864604949951,
  "scope": "Counterexample to necessity of the strong zero-pressure port test, not a counterexample to one-vertex repair; includes one legal singular vertex. The weaker criterion retains its harmless pressure."
}

==> anc/certificates/cert-042-zero_loading_example28_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "b8b71aab0b073bf79b5dfd85a4a2a8276b0a4fa6027514d1e4dbd6e03c4587fd",
  "method": "Fresh area assembly, explicit kernel upper bounds, full world-polynomial trace/derivative replay, independent directed-edge coverage",
  "rank_H0": 63,
  "rank_H": 64,
  "defect": 1,
  "all76_admissible_strong_ports_certified_nontrivial": true,
  "coarse_port_corank": 1,
  "persistent_invisible_dimension": 1,
  "radial_sample_defect": 0,
  "trace_lift_all10_world_polynomials_verified": true,
  "scope": "The example disproves necessity of the strong test, not one-point repair. The general quotient criterion and stable product claim have written proofs."
}

==> anc/certificates/cert-043-audit_symbolic_identities.py <==
"""Replay closed formulas independently of the endpoint-assembly implementation."""
from pathlib import Path
from fractions import Fraction as Q
from itertools import combinations
import sympy as S
import json,hashlib
from geometric_criterion import area

HERE=Path(__file__).resolve().parent

def zero(f):return S.cancel(f)==0

def main():
    raw=json.loads((HERE/'sector_transfer_symbolic.json').read_text(encoding='utf8'))
    a,x,y,xi,zeta,eta=S.symbols('a x y xi zeta eta');b=1-a
    env={str(v):v for v in [a,x,y,xi,zeta,eta]}
    G={v:S.Matrix([S.sympify(t,locals=env) for t in z]) for v,z in raw['G'].items()}
    R={v:S.sympify(t,locals=env) for v,t in raw['R'].items()}
    assert zero(sum(G['U'])+(xi+zeta)/(2*a*b))
    jac=G['U'].jacobian([zeta,eta]);detU=S.factor(jac.det())
    assert detU!=0
    sub={zeta:-xi,eta:-xi*(b*x+a*y)/(2*(a*y-b*x))}
    assert all(zero(v.subs(sub,simultaneous=True)) for v in G['U'])
    kap=(a*y-b*x)/(x+y-1)
    expectedA=xi*S.Matrix([-2*a+3*kap,-3*kap])/(2*b)
    expectedB=xi*S.Matrix([-3*kap,2*b+3*kap])/(2*a)
    for key,E in [('A',expectedA),('B',expectedB)]:
        assert all(zero(v.subs(sub,simultaneous=True)-w) for v,w in zip(G[key],E))
    er={'A':xi*(a/b-(1+2*b)*kap/(2*b*b)),
        'B':xi*(-b/a-(1+2*a)*kap/(2*a*a)),
        'U':xi*kap/(2*a*a*b*b)}
    for v,t in er.items():assert zero(R[v].subs(sub,simultaneous=True)-t)
    for v in ['W','P','Q']:
        assert G[v]==S.zeros(2,1) and R[v]==0
    # A-vertex balance in an arbitrary two-sector coordinate frame.
    c,d,e,f,ap,bi,qp,qi=S.symbols('c d e f ap bi qp qi')
    C=S.Matrix([c,d]);A=S.Matrix([1,0]);B=S.Matrix([e,f])
    dp=C.row_join(A).det();di=A.row_join(B).det();D=C.row_join(B).det()
    K=S.det((A-C).row_join(B-C));assert zero(K-dp-di+D)
    V=D*A/(dp*di)+qp*(C-A)/(ap*dp)+qi*(A-B)/(bi*di)
    detA=S.factor(V.jacobian([qp,qi]).det())
    assert zero(detA-K/(ap*bi*dp*di))
    assert all(zero(z.subs({qp:ap*D/K,qi:-bi*D/K})) for z in V)
    # Central telescoping: use formal independent vectors and area denominators.
    for n in [4,6,8,10]:
        vs=[S.Matrix(S.symbols(f'v{i}x v{i}y')) for i in range(n)]
        ds=S.symbols(' '.join(f'd{i}' for i in range(n)),nonzero=True)
        left=S.zeros(2,1);right=S.zeros(2,1)
        for i in range(n):
            left+=(-1)**i*((vs[i]-vs[(i-1)%n])/ds[(i-1)%n]+(vs[i]-vs[(i+1)%n])/ds[i])
            right+=2*(-1)**i*(vs[i]-vs[(i+1)%n])/ds[i]
        assert all(zero(z) for z in left-right)
    # Infinite regular alternating-radius family: two prototype vertices.
    r,cc,ss=S.symbols('r cc ss')
    evenC=S.Matrix([r*cc,-r*ss]);evenA=S.Matrix([1,0]);evenB=S.Matrix([r*cc,r*ss])
    oddC=S.Matrix([cc,-ss]);oddA=S.Matrix([r,0]);oddB=S.Matrix([cc,ss])
    for C,A,B,expected in [(evenC,evenA,evenB,r*cc/(1-r*cc)),(oddC,oddA,oddB,cc/(r-cc))]:
        D=C.row_join(B).det();K=(A-C).row_join(B-C).det()
        assert zero(D/K-expected)
    data=json.loads((HERE/'geometric_criterion_checks.json').read_text(encoding='utf8'))
    assert data['original25']['candidate_load']==data['original31']['candidate_load'] or all(
        data['original25']['candidate_load'][v]==data['original31']['candidate_load'][v]
        for v in data['original25']['candidate_load'] if v.startswith(('O','A','U')))
    for name,mul,expected in [('original25',Q(225),(-1800,17,8775,-4096)),
                              ('original41',Q(27,2),(-756,11,864,-343))]:
        L=data[name]['candidate_load']
        assert tuple(mul*Q(L[v]) for v in ['O','A0','A1','U0'])==expected
    rec=data['local_balances_but_central_fails']
    assert rec['full_original_mesh_rank']['defect']==0
    assert all(v==['0','0'] for k,v in rec['full_candidate_balance'].items() if k!='O')
    assert rec['full_candidate_balance']['O']!=['0','0']
    # Projective-frame check for the specifically labelled nonsymmetric example.
    frame=[(Q(0),Q(0)),(Q(-1,3),Q(0)),(Q(0),Q(-3)),(Q(1,3),Q(-1))]
    assert all(area(*triple)!=0 for triple in combinations(frame,3))
    for name in ['nonsymmetric_synthesized25','nonsymmetric_synthesized31']:
        P={v:tuple(Q(t) for t in z) for v,z in data[name]['coordinates'].items()}
        assert [P[v] for v in ['O','A3','A4','A5']]==frame and P['A0']!=(Q(1),Q(0))
        assert data[name]['full_original_mesh_rank']['defect']==1
    inputs=['sector_transfer_symbolic.json','geometric_criterion_checks.json','geometric_criterion.py']
    out={'status':'PASS','U_transfer_jacobian_determinant':str(detU),
         'A_balance_jacobian_determinant':str(detA),
         'all_local_force_and_load_formulas_replayed':True,
         'central_telescoping_replayed_at_even_counts':[4,6,8,10],
         'regular_family_two_gamma_formulas_verified':True,
         'original_integer_relations_recovered_exactly':True,
         'local_balances_without_central_closure_do_not_imply_obstruction':True,
         'labelled_projective_frame_for_nonsymmetric_examples_verified':True,
         'scope':'Symbolic identities plus existing full-mesh exact ranks; convex-angle and thin-completion proofs are in Markdown.',
         'input_sha256':{f:hashlib.sha256((HERE/f).read_bytes()).hexdigest() for f in inputs}}
    (HERE/'symbolic_identity_audit.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent symbolic replay; det U=',detU,flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-044-derive_sector_transfer.py <==
"""Symbolic exploration of full-star equilibrium in a generic macrosector."""
from pathlib import Path
import sys,json
import sympy as S

HERE=Path(__file__).resolve().parent
BASE=HERE.parents[1]/'验证'
sys.path.insert(0,str(BASE))
from analyze_local import src

def fact(v):return S.factor(S.cancel(v))

def main():
    a,x,y,rho,sigma=S.symbols('a x y rho sigma',nonzero=True)
    xi,zeta,eta=S.symbols('xi zeta eta')
    p={'O':(S.Integer(0),S.Integer(0)),'A':(S.Integer(1),S.Integer(0)),
       'B':(S.Integer(0),S.Integer(1)),'U':(a,1-a),'W':(x,y),
       'P':((1+rho)*x,(1+rho)*y-rho),
       'Q':((1+sigma)*x-sigma,(1+sigma)*y)}
    faces=[('O','A','U'),('O','U','B'),('W','A','P'),('W','P','Q'),
           ('W','Q','B'),('W','B','U'),('W','U','A')]
    vals=[('O','A',xi),('O','B',zeta),('O','U',eta),('A','U',-xi-eta),
          ('B','U',-zeta-eta),('U','W',eta+(xi+zeta)/2),
          ('W','A',(xi-zeta)/2),('W','B',(zeta-xi)/2),
          ('W','P',(zeta-xi)/2),('W','Q',(xi-zeta)/2)]
    weights={tuple(sorted((v,w))):c for v,w,c in vals}
    _,ends=src.operators(p,faces)
    g,load=src.GR(p,ends,weights)
    g={v:[fact(t) for t in value] for v,value in g.items()}
    load={v:fact(value) for v,value in load.items()}
    print('U',g['U'],flush=True)
    print('W',g['W'],flush=True)
    sol=S.solve(g['U'],[zeta,eta],dict=True)
    print('solutions',sol,flush=True)
    reduced_g={v:[fact(t.subs(sol[0])) for t in z] for v,z in g.items()}
    reduced_r={v:fact(t.subs(sol[0])) for v,t in load.items()}
    print('reduced A,B',reduced_g['A'],reduced_g['B'],flush=True)
    print('reduced loads',reduced_r,flush=True)
    out={'coordinates':{v:[str(t) for t in z] for v,z in p.items()},
         'G':{v:[str(t) for t in z] for v,z in g.items()},
         'R':{v:str(t) for v,t in load.items()},
         'G_after_U':{v:[str(t) for t in z] for v,z in reduced_g.items()},
         'R_after_U':{v:str(t) for v,t in reduced_r.items()},
         'solutions':[{str(k):str(fact(v)) for k,v in d.items()} for d in sol]}
    (HERE/'sector_transfer_symbolic.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')

if __name__=='__main__':main()


==> anc/certificates/cert-045-draw_geometric_criterion.py <==
"""Scientific diagram of the actual chord-ratio and outward-line construction."""
from pathlib import Path
from fractions import Fraction as Q
import sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from geometric_criterion import *

HERE=Path(__file__).resolve().parent;OUT=HERE.parent/'图';OUT.mkdir(exist_ok=True)
sys.path.insert(0,str(HERE.parents[1]/'验证'))
from analyze_local import src

def main():
    p,_=src.build_rational(True);test=criterion(p,6);q=test['q'];i=0
    O=p['O'];A=p['A0'];B=p['A1'];C=p['A5'];U=p['U0'];W=p['W0']
    T=add(O,mul(q['D'][i]/(q['delta'][-1]+q['delta'][i]),sub(A,O)))
    Z=add(O,mul(Q(2,3)*q['beta'][i]*test['gamma'][i],sub(B,A)))
    fig,axs=plt.subplots(1,2,figsize=(11.5,5.2),constrained_layout=True)
    ax=axs[0]
    for j in range(6):
        a,b=np.array(p[f'A{j}'],float),np.array(p[f'A{(j+1)%6}'],float)
        a[0]*=3;b[0]*=3
        ax.plot([a[0],b[0]],[a[1],b[1]],color='#be3455' if j%2==0 else '#2473aa',lw=2)
        v=np.array(p[f'U{j}'],float);v[0]*=3;ax.plot([0,v[0]],[0,v[1]],color='#b5bac2',lw=.8)
        ax.plot([0,a[0]],[0,a[1]],color='#b5bac2',lw=.8)
        ax.scatter(*a,s=18,color='#172333');ax.annotate(f'$A_{j}$',a,xytext=(-24,8) if j==3 else (5,5),textcoords='offset points',fontsize=10)
    ax.scatter(0,0,color='black',s=20);ax.annotate('$O$',(0,0),xytext=(6,-15),textcoords='offset points')
    ax.text(.02,.02,r'$\sum_i(-1)^i\ell_i\equiv 0$',transform=ax.transAxes,fontsize=12)
    ax.set_title('(a) Central cycle (affine view)',fontsize=12)
    ax.set_aspect('equal');ax.margins(.15);ax.axis('off')
    ax=axs[1]
    def segment(a,b,**kw):
        a,b=np.array(a,float),np.array(b,float);ax.plot([a[0],b[0]],[a[1],b[1]],**kw)
    segment(C,A,color='#a4acb6',lw=1.3);segment(A,B,color='#172333',lw=2)
    segment(C,B,color='#657484',lw=1,ls='--');segment(O,A,color='#8b95a1',lw=1)
    segment(Z,W,color='#2473aa',lw=2);segment(O,mul(2,Z),color='#278769',lw=1.5,ls='--')
    for key,point,offset,color in [('O',O,(-16,-15),'black'),('A_0',A,(5,-8),'#172333'),
        ('A_1',B,(-27,0),'#172333'),('A_5',C,(7,7),'#172333'),
        ('U_0',U,(8,-13),'#be3455'),('W_0',W,(7,0),'#2473aa'),
        ('T_0',T,(0,-20),'#936a2f'),('Z_0',Z,(-26,5),'#278769')]:
        pt=np.array(point,float);ax.scatter(*pt,s=26,color=color,zorder=5)
        ax.annotate(f'${key}$',pt,xytext=offset,textcoords='offset points',fontsize=11,color=color)
    ax.text(.5,-.04,r'$\gamma_0=1/5,\quad A_0U_0/U_0A_1=15$',transform=ax.transAxes,fontsize=11,ha='center')
    ax.set_title('(b) Directed ratios and the prescribed outward line',fontsize=12)
    ax.set_aspect('equal');ax.set_xlim(-.36,1.15);ax.set_ylim(-1.17,1.43);ax.axis('off')
    for ext in ['png','svg','pdf']:
        fig.savefig(OUT/f'几何判据_分点与外向线.{ext}',dpi=200,bbox_inches='tight')
    plt.close(fig);print('PASS figure PNG SVG PDF')

if __name__=='__main__':main()


==> anc/certificates/cert-046-geometric_criterion.py <==
"""Coordinate/line test for the stated complete macrosector family.

Inputs must first satisfy the completion theorem's geometric hypotheses.
All arithmetic is exact. No matrix rank is used by criterion().
"""
from fractions import Fraction as Q

def add(v,w):return tuple(v[k]+w[k] for k in range(2))
def sub(v,w):return tuple(v[k]-w[k] for k in range(2))
def mul(c,v):return tuple(c*z for z in v)
def det(v,w):return v[0]*w[1]-v[1]*w[0]
def area(a,b,c):return det(sub(b,a),sub(c,a))

def invariants(p,n):
    O=p['O'];A=[sub(p[f'A{i}'],O) for i in range(n)]
    U=[sub(p[f'U{i}'],O) for i in range(n)]
    W=[sub(p[f'W{i}'],O) for i in range(n)]
    delta=[det(A[i],A[(i+1)%n]) for i in range(n)]
    assert all(z>0 for z in delta)
    alpha=[];beta=[];kappa=[];eta=[]
    for i in range(n):
        j=(i+1)%n
        a=det(U[i],A[j])/delta[i];b=det(A[i],U[i])/delta[i]
        assert a>0 and b>0 and a+b==1
        wx=det(W[i],A[j])/delta[i];wy=det(A[i],W[i])/delta[i]
        assert wx+wy>1 and a*wy-b*wx!=0
        alpha.append(a);beta.append(b)
        kappa.append((a*wy-b*wx)/(wx+wy-1))
        eta.append(-(b*wx+a*wy)/(2*(a*wy-b*wx)))
    K=[area(A[(i-1)%n],A[i],A[(i+1)%n]) for i in range(n)]
    D=[det(A[(i-1)%n],A[(i+1)%n]) for i in range(n)]
    return dict(O=O,A=A,U=U,W=W,delta=delta,alpha=alpha,beta=beta,
                kappa=kappa,eta=eta,K=K,D=D)

def criterion(p,n):
    q=invariants(p,n)
    if n%2:return dict(bad=False,reason='odd_sector_count',q=q)
    delta=q['delta'];A=q['A'];K=q['K'];D=q['D']
    if any(z==0 for z in K):return dict(bad=False,reason='flat_core_corner',q=q)
    if any(z==0 for z in D):return dict(bad=False,reason='O_on_skip_diagonal',q=q)
    gamma=[D[i]/K[i] for i in range(n)]
    ratios=[q['alpha'][i]*gamma[(i+1)%n]+q['beta'][i]*gamma[i] for i in range(n)]
    directions=[q['kappa'][i]+Q(2,3)*q['beta'][i]*gamma[i] for i in range(n)]
    central=tuple(sum(Q((-1)**i)*sub(A[i],A[(i+1)%n])[k]/delta[i] for i in range(n)) for k in range(2))
    return dict(bad=all(z==0 for z in ratios+directions+list(central)),
                reason='all_geometric_conditions' if all(z==0 for z in ratios+directions+list(central)) else 'geometric_condition_fails',
                gamma=gamma,ratio_residuals=ratios,direction_residuals=directions,
                central_residual=central,q=q)

def candidate(p,n,faces):
    q=invariants(p,n);assert n%2==0
    xi=[Q((-1)**i) for i in range(n)]
    eta=[xi[i]*q['eta'][i] for i in range(n)]
    weights={}
    def put(a,b,c):weights[tuple(sorted((a,b)))]=c
    for i in range(n):
        j=(i+1)%n;a,b,u,w=f'A{i}',f'A{j}',f'U{i}',f'W{i}'
        P,Qv=faces[7*i+2][2],faces[7*i+4][1]
        for v,z,c in [('O',a,xi[i]),('O',u,eta[i]),(a,u,-xi[i]-eta[i]),
                      (b,u,-xi[j]-eta[i]),(u,w,eta[i]),(w,a,xi[i]),
                      (w,b,-xi[i]),(w,P,-xi[i]),(w,Qv,xi[i])]:put(v,z,c)
    return weights

def predicted_G_R(p,n):
    q=invariants(p,n);assert n%2==0
    A,d,a,b,k,K,D=(q[z] for z in ['A','delta','alpha','beta','kappa','K','D'])
    G={v:(Q(0),Q(0)) for v in p};R={v:Q(0) for v in p}
    G['O']=mul(-2,tuple(sum(Q((-1)**i)*sub(A[i],A[(i+1)%n])[t]/d[i] for i in range(n)) for t in range(2)))
    R['O']=-sum(Q((-1)**i)*K[i]/(d[(i-1)%n]*d[i]) for i in range(n))
    for i in range(n):
        h=(i-1)%n;j=(i+1)%n;e=Q((-1)**i)
        radial=mul(D[i]/(d[h]*d[i]),A[i])
        prev=mul(3*k[h]/(2*a[h]*d[h]),sub(A[h],A[i]))
        now=mul(3*k[i]/(2*b[i]*d[i]),sub(A[i],A[j]))
        G[f'A{i}']=mul(e,add(radial,add(prev,now)))
        R[f'A{i}']=e*(-D[i]/(d[h]*d[i])-(1+2*b[i])*k[i]/(2*b[i]**2*d[i])
                       +(1+2*a[h])*k[h]/(2*a[h]**2*d[h]))
        R[f'U{i}']=e*k[i]/(2*a[i]**2*b[i]**2*d[i])
    return G,R


==> anc/certificates/cert-047-geometric_criterion_checks.json <==
{
  "original25": {
    "vertex_count": 25,
    "sector_count": 6,
    "shared_radial_count": 6,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "P4": "0",
      "P5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "P4": [
        "0",
        "0"
      ],
      "P5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        60,
        117
      ],
      "rank_H": 60,
      "rank_H0": 59,
      "dimension": 57,
      "evaluation_rank": 24,
      "defect": 1
    }
  },
  "original31": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "B0": "0",
      "B1": "0",
      "B2": "0",
      "B3": "0",
      "B4": "0",
      "B5": "0",
      "C0": "0",
      "C1": "0",
      "C2": "0",
      "C3": "0",
      "C4": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        54,
        135
      ],
      "rank_H": 54,
      "rank_H0": 53,
      "dimension": 81,
      "evaluation_rank": 30,
      "defect": 1
    }
  },
  "original41": {
    "vertex_count": 41,
    "sector_count": 8,
    "shared_radial_count": 0,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-56",
      "A0": "22/27",
      "A1": "64",
      "A2": "22/27",
      "A3": "64",
      "A4": "22/27",
      "A5": "64",
      "A6": "22/27",
      "A7": "64",
      "U0": "-686/27",
      "U1": "-686/27",
      "U2": "-686/27",
      "U3": "-686/27",
      "U4": "-686/27",
      "U5": "-686/27",
      "U6": "-686/27",
      "U7": "-686/27",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "W6": "0",
      "W7": "0",
      "B0": "0",
      "B1": "0",
      "B2": "0",
      "B3": "0",
      "B4": "0",
      "B5": "0",
      "B6": "0",
      "B7": "0",
      "C0": "0",
      "C1": "0",
      "C2": "0",
      "C3": "0",
      "C4": "0",
      "C5": "0",
      "C6": "0",
      "C7": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "A6": [
        "0",
        "0"
      ],
      "A7": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "U6": [
        "0",
        "0"
      ],
      "U7": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "W6": [
        "0",
        "0"
      ],
      "W7": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "B6": [
        "0",
        "0"
      ],
      "B7": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ],
      "C6": [
        "0",
        "0"
      ],
      "C7": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4"
      ],
      "alpha": [
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7"
      ],
      "beta": [
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7"
      ],
      "kappa": [
        "-4/21",
        "4/21",
        "-4/21",
        "4/21",
        "-4/21",
        "4/21",
        "-4/21",
        "4/21"
      ],
      "K": [
        "3/8",
        "-1/2",
        "3/8",
        "-1/2",
        "3/8",
        "-1/2",
        "3/8",
        "-1/2"
      ],
      "D": [
        "1/8",
        "1",
        "1/8",
        "1",
        "1/8",
        "1",
        "1/8",
        "1"
      ]
    },
    "gamma": [
      "1/3",
      "-2",
      "1/3",
      "-2",
      "1/3",
      "-2",
      "1/3",
      "-2"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        72,
        179
      ],
      "rank_H": 72,
      "rank_H0": 71,
      "dimension": 107,
      "evaluation_rank": 40,
      "defect": 1
    }
  },
  "mixed_shared_0": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "B0": "0",
      "C0": "0",
      "B1": "0",
      "C1": "0",
      "B2": "0",
      "C2": "0",
      "B3": "0",
      "C3": "0",
      "B4": "0",
      "C4": "0",
      "B5": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ]
  },
  "mixed_shared_1": {
    "vertex_count": 30,
    "sector_count": 6,
    "shared_radial_count": 1,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "C0": "0",
      "B1": "0",
      "C1": "0",
      "B2": "0",
      "C2": "0",
      "B3": "0",
      "C3": "0",
      "B4": "0",
      "C4": "0",
      "B5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        55,
        132
      ],
      "rank_H": 55,
      "rank_H0": 54,
      "dimension": 77,
      "evaluation_rank": 29,
      "defect": 1
    }
  },
  "mixed_shared_2": {
    "vertex_count": 29,
    "sector_count": 6,
    "shared_radial_count": 2,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "C1": "0",
      "B2": "0",
      "C2": "0",
      "B3": "0",
      "C3": "0",
      "B4": "0",
      "C4": "0",
      "B5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ]
  },
  "mixed_shared_3": {
    "vertex_count": 28,
    "sector_count": 6,
    "shared_radial_count": 3,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "C2": "0",
      "B3": "0",
      "C3": "0",
      "B4": "0",
      "C4": "0",
      "B5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        57,
        126
      ],
      "rank_H": 57,
      "rank_H0": 56,
      "dimension": 69,
      "evaluation_rank": 27,
      "defect": 1
    }
  },
  "mixed_shared_4": {
    "vertex_count": 27,
    "sector_count": 6,
    "shared_radial_count": 4,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "C3": "0",
      "B4": "0",
      "C4": "0",
      "B5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ]
  },
  "mixed_shared_5": {
    "vertex_count": 26,
    "sector_count": 6,
    "shared_radial_count": 5,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "P4": "0",
      "C4": "0",
      "B5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "P4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-1/8",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        59,
        120
      ],
      "rank_H": 59,
      "rank_H0": 58,
      "dimension": 61,
      "evaluation_rank": 25,
      "defect": 1
    }
  },
  "one_direction_good": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "geometric_condition_fails",
    "candidate_load": {
      "O": "-8",
      "A0": "50636/676575",
      "A1": "117084/3007",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-12273664/676575",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "B0": "0",
      "B1": "0",
      "B2": "0",
      "B3": "0",
      "B4": "0",
      "B5": "0",
      "C0": "0",
      "C1": "0",
      "C2": "0",
      "C3": "0",
      "C4": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "21/30070",
        "-21/30070"
      ],
      "A1": [
        "-63/6014",
        "63/6014"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16"
      ],
      "beta": [
        "15/16",
        "1/16",
        "15/16",
        "1/16",
        "15/16",
        "1/16"
      ],
      "kappa": [
        "-5993/48112",
        "1/8",
        "-1/8",
        "1/8",
        "-1/8",
        "1/8"
      ],
      "K": [
        "5/3",
        "-1",
        "5/3",
        "-1",
        "5/3",
        "-1"
      ],
      "D": [
        "1/3",
        "3",
        "1/3",
        "3",
        "1/3",
        "3"
      ]
    },
    "gamma": [
      "1/5",
      "-3",
      "1/5",
      "-3",
      "1/5",
      "-3"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "21/48112",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        54,
        135
      ],
      "rank_H": 54,
      "rank_H0": 54,
      "dimension": 81,
      "evaluation_rank": 31,
      "defect": 0
    }
  },
  "local_balances_but_central_fails": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "geometric_condition_fails",
    "candidate_load": {
      "O": "-81675/10201",
      "A0": "143500000/1958867427",
      "A1": "44339/1156",
      "A2": "1718/22725",
      "A3": "39",
      "A4": "1718/22725",
      "A5": "44339/1156",
      "U0": "-20241511923277/1132225372806",
      "W0": "0",
      "B0": "0",
      "C0": "0",
      "U1": "-156590819/8756700",
      "W1": "0",
      "B1": "0",
      "C1": "0",
      "U2": "-4096/225",
      "W2": "0",
      "B2": "0",
      "C2": "0",
      "U3": "-4096/225",
      "W3": "0",
      "B3": "0",
      "C3": "0",
      "U4": "-156590819/8756700",
      "W4": "0",
      "B4": "0",
      "C4": "0",
      "U5": "-20241511923277/1132225372806",
      "W5": "0",
      "B5": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "-2/303",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "101/100",
        "1",
        "1",
        "1",
        "1",
        "101/100"
      ],
      "alpha": [
        "1700/27253",
        "505/539",
        "1/16",
        "15/16",
        "34/539",
        "25553/27253"
      ],
      "beta": [
        "25553/27253",
        "34/539",
        "15/16",
        "1/16",
        "505/539",
        "1700/27253"
      ],
      "kappa": [
        "-10100/81759",
        "202/1617",
        "-1/8",
        "1/8",
        "-202/1617",
        "10100/81759"
      ],
      "K": [
        "253/150",
        "-51/50",
        "5/3",
        "-1",
        "5/3",
        "-51/50"
      ],
      "D": [
        "1/3",
        "303/100",
        "1/3",
        "3",
        "1/3",
        "303/100"
      ]
    },
    "gamma": [
      "50/253",
      "-101/34",
      "1/5",
      "-3",
      "1/5",
      "-101/34"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "1/303",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        54,
        135
      ],
      "rank_H": 54,
      "rank_H0": 54,
      "dimension": 81,
      "evaluation_rank": 31,
      "defect": 0
    }
  },
  "nonsymmetric_synthesized31": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "19440758/261459375",
      "A1": "39",
      "A2": "537650534/7003153125",
      "A3": "9750000/249001",
      "A4": "17/225",
      "A5": "3250000/83667",
      "U0": "-19055557711/1045837500",
      "W0": "0",
      "B0": "0",
      "C0": "0",
      "U1": "-509508053803/28012612500",
      "W1": "0",
      "B1": "0",
      "C1": "0",
      "U2": "-128096024002/7003153125",
      "W2": "0",
      "B2": "0",
      "C2": "0",
      "U3": "-511808023999/28012612500",
      "W3": "0",
      "B3": "0",
      "C3": "0",
      "U4": "-6323358321/348612500",
      "W4": "0",
      "B4": "0",
      "C4": "0",
      "U5": "-4737186074/261459375",
      "W5": "0",
      "B5": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "250/249",
        "250/251",
        "499/502",
        "1",
        "1",
        "167/166"
      ],
      "alpha": [
        "166/2671",
        "7485/7987",
        "251/4001",
        "7500/7999",
        "167/2667",
        "1250/1333"
      ],
      "beta": [
        "2505/2671",
        "502/7987",
        "3750/4001",
        "499/7999",
        "2500/2667",
        "83/1333"
      ],
      "kappa": [
        "-332/2671",
        "1004/7987",
        "-251000/1996499",
        "1000/7999",
        "-1000/8001",
        "83000/667833"
      ],
      "K": [
        "835/498",
        "-62500/62499",
        "2495/1506",
        "-499/502",
        "5/3",
        "-167/166"
      ],
      "D": [
        "1/3",
        "62500/20833",
        "1/3",
        "750/251",
        "1/3",
        "250/83"
      ]
    },
    "gamma": [
      "166/835",
      "-3",
      "502/2495",
      "-1500/499",
      "1/5",
      "-500/167"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        54,
        135
      ],
      "rank_H": 54,
      "rank_H0": 53,
      "dimension": 81,
      "evaluation_rank": 30,
      "defect": 1
    },
    "coordinates": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "250/249",
        "1/166"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-250/251",
        "1497/502"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "500/8013",
        "2506/2671"
      ],
      "W0": [
        "515/8013",
        "63194/66775"
      ],
      "B0": [
        "10403/160260",
        "6315819/6677500"
      ],
      "C0": [
        "729899/13301580",
        "1059443829/1108465000"
      ],
      "U1": [
        "-500/7987",
        "8982/7987"
      ],
      "W1": [
        "-515/7987",
        "227293/199675"
      ],
      "B1": [
        "-2211803/40094740",
        "11225296211/10023685000"
      ],
      "C1": [
        "-10403/159740",
        "11378459/9983750"
      ],
      "U2": [
        "-1500/4001",
        "1497/8002"
      ],
      "W2": [
        "-4555/12003",
        "154197/800200"
      ],
      "B2": [
        "-76009/200050",
        "15573897/80020000"
      ],
      "C2": [
        "-22494611/60255060",
        "3310098447/20085020000"
      ],
      "U3": [
        "-2500/7999",
        "-1497/7999"
      ],
      "W3": [
        "-7565/23997",
        "-154197/799900"
      ],
      "B3": [
        "-152813/479940",
        "-13174197/79990000"
      ],
      "C3": [
        "-126011/399950",
        "-15573897/79990000"
      ],
      "U4": [
        "2500/8001",
        "-3001/2667"
      ],
      "W4": [
        "7565/24003",
        "-911303/800100"
      ],
      "B4": [
        "189016/600075",
        "-91241503/80010000"
      ],
      "C4": [
        "152813/480060",
        "-89641303/80010000"
      ],
      "U5": [
        "500/1333",
        "-2499/2666"
      ],
      "W5": [
        "4555/11997",
        "-756197/799800"
      ],
      "B5": [
        "7436963/19915020",
        "-6339599351/6638340000"
      ],
      "C5": [
        "114014/299925",
        "-75576097/79980000"
      ]
    }
  },
  "nonsymmetric_synthesized25": {
    "vertex_count": 25,
    "sector_count": 6,
    "shared_radial_count": 6,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-8",
      "A0": "19440758/261459375",
      "A1": "39",
      "A2": "537650534/7003153125",
      "A3": "9750000/249001",
      "A4": "17/225",
      "A5": "3250000/83667",
      "U0": "-19055557711/1045837500",
      "W0": "0",
      "U1": "-509508053803/28012612500",
      "W1": "0",
      "U2": "-128096024002/7003153125",
      "W2": "0",
      "U3": "-511808023999/28012612500",
      "W3": "0",
      "U4": "-6323358321/348612500",
      "W4": "0",
      "U5": "-4737186074/261459375",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "P4": "0",
      "P5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "P4": [
        "0",
        "0"
      ],
      "P5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "250/249",
        "250/251",
        "499/502",
        "1",
        "1",
        "167/166"
      ],
      "alpha": [
        "166/2671",
        "7485/7987",
        "251/4001",
        "7500/7999",
        "167/2667",
        "1250/1333"
      ],
      "beta": [
        "2505/2671",
        "502/7987",
        "3750/4001",
        "499/7999",
        "2500/2667",
        "83/1333"
      ],
      "kappa": [
        "-332/2671",
        "1004/7987",
        "-251000/1996499",
        "1000/7999",
        "-1000/8001",
        "83000/667833"
      ],
      "K": [
        "835/498",
        "-62500/62499",
        "2495/1506",
        "-499/502",
        "5/3",
        "-167/166"
      ],
      "D": [
        "1/3",
        "62500/20833",
        "1/3",
        "750/251",
        "1/3",
        "250/83"
      ]
    },
    "gamma": [
      "166/835",
      "-3",
      "502/2495",
      "-1500/499",
      "1/5",
      "-500/167"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        60,
        117
      ],
      "rank_H": 60,
      "rank_H0": 59,
      "dimension": 57,
      "evaluation_rank": 24,
      "defect": 1
    },
    "coordinates": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "250/249",
        "1/166"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-250/251",
        "1497/502"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "500/8013",
        "2506/2671"
      ],
      "W0": [
        "515/8013",
        "63194/66775"
      ],
      "U1": [
        "-500/7987",
        "8982/7987"
      ],
      "W1": [
        "-515/7987",
        "227293/199675"
      ],
      "U2": [
        "-1500/4001",
        "1497/8002"
      ],
      "W2": [
        "-4555/12003",
        "154197/800200"
      ],
      "U3": [
        "-2500/7999",
        "-1497/7999"
      ],
      "W3": [
        "-7565/23997",
        "-154197/799900"
      ],
      "U4": [
        "2500/8001",
        "-3001/2667"
      ],
      "W4": [
        "7565/24003",
        "-911303/800100"
      ],
      "U5": [
        "500/1333",
        "-2499/2666"
      ],
      "W5": [
        "4555/11997",
        "-756197/799800"
      ],
      "P0": [
        "136991545/115151499",
        "7039082/959595825"
      ],
      "P1": [
        "25750/3045966681",
        "18470902573/18275800086"
      ],
      "P2": [
        "-136473455/115831389",
        "3404823957/965261575"
      ],
      "P3": [
        "-55298258750/164141349429",
        "-1387773/109427566286"
      ],
      "P4": [
        "-7565/57745997",
        "-20508663591/5774599700"
      ],
      "P5": [
        "18509663750/54941465643",
        "-37018863091/36627643762"
      ]
    }
  },
  "thin_shared33": {
    "vertex_count": 33,
    "sector_count": 8,
    "shared_radial_count": 8,
    "geometric_bad": true,
    "reason": "all_geometric_conditions",
    "candidate_load": {
      "O": "-56",
      "A0": "22/27",
      "A1": "64",
      "A2": "22/27",
      "A3": "64",
      "A4": "22/27",
      "A5": "64",
      "A6": "22/27",
      "A7": "64",
      "U0": "-686/27",
      "W0": "0",
      "U1": "-686/27",
      "W1": "0",
      "U2": "-686/27",
      "W2": "0",
      "U3": "-686/27",
      "W3": "0",
      "U4": "-686/27",
      "W4": "0",
      "U5": "-686/27",
      "W5": "0",
      "U6": "-686/27",
      "W6": "0",
      "U7": "-686/27",
      "W7": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "P4": "0",
      "P5": "0",
      "P6": "0",
      "P7": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "0",
        "0"
      ],
      "A1": [
        "0",
        "0"
      ],
      "A2": [
        "0",
        "0"
      ],
      "A3": [
        "0",
        "0"
      ],
      "A4": [
        "0",
        "0"
      ],
      "A5": [
        "0",
        "0"
      ],
      "A6": [
        "0",
        "0"
      ],
      "A7": [
        "0",
        "0"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "U6": [
        "0",
        "0"
      ],
      "W6": [
        "0",
        "0"
      ],
      "U7": [
        "0",
        "0"
      ],
      "W7": [
        "0",
        "0"
      ],
      "P0": [
        "0",
        "0"
      ],
      "P1": [
        "0",
        "0"
      ],
      "P2": [
        "0",
        "0"
      ],
      "P3": [
        "0",
        "0"
      ],
      "P4": [
        "0",
        "0"
      ],
      "P5": [
        "0",
        "0"
      ],
      "P6": [
        "0",
        "0"
      ],
      "P7": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4",
        "1/4"
      ],
      "alpha": [
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7"
      ],
      "beta": [
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7",
        "6/7",
        "1/7"
      ],
      "kappa": [
        "-4/21",
        "4/21",
        "-4/21",
        "4/21",
        "-4/21",
        "4/21",
        "-4/21",
        "4/21"
      ],
      "K": [
        "3/8",
        "-1/2",
        "3/8",
        "-1/2",
        "3/8",
        "-1/2",
        "3/8",
        "-1/2"
      ],
      "D": [
        "1/8",
        "1",
        "1/8",
        "1",
        "1/8",
        "1",
        "1/8",
        "1"
      ]
    },
    "gamma": [
      "1/3",
      "-2",
      "1/3",
      "-2",
      "1/3",
      "-2",
      "1/3",
      "-2"
    ],
    "ratio_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "direction_residuals": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        80,
        155
      ],
      "rank_H": 80,
      "rank_H0": 79,
      "dimension": 75,
      "evaluation_rank": 32,
      "defect": 1
    },
    "coordinates": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "1/4",
        "1/4"
      ],
      "A2": [
        "0",
        "1"
      ],
      "A3": [
        "-1/4",
        "1/4"
      ],
      "A4": [
        "-1",
        "0"
      ],
      "A5": [
        "-1/4",
        "-1/4"
      ],
      "A6": [
        "0",
        "-1"
      ],
      "A7": [
        "1/4",
        "-1/4"
      ],
      "U0": [
        "5/14",
        "3/14"
      ],
      "W0": [
        "507/1400",
        "907/4200"
      ],
      "U1": [
        "3/14",
        "5/14"
      ],
      "W1": [
        "907/4200",
        "507/1400"
      ],
      "U2": [
        "-3/14",
        "5/14"
      ],
      "W2": [
        "-907/4200",
        "507/1400"
      ],
      "U3": [
        "-5/14",
        "3/14"
      ],
      "W3": [
        "-507/1400",
        "907/4200"
      ],
      "U4": [
        "-5/14",
        "-3/14"
      ],
      "W4": [
        "-507/1400",
        "-907/4200"
      ],
      "U5": [
        "-3/14",
        "-5/14"
      ],
      "W5": [
        "-907/4200",
        "-507/1400"
      ],
      "U6": [
        "3/14",
        "-5/14"
      ],
      "W6": [
        "907/4200",
        "-507/1400"
      ],
      "U7": [
        "5/14",
        "-3/14"
      ],
      "W7": [
        "507/1400",
        "-907/4200"
      ],
      "P0": [
        "307/286",
        "0"
      ],
      "P1": [
        "907/3586",
        "907/3586"
      ],
      "P2": [
        "0",
        "307/286"
      ],
      "P3": [
        "-907/3586",
        "907/3586"
      ],
      "P4": [
        "-307/286",
        "0"
      ],
      "P5": [
        "-907/3586",
        "-907/3586"
      ],
      "P6": [
        "0",
        "-307/286"
      ],
      "P7": [
        "907/3586",
        "-907/3586"
      ]
    }
  },
  "convex_3": {
    "vertex_count": 16,
    "sector_count": 3,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "odd_sector_count",
    "full_original_mesh_rank": {
      "H_shape": [
        27,
        69
      ],
      "rank_H": 27,
      "rank_H0": 27,
      "dimension": 42,
      "evaluation_rank": 16,
      "defect": 0
    }
  },
  "convex_4": {
    "vertex_count": 21,
    "sector_count": 4,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "O_on_skip_diagonal",
    "candidate_load": {
      "O": "0",
      "A0": "-39/56",
      "A1": "39/56",
      "A2": "-39/56",
      "A3": "39/56",
      "U0": "81/56",
      "W0": "0",
      "B0": "0",
      "C0": "0",
      "U1": "-81/56",
      "W1": "0",
      "B1": "0",
      "C1": "0",
      "U2": "81/56",
      "W2": "0",
      "B2": "0",
      "C2": "0",
      "U3": "-81/56",
      "W3": "0",
      "B3": "0",
      "C3": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "9/28",
        "-27/28"
      ],
      "A1": [
        "-27/28",
        "-9/28"
      ],
      "A2": [
        "-9/28",
        "27/28"
      ],
      "A3": [
        "27/28",
        "9/28"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "1",
        "1",
        "1",
        "1"
      ],
      "alpha": [
        "2/3",
        "2/3",
        "2/3",
        "2/3"
      ],
      "beta": [
        "1/3",
        "1/3",
        "1/3",
        "1/3"
      ],
      "kappa": [
        "1/7",
        "1/7",
        "1/7",
        "1/7"
      ],
      "K": [
        "2",
        "2",
        "2",
        "2"
      ],
      "D": [
        "0",
        "0",
        "0",
        "0"
      ]
    },
    "full_original_mesh_rank": {
      "H_shape": [
        36,
        91
      ],
      "rank_H": 36,
      "rank_H0": 36,
      "dimension": 55,
      "evaluation_rank": 21,
      "defect": 0
    }
  },
  "convex_5": {
    "vertex_count": 26,
    "sector_count": 5,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "odd_sector_count",
    "full_original_mesh_rank": {
      "H_shape": [
        45,
        113
      ],
      "rank_H": 45,
      "rank_H0": 45,
      "dimension": 68,
      "evaluation_rank": 26,
      "defect": 0
    }
  },
  "convex_6": {
    "vertex_count": 31,
    "sector_count": 6,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "geometric_condition_fails",
    "candidate_load": {
      "O": "0",
      "A0": "-531/224",
      "A1": "1135/672",
      "A2": "-2675/1344",
      "A3": "531/224",
      "A4": "-1135/672",
      "A5": "2675/1344",
      "U0": "405/224",
      "W0": "0",
      "B0": "0",
      "C0": "0",
      "U1": "-675/448",
      "W1": "0",
      "B1": "0",
      "C1": "0",
      "U2": "405/224",
      "W2": "0",
      "B2": "0",
      "C2": "0",
      "U3": "-405/224",
      "W3": "0",
      "B3": "0",
      "C3": "0",
      "U4": "675/448",
      "W4": "0",
      "B4": "0",
      "C4": "0",
      "U5": "-405/224",
      "W5": "0",
      "B5": "0",
      "C5": "0"
    },
    "full_candidate_balance": {
      "O": [
        "1",
        "0"
      ],
      "A0": [
        "93/56",
        "-27/28"
      ],
      "A1": [
        "-89/56",
        "-43/84"
      ],
      "A2": [
        "11/112",
        "31/21"
      ],
      "A3": [
        "93/56",
        "-27/28"
      ],
      "A4": [
        "-89/56",
        "-43/84"
      ],
      "A5": [
        "11/112",
        "31/21"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "4/5",
        "24/25",
        "4/5",
        "4/5",
        "24/25",
        "4/5"
      ],
      "alpha": [
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3"
      ],
      "beta": [
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3"
      ],
      "kappa": [
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7"
      ],
      "K": [
        "16/25",
        "24/25",
        "24/25",
        "16/25",
        "24/25",
        "24/25"
      ],
      "D": [
        "24/25",
        "4/5",
        "4/5",
        "24/25",
        "4/5",
        "4/5"
      ]
    },
    "gamma": [
      "3/2",
      "5/6",
      "5/6",
      "3/2",
      "5/6",
      "5/6"
    ],
    "ratio_residuals": [
      "19/18",
      "5/6",
      "23/18",
      "19/18",
      "5/6",
      "23/18"
    ],
    "direction_residuals": [
      "10/21",
      "62/189",
      "62/189",
      "10/21",
      "62/189",
      "62/189"
    ],
    "central_residual": [
      "-1/2",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        54,
        135
      ],
      "rank_H": 54,
      "rank_H0": 54,
      "dimension": 81,
      "evaluation_rank": 31,
      "defect": 0
    }
  },
  "convex_8": {
    "vertex_count": 41,
    "sector_count": 8,
    "shared_radial_count": 0,
    "geometric_bad": false,
    "reason": "geometric_condition_fails",
    "candidate_load": {
      "O": "0",
      "A0": "-531/224",
      "A1": "2285/672",
      "A2": "-643/168",
      "A3": "235/84",
      "A4": "-531/224",
      "A5": "2285/672",
      "A6": "-643/168",
      "A7": "235/84",
      "U0": "405/224",
      "W0": "0",
      "B0": "0",
      "C0": "0",
      "U1": "-135/56",
      "W1": "0",
      "B1": "0",
      "C1": "0",
      "U2": "135/56",
      "W2": "0",
      "B2": "0",
      "C2": "0",
      "U3": "-405/224",
      "W3": "0",
      "B3": "0",
      "C3": "0",
      "U4": "405/224",
      "W4": "0",
      "B4": "0",
      "C4": "0",
      "U5": "-135/56",
      "W5": "0",
      "B5": "0",
      "C5": "0",
      "U6": "135/56",
      "W6": "0",
      "B6": "0",
      "C6": "0",
      "U7": "-405/224",
      "W7": "0",
      "B7": "0",
      "C7": "0"
    },
    "full_candidate_balance": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "93/56",
        "-27/28"
      ],
      "A1": [
        "-115/56",
        "-95/84"
      ],
      "A2": [
        "27/28",
        "233/84"
      ],
      "A3": [
        "17/28",
        "-29/12"
      ],
      "A4": [
        "-93/56",
        "27/28"
      ],
      "A5": [
        "115/56",
        "95/84"
      ],
      "A6": [
        "-27/28",
        "-233/84"
      ],
      "A7": [
        "-17/28",
        "29/12"
      ],
      "U0": [
        "0",
        "0"
      ],
      "W0": [
        "0",
        "0"
      ],
      "B0": [
        "0",
        "0"
      ],
      "C0": [
        "0",
        "0"
      ],
      "U1": [
        "0",
        "0"
      ],
      "W1": [
        "0",
        "0"
      ],
      "B1": [
        "0",
        "0"
      ],
      "C1": [
        "0",
        "0"
      ],
      "U2": [
        "0",
        "0"
      ],
      "W2": [
        "0",
        "0"
      ],
      "B2": [
        "0",
        "0"
      ],
      "C2": [
        "0",
        "0"
      ],
      "U3": [
        "0",
        "0"
      ],
      "W3": [
        "0",
        "0"
      ],
      "B3": [
        "0",
        "0"
      ],
      "C3": [
        "0",
        "0"
      ],
      "U4": [
        "0",
        "0"
      ],
      "W4": [
        "0",
        "0"
      ],
      "B4": [
        "0",
        "0"
      ],
      "C4": [
        "0",
        "0"
      ],
      "U5": [
        "0",
        "0"
      ],
      "W5": [
        "0",
        "0"
      ],
      "B5": [
        "0",
        "0"
      ],
      "C5": [
        "0",
        "0"
      ],
      "U6": [
        "0",
        "0"
      ],
      "W6": [
        "0",
        "0"
      ],
      "B6": [
        "0",
        "0"
      ],
      "C6": [
        "0",
        "0"
      ],
      "U7": [
        "0",
        "0"
      ],
      "W7": [
        "0",
        "0"
      ],
      "B7": [
        "0",
        "0"
      ],
      "C7": [
        "0",
        "0"
      ]
    },
    "invariants": {
      "delta": [
        "4/5",
        "3/5",
        "3/5",
        "4/5",
        "4/5",
        "3/5",
        "3/5",
        "4/5"
      ],
      "alpha": [
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3",
        "2/3"
      ],
      "beta": [
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3",
        "1/3"
      ],
      "kappa": [
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7",
        "1/7"
      ],
      "K": [
        "16/25",
        "2/5",
        "6/25",
        "2/5",
        "16/25",
        "2/5",
        "6/25",
        "2/5"
      ],
      "D": [
        "24/25",
        "1",
        "24/25",
        "1",
        "24/25",
        "1",
        "24/25",
        "1"
      ]
    },
    "gamma": [
      "3/2",
      "5/2",
      "4",
      "5/2",
      "3/2",
      "5/2",
      "4",
      "5/2"
    ],
    "ratio_residuals": [
      "13/6",
      "7/2",
      "3",
      "11/6",
      "13/6",
      "7/2",
      "3",
      "11/6"
    ],
    "direction_residuals": [
      "10/21",
      "44/63",
      "65/63",
      "44/63",
      "10/21",
      "44/63",
      "65/63",
      "44/63"
    ],
    "central_residual": [
      "0",
      "0"
    ],
    "full_original_mesh_rank": {
      "H_shape": [
        72,
        179
      ],
      "rank_H": 72,
      "rank_H0": 72,
      "dimension": 107,
      "evaluation_rank": 41,
      "defect": 0
    }
  },
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\verify_examples.py": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  },
  "elapsed_seconds": 23.528512477874756
}

==> anc/certificates/cert-048-sector_transfer_symbolic.json <==
{
  "coordinates": {
    "O": [
      "0",
      "0"
    ],
    "A": [
      "1",
      "0"
    ],
    "B": [
      "0",
      "1"
    ],
    "U": [
      "a",
      "1 - a"
    ],
    "W": [
      "x",
      "y"
    ],
    "P": [
      "x*(rho + 1)",
      "-rho + y*(rho + 1)"
    ],
    "Q": [
      "-sigma + x*(sigma + 1)",
      "y*(sigma + 1)"
    ]
  },
  "G": {
    "O": [
      "0",
      "0"
    ],
    "A": [
      "-(2*a*eta*x + 2*a*eta*y + a*x*xi + a*x*zeta + 2*a*xi*y + a*xi - a*zeta - 2*eta*x - 2*x*xi)/(2*(a - 1)*(x + y - 1))",
      "(2*a*eta*x + 2*a*eta*y + 2*a*x*xi + 3*a*xi*y - a*y*zeta - 2*eta*x - 2*x*xi)/(2*(a - 1)*(x + y - 1))"
    ],
    "B": [
      "(2*a*eta*x + 2*a*eta*y - a*x*xi + 3*a*x*zeta + 2*a*y*zeta - 2*eta*x + x*xi - 3*x*zeta)/(2*a*(x + y - 1))",
      "-(2*a*eta*x + 2*a*eta*y + 2*a*x*zeta + a*xi*y - a*xi + a*y*zeta + a*zeta - 2*eta*x - 2*x*zeta - xi*y + xi + y*zeta - zeta)/(2*a*(x + y - 1))"
    ],
    "U": [
      "-(4*a*eta*x + 4*a*eta*y + 2*a*x*zeta + 2*a*xi*y + a*xi + a*zeta - 4*eta*x - x*xi - 3*x*zeta)/(2*a*(a - 1)*(x + y - 1))",
      "(4*a*eta*x + 4*a*eta*y + 2*a*x*zeta + 2*a*xi*y + a*xi + a*zeta - 4*eta*x - 2*x*zeta + xi*y - xi + y*zeta - zeta)/(2*a*(a - 1)*(x + y - 1))"
    ],
    "W": [
      "0",
      "0"
    ],
    "P": [
      "0",
      "0"
    ],
    "Q": [
      "0",
      "0"
    ]
  },
  "R": {
    "O": "0",
    "A": "-(-a**2*xi + a**2*zeta + 2*a*eta*x + 2*a*eta*y + 2*a*x*xi + 2*a*xi*y + a*xi - a*zeta - 2*eta*x - 2*x*xi)/(2*(a - 1)**2*(x + y - 1))",
    "B": "(-a**2*xi + a**2*zeta + 2*a*eta*x + 2*a*eta*y + 2*a*x*zeta + a*xi + 2*a*y*zeta - a*zeta - 2*eta*x - 2*x*zeta)/(2*a**2*(x + y - 1))",
    "U": "(4*a**2*eta*x + 4*a**2*eta*y + 2*a**2*x*zeta + 2*a**2*xi*y + a**2*xi + a**2*zeta - 6*a*eta*x - 2*a*eta*y - 4*a*x*zeta - a*xi - a*zeta + 2*eta*x + 2*x*zeta)/(2*a**2*(a - 1)**2*(x + y - 1))",
    "W": "0",
    "P": "0",
    "Q": "0"
  },
  "G_after_U": {
    "O": [
      "0",
      "0"
    ],
    "A": [
      "-xi*(a*x + a*y + 2*a - 3*x)/(2*(a - 1)*(x + y - 1))",
      "3*xi*(a*x + a*y - x)/(2*(a - 1)*(x + y - 1))"
    ],
    "B": [
      "-3*xi*(a*x + a*y - x)/(2*a*(x + y - 1))",
      "xi*(a*x + a*y + 2*a - x + 2*y - 2)/(2*a*(x + y - 1))"
    ],
    "U": [
      "0",
      "0"
    ],
    "W": [
      "0",
      "0"
    ],
    "P": [
      "0",
      "0"
    ],
    "Q": [
      "0",
      "0"
    ]
  },
  "R_after_U": {
    "O": "0",
    "A": "-xi*(-2*a**2 + 3*a*x + a*y + 2*a - 3*x)/(2*(a - 1)**2*(x + y - 1))",
    "B": "-xi*(2*a**2 + a*x + 3*a*y - 2*a - x)/(2*a**2*(x + y - 1))",
    "U": "xi*(a*x + a*y - x)/(2*a**2*(a - 1)**2*(x + y - 1))",
    "W": "0",
    "P": "0",
    "Q": "0"
  },
  "solutions": [
    {
      "eta": "xi*(a*x - a*y - x)/(2*(a*x + a*y - x))",
      "zeta": "-xi"
    }
  ]
}

==> anc/certificates/cert-049-symbolic_identity_audit.json <==
{
  "status": "PASS",
  "U_transfer_jacobian_determinant": "(a*x + a*y - x)/(a**2*(a - 1)**2*(x + y - 1))",
  "A_balance_jacobian_determinant": "(c*f - d*e + d - f)/(ap*bi*d*f)",
  "all_local_force_and_load_formulas_replayed": true,
  "central_telescoping_replayed_at_even_counts": [
    4,
    6,
    8,
    10
  ],
  "regular_family_two_gamma_formulas_verified": true,
  "original_integer_relations_recovered_exactly": true,
  "local_balances_without_central_closure_do_not_imply_obstruction": true,
  "labelled_projective_frame_for_nonsymmetric_examples_verified": true,
  "scope": "Symbolic identities plus existing full-mesh exact ranks; convex-angle and thin-completion proofs are in Markdown.",
  "input_sha256": {
    "sector_transfer_symbolic.json": "832fb61e88a2268155da7e6a868dc2a4dae27c28bf7fc10bd1f99e26d466a377",
    "geometric_criterion_checks.json": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9",
    "geometric_criterion.py": "5d5732cc2cd9d355af122de64dcef39dac7936a64f0a0ac7f1a8b9c1f88cc3f3"
  }
}

==> anc/certificates/cert-050-validate_delivery.py <==
"""Requirement-by-requirement evidence and delivery audit; no universal sampling claim."""
from pathlib import Path
from fractions import Fraction as Q
import json,re,hashlib
from verify_geometric_criterion import build41

HERE=Path(__file__).resolve().parent;ROOT=HERE.parent

def digest(p):return hashlib.sha256(p.read_bytes()).hexdigest()

def main():
    report=HERE/'第二轮交付核对.json';docs=sorted(ROOT.rglob('*.md'));broken=[];links=0
    for p in docs:
        text=p.read_text(encoding='utf8');assert text.count('$$')%2==0,p
        assert '^{,2}' not in text and '^{,3}' not in text,p
        for raw in re.findall(r'!?\[[^\]\n]*\]\(([^)\n]+)\)',text):
            raw=raw.strip('<>').split('#')[0]
            if not raw or re.match(r'^(https?|codex|plugin):',raw):continue
            links+=1;target=(p.parent/raw).resolve()
            if not target.exists() and target!=report:broken.append([str(p.relative_to(ROOT)),raw])
    assert not broken,broken
    data=json.loads((HERE/'geometric_criterion_checks.json').read_text(encoding='utf8'))
    symbolic=json.loads((HERE/'symbolic_identity_audit.json').read_text(encoding='utf8'))
    assert symbolic['status']=='PASS'
    for name,sha in symbolic['input_sha256'].items():assert digest(HERE/name)==sha,name
    for name,sha in data['source_sha256'].items():assert digest(Path(name))==sha,name
    for name,n,k,V,dim,rank in [('original25',6,6,25,57,24),('original31',6,0,31,81,30),
        ('original41',8,0,41,107,40),('nonsymmetric_synthesized25',6,6,25,57,24),
        ('nonsymmetric_synthesized31',6,0,31,81,30),('thin_shared33',8,8,33,75,32)]:
        r=data[name];full=r['full_original_mesh_rank']
        assert r['geometric_bad'] and r['vertex_count']==V==5*n+1-k
        assert full['dimension']==dim==13*n+3-4*k and full['evaluation_rank']==rank and full['defect']==1
    for name in ['one_direction_good','local_balances_but_central_fails']+[f'convex_{n}' for n in [3,4,5,6,8]]:
        r=data[name];assert not r['geometric_bad'] and r['full_original_mesh_rank']['defect']==0
    for k in range(6):
        r=data[f'mixed_shared_{k}'];assert r['geometric_bad'] and r['vertex_count']==31-k
    case=data['local_balances_but_central_fails']
    assert case['central_residual']==['1/303','0']
    assert all(v==['0','0'] for k,v in case['full_candidate_balance'].items() if k!='O')
    # Read the actual v2 input rather than relying on a copied coordinate description.
    base=ROOT.parents[2]
    paper=base.parent/'S13样条Lagrange插值节点'/'顶点插值反例论文'/'arxiv-sub-v2'
    tex=paper/'03_core.tex';text=tex.read_text(encoding='utf8')
    coords=re.findall(r'p_\{([AUWBC])_([01])\}&=\(([-\d/]+),([-\d/]+)\)',text)
    assert len(coords)==10,coords
    p41,_=build41()
    for name,i,x,y in coords:assert p41[f'{name}{i}']==(Q(x),Q(y))
    figures=[]
    for ext in ['png','svg','pdf']:
        p=ROOT/'图'/f'几何判据_分点与外向线.{ext}'
        assert p.stat().st_size>1000;figures.append(str(p.relative_to(ROOT)))
    original_sources=[tex,paper/'02_duality.tex',ROOT.parent/'共同核心延拓_第一轮'/'03_几何机制与响应分析.md']
    requirements=[
       {'requirement':'25/31/41 family: directly checkable necessary and sufficient actual geometric conditions',
        'proof':['01_直接几何充要判据.md','02_全局证明与唯一关系.md'],
        'evidence':['all three original full matrices recomputed','general symbolic U/A identities'],'status':'achieved'},
       {'requirement':'all original global compatibility, including shared nodes and central closure',
        'proof':['02_全局证明与唯一关系.md'],
        'evidence':['full G/R replay','exact all-noncentral-balanced but central-failing good mesh'],'status':'achieved'},
       {'requirement':'advance transformations preserving obstruction',
        'proof':['03_外围变换与反向构造.md'],
        'evidence':['all mixed completions checked','26/28/30 full rank recomputations'],'status':'achieved'},
       {'requirement':'advance positive interpolation results',
        'proof':['04_正面插值定理与结构意义.md'],
        'evidence':['odd/angle/n4 proofs','convex 3/4/5/6/8 exact full ranks'],'status':'achieved'},
       {'requirement':'save readable Markdown and exact evidence in requested analysis folder',
        'proof':[str(p.relative_to(ROOT)) for p in docs],
        'evidence':['link checks','input/artifact hashes','figure visually inspected'],'status':'achieved'}]
    artifacts={str(p.relative_to(ROOT)):{'bytes':p.stat().st_size,'sha256':digest(p)}
               for p in ROOT.rglob('*') if p.is_file() and '__pycache__' not in p.parts and p!=report}
    out={'status':'PASS','date':'2026-10-29','requirements':requirements,
         'direct_geometric_iff_under_stated_completion_assumptions':True,
         'global_central_closure_retained':True,'defect_bound':1,
         'explicit_data_relation_and_constant_dimension_formula_proved':True,
         'odd_sector_and_at_most_one_reflex_core_surjectivity_proved':True,
         'all_three_to_five_sector_meshes_surjective':True,
         'bad_examples_constructed_for_all_even_sector_counts_at_least_six':True,
         'mixed_completion_and_node_splitting_invariance_proved':True,
         'all_arbitrary_triangulations_classified':False,
         'shared_radial_zero_coefficient_layer_classified':False,
         'global_literature_priority_claimed':False,
         'markdown_files':[str(p.relative_to(ROOT)) for p in docs],
         'local_links_checked':links,'broken_links':broken,'figures':figures,
         'full_rank_samples_checked':[k for k,v in data.items() if isinstance(v,dict) and 'full_original_mesh_rank' in v],
         'source_input_sha256':{str(p):digest(p) for p in original_sources},'artifacts':artifacts,
         'scope':'Requirement audit of readable complete proofs and actual exact evidence. This script is not a formal proof assistant and does not promote finite samples to universal statements.'}
    report.write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS round two:',len(docs),'Markdown files,',links,'local links,',len(out['full_rank_samples_checked']),'complete exact rank samples; all five requirements accounted for.')

if __name__=='__main__':main()


==> anc/certificates/cert-051-verify_geometric_criterion.py <==
"""Full original-mesh checks of geometric criteria, loads, and mixed completions."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json,hashlib,time
import sympy as S
from geometric_criterion import *

HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE.parents[1]/'验证'))
from analyze_local import src
from certify_schur import h_matrices

def build41():
    seed={'A':[(Q(1),Q(0)),(Q(1,4),Q(1,4))],
          'U':[(Q(5,14),Q(3,14)),(Q(3,14),Q(5,14))],
          'W':[(Q(11,28),Q(19,84)),(Q(19,84),Q(11,28))],
          'B':[(Q(5,12),Q(2,9)),(Q(19,72),Q(7,24))],
          'C':[(Q(7,24),Q(19,72)),(Q(2,9),Q(5,12))]}
    p={'O':(Q(0),Q(0))}
    for name,pair in seed.items():
        for j in range(4):
            for t,v in enumerate(pair):
                for _ in range(j):v=(-v[1],v[0])
                p[f'{name}{2*j+t}']=v
    return p,make_faces(8,lambda i:(f'B{i}',f'C{i}'))

def make_faces(n,corners):
    f=[]
    for i in range(n):
        j=(i+1)%n;a,b,u,w=f'A{i}',f'A{j}',f'U{i}',f'W{i}';P,Qv=corners(i)
        f += [('O',a,u),('O',u,b),(w,a,P),(w,P,Qv),(w,Qv,b),(w,b,u),(w,u,a)]
    return f

def separated_from_core(A,O=(Q(0),Q(0)),prescribed=False,delta=Q(1,100)):
    n=len(A);p={'O':O};p.update({f'A{i}':v for i,v in enumerate(A)})
    AA=[sub(v,O) for v in A]
    K=[area(AA[(i-1)%n],AA[i],AA[(i+1)%n]) for i in range(n)]
    D=[det(AA[(i-1)%n],AA[(i+1)%n]) for i in range(n)]
    gamma=[D[i]/K[i] if K[i] else None for i in range(n)]
    for i in range(n):
        j=(i+1)%n;t=sub(A[j],A[i])
        if prescribed:
            assert gamma[i]*gamma[j]<0
            a=gamma[i]/(gamma[i]-gamma[j]);b=1-a
            U=add(mul(a,A[i]),mul(b,A[j]))
            Z=add(O,mul(Q(2,3)*b*gamma[i],t))
            W=add(U,mul(delta,sub(U,Z)))
        else:
            U=add(mul(Q(2,3),A[i]),mul(Q(1,3),A[j]))
            W=add(U,mul(delta,add(sub(U,O),mul(Q(1,7),t))))
        p[f'U{i}']=U;p[f'W{i}']=W
        p[f'B{i}']=add(W,mul(Q(1,100),sub(W,A[j])))
        p[f'C{i}']=add(W,mul(Q(1,100),sub(W,A[i])))
    return p,make_faces(n,lambda i:(f'B{i}',f'C{i}'))

def mixed_from25(shared):
    p0,_=src.build_rational(False);n=6
    p={v:z for v,z in p0.items() if not v.startswith('P')}
    def corners(i):
        j=(i+1)%n;out=[]
        for node,label in [(i,f'B{i}'),(j,f'C{i}')]:
            if node in shared:
                v=f'P{node}';p[v]=p0[v]
            else:
                v=label;p[v]=mul(Q(1,2),add(p0[f'P{node}'],p0[f'W{i}']))
            out.append(v)
        return tuple(out)
    return p,make_faces(n,corners)

def intersect(a,b,c,d):
    u=sub(b,a);v=sub(d,c);den=det(u,v);assert den!=0
    return add(a,mul(det(sub(c,a),v)/den,u))

def thin_shared_from_core(A,delta=Q(1,100)):
    n=len(A);p0,_=separated_from_core(A,prescribed=True,delta=delta)
    p={v:z for v,z in p0.items() if not v.startswith(('B','C'))}
    for i in range(n):
        h=(i-1)%n;j=(i+1)%n
        p[f'P{i}']=intersect(p[f'A{h}'],p[f'W{h}'],p[f'A{j}'],p[f'W{i}'])
    return p,make_faces(n,lambda i:(f'P{i}',f'P{(i+1)%n}'))

def balanced_dual_deformation(A,epsilon=Q(1,100)):
    n=len(A);lines=[]
    for i in range(n):
        j=(i+1)%n;t=sub(A[j],A[i]);d=det(A[i],A[j])
        lines.append((-t[1]/d,t[0]/d))
    for i in [0,1]:lines[i]=add(lines[i],(epsilon,Q(0)))
    assert all(sum(Q((-1)**i)*lines[i][k] for i in range(n))==0 for k in range(2))
    out=[]
    for i in range(n):
        a,b=lines[(i-1)%n],lines[i];d=det(a,b);assert d!=0
        out.append(((a[1]-b[1])/d,(b[0]-a[0])/d))
    return out

def legal(p,f):
    assert all(area(p[a],p[b],p[c])>0 for a,b,c in f)
    edges=list(src.topology(f))
    for z,(a,b) in enumerate(edges):
        for c,d in edges[z+1:]:
            if len({a,b,c,d})<4:continue
            aa,bb,cc,dd=p[a],p[b],p[c],p[d]
            A,B,C,D=area(aa,bb,cc),area(aa,bb,dd),area(cc,dd,aa),area(cc,dd,bb)
            assert not (A*B<0 and C*D<0),('edge crossing',a,b,c,d)
            # A nonincident endpoint must not lie on an actual edge.
            for u,v,w in [(aa,bb,cc),(aa,bb,dd),(cc,dd,aa),(cc,dd,bb)]:
                if area(u,v,w)==0:
                    assert not all(min(u[k],v[k])<=w[k]<=max(u[k],v[k]) for k in range(2)),('endpoint on edge',a,b,c,d)

def rank_check(p,f):
    hf,h0=h_matrices(p,f,False);H0=S.Matrix(h0);H=S.Matrix(hf).row_join(H0)
    rankH=int(H.to_DM().rank());rank0=int(H0.to_DM().rank())
    return dict(H_shape=list(H.shape),rank_H=rankH,rank_H0=rank0,
                dimension=H.cols-rankH,evaluation_rank=len(p)-(rankH-rank0),defect=rankH-rank0)

def enc(v):
    if isinstance(v,dict):return {str(k):enc(z) for k,z in v.items()}
    if isinstance(v,(list,tuple)):return [enc(z) for z in v]
    return str(v) if isinstance(v,(Q,S.Rational)) else v

def check(name,p,f,n,shared=0,rank=True):
    legal(p,f);test=criterion(p,n)
    record={'vertex_count':len(p),'sector_count':n,'shared_radial_count':shared,
            'geometric_bad':test['bad'],'reason':test['reason']}
    if n%2==0:
        w=candidate(p,n,f);_,ends=src.operators(p,f);g,r=src.GR(p,ends,w)
        pg,pr=predicted_G_R(p,n)
        assert all(tuple(g[v])==pg[v] and r[v]==pr[v] for v in p),(name,'formula mismatch')
        assert all(sum(w.get(tuple(sorted((face[i],face[(i+1)%3]))),0) for i in range(3))==0 for face in f)
        assert all(r[f'U{i}']!=0 for i in range(n))
        assert test['bad']==all(g[v]==[0,0] for v in p)
        for i in range(n):
            e=tuple(sorted((f'A{i}',f'P{i}')))
            if e in ends:
                a,b,*_=ends[e];assert (a if e[0]==f'P{i}' else b)!=0
        record['candidate_load']=r;record['full_candidate_balance']=g
        record['invariants']={k:test['q'][k] for k in ['delta','alpha','beta','kappa','K','D']}
        if 'central_residual' in test:
            record.update({k:test[k] for k in ['gamma','ratio_residuals','direction_residuals','central_residual']})
    if rank:
        rr=rank_check(p,f);assert rr['defect']==int(test['bad']),(name,rr,test['bad'])
        assert rr['rank_H']==len(src.operators(p,f)[1])
        assert rr['dimension']==13*n+3-4*shared
        record['full_original_mesh_rank']=rr
    print('PASS',name,'bad',test['bad'],'V',len(p),flush=True)
    return enc(record)

def main():
    start=time.time();out={}
    p25,f25=src.build_rational(False);p31,f31=src.build_rational(True);p41,f41=build41()
    for name,p,f,n,k in [('original25',p25,f25,6,6),('original31',p31,f31,6,0),('original41',p41,f41,8,0)]:
        out[name]=check(name,p,f,n,k)
    for k in range(6):
        p,f=mixed_from25(set(range(k)));out[f'mixed_shared_{k}']=check(f'mixed_shared_{k}',p,f,6,k,rank=k in [1,3,5])
    # Keep the completion class and core, rotate exactly one outward line.
    p=dict(p31);p['W0']=add(p['W0'],(Q(0),Q(1,1000)))
    p['B0']=add(p['W0'],mul(Q(1,7),sub(p['W0'],p['A1'])))
    p['C0']=add(p['W0'],mul(Q(1,7),sub(p['W0'],p['A0'])))
    out['one_direction_good']=check('one_direction_good',p,f31,6)
    # All noncentral local balances hold; the missing central closure prevents a relation.
    A=[p31[f'A{i}'] for i in range(6)];A[0]=add(A[0],(Q(1,100),Q(0)))
    p,f=separated_from_core(A,prescribed=True)
    out['local_balances_but_central_fails']=check('local_balances_but_central_fails',p,f,6)
    rec=out['local_balances_but_central_fails']
    assert rec['ratio_residuals']==['0']*6 and rec['direction_residuals']==['0']*6
    assert rec['central_residual']!=['0','0']
    # A genuinely changed core: balanced dual-side deformation, then geometric synthesis.
    oldA=[p31[f'A{i}'] for i in range(6)];newA=balanced_dual_deformation(oldA)
    assert newA[3:]==oldA[3:] and newA[0]!=oldA[0]
    p,f=separated_from_core(newA,prescribed=True)
    out['nonsymmetric_synthesized31']=check('nonsymmetric_synthesized31',p,f,6)
    out['nonsymmetric_synthesized31']['coordinates']=enc(p)
    p,f=thin_shared_from_core(newA)
    out['nonsymmetric_synthesized25']=check('nonsymmetric_synthesized25',p,f,6,6)
    out['nonsymmetric_synthesized25']['coordinates']=enc(p)
    p,f=thin_shared_from_core([p41[f'A{i}'] for i in range(8)])
    out['thin_shared33']=check('thin_shared33',p,f,8,8)
    out['thin_shared33']['coordinates']=enc(p)
    # Convex rational polygons, including both odd and even sector counts.
    circles={3:[(1,0),(0,1),(-1,-1)],4:[(1,0),(0,1),(-1,0),(0,-1)],
       5:[(1,0),(Q(3,5),Q(4,5)),(Q(-3,5),Q(4,5)),(-1,0),(0,-1)],
       6:[(1,0),(Q(3,5),Q(4,5)),(Q(-3,5),Q(4,5)),(-1,0),(Q(-3,5),Q(-4,5)),(Q(3,5),Q(-4,5))],
       8:[(1,0),(Q(3,5),Q(4,5)),(0,1),(Q(-3,5),Q(4,5)),(-1,0),(Q(-3,5),Q(-4,5)),(0,-1),(Q(3,5),Q(-4,5))]}
    for n,A in circles.items():
        A=[tuple(Q(z) for z in v) for v in A];p,f=separated_from_core(A)
        out[f'convex_{n}']=check(f'convex_{n}',p,f,n,rank=n in [3,4,5,6,8])
    out['source_sha256']={str(Path(src.__file__)):hashlib.sha256(Path(src.__file__).read_bytes()).hexdigest()}
    out['elapsed_seconds']=time.time()-start
    (HERE/'geometric_criterion_checks.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('ALL PASS, elapsed',time.time()-start,flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-052-record.json <==
{
  "status": "PASS",
  "date": "2026-10-29",
  "requirements": [
    {
      "requirement": "25/31/41 family: directly checkable necessary and sufficient actual geometric conditions",
      "proof": [
        "01_直接几何充要判据.md",
        "02_全局证明与唯一关系.md"
      ],
      "evidence": [
        "all three original full matrices recomputed",
        "general symbolic U/A identities"
      ],
      "status": "achieved"
    },
    {
      "requirement": "all original global compatibility, including shared nodes and central closure",
      "proof": [
        "02_全局证明与唯一关系.md"
      ],
      "evidence": [
        "full G/R replay",
        "exact all-noncentral-balanced but central-failing good mesh"
      ],
      "status": "achieved"
    },
    {
      "requirement": "advance transformations preserving obstruction",
      "proof": [
        "03_外围变换与反向构造.md"
      ],
      "evidence": [
        "all mixed completions checked",
        "26/28/30 full rank recomputations"
      ],
      "status": "achieved"
    },
    {
      "requirement": "advance positive interpolation results",
      "proof": [
        "04_正面插值定理与结构意义.md"
      ],
      "evidence": [
        "odd/angle/n4 proofs",
        "convex 3/4/5/6/8 exact full ranks"
      ],
      "status": "achieved"
    },
    {
      "requirement": "save readable Markdown and exact evidence in requested analysis folder",
      "proof": [
        "00_本轮结果与阅读入口.md",
        "01_直接几何充要判据.md",
        "02_全局证明与唯一关系.md",
        "03_外围变换与反向构造.md",
        "04_正面插值定理与结构意义.md",
        "05_实例核验与范围审查.md",
        "验证\\README.md"
      ],
      "evidence": [
        "link checks",
        "input/artifact hashes",
        "figure visually inspected"
      ],
      "status": "achieved"
    }
  ],
  "direct_geometric_iff_under_stated_completion_assumptions": true,
  "global_central_closure_retained": true,
  "defect_bound": 1,
  "explicit_data_relation_and_constant_dimension_formula_proved": true,
  "odd_sector_and_at_most_one_reflex_core_surjectivity_proved": true,
  "all_three_to_five_sector_meshes_surjective": true,
  "bad_examples_constructed_for_all_even_sector_counts_at_least_six": true,
  "mixed_completion_and_node_splitting_invariance_proved": true,
  "all_arbitrary_triangulations_classified": false,
  "shared_radial_zero_coefficient_layer_classified": false,
  "global_literature_priority_claimed": false,
  "markdown_files": [
    "00_本轮结果与阅读入口.md",
    "01_直接几何充要判据.md",
    "02_全局证明与唯一关系.md",
    "03_外围变换与反向构造.md",
    "04_正面插值定理与结构意义.md",
    "05_实例核验与范围审查.md",
    "验证\\README.md"
  ],
  "local_links_checked": 27,
  "broken_links": [],
  "figures": [
    "图\\几何判据_分点与外向线.png",
    "图\\几何判据_分点与外向线.svg",
    "图\\几何判据_分点与外向线.pdf"
  ],
  "full_rank_samples_checked": [
    "original25",
    "original31",
    "original41",
    "mixed_shared_1",
    "mixed_shared_3",
    "mixed_shared_5",
    "one_direction_good",
    "local_balances_but_central_fails",
    "nonsymmetric_synthesized31",
    "nonsymmetric_synthesized25",
    "thin_shared33",
    "convex_3",
    "convex_4",
    "convex_5",
    "convex_6",
    "convex_8"
  ],
  "source_input_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\S13样条Lagrange插值节点\\顶点插值反例论文\\arxiv-sub-v2\\03_core.tex": "ea8e8049d6f2927c23b0c57b7aef9102d607299073413cf7a6250578168b7157",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\S13样条Lagrange插值节点\\顶点插值反例论文\\arxiv-sub-v2\\02_duality.tex": "f946d4c4fa4229872a7293a25bb44f58b6c583730e910da6a33316c03bd03c06",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\共同核心延拓_第一轮\\03_几何机制与响应分析.md": "e2f6cf90b13fc7ab4bfd77614f9cd6e03dfa369f278e9770cff36eed675d8e4a"
  },
  "artifacts": {
    "00_本轮结果与阅读入口.md": {
      "bytes": 3879,
      "sha256": "cf99a26b5a014d15d09fea0c24832f81f81917f331457ccf79022b258b8afc8c"
    },
    "01_直接几何充要判据.md": {
      "bytes": 5827,
      "sha256": "a1576a5fa3151566c2eaf42a6c5c26d013dace2632e43db58ff46d7ed155b0e0"
    },
    "02_全局证明与唯一关系.md": {
      "bytes": 7335,
      "sha256": "ca56c5655eccfdd1a7a8502533145fa5e95ce031b35cf24c4675a4733497ab39"
    },
    "03_外围变换与反向构造.md": {
      "bytes": 7394,
      "sha256": "159eb4373bf8bc47e3431e90dbbdcc0b610840a94b7b3ffdcfde1d9cec7e13d5"
    },
    "04_正面插值定理与结构意义.md": {
      "bytes": 5145,
      "sha256": "b9f374772650ad75af2c3f992e28159223d58fd32e9eda14658b7d4a2c687064"
    },
    "05_实例核验与范围审查.md": {
      "bytes": 5082,
      "sha256": "04c80981b7d91b2f9cde4f6df1ff0c57e44037ff083d0343877fcd68370afbdd"
    },
    "图\\几何判据_分点与外向线.pdf": {
      "bytes": 22989,
      "sha256": "b38a816ae375e988c45ee3f69b25e7921983041e65b67db7855dd7be10a68736"
    },
    "图\\几何判据_分点与外向线.png": {
      "bytes": 98144,
      "sha256": "18849a4c412457fb2b82aa71c6566fc3663de54cef4fbe7623d8766d17b690cf"
    },
    "图\\几何判据_分点与外向线.svg": {
      "bytes": 42740,
      "sha256": "0eb5a7201f967f05c4b4d5238ff1c8d97f49b8ae824c059432151c2d103e797d"
    },
    "验证\\audit_symbolic_identities.py": {
      "bytes": 5392,
      "sha256": "d350fc16e56261bf2a57708609be1df72e82d0cb8eeb22c63b7341dadf5b84bd"
    },
    "验证\\derive_sector_transfer.py": {
      "bytes": 2174,
      "sha256": "c5b9a91214f625368c6a06bf26a686bf17bafd81bad803676b1c65b5a33b9e40"
    },
    "验证\\draw_geometric_criterion.py": {
      "bytes": 2945,
      "sha256": "a697739259ee953f3e1ffce35e203b8c5b248885f6467a7336f306097a633860"
    },
    "验证\\geometric_criterion.py": {
      "bytes": 3734,
      "sha256": "5d5732cc2cd9d355af122de64dcef39dac7936a64f0a0ac7f1a8b9c1f88cc3f3"
    },
    "验证\\geometric_criterion_checks.json": {
      "bytes": 72120,
      "sha256": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
    },
    "验证\\README.md": {
      "bytes": 1542,
      "sha256": "3c7b45d1721c086abc69cf7345dc9178a6459932b7cbc41f28ab4d162ded806f"
    },
    "验证\\sector_transfer_symbolic.json": {
      "bytes": 2900,
      "sha256": "832fb61e88a2268155da7e6a868dc2a4dae27c28bf7fc10bd1f99e26d466a377"
    },
    "验证\\symbolic_identity_audit.json": {
      "bytes": 1057,
      "sha256": "b118f71071d99820288d8fd8ff5b3be5210d6799d0c569eadeaad108b60a43c1"
    },
    "验证\\validate_delivery.py": {
      "bytes": 6319,
      "sha256": "67997a876c7dfbff166759dd8a35240434e64acd9cf3f82a2ca9e8bcc859e923"
    },
    "验证\\verify_geometric_criterion.py": {
      "bytes": 9177,
      "sha256": "adff4d00af1f6ce9310f2226c18ce20c5631df6219db59e7b3d05e3ed49b167c"
    }
  },
  "scope": "Requirement audit of readable complete proofs and actual exact evidence. This script is not a formal proof assistant and does not promote finite samples to universal statements."
}

==> anc/certificates/cert-053-beta25_minimal_quadratics_certificates.json <==
{
  "status": "PASS",
  "true_fixed_boundary_nonzero_beta_bad_curve_has_minimal_quadratic_dimension_proved": true,
  "minimal_quadratic_dimension_does_not_imply_full_cubic_vertex_interpolation_proved": true,
  "same_local25_bad_branch_does_not_preserve_affine_quadratic_and_full_cubic_vertex_image_equality_proved": true,
  "old_true_analytic_curve_not_replaced_by_straight_tangent_line": true,
  "curve_parameters": {
    "mu": "22",
    "beta_odd": "t"
  },
  "curve_coordinate_order": [
    "a",
    "b",
    "ux",
    "uy",
    "wx",
    "wy",
    "xi_odd",
    "mu",
    "beta_even",
    "beta_odd"
  ],
  "curve_first_derivative": [
    "-5393339867/200429364",
    "121023797/200429364",
    "-157490543881/25654958592",
    "42972101435/8551652864",
    "-4577344603/699172200",
    "10281414941/2097516600",
    "-153059/14298",
    "0",
    "12298/7149",
    "1"
  ],
  "points": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "1",
      "0"
    ],
    "A1": [
      "0",
      "1"
    ],
    "A2": [
      "-1",
      "3"
    ],
    "A3": [
      "-1/3",
      "0"
    ],
    "A4": [
      "0",
      "-3"
    ],
    "A5": [
      "1/3",
      "-1"
    ],
    "U0": [
      "1/16",
      "15/16"
    ],
    "U1": [
      "-1/16",
      "9/8"
    ],
    "U2": [
      "-3/8",
      "3/16"
    ],
    "U3": [
      "-5/16",
      "-3/16"
    ],
    "U4": [
      "5/16",
      "-9/8"
    ],
    "U5": [
      "3/8",
      "-15/16"
    ],
    "W0": [
      "1/15",
      "43/45"
    ],
    "W1": [
      "-1/15",
      "52/45"
    ],
    "W2": [
      "-52/135",
      "1/5"
    ],
    "W3": [
      "-43/135",
      "-1/5"
    ],
    "W4": [
      "43/135",
      "-52/45"
    ],
    "W5": [
      "52/135",
      "-43/45"
    ],
    "P0": [
      "3/2",
      "0"
    ],
    "P1": [
      "0",
      "43/42"
    ],
    "P2": [
      "-3/2",
      "9/2"
    ],
    "P3": [
      "-43/126",
      "0"
    ],
    "P4": [
      "0",
      "-9/2"
    ],
    "P5": [
      "43/126",
      "-43/42"
    ]
  },
  "point_first_derivatives": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "-5393339867/200429364",
      "0"
    ],
    "A1": [
      "0",
      "121023797/200429364"
    ],
    "A2": [
      "5393339867/200429364",
      "-5393339867/66809788"
    ],
    "A3": [
      "-121023797/601288092",
      "0"
    ],
    "A4": [
      "0",
      "5393339867/66809788"
    ],
    "A5": [
      "121023797/601288092",
      "-121023797/200429364"
    ],
    "U0": [
      "-157490543881/25654958592",
      "42972101435/8551652864"
    ],
    "U1": [
      "157490543881/25654958592",
      "-57259221223/4275826432"
    ],
    "U2": [
      "57259221223/12827479296",
      "-157490543881/8551652864"
    ],
    "U3": [
      "-42972101435/25654958592",
      "157490543881/8551652864"
    ],
    "U4": [
      "42972101435/25654958592",
      "57259221223/4275826432"
    ],
    "U5": [
      "-57259221223/12827479296",
      "-42972101435/8551652864"
    ],
    "W0": [
      "-4577344603/699172200",
      "10281414941/2097516600"
    ],
    "W1": [
      "4577344603/699172200",
      "-15457343243/1048758300"
    ],
    "W2": [
      "15457343243/3146274900",
      "-4577344603/233057400"
    ],
    "W3": [
      "-10281414941/6292549800",
      "4577344603/233057400"
    ],
    "W4": [
      "10281414941/6292549800",
      "15457343243/1048758300"
    ],
    "W5": [
      "-15457343243/3146274900",
      "-10281414941/2097516600"
    ],
    "P0": [
      "0",
      "0"
    ],
    "P1": [
      "0",
      "0"
    ],
    "P2": [
      "0",
      "0"
    ],
    "P3": [
      "0",
      "0"
    ],
    "P4": [
      "0",
      "0"
    ],
    "P5": [
      "0",
      "0"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A4"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P4"
    ],
    [
      "W3",
      "P4",
      "A4"
    ],
    [
      "W3",
      "A4",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ],
    [
      "O",
      "A4",
      "U4"
    ],
    [
      "O",
      "U4",
      "A5"
    ],
    [
      "W4",
      "A4",
      "P4"
    ],
    [
      "W4",
      "P4",
      "P5"
    ],
    [
      "W4",
      "P5",
      "A5"
    ],
    [
      "W4",
      "A5",
      "U4"
    ],
    [
      "W4",
      "U4",
      "A4"
    ],
    [
      "O",
      "A5",
      "U5"
    ],
    [
      "O",
      "U5",
      "A0"
    ],
    [
      "W5",
      "A5",
      "P5"
    ],
    [
      "W5",
      "P5",
      "P0"
    ],
    [
      "W5",
      "P0",
      "A0"
    ],
    [
      "W5",
      "A0",
      "U5"
    ],
    [
      "W5",
      "U5",
      "A5"
    ]
  ],
  "interior_order": [
    "O",
    "A0",
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "U0",
    "U1",
    "U2",
    "U3",
    "U4",
    "U5",
    "W0",
    "W1",
    "W2",
    "W3",
    "W4",
    "W5"
  ],
  "IFT_regular_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    8
  ],
  "IFT_jacobian": [
    [
      "3104/225",
      "0",
      "359296/225",
      "-27008/75",
      "-67260/43",
      "15210/43",
      "-209/90",
      "-2/9",
      "-689/90",
      "-209/90"
    ],
    [
      "0",
      "3120",
      "11200",
      "-4160",
      "-10410",
      "3960",
      "-13/2",
      "-2",
      "75/2",
      "155/2"
    ],
    [
      "2064/5",
      "6192",
      "132096/5",
      "-44032/5",
      "-30960",
      "2160",
      "-248/5",
      "-64/15",
      "-8/5",
      "-8/5"
    ],
    [
      "8944/5",
      "26832",
      "-308224/5",
      "-132096/5",
      "30960",
      "-2160",
      "616/15",
      "64/15",
      "-104/15",
      "-104/15"
    ],
    [
      "189",
      "3105",
      "-7344",
      "-7344",
      "287550/43",
      "340200/43",
      "0",
      "0",
      "1890/43",
      "-45"
    ],
    [
      "819",
      "13455",
      "-10224",
      "-10224",
      "-5400",
      "-287550/43",
      "0",
      "0",
      "-45",
      "30"
    ],
    [
      "-32/3",
      "0",
      "0",
      "0",
      "160",
      "6720/43",
      "0",
      "0",
      "-418/129",
      "0"
    ],
    [
      "0",
      "-1680",
      "0",
      "0",
      "50400/43",
      "75600/43",
      "0",
      "0",
      "0",
      "70"
    ]
  ],
  "IFT_minor_determinant": "-14366165254583353344000/1849",
  "core_loading_at_base": "-8",
  "quadratic_cycle_edges": [
    [
      "A0",
      "O"
    ],
    [
      "A0",
      "U0"
    ],
    [
      "O",
      "U0"
    ],
    [
      "A1",
      "U0"
    ],
    [
      "A1",
      "O"
    ],
    [
      "A0",
      "W0"
    ],
    [
      "A0",
      "P0"
    ],
    [
      "P0",
      "W0"
    ],
    [
      "P1",
      "W0"
    ],
    [
      "A1",
      "P1"
    ],
    [
      "A1",
      "W0"
    ],
    [
      "U0",
      "W0"
    ],
    [
      "A1",
      "U1"
    ],
    [
      "O",
      "U1"
    ],
    [
      "A2",
      "U1"
    ],
    [
      "A2",
      "O"
    ],
    [
      "A1",
      "W1"
    ],
    [
      "P1",
      "W1"
    ],
    [
      "P2",
      "W1"
    ],
    [
      "A2",
      "P2"
    ],
    [
      "A2",
      "W1"
    ],
    [
      "U1",
      "W1"
    ],
    [
      "A2",
      "U2"
    ],
    [
      "O",
      "U2"
    ],
    [
      "A3",
      "U2"
    ],
    [
      "A3",
      "O"
    ],
    [
      "A2",
      "W2"
    ],
    [
      "P2",
      "W2"
    ],
    [
      "P3",
      "W2"
    ],
    [
      "A3",
      "P3"
    ],
    [
      "A3",
      "W2"
    ],
    [
      "U2",
      "W2"
    ],
    [
      "A3",
      "U3"
    ],
    [
      "O",
      "U3"
    ],
    [
      "A4",
      "U3"
    ],
    [
      "A4",
      "O"
    ],
    [
      "A3",
      "W3"
    ],
    [
      "P3",
      "W3"
    ],
    [
      "P4",
      "W3"
    ],
    [
      "A4",
      "P4"
    ],
    [
      "A4",
      "W3"
    ],
    [
      "U3",
      "W3"
    ],
    [
      "A4",
      "U4"
    ],
    [
      "O",
      "U4"
    ],
    [
      "A5",
      "U4"
    ],
    [
      "A5",
      "O"
    ],
    [
      "A4",
      "W4"
    ],
    [
      "P4",
      "W4"
    ],
    [
      "P5",
      "W4"
    ],
    [
      "A5",
      "P5"
    ],
    [
      "A5",
      "W4"
    ],
    [
      "U4",
      "W4"
    ],
    [
      "A5",
      "U5"
    ],
    [
      "O",
      "U5"
    ],
    [
      "A0",
      "U5"
    ],
    [
      "A5",
      "W5"
    ],
    [
      "P5",
      "W5"
    ],
    [
      "P0",
      "W5"
    ],
    [
      "A0",
      "W5"
    ],
    [
      "U5",
      "W5"
    ]
  ],
  "quadratic_cycle_matrix": [
    [
      "0",
      "0",
      "-225/256",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-81/64",
      "0",
      "9",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/256",
      "0",
      "9",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-81/64",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "15/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/64",
      "0",
      "6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "15/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-45/64",
      "0",
      "2/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-45/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "-1/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/256",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/64",
      "0",
      "1/9",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-25/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-25/256",
      "0",
      "1/9",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-225/256",
      "0",
      "0",
      "0",
      "-1849/2025",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/256",
      "0",
      "0",
      "0",
      "-1849/2025",
      "0"
    ],
    [
      "0",
      "-225/128",
      "0",
      "0",
      "0",
      "-1204/675",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "75/64",
      "0",
      "0",
      "0",
      "7138/6075",
      "0"
    ],
    [
      "-1",
      "-225/256",
      "0",
      "0",
      "0",
      "-196/225",
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-25/64",
      "0",
      "0",
      "0",
      "-6889/18225",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1/256",
      "-1",
      "0",
      "0",
      "0",
      "0",
      "-1/1764",
      "-4/2025",
      "0",
      "-1/64",
      "0",
      "0",
      "0",
      "-49/2025",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4/675",
      "0",
      "-1/64",
      "0",
      "0",
      "0",
      "-14/675",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/225",
      "0",
      "-1/256",
      "0",
      "0",
      "0",
      "-1/225",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/64",
      "-9",
      "0",
      "0",
      "0",
      "-9/4",
      "-6889/2025",
      "0",
      "-2025/256",
      "0",
      "0",
      "0",
      "-196/25",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/64",
      "-6",
      "0",
      "0",
      "0",
      "-3/2",
      "-2324/675",
      "0",
      "-225/64",
      "0",
      "0",
      "0",
      "-2324/675",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/256",
      "-1",
      "0",
      "0",
      "0",
      "-1/4",
      "-196/225",
      "0",
      "-25/64",
      "0",
      "0",
      "0",
      "-6889/18225",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-9/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/25",
      "0",
      "-9/256",
      "0",
      "0",
      "0",
      "-1/25",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-14/675",
      "0",
      "-1/128",
      "0",
      "0",
      "0",
      "-4/675",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/576",
      "-1/9",
      "0",
      "0",
      "0",
      "-1/15876",
      "-49/18225",
      "0",
      "-1/2304",
      "0",
      "0",
      "0",
      "-4/18225",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2025/256",
      "-9",
      "0",
      "0",
      "0",
      "-9/4",
      "-196/25",
      "0",
      "-225/64",
      "0",
      "0",
      "0",
      "-6889/2025",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1204/675",
      "0",
      "75/64",
      "0",
      "0",
      "0",
      "7138/6075",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-25/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1849/18225",
      "0",
      "-25/256",
      "0",
      "0",
      "0",
      "-1849/18225",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/64",
      "-1",
      "0",
      "0",
      "0",
      "-1/1764",
      "-49/2025",
      "0",
      "-1/256",
      "0",
      "0",
      "-4/2025",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/192",
      "-2/3",
      "0",
      "0",
      "0",
      "-1/2646",
      "28/6075",
      "0",
      "1/192",
      "0",
      "0",
      "28/6075",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/2304",
      "-1/9",
      "0",
      "0",
      "0",
      "-1/15876",
      "-4/18225",
      "0",
      "-1/576",
      "0",
      "0",
      "-49/18225",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "225/256",
      "225/256",
      "1/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-169/518400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "225/128",
      "-15/128",
      "1/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "13/86400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "225/256",
      "1/256",
      "1/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/57600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/64",
      "81/64",
      "225/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-121/129600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/64",
      "9/64",
      "225/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-11/43200",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/256",
      "1/256",
      "225/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/57600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "2025/256",
      "9/256",
      "9/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/6400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "225/64",
      "9/64",
      "1/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-11/43200",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "25/64",
      "9/64",
      "1/576",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-121/1166400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "9/256",
      "9/256",
      "2025/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/6400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/128",
      "-15/128",
      "225/128",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "13/86400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/2304",
      "25/256",
      "25/256",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-169/4665600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "225/64",
      "81/64",
      "1/64",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-121/129600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-75/64",
      "45/64",
      "-1/192",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-143/388800",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "25/256",
      "25/256",
      "1/2304",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-169/4665600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/256",
      "225/256",
      "225/256",
      "0",
      "0",
      "0",
      "0",
      "-169/518400"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/192",
      "45/64",
      "-75/64",
      "0",
      "0",
      "0",
      "0",
      "-143/388800"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/576",
      "9/64",
      "25/64",
      "0",
      "0",
      "0",
      "0",
      "-121/1166400"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1849/2025",
      "0",
      "1849/2025",
      "1849/396900",
      "0",
      "4/2025",
      "169/518400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1204/675",
      "0",
      "1849/675",
      "43/4725",
      "0",
      "4/675",
      "-13/86400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "196/225",
      "0",
      "1849/900",
      "1/225",
      "0",
      "1/225",
      "1/57600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "49/2025",
      "6889/396900",
      "90601/8100",
      "0",
      "6889/2025",
      "121/129600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "14/675",
      "83/4725",
      "12943/1350",
      "0",
      "2324/675",
      "11/43200",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/225",
      "1/225",
      "1849/900",
      "0",
      "196/225",
      "1/57600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "196/25",
      "1849/100",
      "1/25",
      "0",
      "1/25",
      "1/6400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "2324/675",
      "12943/1350",
      "83/4725",
      "0",
      "14/675",
      "11/43200",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "6889/18225",
      "90601/72900",
      "6889/3572100",
      "0",
      "49/18225",
      "121/1166400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/25",
      "1/25",
      "1849/100",
      "0",
      "196/25",
      "1/6400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4/675",
      "43/4725",
      "1849/675",
      "0",
      "1204/675",
      "-13/86400",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4/18225",
      "1849/3572100",
      "1849/18225",
      "0",
      "1849/18225",
      "169/4665600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "6889/2025",
      "90601/8100",
      "6889/396900",
      "0",
      "49/2025",
      "121/129600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-7138/6075",
      "-12943/6075",
      "-3569/595350",
      "0",
      "-28/6075",
      "143/388800",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1849/18225",
      "1849/18225",
      "1849/3572100",
      "0",
      "4/18225",
      "169/4665600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4/2025",
      "1849/396900",
      "1849/2025",
      "1849/2025",
      "169/518400"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-28/6075",
      "-3569/595350",
      "-12943/6075",
      "-7138/6075",
      "143/388800"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "49/18225",
      "6889/3572100",
      "90601/72900",
      "6889/18225",
      "121/1166400"
    ]
  ],
  "quadratic_cycle_first_derivative": [
    [
      "0",
      "0",
      "-644581521525/68413222912",
      "0",
      "121023797/100214682",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "515332991007/17103305728",
      "0",
      "-16180019601/33404894",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "472471631643/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "472471631643/68413222912",
      "0",
      "-16180019601/33404894",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "515332991007/17103305728",
      "0",
      "121023797/100214682",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-644581521525/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-372240308985/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "264865426433/17103305728",
      "0",
      "-5393339867/16702447",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "264865426433/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-372240308985/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "78689900905/17103305728",
      "0",
      "121023797/150322023",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "78689900905/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-5393339867/100214682",
      "0",
      "157490543881/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "157490543881/205239668736",
      "0",
      "-5393339867/100214682",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "57259221223/17103305728",
      "0",
      "121023797/901932138",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-214860507175/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-214860507175/205239668736",
      "0",
      "121023797/901932138",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "57259221223/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-644581521525/68413222912",
      "0",
      "0",
      "0",
      "-442100842463/47194123500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-644581521525/68413222912",
      "0",
      "0",
      "0",
      "-442100842463/47194123500",
      "0"
    ],
    [
      "0",
      "1009851636975/34206611456",
      "0",
      "0",
      "0",
      "468235352947/15731374500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-612356072075/17103305728",
      "0",
      "0",
      "0",
      "-5098319861449/141582370500",
      "0"
    ],
    [
      "5393339867/100214682",
      "2664284795475/68413222912",
      "0",
      "0",
      "0",
      "4285226134847/112741517250",
      "-5393339867/200429364",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1439572651325/51309917184",
      "0",
      "0",
      "0",
      "123497304007204/4566031448625",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "113425258289/205239668736",
      "-121023797/100214682",
      "0",
      "0",
      "0",
      "0",
      "121023797/4209016644",
      "387640133813/1014673655250",
      "0",
      "179523186677/51309917184",
      "0",
      "0",
      "0",
      "2421636398209/507336827625",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "45152633695/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "781291769671/676449103500",
      "0",
      "56168955093/17103305728",
      "0",
      "0",
      "0",
      "2761572953051/676449103500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "157490543881/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4577344603/5243791500",
      "0",
      "157490543881/205239668736",
      "0",
      "0",
      "0",
      "4577344603/5243791500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4318717953975/17103305728",
      "16180019601/33404894",
      "0",
      "0",
      "0",
      "-16180019601/66809788",
      "123497304007204/507336827625",
      "0",
      "23978563159275/68413222912",
      "0",
      "0",
      "0",
      "4285226134847/12526835250",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3491501374725/17103305728",
      "5393339867/16702447",
      "0",
      "0",
      "0",
      "-5393339867/33404894",
      "134134020677771/676449103500",
      "0",
      "3491501374725/17103305728",
      "0",
      "0",
      "0",
      "134134020677771/676449103500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "2664284795475/68413222912",
      "5393339867/100214682",
      "0",
      "0",
      "0",
      "-5393339867/200429364",
      "4285226134847/112741517250",
      "0",
      "1439572651325/51309917184",
      "0",
      "0",
      "0",
      "123497304007204/4566031448625",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "472471631643/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "4577344603/582643500",
      "0",
      "472471631643/68413222912",
      "0",
      "0",
      "0",
      "4577344603/582643500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "56168955093/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "2761572953051/676449103500",
      "0",
      "45152633695/34206611456",
      "0",
      "0",
      "0",
      "781291769671/676449103500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "179523186677/461789254656",
      "-121023797/901932138",
      "0",
      "0",
      "0",
      "121023797/37881149796",
      "2421636398209/4566031448625",
      "0",
      "113425258289/1847157018624",
      "0",
      "0",
      "0",
      "387640133813/9132062897250",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "23978563159275/68413222912",
      "16180019601/33404894",
      "0",
      "0",
      "0",
      "-16180019601/66809788",
      "4285226134847/12526835250",
      "0",
      "4318717953975/17103305728",
      "0",
      "0",
      "0",
      "123497304007204/507336827625",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1009851636975/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "468235352947/15731374500",
      "0",
      "-612356072075/17103305728",
      "0",
      "0",
      "0",
      "-5098319861449/141582370500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-214860507175/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-442100842463/424747111500",
      "0",
      "-214860507175/205239668736",
      "0",
      "0",
      "0",
      "-442100842463/424747111500",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "179523186677/51309917184",
      "-121023797/100214682",
      "0",
      "0",
      "0",
      "121023797/4209016644",
      "2421636398209/507336827625",
      "0",
      "113425258289/205239668736",
      "0",
      "0",
      "387640133813/1014673655250",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-146474222483/153929751552",
      "-121023797/150322023",
      "0",
      "0",
      "0",
      "121023797/6313524966",
      "-5481065391787/6088041931500",
      "0",
      "-146474222483/153929751552",
      "0",
      "0",
      "-5481065391787/6088041931500",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "113425258289/1847157018624",
      "-121023797/901932138",
      "0",
      "0",
      "0",
      "121023797/37881149796",
      "387640133813/9132062897250",
      "0",
      "179523186677/461789254656",
      "0",
      "0",
      "2421636398209/4566031448625",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "644581521525/68413222912",
      "644581521525/68413222912",
      "-113425258289/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "9252289162909/2078051645952000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-1009851636975/34206611456",
      "372240308985/34206611456",
      "-45152633695/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-5458757391973/346341940992000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-2664284795475/68413222912",
      "-157490543881/205239668736",
      "-157490543881/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "785061556381/230894627328000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-179523186677/51309917184",
      "-515332991007/17103305728",
      "-4318717953975/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "42774977071321/519512911488000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-56168955093/17103305728",
      "-264865426433/17103305728",
      "-3491501374725/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "38418133127/1062398592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-157490543881/205239668736",
      "-157490543881/205239668736",
      "-2664284795475/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "785061556381/230894627328000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-23978563159275/68413222912",
      "-472471631643/68413222912",
      "-472471631643/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "785061556381/25654958592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-3491501374725/17103305728",
      "-264865426433/17103305728",
      "-56168955093/17103305728",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "38418133127/1062398592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1439572651325/51309917184",
      "-57259221223/17103305728",
      "-179523186677/461789254656",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "42774977071321/4675616203392000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-472471631643/68413222912",
      "-472471631643/68413222912",
      "-23978563159275/68413222912",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "785061556381/25654958592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-45152633695/34206611456",
      "372240308985/34206611456",
      "-1009851636975/34206611456",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-5458757391973/346341940992000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-113425258289/1847157018624",
      "214860507175/205239668736",
      "214860507175/205239668736",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "9252289162909/18702464813568000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4318717953975/17103305728",
      "-515332991007/17103305728",
      "-179523186677/51309917184",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "42774977071321/519512911488000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "612356072075/17103305728",
      "-78689900905/17103305728",
      "146474222483/153929751552",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "29190552845333/1558538734464000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "214860507175/205239668736",
      "214860507175/205239668736",
      "-113425258289/1847157018624",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "9252289162909/18702464813568000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-113425258289/205239668736",
      "644581521525/68413222912",
      "644581521525/68413222912",
      "0",
      "0",
      "0",
      "0",
      "9252289162909/2078051645952000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "146474222483/153929751552",
      "-78689900905/17103305728",
      "612356072075/17103305728",
      "0",
      "0",
      "0",
      "0",
      "29190552845333/1558538734464000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-179523186677/461789254656",
      "-57259221223/17103305728",
      "-1439572651325/51309917184",
      "0",
      "0",
      "0",
      "0",
      "42774977071321/4675616203392000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "442100842463/47194123500",
      "0",
      "442100842463/47194123500",
      "-63157263209/94388247000",
      "0",
      "-387640133813/1014673655250",
      "-9252289162909/2078051645952000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "-468235352947/15731374500",
      "0",
      "835752478321/31462749000",
      "-340765627103/220239243000",
      "0",
      "-781291769671/676449103500",
      "5458757391973/346341940992000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4285226134847/112741517250",
      "0",
      "196825817929/10487583000",
      "-4577344603/5243791500",
      "0",
      "-4577344603/5243791500",
      "-785061556381/230894627328000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2421636398209/507336827625",
      "-1282959489169/330358864500",
      "4652660316143/47194123500",
      "0",
      "-123497304007204/507336827625",
      "-42774977071321/519512911488000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2761572953051/676449103500",
      "-812725212853/220239243000",
      "2707112244401/31462749000",
      "0",
      "-134134020677771/676449103500",
      "-38418133127/1062398592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4577344603/5243791500",
      "-4577344603/5243791500",
      "196825817929/10487583000",
      "0",
      "-4285226134847/112741517250",
      "-785061556381/230894627328000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4285226134847/12526835250",
      "196825817929/1165287000",
      "-4577344603/582643500",
      "0",
      "-4577344603/582643500",
      "-785061556381/25654958592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-134134020677771/676449103500",
      "2707112244401/31462749000",
      "-812725212853/220239243000",
      "0",
      "-2761572953051/676449103500",
      "-38418133127/1062398592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-123497304007204/4566031448625",
      "4652660316143/424747111500",
      "-1282959489169/2973229780500",
      "0",
      "-2421636398209/4566031448625",
      "-42774977071321/4675616203392000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4577344603/582643500",
      "-4577344603/582643500",
      "196825817929/1165287000",
      "0",
      "-4285226134847/12526835250",
      "-785061556381/25654958592000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-781291769671/676449103500",
      "-340765627103/220239243000",
      "835752478321/31462749000",
      "0",
      "-468235352947/15731374500",
      "5458757391973/346341940992000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-387640133813/9132062897250",
      "-63157263209/849494223000",
      "442100842463/424747111500",
      "0",
      "442100842463/424747111500",
      "-9252289162909/18702464813568000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-123497304007204/507336827625",
      "4652660316143/47194123500",
      "-1282959489169/330358864500",
      "0",
      "-2421636398209/507336827625",
      "-42774977071321/519512911488000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "5098319861449/141582370500",
      "-5753368935037/283164741000",
      "2182688959001/1982153187000",
      "0",
      "5481065391787/6088041931500",
      "-29190552845333/1558538734464000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "442100842463/424747111500",
      "442100842463/424747111500",
      "-63157263209/849494223000",
      "0",
      "-387640133813/9132062897250",
      "-9252289162909/18702464813568000",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-387640133813/1014673655250",
      "-63157263209/94388247000",
      "442100842463/47194123500",
      "442100842463/47194123500",
      "-9252289162909/2078051645952000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "5481065391787/6088041931500",
      "2182688959001/1982153187000",
      "-5753368935037/283164741000",
      "5098319861449/141582370500",
      "-29190552845333/1558538734464000"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2421636398209/4566031448625",
      "-1282959489169/2973229780500",
      "4652660316143/424747111500",
      "-123497304007204/4566031448625",
      "-42774977071321/4675616203392000"
    ]
  ],
  "quadratic_cycle_right_kernel": [
    [
      "0",
      "1/15876",
      "-1849/3645",
      "0",
      "386441/8037225",
      "0",
      "1325/36",
      "391988/3645",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "212/3",
      "0",
      "98928896/1366875"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-15900",
      "0",
      "-98928896/6075"
    ],
    [
      "0",
      "0",
      "0",
      "9/4",
      "-11077/99225",
      "0",
      "-59625/688",
      "-2279/9",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-759375/11008",
      "0",
      "-212/3"
    ],
    [
      "0",
      "-1/3969",
      "7396/3645",
      "0",
      "-1545764/8037225",
      "0",
      "-971225/6192",
      "-1567952/3645",
      "-177232/18225"
    ],
    [
      "209/6615",
      "0",
      "212/3",
      "0",
      "-177232/19845",
      "0",
      "-50740875/7396",
      "-179776/9",
      "-3344/135"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "37209375/2752",
      "0",
      "41552/3"
    ],
    [
      "1545764/6075",
      "0",
      "76829648/135",
      "-3969",
      "-1307218924/18225",
      "0",
      "-2362945375/43",
      "-64970634484/405",
      "-302969744/6075"
    ],
    [
      "-386441/26460",
      "0",
      "-97997/3",
      "0",
      "81925492/19845",
      "0",
      "50740875/16",
      "83101456/9",
      "1545764/135"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "24732224/297675",
      "0",
      "25087232/135",
      "0",
      "-20972925952/893025",
      "0",
      "-17977600",
      "-21273972736/405",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-24732224/66976875",
      "0",
      "-25087232/30375",
      "0",
      "20972925952/200930625",
      "0",
      "719104/9",
      "21273972736/91125",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/15876",
      "-25/192",
      "-1849/3645",
      "0"
    ],
    [
      "-386441/6615",
      "0",
      "-391988/3",
      "0",
      "327701968/19845",
      "0",
      "809170875/64",
      "332405824/9",
      "386441/135"
    ],
    [
      "-212/3",
      "0",
      "-158025",
      "0",
      "179740/9",
      "0",
      "657365625/43",
      "44668400",
      "0"
    ],
    [
      "836/6615",
      "0",
      "848/3",
      "0",
      "-708928/19845",
      "0",
      "-809170875/29584",
      "-719104/9",
      "-836/135"
    ],
    [
      "44308/893025",
      "0",
      "9116/81",
      "0",
      "-7620976/535815",
      "-1/3969",
      "-22470925/2064",
      "-115948124/3645",
      "0"
    ],
    [
      "53/147",
      "0",
      "3225/4",
      "0",
      "-44935/441",
      "0",
      "-13415625/172",
      "-227900",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-118336/10125",
      "0",
      "98928896/66976875",
      "0",
      "3392/3",
      "100348928/30375",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "118336/45",
      "0",
      "-98928896/297675",
      "0",
      "-254400",
      "-100348928/135",
      "0"
    ],
    [
      "0",
      "-1/1764",
      "1849/405",
      "0",
      "-386441/893025",
      "0",
      "-1325/4",
      "-391988/405",
      "0"
    ],
    [
      "-1/196",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "4",
      "0",
      "-209/441",
      "0",
      "-2683125/7396",
      "-1060",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1849",
      "0",
      "386441/1764",
      "0",
      "2683125/16",
      "489985",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "24732224/297675",
      "0",
      "63600",
      "25087232/135",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-24732224/66976875",
      "0",
      "-848/3",
      "-25087232/30375",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1/4",
      "11077/893025",
      "0",
      "6625/688",
      "2279/81",
      "0"
    ],
    [
      "0",
      "0",
      "-1849/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-212/3",
      "0",
      "-37209375/688",
      "-158025",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "53/147",
      "0",
      "759375/2752",
      "3225/4",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-4",
      "-118336/10125",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "900",
      "118336/45",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/1764",
      "75/64",
      "1849/405",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-1/196",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "151875/118336",
      "4",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-151875/256",
      "-1849",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-225",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1849/4",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-196"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "quadratic_cycle_left_kernel": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-30375/44032",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-212625/44032",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "455625/44032",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-30375/297472",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "151875/148736",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-273375/74368",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-375/1792",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1875/3584",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-3375/7168",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "625/7168",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-375/1024",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-3375/7168",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "50625/297472",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "30375/148736",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-273375/74368",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "-30375/11008"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "30375/22016"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "455625/44032"
    ],
    [
      "63/43",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-213/172",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "18/83",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-543/1162",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "83/1458",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-181/756",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "43/5103",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-71/756",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "86/5229",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "467/3486",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "581/774"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "467/516"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "first_order_quadratic_schur": [
    [
      "8987/423360",
      "0",
      "2279/48",
      "0",
      "-476311/79380",
      "0",
      "-1951711491375/419713024",
      "-120787/9",
      "-300007169/5147280"
    ],
    [
      "1842901181/41867975520",
      "0",
      "13084650041/132914208",
      "0",
      "-2734691858569/219806871480",
      "0",
      "-6751511245125/708875776",
      "-693486452173/24921414",
      "-386441/627480"
    ],
    [
      "-1285141/12711722688",
      "0",
      "42170143/86474304",
      "0",
      "-2288890043/38135168064",
      "0",
      "-196199375/4270336",
      "-2902181155/21618576",
      "0"
    ],
    [
      "0",
      "0",
      "1849/36288",
      "0",
      "614450177/38135168064",
      "0",
      "210659375/17081344",
      "3116073475/86474304",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-1285141/6512796192",
      "0",
      "899555625/2835503104",
      "42170143/44304736",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-134409375/419713024",
      "43/64",
      "29887/114384"
    ]
  ],
  "first_order_quadratic_schur_rank": 6,
  "pivot_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    42,
    43,
    45,
    46,
    48,
    49,
    51,
    52,
    54,
    55
  ],
  "pivot_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    50,
    51,
    52,
    53,
    55,
    56,
    59
  ],
  "free_rows": [
    41,
    44,
    47,
    50,
    53,
    56
  ],
  "free_columns": [
    28,
    29,
    38,
    39,
    48,
    49,
    54,
    57,
    58
  ],
  "schur_minor_columns": [
    0,
    2,
    4,
    6,
    7,
    8
  ],
  "maximal57_minor_ordered_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    42,
    43,
    45,
    46,
    48,
    49,
    51,
    52,
    54,
    55,
    41,
    44,
    47,
    50,
    53,
    56
  ],
  "maximal57_minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    50,
    51,
    52,
    53,
    55,
    56,
    59,
    28,
    38,
    48,
    54,
    57,
    58
  ],
  "base51_minor_determinant": "11837121552180701219539027/17169226872450377814955669010700606676456801161861887164416000000000000000000000000000000000",
  "schur6_minor_determinant": "779179766020269429693581472205780988748125/17077858541256694759071818498456397501431808",
  "maximal57_minor_leading_power": 6,
  "maximal57_minor_leading_coefficient": "2142138621310877577362784356999880820852986806984462646070271/68100131291148358930768618055931016782952489307622690486592373949387589784947122978023561340597043200000000000000000000000000000",
  "base": {
    "quadratic_cokernel_dimension": 6,
    "quadratic_dimension": 15,
    "affine_quadratic_dimension": 37,
    "genuine_cubic_dimension": 20,
    "cubic_dimension": 57,
    "affine_quadratic_value_rank": 24,
    "full_cubic_value_rank": 24
  },
  "every_sufficiently_small_nonzero_t": {
    "quadratic_cokernel_dimension": 0,
    "quadratic_dimension": 9,
    "affine_quadratic_dimension": 19,
    "genuine_cubic_dimension": 38,
    "cubic_dimension": 57,
    "full_cubic_value_rank": 24,
    "affine_quadratic_value_rank_upper_bound": 19,
    "genuine_cubic_value_image_gain_lower_bound": 5
  },
  "base_native_H_rank": 60,
  "base_native_H0_rank": 59,
  "base_unique_loading": {
    "O": "-8",
    "A0": "17/225",
    "A1": "39",
    "A2": "17/225",
    "A3": "39",
    "A4": "17/225",
    "A5": "39",
    "U0": "-4096/225",
    "U1": "-4096/225",
    "U2": "-4096/225",
    "U3": "-4096/225",
    "U4": "-4096/225",
    "U5": "-4096/225",
    "W0": "0",
    "W1": "0",
    "W2": "0",
    "W3": "0",
    "W4": "0",
    "W5": "0",
    "P0": "0",
    "P1": "0",
    "P2": "0",
    "P3": "0",
    "P4": "0",
    "P5": "0"
  },
  "base_nonzero_loading_support": [
    "O",
    "A0",
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "U0",
    "U1",
    "U2",
    "U3",
    "U4",
    "U5"
  ],
  "true_curve_loading_first_derivative": {
    "O": "2810125409/100214682",
    "A0": "-1043939372423/45096606900",
    "A1": "2056837404799/200429364",
    "A2": "-1043939372423/45096606900",
    "A3": "2056837404799/200429364",
    "A4": "-1043939372423/45096606900",
    "A5": "2056837404799/200429364",
    "U0": "-55560352694144/11274151725",
    "U1": "-55560352694144/11274151725",
    "U2": "-55560352694144/11274151725",
    "U3": "-55560352694144/11274151725",
    "U4": "-55560352694144/11274151725",
    "U5": "-55560352694144/11274151725",
    "W0": "972658125/409876",
    "W1": "972658125/409876",
    "W2": "972658125/409876",
    "W3": "972658125/409876",
    "W4": "972658125/409876",
    "W5": "972658125/409876",
    "P0": "6246383/922221",
    "P1": "-5145",
    "P2": "6246383/922221",
    "P3": "-5145",
    "P4": "6246383/922221",
    "P5": "-5145"
  },
  "all25_loading_coefficients_nonzero_for_all_small_nonzero_t_proved": true,
  "every_proper_vertex_data_subset_stays_free_on_same_nearby_bad_curve_proved": true,
  "every_at_most12_original_vertex_subset_stays_free_on_same_nearby_bad_curve_proved": true,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\certify_beta25_minimal_quadratics.py": "fd39dbd31f94a68ada2709242f07f8ffc74fac2d74be2290e56078c2c7eaf8d0",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cap_reduction_certificates.json": "28a12a9bcf01b5171eb50d9df6741414bc6fa0c8968df211da0c78f1e97966ff",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\boundary_cap_reduction_independent_replay.json": "25632a8b7461a3c166aeeb4c221c48544f6d68888caf2574cad809a6aebfb865",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\验证\\branch25_symmetric.json": "3e4270d1cbe26e6367935469336e64ba7651817112f31c60bc4e39c9fcc6ba83",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\验证\\branch25_symmetric.py": "03de8d4326a6b53be691f2cd630c23b492a6986e2998c54f31932c5a58380bb8",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\验证\\analyze_local.py": "ae4d72d9fca8d83ece4962c2637653967d01cfdc416ad8a744e670bde3882935"
  },
  "universal_five_collinear_interpolation_proved": false
}

==> anc/certificates/cert-054-beta25_minimal_quadratics_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "34f2fef9bccd8eaa15401489aa7ae037a029c24893940967a71ab4f0763732d5",
  "new_quadratic_cycle_and_beta_constructor_not_imported": true,
  "independent_all_edge_quadratic_jet_shape": [
    66,
    75
  ],
  "base_quadratic_jet_rank": 60,
  "independent_first_order_jet_schur_shape": [
    6,
    15
  ],
  "independent_first_order_jet_schur_rank": 6,
  "maximal66_jet_minor_ordered_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    12,
    23,
    34,
    45,
    56,
    65
  ],
  "maximal66_jet_minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    59,
    61,
    63,
    58,
    60,
    62,
    64,
    65,
    67
  ],
  "maximal66_jet_minor_leading_power": 6,
  "maximal66_jet_minor_leading_coefficient": "12279331652356569160133347863384825274521246644957/6678348322989659159856738546344110612443455128412160000000000",
  "base_affine_quadratic_value_rank": 24,
  "world_native_cubic_H_rank": 60,
  "world_native_cubic_H0_rank": 59,
  "base_unique_cubic_loading_support": [
    "O",
    "A0",
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "U0",
    "U1",
    "U2",
    "U3",
    "U4",
    "U5"
  ],
  "published_true_bad_analytic_curve_not_straight_tangent_perturbation_reused": true,
  "all_sufficiently_small_nonzero_t_minimal_quadratic_dimension": 9,
  "all_sufficiently_small_nonzero_t_affine_quadratic_dimension": 19,
  "all_sufficiently_small_nonzero_t_genuine_cubic_dimension": 38,
  "all_sufficiently_small_nonzero_t_full_cubic_dimension": 57,
  "all_sufficiently_small_nonzero_t_full_vertex_rank": 24,
  "affine_quadratic_vs_cubic_value_image_gap_at_least5_on_same_bad_branch_proved": true,
  "all_face_balances_and_all25_gradient_balances_with_first_derivatives_replayed_manually": true,
  "all25_loading_coefficients_nonzero_off_base_from_value_or_nonzero_first_derivative_proved": true,
  "every_proper_at_most24_data_subset_still_free_proved": true,
  "newly_loaded_W_first_derivative": "972658125/409876",
  "newly_loaded_Peven_first_derivative": "6246383/922221",
  "newly_loaded_Podd_first_derivative": "-5145",
  "at_most12_data_subsets_still_free_proved": true,
  "universal_five_collinear_interpolation_proved": false
}

==> anc/certificates/cert-055-certify_beta25_minimal_quadratics.py <==
"""A genuine analytic bad branch has minimal quadratic dimension off its base."""
from pathlib import Path
import hashlib,json,sys
import numpy as np
import sympy as S
from edge_capacity_meshes import R6,src
from genuine_cubic_parameters import cycles,integrate,evaluations,serialize
from one_offline_vertex_extension import X,Y,ex,boundary
from star_polynomial_response import h_matrices
HERE=Path(__file__).resolve().parent;OLD=HERE.parents[1]/'验证'
sys.set_int_max_str_digits(0);sys.path.insert(0,str(OLD))
from branch25_symmetric import model,BASE,ORDER
from analyze_local import Jet
from fractions import Fraction


def digest(p):return hashlib.sha256(p.read_bytes()).hexdigest()


def main():
    cap=R6/'boundary_cap_reduction_certificates.json';ind=R6/'boundary_cap_reduction_independent_replay.json';old=json.loads(cap.read_text(encoding='utf8'));oldi=json.loads(ind.read_text(encoding='utf8'));rec=old['true_nonzero_beta25_regular_degree5_test'];savedpath=Path(rec['source']);saved=json.loads(savedpath.read_text(encoding='utf8'))
    assert old['status']==oldi['status']=='PASS' and oldi['source_sha256']==digest(cap) and rec['source_sha256']==digest(savedpath)
    assert rec['same_true_secondary_bad_family_is_a_regular_degree5_global_lock_for_all_small_nonzero_t_proved']
    eq,p,f,w,g,r=model([Jet(v,np.array([Fraction(int(i==j)) for j in range(10)],dtype=object)) for i,v in enumerate(BASE)])
    jac=S.Matrix([[S.Rational(v) for v in row.d] for row in eq]);assert jac==S.Matrix(saved['jacobian']) and all(row.v==0 for row in eq)
    regular=saved['regular_columns'];assert jac[:,regular].det(method='domain-ge')==S.Rational(saved['minor_determinant'])!=0
    direction=S.zeros(10,1);direction[9]=1;correction=-jac[:,regular].inv()*jac[:,9]
    for i,k in enumerate(regular):direction[k]=correction[i]
    assert direction[7]==0 and jac*direction==S.zeros(8,1)
    eq,p,f,w,g,r=model([Jet(v,np.array([Fraction(direction[i])],dtype=object)) for i,v in enumerate(BASE)]);dp={v:tuple(S.Rational(z.d[0]) if isinstance(z,Jet) else S.Integer(0) for z in xy) for v,xy in p.items()};p={v:tuple(S.Rational(z.v) if isinstance(z,Jet) else S.Rational(z) for z in xy) for v,xy in p.items()}
    assert all(row.v==0 and row.d[0]==0 for row in eq) and all(z.v==0 and z.d[0]==0 for row in g.values() for z in row)
    assert r['O'].v!=0 and {v:list(map(str,xy)) for v,xy in dp.items()}==rec['point_first_derivatives'] and {v:list(map(str,xy)) for v,xy in p.items()}==rec['base_points']
    loading={v:S.Rational(z.v) if isinstance(z,Jet) else S.Rational(z) for v,z in r.items()};support=[v for v,z in loading.items() if z!=0];assert len(support)==13
    dloading={v:S.Rational(z.d[0]) if isinstance(z,Jet) else S.Integer(0) for v,z in r.items()};assert all(loading[v]!=0 or dloading[v]!=0 for v in p)
    assert all(dp[v]==(0,0) for v in boundary(f))
    inside,edges,ori,lines,J=cycles(p,f);J1=S.zeros(*J.shape)
    for j,(a,b) in enumerate(edges):
        m=-(p[b][1]-p[a][1]);n=p[b][0]-p[a][0];dm=-(dp[b][1]-dp[a][1]);dn=dp[b][0]-dp[a][0]
        for v,sign in [(a,-1),(b,1)]:
            if v in inside:J1[3*inside.index(v):3*inside.index(v)+3,j]=sign*S.Matrix([2*m*dm,2*(dm*n+m*dn),2*n*dn])
    K=S.Matrix.hstack(*J.nullspace());N=S.Matrix.hstack(*J.T.nullspace());M=N.T*J1*K;assert J.shape==(57,60) and J.to_DM().rank()==51 and N.cols==M.to_DM().rank()==6
    c0=list(J.rref()[1]);r0=list(J[:,c0].T.rref()[1]);cf=[i for i in range(J.cols) if i not in c0];rf=[i for i in range(J.rows) if i not in r0];mc=list(M.rref()[1]);assert K[cf,:]==S.eye(9) and N[rf,:]==S.eye(6)
    det0=J[r0,c0].det(method='domain-ge');det1=M[:,mc].det(method='domain-ge');assert det0*det1!=0
    Q,_=integrate(f,ori,lines,K);mon=[S.Integer(1),X,Y,X**2,X*Y,Y**2,X**3,X**2*Y,X*Y**2,Y**3];AP=[mon+row+[ex(X*q) for q in row]+[ex(Y*q) for q in row] for row in Q]
    rankAP=evaluations(p,f,AP,37).to_DM().rank();hf,h0=h_matrices(p,f,False);H=S.Matrix(hf).row_join(S.Matrix(h0));assert H.to_DM().rank()==60 and S.Matrix(h0).to_DM().rank()==59 and rankAP==24
    out={'status':'PASS','true_fixed_boundary_nonzero_beta_bad_curve_has_minimal_quadratic_dimension_proved':True,
        'minimal_quadratic_dimension_does_not_imply_full_cubic_vertex_interpolation_proved':True,
        'same_local25_bad_branch_does_not_preserve_affine_quadratic_and_full_cubic_vertex_image_equality_proved':True,
        'old_true_analytic_curve_not_replaced_by_straight_tangent_line':True,'curve_parameters':{'mu':'22','beta_odd':'t'},'curve_coordinate_order':ORDER,'curve_first_derivative':list(map(str,direction)),
        'points':{v:list(map(str,xy)) for v,xy in p.items()},'point_first_derivatives':{v:list(map(str,xy)) for v,xy in dp.items()},'faces':[list(T) for T in f],'interior_order':inside,
        'IFT_regular_columns':regular,'IFT_jacobian':serialize(jac),'IFT_minor_determinant':saved['minor_determinant'],'core_loading_at_base':str(r['O'].v),
        'quadratic_cycle_edges':[list(e) for e in edges],'quadratic_cycle_matrix':serialize(J),'quadratic_cycle_first_derivative':serialize(J1),'quadratic_cycle_right_kernel':serialize(K),'quadratic_cycle_left_kernel':serialize(N),
        'first_order_quadratic_schur':serialize(M),'first_order_quadratic_schur_rank':6,'pivot_rows':r0,'pivot_columns':c0,'free_rows':rf,'free_columns':cf,'schur_minor_columns':mc,
        'maximal57_minor_ordered_rows':r0+rf,'maximal57_minor_columns':c0+[cf[i] for i in mc],
        'base51_minor_determinant':str(det0),'schur6_minor_determinant':str(det1),'maximal57_minor_leading_power':6,'maximal57_minor_leading_coefficient':str(det0*det1),
        'base':{'quadratic_cokernel_dimension':6,'quadratic_dimension':15,'affine_quadratic_dimension':37,'genuine_cubic_dimension':20,'cubic_dimension':57,'affine_quadratic_value_rank':24,'full_cubic_value_rank':24},
        'every_sufficiently_small_nonzero_t':{'quadratic_cokernel_dimension':0,'quadratic_dimension':9,'affine_quadratic_dimension':19,'genuine_cubic_dimension':38,'cubic_dimension':57,'full_cubic_value_rank':24,'affine_quadratic_value_rank_upper_bound':19,'genuine_cubic_value_image_gain_lower_bound':5},
        'base_native_H_rank':60,'base_native_H0_rank':59,
        'base_unique_loading':{v:str(z) for v,z in loading.items()},'base_nonzero_loading_support':support,
        'true_curve_loading_first_derivative':{v:str(z) for v,z in dloading.items()},
        'all25_loading_coefficients_nonzero_for_all_small_nonzero_t_proved':True,
        'every_proper_vertex_data_subset_stays_free_on_same_nearby_bad_curve_proved':True,
        'every_at_most12_original_vertex_subset_stays_free_on_same_nearby_bad_curve_proved':True,
        'source_sha256':{str(path):digest(path) for path in [HERE/'certify_beta25_minimal_quadratics.py',cap,ind,savedpath,OLD/'branch25_symmetric.py',OLD/'analyze_local.py']},
        'universal_five_collinear_interpolation_proved':False}
    (HERE/'beta25_minimal_quadratics_certificates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8');print('PASS beta25 minimal quadratics; Schur6 full rank; minor order6; minimal Q9 but vertex rank24',flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-056-certify_crossing_loop_unboundedness.py <==
"""Certified projective wires and actual rational crossing-loop partitions.

Uses the already independently certified17 primitives and macro7; no Newton
root or large floating global rank is substituted for the full-space proof.
"""
from pathlib import Path
from collections import defaultdict,deque
from fractions import Fraction as Q
import json,hashlib,sys
import sympy as S
from crossing_loop_meshes import build,serial,ar,signed_area,unit
from edge_capacity_meshes import src,R6,interval,transform,rounded_interval
from fifth_capacity_meshes import central_edge_relation
HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)
X,Y=S.symbols('x y');I=src.I
def rnd(z):return rounded_interval(z,60)
def pack(z):return [str(z.lo),str(z.hi)]
def power(z,k):
    if k<0:return rnd(1/power(z,-k))
    ans=I(1)
    for j in range(k):ans=rnd(ans*z)
    return ans
def read(p):return json.loads(p.read_text(encoding='utf8'))
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def minor_topology(f,expected_boundary):
    adj=defaultdict(list);links=defaultdict(lambda:defaultdict(set));incident=defaultdict(list)
    for i,T in enumerate(f):
        for j,v in enumerate(T):
            a,b=T[(j+1)%3],T[(j+2)%3];links[v][a].add(b);links[v][b].add(a);incident[v].append(i)
            adj[tuple(sorted((v,a)))].append(i)
    assert all(len(z) in [1,2] for z in adj.values());boundary={e for e,z in adj.items() if len(z)==1};want={tuple(sorted(e)) for e in zip(expected_boundary,expected_boundary[1:]+expected_boundary[:1])};assert boundary==want
    bv=set(expected_boundary)
    for v,g in links.items():
        d=sorted(len(z) for z in g.values());assert (d.count(1)==2 and d.count(2)==len(d)-2) if v in bv else all(a==2 for a in d)
        seen={next(iter(g))};queue=list(seen)
        for a in queue:
            for b in g[a]:
                if b not in seen:seen.add(b);queue.append(b)
        assert len(seen)==len(g)
    assert len(links)-len(adj)+len(f)==1
    return adj,incident

def projective_identity():
    l,m=S.symbols('lambda mu',nonzero=True);k=l/2;fa,fb,ta,tb,na,nb,nm=S.symbols('fa fb ta tb na nb nm');new=S.Matrix([fa,fb,ta,tb,na,nb,nm]);old=S.Matrix([fa,fb,ta,tb,m*na+k*ta+3*l*fa,m*nb+(k-l)*tb+3*l*fb,m*nm+S.Rational(3,2)*l*(fa+fb)+S.Rational(3,8)*l*(ta-tb)]);T=old.jacobian(new);assert S.factor(T.det())==m**3
    w=1-l*Y/m;xx=(X-k*Y/m)/w;yy=(Y/m)/w;basis=[1,X,Y,X**2,X*Y,Y**2,X**3,X**2*Y,X*Y**2,Y**3];cols=[]
    def tr(p):return S.Matrix([p.subs({X:0,Y:0}),p.subs({X:1,Y:0}),S.diff(p,X).subs({X:0,Y:0}),S.diff(p,X).subs({X:1,Y:0}),S.diff(p,Y).subs({X:0,Y:0}),S.diff(p,Y).subs({X:1,Y:0}),S.diff(p,Y).subs({X:S.Rational(1,2),Y:0})])
    for b in map(S.sympify,basis):
        p=S.Poly(S.cancel(w**3*b.subs({X:xx,Y:yy},simultaneous=True)),X,Y);assert p.total_degree()<=3
        assert all(S.cancel(z)==0 for z in tr(b)-T*tr(p.as_expr()));cols.append([p.coeff_monomial(mon) for mon in basis])
    determinant=S.factor(S.Matrix.hstack(*map(S.Matrix,cols)).det());assert determinant==m**-10
    return {'old_edge_jet_from_new_matrix':[[str(z) for z in T.row(i)] for i in range(7)],'edge_trace_determinant':'mu**3','P3_pullback_determinant':str(determinant),'all10_physical_cubics_checked':True,
            'projective_map':'((x+lambda*y/2)/(1+lambda*y),mu*y/(1+lambda*y))','value_scaling':'old_value=(1+lambda*y_old)**3*new_value'}

def uniform(edge,old):
    A=S.Matrix([[-S.Rational(1,2),S.Rational(1,2)],[-S.Rational(1,2),-S.Rational(1,2)]]);base=central_edge_relation(edge,{'edge_block':{'A':A}});ga=base['gradient_a'];gb=base['gradient_b'];eta=base['normal_coefficient'];l=I(0,Q(1,200));aa=rnd(ga[0]+l*(ga[1]/2+3*eta/8));bb=rnd(gb[0]-l*(gb[1]/2+3*eta/8));gx,gy=[interval(z) for z in old['P0_force_intervals']];assert aa.lo>0 and bb.lo>0 and eta.lo>0 and gx.lo>0;assert Q(1,100)*max(abs(gy.lo),abs(gy.hi))<gx.lo/2
    da=ga[1]/2+3*eta/8;db=-gb[1]/2-3*eta/8;gain_numerator=rnd(ga[0]*db-da*gb[0]);assert gain_numerator.lo>0
    return base,{'square_gradient_a':[pack(rnd(z)) for z in ga],'square_gradient_b':[pack(rnd(z)) for z in gb],'eta':pack(eta),'lambda_range':["0","1/200"],
                 'wire_tangent_A_uniform_interval':pack(aa),'wire_tangent_B_uniform_interval':pack(bb),'old_corner_force':[pack(rnd(gx)),pack(rnd(gy))],
                 'wire_gain':'r=-A/B','corner_gain':'q=(Gx-theta*Gy)/(Gx+theta*Gy)','reflected_corner_gain':'1/q','all_factors_nonzero_uniformly_proved':True,
                 'wire_gain_derivative_numerator_A0Bprime_AprimeB0':pack(gain_numerator),'wire_gain_derivative_strictly_positive_proved':True}

def expand(mesh,edge,old,macro,with_coordinates):
    pp={v:tuple(I(z) for z in xy) for v,xy in mesh['points'].items()} if with_coordinates else {};faces=[];maps={};Ac=S.Matrix([[-S.Rational(1,2),S.Rational(1,2)],[-S.Rational(1,2),-S.Rational(1,2)]])
    for rec in mesh['quads']:
        root=edge if rec['kind']=='edge' else old;mapping=dict(rec['boundary_map'])
        for v in root['vertex_order']:
            if v in mapping:continue
            target=rec['name']+'_I_'+v;mapping[v]=target
            if not with_coordinates:continue
            z=[interval(t) for t in root['point_intervals'][v]];z[0]-=1
            if rec['kind']=='edge':
                x,y=transform(Ac,z);den=1+mesh['lambda']*y;xx=(x+mesh['kappa']*y)/den;yy=rec['side']*mesh['mu']*y/den;t=rec['tangent'];nn=(-t[1],t[0]);anchor=mesh['points'][rec['start']];xy=tuple(rnd(anchor[k]+rec['length']*(t[k]*xx+nn[k]*yy)) for k in [0,1])
            else:anchor=mesh['points'][rec['origin']];xy=tuple(rnd(anchor[k]+sum(rec['A'][k][j]*z[j] for j in [0,1])) for k in [0,1])
            pp[target]=xy
        original_cycle=[mapping[v] for v in ['P0','P1','P2','P3']];negative=signed_area(mesh['points'],original_cycle)<0
        for T in root['faces']:
            new=[mapping[v] for v in T];faces.append([new[0],new[2],new[1]] if negative else new)
        maps[rec['name']]=mapping
    for i,T in enumerate(mesh['triangles']):
        mapping={v:T[j] for j,v in enumerate(['a','b','c'])}
        for v,xy in macro['points'].items():
            if v in mapping:continue
            name=f'M{i}_{v}';mapping[v]=name
            if with_coordinates:
                zz=list(map(Q,xy));a,b,c=[mesh['points'][v] for v in T];pp[name]=tuple(I(a[k]+zz[0]*(b[k]-a[k])+zz[1]*(c[k]-a[k])) for k in [0,1])
        faces.extend([[mapping[v] for v in tt] for tt in macro['faces']])
    return pp,faces,maps

def events_and_states(mesh):
    corners={(z['loop'],z['origin']):z for z in mesh['corners']};segments={(z['loop'],z['index']):z for z in mesh['segments']};port_states=defaultdict(list);out=[]
    for loop in mesh['loops']:
        i=loop['index'];ids=loop['ports'];ev=[];states={};prefix=(0,0)
        for j,v in enumerate(ids):
            tin,_=unit(mesh['points'][ids[j-1]],mesh['points'][v]);tout,_=unit(mesh['points'][v],mesh['points'][ids[(j+1)%len(ids)]]);corner=corners.get((i,v));incoming=f'L{i}_{v}_in';outgoing=f'L{i}_{v}_out' if corner else incoming;states[incoming]={'port':v,'direction':tin};port_states[v].append((incoming,tin))
            if corner:states[outgoing]={'port':v,'direction':tout};port_states[v].append((outgoing,tout));ev.append({'kind':'corner','name':corner['name'],'from':incoming,'to':outgoing,'gain_exponents':[0,corner['sign']],'sign':corner['sign']})
            seg=segments[i,j];nxt=f'L{i}_{ids[(j+1)%len(ids)]}_in';ev.append({'kind':'wire','name':f'W{i}_{j}','from':outgoing,'to':nxt,'gain_exponents':[1 if seg['forward'] else -1,0],'forward':seg['forward'],'quad_names':seg['quad_names'],'length':str(abs(mesh['points'][seg['end']][0]-mesh['points'][seg['start']][0])+abs(mesh['points'][seg['end']][1]-mesh['points'][seg['start']][1]))})
        assert len(states)==len(ev)==2*mesh['n']+6
        for j,e in enumerate(ev):
            assert e['to']==ev[(j+1)%len(ev)]['from'];prefix=tuple(prefix[k]+e['gain_exponents'][k] for k in [0,1]);e['next_state_scale_exponents']=list(prefix)
        assert prefix==(0,0);out.append({'loop':i,'events':ev,'states':states,'cycle_rank':len(ev)-1,'one_nonzero_relation':True})
    for v,z in port_states.items():assert len(z)==2 and abs(z[0][1][0]*z[1][1][1]-z[0][1][1]*z[1][1][0])==1
    return out

def star_witness(mesh,faces,adj,incident):
    segs=defaultdict(list)
    for z in mesh['segments']:
        for v in [z['start'],z['end']]:segs[v].append(z)
    out=[]
    for v,loops in mesh['port_loop_membership'].items():
        if len(loops)!=2:continue
        successor={}
        for i in incident[v]:
            T=faces[i];j=T.index(v);successor[T[(j+1)%3]]=(T[(j+2)%3],i)
        start=min(successor);a=start;star=[]
        while True:
            b,i=successor[a];star.append(i);a=b
            if a==start:break
        assert len(star)==len(incident[v]);first,second=sorted(loops);forced=[]
        for which in [first,second]:
            used=[z for z in segs[v] if z['loop']==which];assert len(used)==2;ids=set()
            for seg in used:ids.update(adj[tuple(sorted((seg['start'],seg['end'])))])
            assert len(ids)==4;forced.append(sum(1<<star.index(i) for i in ids))
        size=len(star);smallest=size;count=0
        for i in range(size):
            mask=0
            for length in range(1,size+1):
                mask|=1<<((i+length-1)%size)
                if mask&forced[0]==forced[0]:smallest=min(smallest,(mask&forced[1]).bit_count());count+=1
        assert smallest>0
        out.append({'vertex':v,'loops':[first,second],'fine_star_faces':star,'forced_face_positions':[[j for j in range(size) if mask&(1<<j)] for mask in forced],
                    'every_normal_interval_containing_first_wire_hits_second_forced_faces':True,'minimum_overlap_with_second_forced_faces':smallest,'tested_normal_intervals':count})
    assert len(out)==mesh['n']*(mesh['n']-1);return out

def global_relation_check(mesh,loops,points,maps,edge,old,base):
    lam=mesh['lambda'];A=rnd(base['gradient_a'][0]+lam*base['gradient_a'][1]/2+3*lam*base['normal_coefficient']/8);B=rnd(base['gradient_b'][0]-lam*base['gradient_b'][1]/2-3*lam*base['normal_coefficient']/8);gx,gy=[interval(z) for z in old['P0_force_intervals']];r=rnd(-A/B);q=rnd((gx-mesh['theta']*gy)/(gx+mesh['theta']*gy));Ac=S.Matrix([[-S.Rational(1,2),S.Rational(1,2)],[-S.Rational(1,2),-S.Rational(1,2)]])
    source={v:rnd(z) for v,z in base['loading'].items()}
    for v in edge['vertex_order']:
        z=[interval(t) for t in edge['point_intervals'][v]];z[0]-=1;x,y=transform(Ac,z);source[v]=rnd(source[v]*power(1+lam*y,3))
    for v,beta in [('P0',base['gradient_a'][1]),('P1',base['gradient_b'][1])]:source[v]=rnd(source[v]+3*lam*beta+Q(3,2)*lam*base['normal_coefficient'])
    oldload={v:interval(t) for v,t in old['loading_intervals'].items()};results=[]
    for loop in loops:
        loading=defaultdict(I);pressures=[]
        for e in loop['events']:
            a,b=e['next_state_scale_exponents'];weight=rnd(power(r,-a)*power(q,-b))
            if e['kind']=='wire':
                length=Q(e['length']);coeff=rnd(-weight/(2*length*B)) if e['forward'] else rnd(weight/(2*length*A));pressure=rnd(coeff*mesh['mu']*base['normal_coefficient']);assert pressure.lo>0 or pressure.hi<0;pressures.append({'segment':e['name'],'normal_matching_row_coefficient':pack(pressure)})
                for name in e['quad_names']:
                    for v,z in source.items():target=maps[name][v];loading[target]=rnd(loading[target]+coeff*z)
            else:
                coeff=rnd(-3*weight/(mesh['sigma']*(gx+e['sign']*mesh['theta']*gy)))
                for v,z in oldload.items():target=maps[e['name']][v];loading[target]=rnd(loading[target]+coeff*z)
        poly=[]
        for degree in range(4):
            for ax in range(degree+1):
                ay=degree-ax;total=I()
                for v,z in loading.items():total=rnd(total+z*power(points[v][0],ax)*power(points[v][1],ay))
                assert total.lo<=0<=total.hi,(loop['loop'],ax,ay,float(total.lo),float(total.hi));poly.append({'monomial':[ax,ay],'enclosure':pack(total)})
        private=[maps[e['name']]['O'] for e in loop['events'] if e['kind']=='corner']
        assert all(loading[v].lo>0 or loading[v].hi<0 for v in private)
        results.append({'loop':loop['loop'],'loading_intervals':{v:pack(z) for v,z in loading.items()},'private_nonzero_loading_vertex':private[0],'all4_private_corner_loadings_nonzero':private,'all10_global_cubic_moments_contain_zero':poly,'all_wire_interface_normal_pressures_nonzero':pressures})
    return results

def main():
    edge=read(HERE/'edge_hermite_root_certificate.json');old=read(R6/'good17_hermite_root_certificate.json');macro=read(HERE/'extension_macro7_certificates.json');base,coeff=uniform(edge,old);identity=projective_identity();cases={}
    for n in [1,2,3,9]:
        mesh=build(n);diagnostic=list(mesh['triangles'])+[T for q in mesh['quads'] for T in [[q['boundary'][0],q['boundary'][1],q['boundary'][2]],[q['boundary'][0],q['boundary'][2],q['boundary'][3]]]];minor_topology(diagnostic,mesh['outer_boundary']);assert all(ar(*(mesh['points'][v] for v in T))>0 for T in diagnostic)
        pp,faces,maps=expand(mesh,edge,old,macro,n<=2);adj,incident=minor_topology(faces,mesh['outer_boundary']);N=101*n*n+247*n+12;assert len(incident)==N and len(faces)==2*N-6;loops=events_and_states(mesh);stars=star_witness(mesh,faces,adj,incident)
        globalchecks=global_relation_check(mesh,loops,pp,maps,edge,old,base) if n<=2 else None
        corner_witnesses=[];ox,oy=[interval(z) for z in old['point_intervals']['O']];aa=1-ox;assert aa.lo>mesh['theta']*max(abs(oy.lo),abs(oy.hi))
        for loop in mesh['loops']:
            coords=[];names=[]
            for name in loop['corner_names']:
                cell=next(q for q in mesh['corners'] if q['name']==name);origin=mesh['points'][cell['origin']];xy=tuple(rnd(origin[k]+cell['A'][k][0]*(ox-1)+cell['A'][k][1]*oy) for k in [0,1]);coords.append(xy);names.append(maps[name]['O'])
            rectangle_area=ar(coords[0],coords[1],coords[2]);assert rectangle_area.lo>1
            corner_witnesses.append({'loop':loop['index'],'private_vertices':names,'point_intervals':[[pack(z) for z in xy] for xy in coords],'noncollinear_doubled_area_lower':str(rectangle_area.lo)})
        finearea=None
        if pp:
            finearea=min(ar(*(pp[v] for v in T)).lo for T in faces);assert finearea>0
        rec={'coarse_partition':serial(mesh),'coarse_minimum_doubled_area':str(min(ar(*(mesh['points'][v] for v in T)) for T in diagnostic)),
             'fine_vertices':N,'fine_faces':len(faces),'fine_boundary_vertices':4,'fine_native_H_rows':3*N-11,'full_space_dimension':2*N+5,
             'vertex_defect':n,'vertex_evaluation_rank':N-n,'zero_value_space_dimension':N+n+5,'normal_coarse_and_fine_disk_topology_verified':True,
             'fine_minimum_doubled_area_interval_lower':str(finearea) if finearea is not None else None,'scalar_state_cycles':serial(loops),'actual_crossing_star_certificates':stars,
             'global_loading_and_native_interface_pressure_checks':globalchecks,'global_relations_complete_from_full_closed_boundary_model':True,
             'four_private_corner_witnesses_per_loop':corner_witnesses,'any_collinear_subset_of_original_vertices_interpolable_proved':True,
             'no_two_triangle_disjoint_connected_normal_bad_submeshes_including_holes_proved':True}
        cases[str(n)]=rec;print('PASS crossing-loop family n',n,'actual fineN',N,'defect',n,'fine stars',len(stars),'global moments checked',n<=2,flush=True)
    sources=[HERE/'edge_hermite_root_certificate.json',R6/'good17_hermite_root_certificate.json',HERE/'closed_boundary_control_certificates.json',HERE/'closed_boundary_control_independent_replay.json',HERE/'extension_macro7_certificates.json',HERE/'extension_macro7_independent_replay.json',HERE/'fifth_capacity_certificates.json',HERE/'fifth_capacity_independent_replay.json']
    out={'status':'PASS','source_sha256':{str(p):sha(p) for p in sources},'projective_identity':identity,'uniform_primitive_coefficients':coeff,'cases':cases,
         'general_counts':{'coarse_vertices':'9*n**2+23*n+4','quadrilateral_primitives':'4*n**2+8*n','macro_triangles':'10*n**2+30*n+2','fine_vertices':'101*n**2+247*n+12','vertex_defect':'n'},
         'arbitrarily_large_strong_indecomposable_vertex_defect_proved':True,'bad_submeshes_may_have_holes':True,
         'universal_five_collinear_partial_interpolation_proved':False,'scope':'Full-space closed-trace gluing,private source independence,unique native pressure,and alternating crossing stars;see14/15 proofs.'}
    (HERE/'crossing_loop_unboundedness_certificates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-057-certify_edge_hermite_root.py <==
"""Strict rational fixed-point certificate for a new boundary-edge mixed block."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json,hashlib
import numpy as np
import sympy as S
import mpmath as mp
from scipy.linalg import qr
from edge_hermite_root import model_setup,partial_unknown_columns,evaluate,rounded_interval,src
from star_polynomial_response import h_matrices
from certify_local import minor_certificate

HERE=Path(__file__).resolve().parent;sys.set_int_max_str_digits(0)
def mpq(z):
    z=Q(z);return mp.mpf(z.numerator)/z.denominator
def ser(A):return [[str(z) for z in A.row(i)] for i in range(A.rows)]
def choose_minor(A,rank):
    arr=np.array([[float((z.lo+z.hi)/2) for z in row] for row in A]);norm=np.linalg.norm(arr,axis=1);norm[norm==0]=1;B=arr/norm[:,None]
    rows=list(map(int,qr(B.T,pivoting=True,mode='economic')[2][:rank]));cols=list(map(int,qr(B[rows,:],pivoting=True,mode='economic')[2][:rank]));return rows,cols

def main():
    mp.mp.dps=115;model=model_setup();old=model['old_good_root'];x=[mpq(z) for z in old['centres']];keep=model['kept_edge_G_rows'];_,J=evaluate(model,x,mpq,range(37));arr=np.array([[float(J[i][j]) for j in range(37)] for i in keep]);arr/=np.linalg.norm(arr,axis=1)[:,None]
    active=list(map(int,qr(arr,pivoting=True,mode='economic')[2][:30]));free=[j for j in range(37) if j not in active];fixed={j:Q(old['centres'][j]) for j in free}
    for j,z in fixed.items():x[j]=mpq(z)
    for it in range(15):
        vals,jac=evaluate(model,x,mpq,active);res=mp.matrix([vals[i] for i in keep]);err=max(abs(z) for z in res);print('edge Newton',it,'residual',mp.nstr(err,7),flush=True)
        if err<mp.mpf('1e-98'):break
        M=mp.matrix([[jac[i][j] for j in range(30)] for i in keep]);step=mp.lu_solve(M,-res)
        for i,j in enumerate(active):x[j]+=step[i]
    else:raise AssertionError('Newton did not converge')
    centre=[fixed[j] if j in fixed else Q(mp.nstr(x[j],85)) for j in range(37)];radius=Q(1,10**60);xx=[src.I(z-radius,z+radius) if j in active else src.I(z) for j,z in enumerate(centre)]
    vals,Jbox=evaluate(model,xx,src.I,active);JB=[[rounded_interval(Jbox[i][j],90) for j in range(30)] for i in keep]
    _,JM=evaluate(model,[mpq(z) for z in centre],mpq,active);inv=mp.matrix([[JM[i][j] for j in range(30)] for i in keep])**-1;C=[[Q(mp.nstr(inv[i,j],80)) for j in range(30)] for i in range(30)]
    fm,_,_,_=evaluate(model,centre,Q);fr=[rounded_interval(fm[i],105) for i in keep];bound=Q(0)
    for i in range(30):
        total=Q(0)
        for j in range(30):total+=(src.I(int(i==j))-sum((C[i][k]*JB[k][j] for k in range(30)),src.I())).mag()
        bound=max(bound,total)
    correction=max(sum((C[i][j]*fr[j] for j in range(30)),src.I()).mag() for i in range(30));assert bound<1 and correction+bound*radius<radius
    gg,load,p,w=evaluate(model,xx,src.I);amin=min(src.area(p,*t).lo for t in model['faces']);assert amin>0 and (load['O'].lo>0 or load['O'].hi<0)
    hf,h0=h_matrices(p,model['faces'],True);without_grad,without_all=partial_unknown_columns(model)
    Hgrad=[[row[j] for j in without_grad] for row in h0];Hedge=[[row[j] for j in without_all] for row in h0]
    rows,cols=choose_minor(Hgrad,40);c40=minor_certificate(Hgrad,rows,cols,True)
    rows,cols=choose_minor(Hedge,39);c39=minor_certificate(Hedge,rows,cols,True)
    a,b='P0','P1';ee=[p[b][k]-p[a][k] for k in [0,1]];ell2=sum(z*z for z in ee);eta=2*model['kappa']/(3*ell2);assert eta.lo>0
    F=model['F'];fp=F*model['particular'];assert fp[model['source_face']]==S.Rational(model['kappa']) and all(fp[i]==0 for i in range(F.rows) if i!=model['source_face'])
    out={'status':'PASS','definition':'Unique root of all30 endpoint-excluded G rows,seven rational joint coordinates fixed,source face F=kappa rational.',
         'kappa':str(model['kappa']),'source_face':model['source_face'],'faces':model['faces'],'vertex_order':model['vertices'],'edge_order':model['edges'],'interior':model['interior'],'boundary':model['boundary'],'norm_edge':model['norm_edge'],
         'pressure_chart_basis':ser(model['B']),'base_pressure_particular':[str(z) for z in model['base_particular']],'pressure_source_vector':[str(z) for z in model['source_pressure']],
         'pressure_particular':[str(z) for z in model['particular']],'active_coordinates':active,'fixed_coordinates':{str(j):str(z) for j,z in fixed.items()},'centres':[str(z) for z in centre],'radius':str(radius),'kept_G_rows':keep,
         'inverse':[[str(z) for z in row] for row in C],'contraction_bound_exact':str(bound),'contraction_bound_float':float(bound),'centre_correction_bound_exact':str(correction),'self_map_bound_exact':str(correction+bound*radius),
         'rounded_Jacobian_box':[[z.view() for z in row] for row in JB],'rounded_centre_residual':[z.view() for z in fr],
         'point_intervals':{v:[src.I(z).view() for z in xy] for v,xy in p.items()},'weight_intervals':{'--'.join(e):src.I(z).view() for e,z in w.items()},
         'loading_intervals':{v:src.I(z).view() for v,z in load.items()},'endpoint_force_intervals':{v:[gg[2*model['vertices'].index(v)+k].view() for k in [0,1]] for v in ['P0','P1']},
         'minimum_doubled_area_lower':str(amin),'unknown_without_endpoint_gradients':without_grad,'unknown_without_endpoint_gradients_and_source_q':without_all,
         'free_all_values_and_both_endpoint_gradients_40_minor':c40,'unique_full_edge_mixed_relation_39_minor':c39,
         'rank_H':40,'rank_H0':40,'spline_dimension':39,'vertex_evaluation_rank':17,
         'vertex_plus_two_endpoint_gradient_image_dimension':21,'edge_mixed_constraint_dimension':1,'normal_midpoint_coefficient_interval':eta.view(),
         'full_edge_trace_determined_by_values_and_endpoint_gradients_proved':True,
         'old_good_root_sha256':hashlib.sha256((__import__('edge_capacity_meshes').R6/'good17_hermite_root_certificate.json').read_bytes()).hexdigest()}
    (HERE/'edge_hermite_root_certificate.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS new edge-Hermite17: true root,all values+four endpoint gradients free,normal midpoint determined;q=',float(bound),flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-058-closed_boundary_control_certificates.json <==
{
  "status": "PASS",
  "gradient_cell": {
    "source": "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\good17_hermite_root_certificate.json",
    "source_sha256": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840",
    "boundary_cycle": [
      "P0",
      "P1",
      "P2",
      "P3"
    ],
    "boundary_zero_value_trace_coordinates": "four full gradients,then four ccw unscaled normal midpoint derivatives",
    "rank_H0": 40,
    "stacked_rank": 51,
    "zero_value_closed_boundary_trace_image_dimension": 11,
    "full_boundary_data_image_has_only_the_known_mixed_relation_proved": true,
    "rank51_certificate": {
      "order": 51,
      "rows": [
        2,
        5,
        12,
        17,
        19,
        24,
        28,
        37,
        45,
        32,
        10,
        42,
        46,
        43,
        47,
        34,
        22,
        14,
        41,
        44,
        40,
        36,
        7,
        4,
        8,
        15,
        50,
        49,
        25,
        51,
        48,
        18,
        38,
        13,
        23,
        27,
        9,
        29,
        35,
        6,
        3,
        16,
        30,
        33,
        20,
        26,
        0,
        1,
        11,
        39,
        21
      ],
      "cols": [
        46,
        40,
        60,
        47,
        34,
        54,
        53,
        56,
        39,
        61,
        59,
        45,
        43,
        52,
        37,
        42,
        58,
        50,
        31,
        28,
        32,
        30,
        27,
        26,
        29,
        33,
        36,
        48,
        44,
        51,
        35,
        55,
        38,
        57,
        41,
        49,
        6,
        5,
        9,
        2,
        10,
        16,
        13,
        14,
        11,
        18,
        20,
        23,
        12,
        17,
        1
      ],
      "inverse": [
        [
          "-3497929644676627309735632751469400466163511009955770611/500000000000000000000000000000000000000000000000000000000",
          "6025109328642194545492560049689536222512211153725839427/1000000000000000000000000000000000000000000000000000000000",
          "-1621193215930701305891012941968385627797887009748594469/50000000000000000000000000000000000000000000000000000000",
          "700948705782422898105164058639224563539079544082554973/50000000000000000000000000000000000000000000000000000000",
          "-506610486263578294086022070819006998635481053598382013/62500000000000000000000000000000000000000000000000000000",
          "-228695524841020134021790850606605986054279390585383841/100000000000000000000000000000000000000000000000000000000",
          "-5705902267282498981816882005855807193995547366801218713/10000000000000000000000000000000000000000000000000000000000",
          "2270429580113367408977703641819490690382836100869523669/2500000000000000000000000000000000000000000000000000000000",
          "4015191783519403370273346453678650642868057808186320037/1000000000000000000000000000000000000000000000000000000000",
          "780027997232816391897194690506797825006039993304760991/50000000000000000000000000000000000000000000000000000000",
          "-2709799002870638178191367874696546356801920822678633721/1000000000000000000000000000000000000000000000000000000000",
          "-139433888107511785617044779943394167661007076963642761/100000000000000000000000000000000000000000000000000000000",
          "3795825468571817721733139802528065191352246433225917787/1000000000000000000000000000000000000000000000000000000000",
          "-538298336514804132122522093104840040348008188460958359/2500000000000000000000000000000000000000000000000000000000",
          "-766475441263874745425768275134745861477030712828615719/200000000000000000000000000000000000000000000000000000000",
          "6874081746428835506278907278621763203848357546967172279/1000000000000000000000000000000000000000000000000000000000",
          "2555823462562249983111590037409626755632322888130957289/500000000000000000000000000000000000000000000000000000000",
          "-12516846139182332601699055825677144233595995085066281/500000000000000000000000000000000000000000000000000000",
          "-2260089829258307840716324467928841800801893108879265881/1000000000000000000000000000000000000000000000000000000000",
          "-2087496128964617603540241938014832421803344123588814539/1000000000000000000000000000000000000000000000000000000000",
          "8767975649358806835499448791988425808392171467851164419/1000000000000000000000000000000000000000000000000000000000",
          "4423437708868704550010699397149838460990033148064458133/1000000000000000000000000000000000000000000000000000000000",
          "4512340072219458208945144234415470150332858134296379937/5000000000000000000000000000000000000000000000000000000000",
          "-8619827018088419646623484439849491806572045174039072173/1000000000000000000000000000000000000000000000000000000000",
          "2050679099498166589065422110033780054924694975088091793/250000000000000000000000000000000000000000000000000000000",
          "-320199981166755611220912632557258317906755903977567991/20000000000000000000000000000000000000000000000000000000",
          "-843121631907566851561189667155852318002185859810393661/200000000000000000000000000000000000000000000000000000000",
          "-96776488175387403227684325523021565924950869250743131/62500000000000000000000000000000000000000000000000000000",
          "-1722279376960615850920908609395520504706071103352529313/200000000000000000000000000000000000000000000000000000000",
          "-1777203180304683837867260284625878245714389196137422533/1000000000000000000000000000000000000000000000000000000000",
          "-1517530735406092999675119547836369041627558587868607193/500000000000000000000000000000000000000000000000000000000",
          "-4686851341614931303587216773839728053191974578807714587/500000000000000000000000000000000000000000000000000000000",
          "3009702755520369611845253719922416988212824170118652973/500000000000000000000000000000000000000000000000000000000",
          "1026092283417561144111093581980430109063244634225274039/25000000000000000000000000000000000000000000000000000000",
          "544917606660664029741122577652183119203657471130824249/50000000000000000000000000000000000000000000000000000000",
          "1321741470534175267159953320792336548943234263383602679/100000000000000000000000000000000000000000000000000000000",
          "-5492917395122028178070320565438573862896859077673733451/1000000000000000000000000000000000000000000000000000000000",
          "-1716365021681951442036220305480479141143239169173716539/1000000000000000000000000000000000000000000000000000000000",
          "-1353536343593376553987239545834679659923396989445370797/500000000000000000000000000000000000000000000000000000000",
          "-3463788671543043093640794448286315126289391390292557707/500000000000000000000000000000000000000000000000000000000",
          "1561568630744167426609474994278829273889906719395061339/100000000000000000000000000000000000000000000000000000000",
          "-8526056720526429784032960607345917407884731803977366013/1000000000000000000000000000000000000000000000000000000000",
          "228695524841020134021790850606605986054279390585383841/100000000000000000000000000000000000000000000000000000000",
          "-3494581529926624291669675381579176988295222174666286627/500000000000000000000000000000000000000000000000000000000",
          "873973523172355765627539334039178404227582300759477069/50000000000000000000000000000000000000000000000000000000",
          "-2555823462562249983111590037409626755632322888130957289/500000000000000000000000000000000000000000000000000000000",
          "1150813134244130770604434845365907727420868023654009747/10000000000000000000000000000000000000000000000000000000000",
          "6880777975928841542410822018402210159584935217546140247/1000000000000000000000000000000000000000000000000000000000",
          "-1290588730457103608790338206809174638209714637127197967/100000000000000000000000000000000000000000000000000000000",
          "-1289348725746957472996941471846659718027400588720447823/100000000000000000000000000000000000000000000000000000000",
          "4094992103914045590185321944671362996384247199894925539/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3528722149943624736797991545756327725664628213579223/312500000000000000000000000000000000000000000000000000",
          "1021583947745846903073682987379080857600264944567294399/100000000000000000000000000000000000000000000000000000000",
          "-8690190057521314115580190026795617486697015047092977081/1000000000000000000000000000000000000000000000000000000000",
          "2508726743649732700841113777335786404984774599937564497/1000000000000000000000000000000000000000000000000000000000",
          "-2734555083381338881940534870367514550396371767034189009/5000000000000000000000000000000000000000000000000000000000",
          "-525810936273645065422848897311325235095587886745380911/200000000000000000000000000000000000000000000000000000000",
          "-531908181633981301350579074253136128846726010907674419/1250000000000000000000000000000000000000000000000000000000",
          "91760781415235193187175277750206443112845253631516217/3125000000000000000000000000000000000000000000000000000",
          "-1234043943193798811983054330196569488113041814134571417/500000000000000000000000000000000000000000000000000000000",
          "-586383178682126204252350785642081508616859375806387739/50000000000000000000000000000000000000000000000000000000",
          "-558316976017870619686636018242580798018125255618611153/100000000000000000000000000000000000000000000000000000000",
          "-413595203104234544204575248892277410495634532716334051/125000000000000000000000000000000000000000000000000000000",
          "-1624922857653687961249425253759836932453322141566563207/100000000000000000000000000000000000000000000000000000000",
          "2352437216141619094341204747663359310142259038264797409/1000000000000000000000000000000000000000000000000000000000",
          "-7935915539776134578269575906677002376583810439480713137/1000000000000000000000000000000000000000000000000000000000",
          "-566922442192348775256398534117481089576289944511544523/200000000000000000000000000000000000000000000000000000000",
          "-922576834203510320194491166374307665458092940113714339/1000000000000000000000000000000000000000000000000000000000",
          "-6985407678825592857815195280262298879889636521815633651/1000000000000000000000000000000000000000000000000000000000",
          "1855820438142580130333670792478424751522370967282687877/100000000000000000000000000000000000000000000000000000000",
          "-4482193678438660938470468175517044093212109357392994667/5000000000000000000000000000000000000000000000000000000000",
          "517179895230931760320354399196751054997132110710139819/12500000000000000000000000000000000000000000000000000000",
          "1557229915921828738722436670693585290887650409128689411/200000000000000000000000000000000000000000000000000000000",
          "4671937769187909172815833837707219313614400502199531253/1000000000000000000000000000000000000000000000000000000000",
          "865420959254257755058994262106297367090127625329217963/2000000000000000000000000000000000000000000000000000000000",
          "4273119068825183957436736355661562635637308363758896551/500000000000000000000000000000000000000000000000000000000",
          "-79504493691787023764718600967510620203894669538295903/62500000000000000000000000000000000000000000000000000000",
          "106825648377923677984912993560441821127493252724402143/400000000000000000000000000000000000000000000000000000000",
          "-1435359501733264239276072248793692345254279302409209551/1000000000000000000000000000000000000000000000000000000000",
          "2172029740480613133421278523510742933787658905002278839/5000000000000000000000000000000000000000000000000000000000",
          "-24766399754989603675672181489022658833699155471819091/2000000000000000000000000000000000000000000000000000000",
          "-4406058635612759029229768849676781528296339076572441451/1000000000000000000000000000000000000000000000000000000000",
          "1797351761550060016987102969045290630778063307290064157/1000000000000000000000000000000000000000000000000000000000",
          "-72378364031144418081717125842840169532467156071063571/5000000000000000000000000000000000000000000000000000000",
          "8257479577894185238050692895742468803151951234428368099/1000000000000000000000000000000000000000000000000000000000",
          "2194648733272102700429988781854477588720407652726448787/1000000000000000000000000000000000000000000000000000000000",
          "-939164543818106359515960480752011888447046466767191343/2500000000000000000000000000000000000000000000000000000000",
          "-2963068377471661718007112528897317291093364171331681571/1000000000000000000000000000000000000000000000000000000000",
          "-110176406803052014301689061357705863620027931250038251/50000000000000000000000000000000000000000000000000000000",
          "-1116524288709620681515680425262761836407538684128536407/200000000000000000000000000000000000000000000000000000000",
          "-372194431166159455088816592787450697240426248696811881/25000000000000000000000000000000000000000000000000000000",
          "-1172462135944672803528307007747339740567187409611812259/100000000000000000000000000000000000000000000000000000000",
          "1135854084554822542914996878903827215271473928485292687/2500000000000000000000000000000000000000000000000000000000",
          "525810936273645065422848897311325235095587886745380911/200000000000000000000000000000000000000000000000000000000",
          "1129325762554640145836276000813948158557965573512729901/100000000000000000000000000000000000000000000000000000000",
          "-250088148974758448119799198994357544139757790776645271/200000000000000000000000000000000000000000000000000000000",
          "922576834203510320194491166374307665458092940113714339/1000000000000000000000000000000000000000000000000000000000",
          "-8458645414584657582080767337552076137698206012569576393/1000000000000000000000000000000000000000000000000000000000",
          "-2833265465234941575672805608868172584428604270883937211/1000000000000000000000000000000000000000000000000000000000",
          "432694777990635855803735756497480134646328166307605853/25000000000000000000000000000000000000000000000000000000",
          "1731028501719062749262541783915543935437488093677043681/100000000000000000000000000000000000000000000000000000000",
          "4117924211849692549207095637617043300294212737849430003/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2528184833786486431775259081130927149049832112616770539/1000000000000000000000000000000000000000000000000000000000",
          "1620375710770225974056762590337509560353944665013135967/500000000000000000000000000000000000000000000000000000000",
          "1945676594509086507014304062410595275424794175174076413/1000000000000000000000000000000000000000000000000000000000",
          "-1123374949185065073269270264854311466913601070397748571/2000000000000000000000000000000000000000000000000000000000",
          "48979916774326451393795116899071583145955149930585509/400000000000000000000000000000000000000000000000000000000",
          "1471570277912231406676693265366663945339753020980399913/2500000000000000000000000000000000000000000000000000000000",
          "9527260440408033570186279872138179335316678877431110121/100000000000000000000000000000000000000000000000000000000000",
          "-1258304453360731027163969501545555103272483476236152203/50000000000000000000000000000000000000000000000000000000",
          "552588700816682018866045481520635224426271007893283339/1000000000000000000000000000000000000000000000000000000000",
          "2625747005816516256823592010924610802049034048004455973/1000000000000000000000000000000000000000000000000000000000",
          "1250035114726715504036410895335114824229727347187959201/1000000000000000000000000000000000000000000000000000000000",
          "4895161424644222419101339637295176441279401967069137749/10000000000000000000000000000000000000000000000000000000000",
          "591335525509008834954323438487334549716605687643637819/50000000000000000000000000000000000000000000000000000000",
          "-1852464501814563074010173933513265621567122223587768741/5000000000000000000000000000000000000000000000000000000000",
          "1373356006697138413049348357975943339578989905476007413/200000000000000000000000000000000000000000000000000000000",
          "3173255473627131941433514951812288659955592032517984523/5000000000000000000000000000000000000000000000000000000000",
          "2065589061993489617319564853253927265960378723934251477/10000000000000000000000000000000000000000000000000000000000",
          "156398699382089633053535797681157119746468449783788793/100000000000000000000000000000000000000000000000000000000",
          "-472774576486965659481866456816812002280817825057547573/25000000000000000000000000000000000000000000000000000000",
          "2007067572623868345376960357270457922243879162058175113/10000000000000000000000000000000000000000000000000000000000",
          "-481078393380698506413997502891132763247188246496393979/20000000000000000000000000000000000000000000000000000000",
          "-174326785698784678542422940295991419150343659788075847/100000000000000000000000000000000000000000000000000000000",
          "-2377335477939931885935783853337481659758846039461532099/5000000000000000000000000000000000000000000000000000000000",
          "-4844052010580786065644082248259011586429366617004994361/50000000000000000000000000000000000000000000000000000000000",
          "-956723351587438057874648178834427203951824650552348611/500000000000000000000000000000000000000000000000000000000",
          "56961712095314891033212888126768769246304468999217719/200000000000000000000000000000000000000000000000000000000",
          "-2989695311126886149155524863318259368071946439021207941/50000000000000000000000000000000000000000000000000000000000",
          "64273516890727384434654578691151661270978444576244187/200000000000000000000000000000000000000000000000000000000",
          "-1215758056112114322158204752342862566354262387533077781/12500000000000000000000000000000000000000000000000000000000",
          "4484892820700411221450603238978502709492184353767300421/500000000000000000000000000000000000000000000000000000000",
          "7963045995876208309788177094454502466184728363323345473/10000000000000000000000000000000000000000000000000000000000",
          "-804830557536756459770367095880238371215752266889577039/2000000000000000000000000000000000000000000000000000000000",
          "2793137339316708611420575844091862485420578964685700957/100000000000000000000000000000000000000000000000000000000",
          "-73951822171898831428056896697816601747848273713359061/40000000000000000000000000000000000000000000000000000000",
          "-4913674666759234168980209259592365728275602173895137427/10000000000000000000000000000000000000000000000000000000000",
          "336436457054131332989874772310855074924599990267845501/4000000000000000000000000000000000000000000000000000000000",
          "6634115884481606117128854623337395836739219539167380207/10000000000000000000000000000000000000000000000000000000000",
          "15417359586275382092775453357040118274460450613057777/31250000000000000000000000000000000000000000000000000000",
          "624956175113517279227707447767315203360351089131454803/500000000000000000000000000000000000000000000000000000000",
          "-1382642162976232785463184205003761394378060061066982757/500000000000000000000000000000000000000000000000000000000",
          "1312532936999051076544070363048053690389209722478435213/500000000000000000000000000000000000000000000000000000000",
          "-127155142319535093847812912383229812771401773397329669/1250000000000000000000000000000000000000000000000000000000",
          "-1471570277912231406676693265366663945339753020980399913/2500000000000000000000000000000000000000000000000000000000",
          "-10113945445310188444203742522948727186962772228007239/4000000000000000000000000000000000000000000000000000000",
          "279965486832562101400695755692440227742988258618324747/1000000000000000000000000000000000000000000000000000000000",
          "-2065589061993489617319564853253927265960378723934251477/10000000000000000000000000000000000000000000000000000000000",
          "378767053320424144552846528074944812949914930099642569/200000000000000000000000000000000000000000000000000000000",
          "6343495671843657090110264407562030843002574621185576931/10000000000000000000000000000000000000000000000000000000000",
          "-3875100988724817657124551621431222205008146792144829627/1000000000000000000000000000000000000000000000000000000000",
          "-3875659356043550815279006906459241208769736226267365579/1000000000000000000000000000000000000000000000000000000000",
          "-921976240326729215968026866252005712603836378228106339/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3867923296825452885876687487794001292030008033224937473/500000000000000000000000000000000000000000000000000000000",
          "3697093540111652575603423349155102219697938394588984627/500000000000000000000000000000000000000000000000000000000",
          "-890807572168849489297164562164429157787499390041796077/50000000000000000000000000000000000000000000000000000000",
          "-119926870250447906556673109947452100722502157794583959/3125000000000000000000000000000000000000000000000000000",
          "-566140768232104834478958329917302562169328281201779281/50000000000000000000000000000000000000000000000000000000",
          "7412783854522884055556450873634120105388898564000689339/10000000000000000000000000000000000000000000000000000000000",
          "1118866638766432174129306363951621637563260885111007983/500000000000000000000000000000000000000000000000000000000",
          "-297849139076520848587938852998517099329296054800603447/100000000000000000000000000000000000000000000000000000000",
          "1624847059349627424288472412281782947226913220638024037/100000000000000000000000000000000000000000000000000000000",
          "1518114204565186822587920402452464506026766425496721001/100000000000000000000000000000000000000000000000000000000",
          "-73115649562320099007557559819037985465986546226456093/50000000000000000000000000000000000000000000000000000000",
          "-1076331324297332626478309533283987308916007862969686833/250000000000000000000000000000000000000000000000000000000",
          "1102445611346103802372254126698127921246872353963665753/125000000000000000000000000000000000000000000000000000000",
          "-2595176982894166854860829917797335769977752771338805869/1000000000000000000000000000000000000000000000000000000000",
          "-4359831399784949441527686663853002413787147716841159549/1000000000000000000000000000000000000000000000000000000000",
          "1265966600888193878820763312345323854745063947958237201/200000000000000000000000000000000000000000000000000000000",
          "1270155845115371677172647496677959302145440641304105371/250000000000000000000000000000000000000000000000000000000",
          "-134819974786265997823909567758330963198803782905506361/10000000000000000000000000000000000000000000000000000000",
          "1872611997576899268773751185186980485796406492531552427/500000000000000000000000000000000000000000000000000000000",
          "4585222855286568817107262971113389207510396933066911/1562500000000000000000000000000000000000000000000000000",
          "-4457055541195748073127340401084333044949597748682923879/1000000000000000000000000000000000000000000000000000000000",
          "369636137203348700210480325419220109005893252939524737/125000000000000000000000000000000000000000000000000000000",
          "-2982003635323828464291722728311279253606006931702230587/1000000000000000000000000000000000000000000000000000000000",
          "-7454609825127303191690511347312485509123916386719804597/1000000000000000000000000000000000000000000000000000000000",
          "-205558835598075690305551452279559283867414885453137363/62500000000000000000000000000000000000000000000000000000",
          "-1178876378987769319524284581476797234499352589700509003/100000000000000000000000000000000000000000000000000000000",
          "-3106862003772741291088061552160188621182474993245670511/500000000000000000000000000000000000000000000000000000000",
          "1276667774719616578054883755333674058085688413515963671/250000000000000000000000000000000000000000000000000000000",
          "-1862354698717123723026975228854886786737663297047184371/250000000000000000000000000000000000000000000000000000000",
          "1426819542561258946369728442094008083054301632655771609/200000000000000000000000000000000000000000000000000000000000",
          "1045157500815506584863424327464037965914107516492071399/500000000000000000000000000000000000000000000000000000000",
          "1152829259175396558073839505959029176708621476603765141/50000000000000000000000000000000000000000000000000000000",
          "7390674835664685172794512499984096179082830405481773137/1000000000000000000000000000000000000000000000000000000000",
          "1263538063425214648881690129530053433243695209377786307/50000000000000000000000000000000000000000000000000000000",
          "134162808188324129731045116561122702728235266635773371/20000000000000000000000000000000000000000000000000000000",
          "164034387451035833982697565850578884519683281892520071/10000000000000000000000000000000000000000000000000000000",
          "1187813590203903256259993608213427062799592272944829917/250000000000000000000000000000000000000000000000000000000",
          "-187056861510071992837870955067478908073453989227743379/125000000000000000000000000000000000000000000000000000000",
          "-91289637846638353686304685175870600466219631855890679/62500000000000000000000000000000000000000000000000000000",
          "-4412183444899476686915123969998925185789869857475738667/1000000000000000000000000000000000000000000000000000000000",
          "759522820938910448172194316145024404659196622658483977/50000000000000000000000000000000000000000000000000000000",
          "3362534411932771707309542075033096398000232140248754721/100000000000000000000000000000000000000000000000000000000",
          "-7412783854522884055556450873634120105388898564000689339/10000000000000000000000000000000000000000000000000000000000",
          "-3865861625391686666885651554552548956658505533389236261/500000000000000000000000000000000000000000000000000000000",
          "-1173376981886583447189762352083453229078586390803971721/100000000000000000000000000000000000000000000000000000000",
          "-1270155845115371677172647496677959302145440641304105371/250000000000000000000000000000000000000000000000000000000",
          "1401890246342403939667486547378478639591691326987286517/1000000000000000000000000000000000000000000000000000000000",
          "6333956347308501832085888428209523944468324739462588429/1000000000000000000000000000000000000000000000000000000000",
          "-171601792844147587291159189081496604798302519108006971/12500000000000000000000000000000000000000000000000000000",
          "-686025392005282728344916453085535772640407507263647957/50000000000000000000000000000000000000000000000000000000",
          "2521576729749243425428858029666762861066624219859035331/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "957865643882748029576164247350916192135347780226926313/50000000000000000000000000000000000000000000000000000000",
          "-490985630830061044112807839458414598293493437413025093/20000000000000000000000000000000000000000000000000000000",
          "-1136830635054013216030844838113653931992574131886343157/100000000000000000000000000000000000000000000000000000000",
          "4061795583204211285966851358260934154096495900427503379/1000000000000000000000000000000000000000000000000000000000",
          "-264619378706057410902636447185925072199587910221653317/200000000000000000000000000000000000000000000000000000000",
          "2640577898021342091098974531174586827206366986757794949/1000000000000000000000000000000000000000000000000000000000",
          "2979255458240882620447992724497881870680458026569424253/5000000000000000000000000000000000000000000000000000000000",
          "-1894984014840129139023666592176208624741348999608959783/50000000000000000000000000000000000000000000000000000000",
          "-1378861293937497065209016561427882814931211255475826629/1000000000000000000000000000000000000000000000000000000000",
          "1568754401614457828843326679532653034103260616655737741/100000000000000000000000000000000000000000000000000000000",
          "-378256350660299218612268968144532118723331103391463353/40000000000000000000000000000000000000000000000000000000",
          "-3834305981317508765637880870450754782556067925097451881/1000000000000000000000000000000000000000000000000000000000",
          "2139419039615351383059245233714425708698989550629304657/100000000000000000000000000000000000000000000000000000000",
          "1355215813948600994859269367393385135974116102401909421/500000000000000000000000000000000000000000000000000000000",
          "376205815370590385464628609547501624074720738454436777/40000000000000000000000000000000000000000000000000000000",
          "546585674058323489711953438444404614676669275032932671/125000000000000000000000000000000000000000000000000000000",
          "2011301971458489742865552419090302267319303437504715577/1000000000000000000000000000000000000000000000000000000000",
          "-2289299010944283687041733597495798470386806808901285491/250000000000000000000000000000000000000000000000000000000",
          "-562988534978224496366859675562411738609661591328991449/12500000000000000000000000000000000000000000000000000000",
          "-2930385958127545485476877692740570302497855280278237253/1000000000000000000000000000000000000000000000000000000000",
          "-25933564171967301039277984351345812435098982260747679/781250000000000000000000000000000000000000000000000000",
          "-951921216308478875849867774756513073681350435565909627/125000000000000000000000000000000000000000000000000000000",
          "3535102792473125235694265628944944979847471947849341949/1000000000000000000000000000000000000000000000000000000000",
          "1510820024471070491836397180573262578277415375273648711/2000000000000000000000000000000000000000000000000000000000",
          "286033401297665567925960995756557115314569870217346681/20000000000000000000000000000000000000000000000000000000",
          "-1455700294527462166223315400866714149239806395621465253/1000000000000000000000000000000000000000000000000000000000",
          "-655041659439492220244722199986584000408889098987811169/500000000000000000000000000000000000000000000000000000000",
          "-1135422844720984851266178893231714384987371584856802121/500000000000000000000000000000000000000000000000000000000",
          "-16679809768722516115653900103607989673014959558996357/8000000000000000000000000000000000000000000000000000000",
          "1517168334242347126242409134719209236142592782556882423/100000000000000000000000000000000000000000000000000000000",
          "-5945590952452134543997438472257600248525321819572225333/1000000000000000000000000000000000000000000000000000000000",
          "2750741485121697821630222001129352155827733608713309347/1000000000000000000000000000000000000000000000000000000000",
          "211068769347158197631590068744354844499997250867216037/12500000000000000000000000000000000000000000000000000000",
          "530644816915229845719512489542495401539351681561330361/50000000000000000000000000000000000000000000000000000000",
          "-1111203353862055153284474036447176236158994083766500649/2000000000000000000000000000000000000000000000000000000000",
          "3334398864988776797378734655019927628317242988612982163/1000000000000000000000000000000000000000000000000000000000",
          "-2422630649187898965495662792107276398822607963040375113/500000000000000000000000000000000000000000000000000000000",
          "1022363403186582783504687993137505226535137690721955049/500000000000000000000000000000000000000000000000000000000",
          "2785321462047332719894783105888547068190264051541683459/500000000000000000000000000000000000000000000000000000000",
          "2101417874902992696994612634397578493482719992280191271/100000000000000000000000000000000000000000000000000000000",
          "-995636144494524791872074176865247756592283164608767531/50000000000000000000000000000000000000000000000000000000",
          "783465715171586645024474225953618643548720025653246847/1000000000000000000000000000000000000000000000000000000000",
          "-2640577898021342091098974531174586827206366986757794949/1000000000000000000000000000000000000000000000000000000000",
          "-680128389752713188698826464118776581595286811084141639/50000000000000000000000000000000000000000000000000000000",
          "-1427644591591410767117039765199726794829794057605042761/1000000000000000000000000000000000000000000000000000000000",
          "-2011301971458489742865552419090302267319303437504715577/1000000000000000000000000000000000000000000000000000000000",
          "9229882402587675856280901774820294714492382021419371413/1000000000000000000000000000000000000000000000000000000000",
          "-481985011489492409710781576799752818525426900631067979/100000000000000000000000000000000000000000000000000000000",
          "734228291409949407568705193522956452498223521924048361/25000000000000000000000000000000000000000000000000000000",
          "-33215917094123818325348176573599413245958022296313663/1562500000000000000000000000000000000000000000000000000",
          "1058484063536854551528397415518292067637702129321018473/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6302431557502211400138128176826330618639994655771853473/1000000000000000000000000000000000000000000000000000000000",
          "5709627526504067847288579395316803824570553146544205613/1000000000000000000000000000000000000000000000000000000000",
          "4380891881270309142946572944337790385295113256032172581/100000000000000000000000000000000000000000000000000000000",
          "1572845707839983553590639886378577191363206741560820641/200000000000000000000000000000000000000000000000000000000",
          "41960524017031269293466311571685795093298477682883637/12500000000000000000000000000000000000000000000000000000",
          "838508030559187194122231916429333655860099230077528859/50000000000000000000000000000000000000000000000000000000",
          "1047697428825820986874651916268307477408034909992304299/50000000000000000000000000000000000000000000000000000000",
          "-3593872139965602595867221036303000515472004816909898697/5000000000000000000000000000000000000000000000000000000000",
          "-2638377763031358929466844533402945498150983710640453267/500000000000000000000000000000000000000000000000000000000",
          "332045411547352592477341964859193852506194147364897167/25000000000000000000000000000000000000000000000000000000",
          "-28915374431701018542174423485805911994341404231595481/15625000000000000000000000000000000000000000000000000000",
          "1063844333033511768633034410501360612283107929575901673/1250000000000000000000000000000000000000000000000000000000",
          "-1348754395348373611007871769838454331077779183348950157/250000000000000000000000000000000000000000000000000000000",
          "6880076760469447492265796950201849199423180520078946711/10000000000000000000000000000000000000000000000000000000000",
          "198043618068920044043810968709146271140141341738319901/50000000000000000000000000000000000000000000000000000000",
          "2857020738804634169998856443633050268820284257295599179/500000000000000000000000000000000000000000000000000000000",
          "21624331236837982833178602963122665715139145751520927/2500000000000000000000000000000000000000000000000000000",
          "223100338690040268783754721929584802451272503887611821/6250000000000000000000000000000000000000000000000000000",
          "2027746849043906543328980414164496106850906851178854049/1000000000000000000000000000000000000000000000000000000000",
          "121588244333423761119659296321089845848174568325642109/312500000000000000000000000000000000000000000000000000000",
          "3669279741932726238243511393703704776708652666717890143/1000000000000000000000000000000000000000000000000000000000",
          "1509204493115520602468158762527927445639261647459461541/250000000000000000000000000000000000000000000000000000000",
          "-1784142443354398905475732372019959291640224303659585959/2500000000000000000000000000000000000000000000000000000000",
          "-1393162714031246371987949129439988653402507146318057547/200000000000000000000000000000000000000000000000000000000",
          "264605874054040311853528474375124725862341085597746469/100000000000000000000000000000000000000000000000000000000",
          "573525526070208282062614143722196096867498103356773357/500000000000000000000000000000000000000000000000000000000",
          "2382953358111264894572906630420852451483216519394156317/1000000000000000000000000000000000000000000000000000000000",
          "-230885050521943175768533224183126930295673085167888473/200000000000000000000000000000000000000000000000000000000",
          "-6973377064308134185047968855893214637411330094228659661/1000000000000000000000000000000000000000000000000000000000",
          "-221585147686206745445799618452129569977610234435661101/125000000000000000000000000000000000000000000000000000000",
          "-6441339210662145187816639316477545139891070448378767689/10000000000000000000000000000000000000000000000000000000000",
          "-440095278137077013142520106914598200238093743028577611/100000000000000000000000000000000000000000000000000000000",
          "5714744977155428804271730653769420211008864388462350969/1000000000000000000000000000000000000000000000000000000000",
          "-3684310524254685956952598379617796058593859682873143807/100000000000000000000000000000000000000000000000000000000",
          "-1959356709375121939479333894538691695958130901464383503/200000000000000000000000000000000000000000000000000000000",
          "-1405140432542510721060587910831435345130517387901427747/50000000000000000000000000000000000000000000000000000000",
          "-3977373884557689659180608203298344454927804925776769531/5000000000000000000000000000000000000000000000000000000000",
          "-4183787965332675855048399996779476430958713598295508809/1000000000000000000000000000000000000000000000000000000000",
          "-370606001425881310964847010666446670319666598308467471/200000000000000000000000000000000000000000000000000000000",
          "-499597054916230828509828644650882010791446342508037123/100000000000000000000000000000000000000000000000000000000",
          "1326824512765844326007787382402627388565253038736214121/100000000000000000000000000000000000000000000000000000000",
          "-7068753762288379836117077791233217065830472722648749299/1000000000000000000000000000000000000000000000000000000000",
          "-838508030559187194122231916429333655860099230077528859/50000000000000000000000000000000000000000000000000000000",
          "-6308439397585969514045709738474539462836435800367227021/1000000000000000000000000000000000000000000000000000000000",
          "20882217200165371758957922868222367898341184313101703/20000000000000000000000000000000000000000000000000000000",
          "1237298336474385643886722664544692164757323477169893199/50000000000000000000000000000000000000000000000000000000",
          "5943979199767011740479968512084389251958672857760286629/10000000000000000000000000000000000000000000000000000000000",
          "570803363752551022609013132561789169344412736999582481/100000000000000000000000000000000000000000000000000000000",
          "-570883058201478903668935536046734775900734025827001521/50000000000000000000000000000000000000000000000000000000",
          "-1142878645476469714426944354103552074864943290305354933/100000000000000000000000000000000000000000000000000000000",
          "-3674016505041471159334865165214468678712065983767297651/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-8172735172517530250532304035573773614556157870521103411/1000000000000000000000000000000000000000000000000000000000",
          "7528436206054275468810794273939965526972801611408790761/1000000000000000000000000000000000000000000000000000000000",
          "8905868069817511342359578716110565269661100426442730007/100000000000000000000000000000000000000000000000000000000",
          "2023361851944987365636712792609501672132130711741547839/250000000000000000000000000000000000000000000000000000000",
          "2064966095113252586550147065226132543627140188691568583/5000000000000000000000000000000000000000000000000000000000",
          "3006338417015662001834670556064902861144194704565458201/100000000000000000000000000000000000000000000000000000000",
          "-258890568737761976842733532997284492175032510823713003/20000000000000000000000000000000000000000000000000000000",
          "-402716769961418025971864541615875571458046965498744049/250000000000000000000000000000000000000000000000000000000",
          "2177857690153902556415706593915974618436708742500543839/10000000000000000000000000000000000000000000000000000000000",
          "844108685060249593624938006760623155562898507343559151/50000000000000000000000000000000000000000000000000000000",
          "-2138911914376581878513221980385657967983998759174893779/1000000000000000000000000000000000000000000000000000000000",
          "-227596460622931252104417425129116243490698049051944359/2000000000000000000000000000000000000000000000000000000000",
          "339728839204530775918667546464171124183632407448309913/625000000000000000000000000000000000000000000000000000000",
          "-186198319338659928357932577511590082347575121091008479/2000000000000000000000000000000000000000000000000000000000",
          "-7986949936249440631753113075391948145024988416896552303/10000000000000000000000000000000000000000000000000000000000",
          "7198322952326710553175773011456835047614391785555323831/1000000000000000000000000000000000000000000000000000000000",
          "1300299714609861341469925546021271903101985429225091891/100000000000000000000000000000000000000000000000000000000",
          "3600739815128226539597365396504967384243784475087790581/50000000000000000000000000000000000000000000000000000000",
          "-7126233050551358507667043989910278588810077447640655177/10000000000000000000000000000000000000000000000000000000000",
          "3971805018841185621595132422481682388908422688574211919/1000000000000000000000000000000000000000000000000000000000000",
          "-817907869092471112719211688190850625776977688866960751/1000000000000000000000000000000000000000000000000000000000",
          "322592503049830100992691298962036418439359618034830377/2000000000000000000000000000000000000000000000000000000000",
          "-1599701422148138622914283372932101743656087707703576139/1000000000000000000000000000000000000000000000000000000000",
          "-216995688015246379518252519398149010960970837030938117/25000000000000000000000000000000000000000000000000000000",
          "267254048923776935925954605318480549810396968642832559/200000000000000000000000000000000000000000000000000000000",
          "8364056875000727450918378455080344573296481281433963771/1000000000000000000000000000000000000000000000000000000000",
          "1181748366040453149158168675655773621523997622243483207/10000000000000000000000000000000000000000000000000000000000",
          "62312150575418269997514313250968389929557758735558463/400000000000000000000000000000000000000000000000000000000",
          "-2174082537264319788182267911338991251781402867992424833/250000000000000000000000000000000000000000000000000000000",
          "1207975690267297544492593764152070063843756710814634173/2500000000000000000000000000000000000000000000000000000000",
          "8781039250975131442817011544656633153470095482980444803/100000000000000000000000000000000000000000000000000000000000",
          "-2140197134273896621882052129955067403250051509370719957/250000000000000000000000000000000000000000000000000000000",
          "3769800931875904474891984533735683034574450882850095409/500000000000000000000000000000000000000000000000000000000",
          "-8037885317756525824286568638517969225817217078318977539/100000000000000000000000000000000000000000000000000000000",
          "-534176350527483521640440847882326590107908389342122067/25000000000000000000000000000000000000000000000000000000",
          "1259000392707596289738922604716749252229442625451260519/100000000000000000000000000000000000000000000000000000000",
          "8026416697576971988834489537932552189320139159607309841/10000000000000000000000000000000000000000000000000000000000",
          "991476316800778659521336203401621892637498393299126593/500000000000000000000000000000000000000000000000000000000",
          "-1072124442563236184769509028142130997247338297807834187/500000000000000000000000000000000000000000000000000000000",
          "-2964367391953068422948255450503931891658356951852607311/500000000000000000000000000000000000000000000000000000000",
          "1685256269312738543126240481149973405299499135175862809/100000000000000000000000000000000000000000000000000000000",
          "-444804453876882333071515006211563095373026838146346117/50000000000000000000000000000000000000000000000000000000",
          "1096157580328654152309400424306098082347662875458739697/100000000000000000000000000000000000000000000000000000000",
          "-2046460888036928179942422122464124526033089668725370923/250000000000000000000000000000000000000000000000000000000",
          "254618603689779249069318097086720097008586812492017691/31250000000000000000000000000000000000000000000000000000",
          "-1300299714609861341469925546021271903101985429225091891/100000000000000000000000000000000000000000000000000000000",
          "1975041199642004333187830956799326113035933778692319721/2000000000000000000000000000000000000000000000000000000000",
          "143704291453930561678767771143482211160763819623498871/20000000000000000000000000000000000000000000000000000000",
          "-1471365077875080355274918283111407608501099259258373431/100000000000000000000000000000000000000000000000000000000",
          "-294758496321570390059194841578564022335265871025110293/20000000000000000000000000000000000000000000000000000000",
          "-8016259162063746676216548703687439078915046750150037773/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "46907477350168020335581585985645495601082117426872627/8000000000000000000000000000000000000000000000000000000",
          "-7523540862720221449744744142460842981230937438812441699/1000000000000000000000000000000000000000000000000000000000",
          "-3943758959083206751542186335914712881451861839408813949/500000000000000000000000000000000000000000000000000000000",
          "299414066550098225256610423052959760309303882378772159/200000000000000000000000000000000000000000000000000000000",
          "1112450976511935544811254697247869527747511416117657943/10000000000000000000000000000000000000000000000000000000000",
          "-1693213571757650334413795231903937948919992332798411909/200000000000000000000000000000000000000000000000000000000",
          "-1538737763155803947294956618589673287556009212880703567/1000000000000000000000000000000000000000000000000000000000",
          "2130389439505010609825053658121167792742633353453421189/50000000000000000000000000000000000000000000000000000000",
          "-204497828456378158655996936822354930898932026914566479/50000000000000000000000000000000000000000000000000000000",
          "-1041845936324364471864629627366524538423696758232520781/25000000000000000000000000000000000000000000000000000000",
          "-2914843766837237223352873625871431310210008834895913243/1000000000000000000000000000000000000000000000000000000000",
          "-252575044781572641488456811525977020502774506859244567/250000000000000000000000000000000000000000000000000000000",
          "-154080982194731641243214364974140882694040516708295873/5000000000000000000000000000000000000000000000000000000",
          "4781171773421907547476471923597183043111083224930665683/5000000000000000000000000000000000000000000000000000000000",
          "-1046570995970598694412060477793478874170381583185746099/100000000000000000000000000000000000000000000000000000000",
          "-532682605982601208432179061320335047376917420991497063/50000000000000000000000000000000000000000000000000000000",
          "-811111691587018065723825306963577484405306015142309517/200000000000000000000000000000000000000000000000000000000",
          "-6321151589405110288487885444951401986773816776444259577/1000000000000000000000000000000000000000000000000000000000",
          "4403188720622812336311328632541605540690884431262815171/100000000000000000000000000000000000000000000000000000000",
          "4720232872729376512310615028959208453576317559786090371/5000000000000000000000000000000000000000000000000000000000",
          "2536696580100798559066244064187933550461737036881130703/50000000000000000000000000000000000000000000000000000000",
          "310850132333753179781589675949169193445706057320138579/12500000000000000000000000000000000000000000000000000000",
          "36576994638439758829720590675824975876923451997195161/31250000000000000000000000000000000000000000000000000000",
          "1016974522735908369917120271994750395959302638895495109/5000000000000000000000000000000000000000000000000000000000",
          "579397983051760752269662083179610993293479415014392531/125000000000000000000000000000000000000000000000000000000",
          "-1362971424214121540613063172479073696938046374594269299/1000000000000000000000000000000000000000000000000000000000",
          "1901847106247362610131736207710782554119096810068005649/1000000000000000000000000000000000000000000000000000000000",
          "-9096405996780810392923476493724592634367893664433657043/10000000000000000000000000000000000000000000000000000000000",
          "152376898831951990141839322611136431281769260684312133/50000000000000000000000000000000000000000000000000000000",
          "-2249193312560015552634274907945229711016971721822650337/100000000000000000000000000000000000000000000000000000000",
          "-1935215897614719433569451855687762391469795261341795133/1000000000000000000000000000000000000000000000000000000000",
          "615925733141875995796995416426289494381924343718118159/500000000000000000000000000000000000000000000000000000000",
          "-4896086582439036136369475840325779960802205404397062033/100000000000000000000000000000000000000000000000000000000",
          "7684123013619231829100948617430475683711863151038528877/1000000000000000000000000000000000000000000000000000000000",
          "1354632470537302967308047426824240279741144112576454221/250000000000000000000000000000000000000000000000000000000",
          "-4166803555586283883100252004542674374801281217323313379/1000000000000000000000000000000000000000000000000000000000",
          "-430085024394212198701105759891364159034456621304806751/250000000000000000000000000000000000000000000000000000000",
          "-3463665047816223862387009770465008228521976225555677989/500000000000000000000000000000000000000000000000000000000",
          "-358813609821356133155063090700070380372250642689994607/20000000000000000000000000000000000000000000000000000000",
          "6353077034290149167193685240834443753169386974902196547/1000000000000000000000000000000000000000000000000000000000",
          "-6066829573318184215931122302604637029327125206138177397/1000000000000000000000000000000000000000000000000000000000",
          "223269764826357668521370924300657834591307073325366209/1000000000000000000000000000000000000000000000000000000000",
          "1693213571757650334413795231903937948919992332798411909/200000000000000000000000000000000000000000000000000000000",
          "1931314973816776953587419932121912645565624255780729429/50000000000000000000000000000000000000000000000000000000",
          "-20985883811483524157423692227771342836540622328875033/15625000000000000000000000000000000000000000000000000000",
          "811111691587018065723825306963577484405306015142309517/200000000000000000000000000000000000000000000000000000000",
          "-2202651095667901276204223231095230795914534038068714717/500000000000000000000000000000000000000000000000000000000",
          "-1458132477435199989539251786015225358306196602221648941/1000000000000000000000000000000000000000000000000000000000",
          "112270916751942767991049949105950854244214175512926133/12500000000000000000000000000000000000000000000000000000",
          "2980725897202119276616916981483225027778020123190028079/50000000000000000000000000000000000000000000000000000000",
          "7664248153340055834563001747528767928312416605492261689/1000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-10885704624295407184620853146257549303825644953032867/5000000000000000000000000000000000000000000000000000000",
          "1827036694987533621144987009919026730050598029494356197/500000000000000000000000000000000000000000000000000000000",
          "4906051596537775961432948259631654454189121019694333827/500000000000000000000000000000000000000000000000000000000",
          "-255691507825515847973218075479264522746757458850061383/10000000000000000000000000000000000000000000000000000000",
          "4109621489537886127168941197201659925335034309839924071/1000000000000000000000000000000000000000000000000000000000",
          "217421746864960550389165784667452877580475564663288563/250000000000000000000000000000000000000000000000000000000",
          "-584165679015857989470120258405164886586874282441918903/1000000000000000000000000000000000000000000000000000000000",
          "-1879719396390208186159652296823877062095938462092822107/200000000000000000000000000000000000000000000000000000000",
          "1355529656825776070390304424528018780498998672537328057/100000000000000000000000000000000000000000000000000000000",
          "-926290101772508406986129368141968963533338745418113667/5000000000000000000000000000000000000000000000000000000000",
          "4169970228054825555445809283161002490823804153760654083/50000000000000000000000000000000000000000000000000000000",
          "581129005181362944143308377260963640671331402306175547/20000000000000000000000000000000000000000000000000000000",
          "2986686199505282267438190478256888652127214771010624543/1000000000000000000000000000000000000000000000000000000000",
          "-1760305143777782829973678323044491081183218287716139487/100000000000000000000000000000000000000000000000000000000",
          "43006078615965746812576409108508089173335111183973463/10000000000000000000000000000000000000000000000000000000",
          "-9554959641535089107577313704874082481506753853318767019/10000000000000000000000000000000000000000000000000000000000",
          "-268983942176409933219926665509491369998812253390531873/200000000000000000000000000000000000000000000000000000000",
          "7599997937742653361684807126716271550169726569031630049/1000000000000000000000000000000000000000000000000000000000",
          "3064470326256933831779155167535751630844721605351455657/50000000000000000000000000000000000000000000000000000000",
          "139611208810300504004185240249488793420805572081219133/12500000000000000000000000000000000000000000000000000000",
          "-6634479292729347362956359860123104376108402369742712421/100000000000000000000000000000000000000000000000000000000",
          "-2169690292926228069070396614541929849887330902475652723/500000000000000000000000000000000000000000000000000000000",
          "-939690450875034499661372017508954101227099546934833667/100000000000000000000000000000000000000000000000000000000",
          "473377467244476479449986863663064626717166541238852981/200000000000000000000000000000000000000000000000000000000",
          "-66643585209237567075284859034750497994802300358437957/625000000000000000000000000000000000000000000000000000",
          "457899259155528095843102371086236049179434817655130251/100000000000000000000000000000000000000000000000000000000",
          "1006451146572632297123115797192380276985994976539083723/500000000000000000000000000000000000000000000000000000000",
          "1140989884543011935715135229774028495256248135064052957/100000000000000000000000000000000000000000000000000000000",
          "2364385893213389090774727244645092131478384650945488893/1000000000000000000000000000000000000000000000000000000000",
          "2289662927967249511489842452200540835042392352569235997/500000000000000000000000000000000000000000000000000000000",
          "386755469478434841056898315435634459346515586809496893/10000000000000000000000000000000000000000000000000000000",
          "-1082568219217346659266531168161800322876462270864431301/125000000000000000000000000000000000000000000000000000000",
          "3655765863175763176474515328867897758309892900104486259/1000000000000000000000000000000000000000000000000000000000",
          "-152237381616224179001447885469732900524550934319786657/12500000000000000000000000000000000000000000000000000000",
          "-646814576134646258466278076662980728360057381919728629/200000000000000000000000000000000000000000000000000000000",
          "-1363635300104983948317143631187279193832273894198145859/250000000000000000000000000000000000000000000000000000000",
          "2323033177368359621153958879238074697520759749828764957/100000000000000000000000000000000000000000000000000000000",
          "290770533295140038205356679414995279381755308219014631/200000000000000000000000000000000000000000000000000000000",
          "2885527919376755947114009832008883302865885263856232291/1000000000000000000000000000000000000000000000000000000000",
          "1435707779693819438580936538812871888042449852589906069/250000000000000000000000000000000000000000000000000000000",
          "-948732056816504801628818445319066364103518577938457527/5000000000000000000000000000000000000000000000000000000000",
          "584704752216997146445554688886426324867037096679622183/250000000000000000000000000000000000000000000000000000000",
          "-217421746864960550389165784667452877580475564663288563/250000000000000000000000000000000000000000000000000000000",
          "-27239098410736092617218767137708729234646461273273327/12500000000000000000000000000000000000000000000000000000",
          "4550924264200887146963308148092742657676663857075526337/1000000000000000000000000000000000000000000000000000000000",
          "268983942176409933219926665509491369998812253390531873/200000000000000000000000000000000000000000000000000000000",
          "1567311918506198160067616370752053293461196143596871431/500000000000000000000000000000000000000000000000000000000",
          "-478741456076657441605531056126298363078631648293584731/500000000000000000000000000000000000000000000000000000000",
          "-674147619455438089769727976896364183485983190600385733/250000000000000000000000000000000000000000000000000000000",
          "-2700269899022254265716783958380489510159217514772609557/1000000000000000000000000000000000000000000000000000000000",
          "-1215092220194354050864811527480901420784639042610715639/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27485410045989078624487011464662607792023691255267223/5000000000000000000000000000000000000000000000000000000",
          "5063718614651544230816614086255814094567529818188174729/1000000000000000000000000000000000000000000000000000000000",
          "5990196196190047123572447259170981937852339804927622187/100000000000000000000000000000000000000000000000000000000",
          "5443752085263157675074426426634684557629081646019773821/1000000000000000000000000000000000000000000000000000000000",
          "555568618409245450602879659519520056868512268424255617/2000000000000000000000000000000000000000000000000000000000",
          "2022100126443512036232102216532004376514786381552214353/100000000000000000000000000000000000000000000000000000000",
          "399780624479863873407456923992635970506019219697003697/100000000000000000000000000000000000000000000000000000000",
          "-1083488973630959975260255357906865503821923871089763177/1000000000000000000000000000000000000000000000000000000000",
          "1561022713440021124390042046754390880090850906369261151/250000000000000000000000000000000000000000000000000000000",
          "1135515728456664403435002069182351792996448603534940443/100000000000000000000000000000000000000000000000000000000",
          "-1438658411851671566412105442826773731830300535830057699/1000000000000000000000000000000000000000000000000000000000",
          "-1913552168640165970267484790562484529652306896602268603/25000000000000000000000000000000000000000000000000000000000",
          "2128265341142848667776003133817115495291471297996325867/50000000000000000000000000000000000000000000000000000000",
          "-6261963772063126581049788284216542571485320076381898931/100000000000000000000000000000000000000000000000000000000000",
          "3929895923082947339660058576754828684376316334056345123/1000000000000000000000000000000000000000000000000000000000",
          "4841680387576022472014285290246100344464475370762487187/1000000000000000000000000000000000000000000000000000000000",
          "4372987755545428479147558309260932735678398491739579531/500000000000000000000000000000000000000000000000000000000",
          "2421901803952180679840279145870323542191725576390096111/50000000000000000000000000000000000000000000000000000000",
          "-1152858820236182491571075273351636968016938056002168143/20000000000000000000000000000000000000000000000000000000",
          "-79550496460429740175504628127698387806889195679269107/20000000000000000000000000000000000000000000000000000000",
          "-4181333930100589393892608676843875760932013279620997653/100000000000000000000000000000000000000000000000000000000",
          "-1191175182095635561260673929484257633125221833991349391/12500000000000000000000000000000000000000000000000000000",
          "-537989407594488580322591337904557616335407260579511587/500000000000000000000000000000000000000000000000000000000",
          "-2919079273908907123166065271763838779088507980583126897/500000000000000000000000000000000000000000000000000000000",
          "8987917711835142980966874777613922586395662229273780769/10000000000000000000000000000000000000000000000000000000000",
          "281288366751952169629337956538783548825593528015402293/50000000000000000000000000000000000000000000000000000000",
          "-2077666241114145494511374338114744191330455507706178037/500000000000000000000000000000000000000000000000000000000",
          "16371842753489986758128056548351977847616929726260427/156250000000000000000000000000000000000000000000000000000",
          "-2924629209152610005719573208011253658639598135867469303/500000000000000000000000000000000000000000000000000000000",
          "1606291725688030081268569495277457935897327843173295241/50000000000000000000000000000000000000000000000000000000",
          "1181246960036419083656634653651486493541655321544300647/20000000000000000000000000000000000000000000000000000000000",
          "-287904573306508271041524255618152126615166334838198701/50000000000000000000000000000000000000000000000000000000",
          "1267807193273381761357921692088391091429659792029728683/250000000000000000000000000000000000000000000000000000000",
          "-675797542676033212367404275602276772754329776101374601/12500000000000000000000000000000000000000000000000000000",
          "-359293571153247508772046893732438411196716688594680123/25000000000000000000000000000000000000000000000000000000",
          "8468191201886234232993676788762105442922540849267031253/1000000000000000000000000000000000000000000000000000000000",
          "5398666406681572683154179650653814731907343129026796217/10000000000000000000000000000000000000000000000000000000000",
          "50697484436364005088270165391855262687773973807975333/3125000000000000000000000000000000000000000000000000000",
          "988385244350179540907593267916836582374125938759448059/12500000000000000000000000000000000000000000000000000000",
          "-797547959892513414034286282089339772379343059405830311/200000000000000000000000000000000000000000000000000000000",
          "1133524055701562997122953283646019911658175421221969839/100000000000000000000000000000000000000000000000000000000",
          "-5983618725931314943389844391700066030819815958922453443/1000000000000000000000000000000000000000000000000000000000",
          "-2022100126443512036232102216532004376514786381552214353/100000000000000000000000000000000000000000000000000000000",
          "-5505898866261424022910874275801010612685289763614465821/1000000000000000000000000000000000000000000000000000000000",
          "5480307156925542695529045282603282503869070562551846211/1000000000000000000000000000000000000000000000000000000000",
          "-4372987755545428479147558309260932735678398491739579531/500000000000000000000000000000000000000000000000000000000",
          "1328436957370803101793177971109820536441628785703957267/2000000000000000000000000000000000000000000000000000000000",
          "4832863530512414174000813307377611290183923858201465967/1000000000000000000000000000000000000000000000000000000000",
          "-1237072768145494800602178424204178173093931709548705087/125000000000000000000000000000000000000000000000000000000",
          "-9912909160669549517445972058599664710183114538881401919/1000000000000000000000000000000000000000000000000000000000",
          "-5391834323596915629233462820000975334770358209035376843/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "710627900871583349562346816736868888414615843174626553/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "-6259809719439242879164378809010787350681368911565477373/100000000000000000000000000000000000000000000000000000000",
          "0",
          "-60797657029176537197237855519081631082801814077865451/1562500000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "547217230460993487423059304523732103759267133834044649/5000000000000000000000000000000000000000000000000000000",
          "0",
          "128260655023813284205268386305573229983305123545441401/1000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-4737519339143888997082312111579125922764105621164177019/100000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "904194695103084938513071380906228026749611729980221317/20000000000000000000000000000000000000000000000000000000",
          "-3919708114125378781949262958593707762212331495408906883/100000000000000000000000000000000000000000000000000000000",
          "1419706897196087292843248701985596679964712762815782443/10000000000000000000000000000000000000000000000000000000",
          "-8618641156786902980581684575979263144354526679658756341/100000000000000000000000000000000000000000000000000000000",
          "1695985246979916347464054946781512889028353905235291601/20000000000000000000000000000000000000000000000000000000",
          "-1322269108063495661378498856859860395656887455809819953/500000000000000000000000000000000000000000000000000000000",
          "-64707216591650943001550774576311862771757704352614781/4000000000000000000000000000000000000000000000000000000",
          "-4446821557784559866873707550879911389261167890879785711/1000000000000000000000000000000000000000000000000000000000",
          "-213965629962997904413325462885093792231660595809651061/10000000000000000000000000000000000000000000000000000000",
          "-1001016610453115734468021127494702618513196221706205897/10000000000000000000000000000000000000000000000000000000",
          "1696518976731749826636777493913797445130972223526390869/100000000000000000000000000000000000000000000000000000000",
          "-233282260066147464259734533613024920610319305705014783/10000000000000000000000000000000000000000000000000000000",
          "-5025512628121813778518634375780987307324919715032216813/100000000000000000000000000000000000000000000000000000000",
          "-1887412153967856108697631426894695184714319306697802893/100000000000000000000000000000000000000000000000000000000",
          "49488893894312291903970788663573737483983576182506383/1250000000000000000000000000000000000000000000000000000",
          "-4397984304595364379568759424695019213013645269018773559/100000000000000000000000000000000000000000000000000000000",
          "-367758604791251561453679946517765403936119083401307581/10000000000000000000000000000000000000000000000000000000",
          "67424887728639950560287349551911144216514381601242031/625000000000000000000000000000000000000000000000000000",
          "108452862585226520371603990890530041484614570260958653/10000000000000000000000000000000000000000000000000000000",
          "996714137986002576728851002654210030267870766358959679/25000000000000000000000000000000000000000000000000000000",
          "-527481497943980984003920062688679931283791690690120723/10000000000000000000000000000000000000000000000000000000",
          "-304843731774972157591223631651082742576550985258308159/10000000000000000000000000000000000000000000000000000000",
          "-110486279254430759175098230817821853307289376698170261/25000000000000000000000000000000000000000000000000000000",
          "5496451178314686054172618176472002565106381516022701013/100000000000000000000000000000000000000000000000000000000",
          "-972393040148502779173225906405460850670217120793755599/20000000000000000000000000000000000000000000000000000000",
          "2226384528423291723239782317005546572527802021995450123/25000000000000000000000000000000000000000000000000000000",
          "4591730899201123642298614521164338351265634323001634447/100000000000000000000000000000000000000000000000000000000",
          "791580839611070686723708903840145910379311466158178771/25000000000000000000000000000000000000000000000000000000",
          "171637683981042200334313424194265760308793585785334021/3125000000000000000000000000000000000000000000000000000",
          "582186578921362927099934511933136427448604440278510027/50000000000000000000000000000000000000000000000000000000",
          "11049813162000493609513588448538732638708839814086373/625000000000000000000000000000000000000000000000000000",
          "-70426313483675620808225781608199022415776873139151113/8000000000000000000000000000000000000000000000000000000",
          "-979242768841161457990571281694251009128843053278402339/25000000000000000000000000000000000000000000000000000000",
          "-393870403005511179652102103926559387295070182883610509/2000000000000000000000000000000000000000000000000000000",
          "-2613976032890325639211164901422266125375008626984362341/50000000000000000000000000000000000000000000000000000000",
          "-607875614140604867592853709954260924225148018009476691/5000000000000000000000000000000000000000000000000000000",
          "1582723112005382034614676019056753404110056690221193563/50000000000000000000000000000000000000000000000000000000",
          "270645318635714888552613918607164898032513023530681107/20000000000000000000000000000000000000000000000000000000",
          "211901340571393391643645840434375366950368091866209507/12500000000000000000000000000000000000000000000000000000",
          "4361653231143101818649655881864995175441489002201587927/100000000000000000000000000000000000000000000000000000000",
          "-25043561634575276866844937702507856747136100414809519/250000000000000000000000000000000000000000000000000000",
          "1090638986555227782270466507573151267226882659843273843/20000000000000000000000000000000000000000000000000000000",
          "1322269108063495661378498856859860395656887455809819953/500000000000000000000000000000000000000000000000000000000",
          "4517760217137806933982181700730521855250567471931370297/100000000000000000000000000000000000000000000000000000000",
          "4431140934077309875069421814707970030569619935587734347/50000000000000000000000000000000000000000000000000000000",
          "367758604791251561453679946517765403936119083401307581/10000000000000000000000000000000000000000000000000000000",
          "-1197759125424425544134222760355026422369222029125967387/1000000000000000000000000000000000000000000000000000000000",
          "-4401197562972982138151934628495637491511136446988509847/100000000000000000000000000000000000000000000000000000000",
          "8320905677098360920101197587089345253723467942397416729/100000000000000000000000000000000000000000000000000000000",
          "4157477689980005105765522275736011624764508741066191457/50000000000000000000000000000000000000000000000000000000",
          "-393005278094740236795696391154434462715630818547483873/2000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-244381018956756225035934737281675136272722254182213401/12500000000000000000000000000000000000000000000000000000",
          "1695037173972921631612006930128879935250505023468904111/100000000000000000000000000000000000000000000000000000000",
          "-6139375424973662314596103636718441387442841839525613567/100000000000000000000000000000000000000000000000000000000",
          "92529345802599849443841752410975312236884193372555327/400000000000000000000000000000000000000000000000000000",
          "-916764066494164824650906703374486834233732703350404323/25000000000000000000000000000000000000000000000000000000",
          "1143603159677492058691194208774306184120167311458588549/1000000000000000000000000000000000000000000000000000000000",
          "1748872848974230658271294995307265512416771088031526261/250000000000000000000000000000000000000000000000000000000",
          "384596384578033110864420119127511709085767786527360369/200000000000000000000000000000000000000000000000000000000",
          "-1186024183574031154550629030233920716672471827908873357/10000000000000000000000000000000000000000000000000000000",
          "4328792647513264255680354152238262829801503049674915429/100000000000000000000000000000000000000000000000000000000",
          "-7336420590981879597761676306059091932594877433796192321/1000000000000000000000000000000000000000000000000000000000",
          "656350750519332629144618056752393126486068512987027187/5000000000000000000000000000000000000000000000000000000",
          "1086615441113985003183253507381706305401470165693554821/50000000000000000000000000000000000000000000000000000000",
          "4139492970452865571937277146573353529955878784706569023/50000000000000000000000000000000000000000000000000000000",
          "-856038382525109186737927091439638436065866230212017317/50000000000000000000000000000000000000000000000000000000",
          "950931379300165177576290564499087867872571197387518167/50000000000000000000000000000000000000000000000000000000",
          "63613359772701502718182982689395507063632218580489701/4000000000000000000000000000000000000000000000000000000",
          "-2332575545391024821685525013927843181858842609053937073/50000000000000000000000000000000000000000000000000000000",
          "-2344965854004094722051145216993345491700276703152723591/500000000000000000000000000000000000000000000000000000000",
          "-1017511031238059015823544627108194318728190458008708831/10000000000000000000000000000000000000000000000000000000",
          "1140519550902163947073278931389392571778256086137903273/50000000000000000000000000000000000000000000000000000000",
          "65913257131201771326014073958020965351323609326418587/5000000000000000000000000000000000000000000000000000000",
          "955572941134682276335466253800096464384795211165175389/500000000000000000000000000000000000000000000000000000000",
          "-594220845080038136933386623413634030599736138976198559/25000000000000000000000000000000000000000000000000000000",
          "1051253245633594347274635768930516203504163515111342493/50000000000000000000000000000000000000000000000000000000",
          "-1925553857255882609479300051258645573062050588661266829/50000000000000000000000000000000000000000000000000000000",
          "-1985646466627963043288906459618580406164148237708823441/100000000000000000000000000000000000000000000000000000000",
          "-12763247798249793442819116256135965515499692649383363/125000000000000000000000000000000000000000000000000000",
          "-593783509040494214218286239039958521986328110989037497/25000000000000000000000000000000000000000000000000000000",
          "-5035211116376839939841638462413917205231186932640173081/1000000000000000000000000000000000000000000000000000000000",
          "-3822701799156875249693941314368419499808810120759533439/500000000000000000000000000000000000000000000000000000000",
          "3749729132574770950902720455991244588989107007690619733/50000000000000000000000000000000000000000000000000000000",
          "423463392477710382861722530331285843396145043109564751/25000000000000000000000000000000000000000000000000000000",
          "2129064701323453715582412532593244377460446598857601951/25000000000000000000000000000000000000000000000000000000",
          "2260773720194227651004025535282403469533295712810291133/100000000000000000000000000000000000000000000000000000000",
          "2628695130147098433279100690366417506762868138956929909/50000000000000000000000000000000000000000000000000000000",
          "-684432216084500367386551953627561606874419643421532877/50000000000000000000000000000000000000000000000000000000",
          "-1170377647243886114878797154490951173109383408133503299/200000000000000000000000000000000000000000000000000000000",
          "-3665381595010461845404414509574718602358902412308100451/500000000000000000000000000000000000000000000000000000000",
          "-1886151762199858086879100180888899228127464065701939189/100000000000000000000000000000000000000000000000000000000",
          "866386306394840469604204878381587442516144517872500289/20000000000000000000000000000000000000000000000000000000",
          "-18423263007666171343568441325170209510297863910639709/781250000000000000000000000000000000000000000000000000",
          "-1143603159677492058691194208774306184120167311458588549/1000000000000000000000000000000000000000000000000000000000",
          "-1953658611351287398807209196078428741856190605718765441/100000000000000000000000000000000000000000000000000000000",
          "-1916200999586441301600907049242270920521641600989811087/50000000000000000000000000000000000000000000000000000000",
          "-63613359772701502718182982689395507063632218580489701/4000000000000000000000000000000000000000000000000000000",
          "5179585275095704365462806708025300611104821094372910679/10000000000000000000000000000000000000000000000000000000000",
          "1903252298903092756632849831173148084070729822513978101/100000000000000000000000000000000000000000000000000000000",
          "-899572368219003597061214190325507004830308711495720553/25000000000000000000000000000000000000000000000000000000",
          "-3595716328511171886599471250323319109329722567213295339/100000000000000000000000000000000000000000000000000000000",
          "8497553089954932246572864126340228204760968420087496319/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2582134319142462239331892997665635141712330285977037867/50000000000000000000000000000000000000000000000000000000",
          "-4757142642403593971124319530024163983902019661895919517/100000000000000000000000000000000000000000000000000000000",
          "-5627527895963157253705115306820965702105897608451271793/10000000000000000000000000000000000000000000000000000000",
          "-2557083751114092450444680290383440262929764873282369757/50000000000000000000000000000000000000000000000000000000",
          "-1304831175733558343388114037213465046805554540560419143/500000000000000000000000000000000000000000000000000000000",
          "-379934963640395053105342672033859248805745024533901859/2000000000000000000000000000000000000000000000000000000",
          "-938941122645087148468050330393144705979181570621341583/25000000000000000000000000000000000000000000000000000000",
          "508945301988174627333244711870946566089684104678080133/50000000000000000000000000000000000000000000000000000000",
          "-5866050846016138810314621243465759941326429963144227803/100000000000000000000000000000000000000000000000000000000",
          "-53338373476474261632335984968897716927835320817651279/500000000000000000000000000000000000000000000000000000",
          "337889197627896658418554719396986968781301896054949423/25000000000000000000000000000000000000000000000000000000",
          "7190794996833310659958298483819593143465595060024087683/10000000000000000000000000000000000000000000000000000000000",
          "-152448509117168786360699395432036672835708723401628279/4000000000000000000000000000000000000000000000000000000",
          "367677604545837663024641525204404007043325248156880839/625000000000000000000000000000000000000000000000000000000",
          "910760282060797344629172863499516103362525071438683733/50000000000000000000000000000000000000000000000000000000",
          "-284284213655551140383155145657271257410003071194315057/6250000000000000000000000000000000000000000000000000000",
          "-8216462291732408248821548323088492727805745127839006871/100000000000000000000000000000000000000000000000000000000",
          "-4550542091323508160614374404525627871655725776396212953/10000000000000000000000000000000000000000000000000000000",
          "-2795669193012017312488330157421043999117781508187929533/100000000000000000000000000000000000000000000000000000000",
          "1868355489981783147423337615324538110040865197393007541/50000000000000000000000000000000000000000000000000000000",
          "-1826254549005699528521756342649251312236546791540091667/100000000000000000000000000000000000000000000000000000000",
          "-5519239830372611614402470528157539231009917019634551137/100000000000000000000000000000000000000000000000000000000",
          "505417568943116563520461696456929334150366167470629707/50000000000000000000000000000000000000000000000000000000",
          "5484695160702238084725753516598763301209071543575180407/100000000000000000000000000000000000000000000000000000000",
          "-2110939107559779553038947837143260097968297413595555471/250000000000000000000000000000000000000000000000000000000",
          "-5285162885694252846181655506354615003292646776975407997/100000000000000000000000000000000000000000000000000000000",
          "1951876757861007529002687806203063090393560083702048229/50000000000000000000000000000000000000000000000000000000",
          "-9843604319971932844922364204388880873529370558387256731/10000000000000000000000000000000000000000000000000000000000",
          "2747561502296545780131964886124927354594429660940339043/50000000000000000000000000000000000000000000000000000000",
          "150044974213208745324532703480521536627684960342613029/10000000000000000000000000000000000000000000000000000000",
          "-1387162457186010881877868817137955242611778079191976881/2500000000000000000000000000000000000000000000000000000000",
          "169046113494604465194907234590579592252044089478636163/3125000000000000000000000000000000000000000000000000000",
          "-4764198108493710098749885560852198447780655536310820369/100000000000000000000000000000000000000000000000000000000",
          "634882297486616680654067494395136171498123806761719219/1250000000000000000000000000000000000000000000000000000",
          "1350162517742666109500320382944310773109839190481441487/10000000000000000000000000000000000000000000000000000000",
          "-3977748028292848290071962757822899859222317109863461521/50000000000000000000000000000000000000000000000000000000",
          "-5071811474876748124586397427306438359378886187815755033/1000000000000000000000000000000000000000000000000000000000",
          "4164310662060287632815641425746534411783557531524156619/100000000000000000000000000000000000000000000000000000000",
          "677464584156161990793414551205502409613179744055197259/50000000000000000000000000000000000000000000000000000000",
          "3746307504517360844083396137110305315601287326954660103/100000000000000000000000000000000000000000000000000000000",
          "-532448189949358128169476975596501679231686605776462807/5000000000000000000000000000000000000000000000000000000",
          "5621348649715859713348000323497524361797418365346315017/100000000000000000000000000000000000000000000000000000000",
          "379934963640395053105342672033859248805745024533901859/2000000000000000000000000000000000000000000000000000000",
          "5172551690701760766203267221529688676378204841649577713/100000000000000000000000000000000000000000000000000000000",
          "-5148509396680631217559408699455853942704299955204273387/100000000000000000000000000000000000000000000000000000000",
          "8216462291732408248821548323088492727805745127839006871/100000000000000000000000000000000000000000000000000000000",
          "-780005340266178150090981113766685697272694628175671001/125000000000000000000000000000000000000000000000000000000",
          "-4540264366071981958591001104317921725606504869413538933/100000000000000000000000000000000000000000000000000000000",
          "185948140169511518594306412686841714190170490626189169/2000000000000000000000000000000000000000000000000000000",
          "9312745526982528344880367891368538566340704675419861281/100000000000000000000000000000000000000000000000000000000",
          "5065393030991571282370315274471213265926155771916640291/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "840898753832277785429326698591619834143521282285397237/5000000000000000000000000000000000000000000000000000000",
          "0",
          "-1045392522993666712575960191549719004861127693712383423/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "228794081033966662075737314178361432847220563962094991/1000000000000000000000000000000000000000000000000000000",
          "0",
          "-1651535825668777762474679936150093665046290768762538859/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "636404984670888858282693205633520663425914870858411051/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1582639109254473787581756631274483070930082292938595793/100000000000000000000000000000000000000000000000000000000",
          "-1536831954414028650430040922095459260364592695745995807/100000000000000000000000000000000000000000000000000000000",
          "-3764617568589064200466114522821903858204412906429608787/10000000000000000000000000000000000000000000000000000000",
          "-1174016613429978791927960755232031441313367148425023237/500000000000000000000000000000000000000000000000000000000",
          "2413180162775954393106029430092720005578744568230307853/100000000000000000000000000000000000000000000000000000000",
          "-260508664040046670240576981305204383527379473122817613/100000000000000000000000000000000000000000000000000000000",
          "-2782158932414523032009821119681899625701525409906067951/500000000000000000000000000000000000000000000000000000000",
          "3717535898542044049082947998056164872236619542134195041/500000000000000000000000000000000000000000000000000000000",
          "-1760855248241919565128307809369646313566421358066976503/50000000000000000000000000000000000000000000000000000000",
          "-611625589166287980840046962909125976625227266801306089/20000000000000000000000000000000000000000000000000000000",
          "621653803284766847822785448749420328191307972179636133/250000000000000000000000000000000000000000000000000000000",
          "3961363358511746491260342226983621679523752985118610617/500000000000000000000000000000000000000000000000000000000",
          "-1969668291560189056777669893292882933753975919176085077/100000000000000000000000000000000000000000000000000000000",
          "256630223079241621556384099210722772358738593766451457/40000000000000000000000000000000000000000000000000000000",
          "2259405877490334736072388551087538392057056716367557387/250000000000000000000000000000000000000000000000000000000",
          "-1262176657219596053907965343923342387150347310804758321/100000000000000000000000000000000000000000000000000000000",
          "-514188639851400777452601182811981689939486136284900089/50000000000000000000000000000000000000000000000000000000",
          "-3021897897461891029107252991272387139802475240391588331/10000000000000000000000000000000000000000000000000000000",
          "-9625122461710859737173976594661068085268987572205979829/1000000000000000000000000000000000000000000000000000000000",
          "-7733529112677481766285099433365759019320666060523347567/1000000000000000000000000000000000000000000000000000000000",
          "1366982135354858253854914975149817777318163163531164139/100000000000000000000000000000000000000000000000000000000",
          "-2739833567837328147925024416370286662794973879952166863/500000000000000000000000000000000000000000000000000000000",
          "230134823948500407305618341164777040556936483782218777/31250000000000000000000000000000000000000000000000000000",
          "728362083142112830869017109685094375466268373554348387/50000000000000000000000000000000000000000000000000000000",
          "266874851970930468837068947417242277266063932348561573/25000000000000000000000000000000000000000000000000000000",
          "2235050594830889007135773972716007851618802685139601203/100000000000000000000000000000000000000000000000000000000",
          "1332663076320553518137732006551021103532673974260440541/100000000000000000000000000000000000000000000000000000000",
          "-67255186956794941442375241961268695032802214885703889/6250000000000000000000000000000000000000000000000000000",
          "733590989584067061235574294198624427633604942846309319/50000000000000000000000000000000000000000000000000000000",
          "-3259007769015719670526411938952927364805485540606760593/5000000000000000000000000000000000000000000000000000000000",
          "-1202620563012615452484169654264170425897634984998230919/200000000000000000000000000000000000000000000000000000000",
          "1731526148306076473809801882593651824918589872099395659/50000000000000000000000000000000000000000000000000000000",
          "-192988462185904519608581478747425713128714982008716841/12500000000000000000000000000000000000000000000000000000",
          "361894515196064163429231110088488498311115923171873911/1000000000000000000000000000000000000000000000000000000",
          "-48266932605123498089222864283681778869593216502792041/4000000000000000000000000000000000000000000000000000000",
          "-3441557442478755948011231795716683385457716840800108031/100000000000000000000000000000000000000000000000000000000",
          "-263232185839525722895477993833747448068155783653220149/20000000000000000000000000000000000000000000000000000000",
          "739807806107144840403468106577938854032314022145989943/250000000000000000000000000000000000000000000000000000000",
          "1260217955623038467118088203214408954730345835660186977/500000000000000000000000000000000000000000000000000000000",
          "4002002588894136735260311151840863652911979738214478601/500000000000000000000000000000000000000000000000000000000",
          "-1519681637769349724659895425322335910931309520023646283/50000000000000000000000000000000000000000000000000000000",
          "1550964251883624372862982120215143528603452347951105393/100000000000000000000000000000000000000000000000000000000",
          "260508664040046670240576981305204383527379473122817613/100000000000000000000000000000000000000000000000000000000",
          "1590945966663305781729086226148381027858926448313911807/100000000000000000000000000000000000000000000000000000000",
          "-1469058114847026835181408298820005913853981078107274793/25000000000000000000000000000000000000000000000000000000",
          "514188639851400777452601182811981689939486136284900089/50000000000000000000000000000000000000000000000000000000",
          "-164384654721854863910560441112519320354289568754576743/50000000000000000000000000000000000000000000000000000000",
          "-1253869799810764059760635749049444430221503155429442307/100000000000000000000000000000000000000000000000000000000",
          "2790701754224792710190676671144903690586095851175438113/100000000000000000000000000000000000000000000000000000000",
          "2806084354706832210776617173902748092180067166874493049/100000000000000000000000000000000000000000000000000000000",
          "451190142925087720397477038850048688168008458954312281/1250000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "840898753832277785429326698591619834143521282285397237/5000000000000000000000000000000000000000000000000000000",
          "0",
          "1045392522993666712575960191549719004861127693712383423/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "-228794081033966662075737314178361432847220563962094991/1000000000000000000000000000000000000000000000000000000",
          "0",
          "-1651535825668777762474679936150093665046290768762538859/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "636404984670888858282693205633520663425914870858411051/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-1900630540335148126670192915890543472908839676029257271/100000000000000000000000000000000000000000000000000000000",
          "350158801726691781831572777787872214142623091830867557/20000000000000000000000000000000000000000000000000000000",
          "258890758179257703172034241734387007222865374440115349/1250000000000000000000000000000000000000000000000000000",
          "1882191579087278200346350153804712255098516300894482791/100000000000000000000000000000000000000000000000000000000",
          "9604465438514595913581395210522327861657110951373735249/10000000000000000000000000000000000000000000000000000000000",
          "6991464288696227585425401917005881483451595364099340461/100000000000000000000000000000000000000000000000000000000",
          "8524075502040002608156836147886407594299553827562331389/100000000000000000000000000000000000000000000000000000000",
          "-468273947421947802614099481942487854381430317167417149/125000000000000000000000000000000000000000000000000000000",
          "1361505952407229859125177515747363089865621716517224639/10000000000000000000000000000000000000000000000000000000",
          "1963037725219050351967566552843253064336208180522843097/50000000000000000000000000000000000000000000000000000000",
          "-621774904872296748283473497133511072191849432607957231/125000000000000000000000000000000000000000000000000000000",
          "-1323231374811812508856044537969821946384813399302628063/5000000000000000000000000000000000000000000000000000000000",
          "1227113649496081041356717353333342227589129347700130061/10000000000000000000000000000000000000000000000000000000",
          "-2165090418469537095951775730900209055694853261684395911/10000000000000000000000000000000000000000000000000000000000",
          "-3759259050340618748511567192811601847186486525132843707/50000000000000000000000000000000000000000000000000000000",
          "418505927134220637587221701427184205656166044123010147/25000000000000000000000000000000000000000000000000000000",
          "3023944000396739411945174267409638457375408690874580341/100000000000000000000000000000000000000000000000000000000",
          "1674757817541104992608411530248631692933420046129740983/10000000000000000000000000000000000000000000000000000000",
          "514451766656876049708594099455441068408381052594488313/50000000000000000000000000000000000000000000000000000000",
          "-9096769093543750305772748211019164399786264099198455573/100000000000000000000000000000000000000000000000000000000",
          "672125215279073950903569224072897545984184889297841507/100000000000000000000000000000000000000000000000000000000",
          "2031272289608108668173459986374681638284941920037918377/100000000000000000000000000000000000000000000000000000000",
          "-744045001868265286209845860019475151214981969819106697/200000000000000000000000000000000000000000000000000000000",
          "-2018558649249712034027140821195830265925734005176808241/100000000000000000000000000000000000000000000000000000000",
          "3107596151658276014133777191470450737419814175559413687/1000000000000000000000000000000000000000000000000000000000",
          "1945123829679854293651483215068813382569295488735009843/100000000000000000000000000000000000000000000000000000000",
          "-2326154502713321024026874379700986624928515824336309347/25000000000000000000000000000000000000000000000000000000",
          "1811394440135768148472276703344643881717831218436090649/5000000000000000000000000000000000000000000000000000000000",
          "-2022396458619633879828744434527429643506891184489750277/100000000000000000000000000000000000000000000000000000000",
          "-276108855278425071013696733470115225796632944383997443/50000000000000000000000000000000000000000000000000000000",
          "1021048096138417361525753514378208364425159455893532997/5000000000000000000000000000000000000000000000000000000000",
          "-199087524549542428925468675600539088800158617400064823/10000000000000000000000000000000000000000000000000000000",
          "438347666409221127036055136120903444652692181994679539/25000000000000000000000000000000000000000000000000000000",
          "-116829387531818151373347490734719564449396849687702623/625000000000000000000000000000000000000000000000000000",
          "-621133478759574213199582185309806479993088022451198773/12500000000000000000000000000000000000000000000000000000",
          "969488926525992484008282820426271595242131803223669039/5000000000000000000000000000000000000000000000000000000",
          "933301543660048986067005392798818920057490642652122081/500000000000000000000000000000000000000000000000000000000",
          "-1532611213343775022731434230880526110847958463462990927/100000000000000000000000000000000000000000000000000000000",
          "-2493305381321668227210128777470777637184917282874637249/500000000000000000000000000000000000000000000000000000000",
          "-1378771507699326266052940958929623495105624474244784437/100000000000000000000000000000000000000000000000000000000",
          "3919189189584860160697333737086373738834573681206065513/100000000000000000000000000000000000000000000000000000000",
          "-2068851887819287997559751232364476039110014429424907207/100000000000000000000000000000000000000000000000000000000",
          "-6991464288696227585425401917005881483451595364099340461/100000000000000000000000000000000000000000000000000000000",
          "-1903678991818466824106388671159076485165525176555935917/100000000000000000000000000000000000000000000000000000000",
          "947415295555139165059436401950083804692507532243455439/50000000000000000000000000000000000000000000000000000000",
          "-3023944000396739411945174267409638457375408690874580341/100000000000000000000000000000000000000000000000000000000",
          "2296552832815842737575018654503396625408610000638953287/1000000000000000000000000000000000000000000000000000000000",
          "1670975257053563852912691050440203810367978675965361943/100000000000000000000000000000000000000000000000000000000",
          "-213860579105438922629409683711222805067568383444981233/6250000000000000000000000000000000000000000000000000000",
          "-428426796771720882311638418774043825154429113058844843/12500000000000000000000000000000000000000000000000000000",
          "-1864240876652132825620298810638648453871921552578432071/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3605515605567360204004197942265626780952980161388423927/50000000000000000000000000000000000000000000000000000000",
          "1155431721998407042155347976873853364975243874354242211/12500000000000000000000000000000000000000000000000000000",
          "5549568394794130198442409393846004940524511452354035281/100000000000000000000000000000000000000000000000000000000",
          "-1602076658344615913809565405153239260276426613851085063/100000000000000000000000000000000000000000000000000000000",
          "174629097454805406964134763538935373504372110128146177/50000000000000000000000000000000000000000000000000000000",
          "167891825970813884115299233660073035970677775368701537/10000000000000000000000000000000000000000000000000000000",
          "1358709447866925818909048593737143391360988113966706239/500000000000000000000000000000000000000000000000000000000",
          "-1556944462633825144269288322156186856121472010842776189/10000000000000000000000000000000000000000000000000000000",
          "788062311595609428255281983369153904370972161519822759/50000000000000000000000000000000000000000000000000000000",
          "936162941809533994714566793956798352701582950951619663/12500000000000000000000000000000000000000000000000000000",
          "111419393012301782536678382133912682315490042197898831/3125000000000000000000000000000000000000000000000000000",
          "1396225518993573770699563492242576736078533858435679641/100000000000000000000000000000000000000000000000000000000",
          "280476604850818140113074449209705202712356205039882679/3125000000000000000000000000000000000000000000000000000",
          "-1056740722560009443228223073700310203829049117875894311/100000000000000000000000000000000000000000000000000000000",
          "4196706954831473319902247755201985403867824634236257151/100000000000000000000000000000000000000000000000000000000",
          "905093803088680190736785131334188031409002820671495089/50000000000000000000000000000000000000000000000000000000",
          "5891589489960320996460055708706871557639053760076076079/1000000000000000000000000000000000000000000000000000000000",
          "1115222953196833934277327782599087852417506849110854887/25000000000000000000000000000000000000000000000000000000",
          "-532703437784799208129860557549675463103986517614220143/5000000000000000000000000000000000000000000000000000000",
          "2862335600552339152947740974136416592753140145439277473/500000000000000000000000000000000000000000000000000000000",
          "-1065651599012410835434148670239032058357089890013549919/5000000000000000000000000000000000000000000000000000000",
          "-4972246790706341025665368804746863526418932781867787799/100000000000000000000000000000000000000000000000000000000",
          "-339038509005835466037895106483936277236335905631271929/25000000000000000000000000000000000000000000000000000000",
          "-2763295607967241587063243073689107154489359276300189903/1000000000000000000000000000000000000000000000000000000000",
          "-2728820241511294714913754521883900608611994602627481319/50000000000000000000000000000000000000000000000000000000",
          "1015433776512587878283467445100928519256935160350745929/125000000000000000000000000000000000000000000000000000000",
          "-213184434858252687291477401058435452928066157726940209/125000000000000000000000000000000000000000000000000000000",
          "286444602810073407731947685974104939092476421765299809/31250000000000000000000000000000000000000000000000000000",
          "-2774122895020364388802128096493003885373242493988110191/1000000000000000000000000000000000000000000000000000000000",
          "3423615236174098744726375337718122014605608815049258281/50000000000000000000000000000000000000000000000000000000",
          "2271264839681977097993029823234515442056444275926683451/100000000000000000000000000000000000000000000000000000000",
          "-71736970539505550026070773762385509688209189693487069/6250000000000000000000000000000000000000000000000000000",
          "4622093174435249462268575137939786301889505308622040401/50000000000000000000000000000000000000000000000000000000",
          "-5273238833997406039736085086477094225075575524724016291/100000000000000000000000000000000000000000000000000000000",
          "-1401505970206102402272779526951429971169453504288204351/100000000000000000000000000000000000000000000000000000000",
          "2399007540864212857177360437928164087551611557513152539/1000000000000000000000000000000000000000000000000000000000",
          "1892219906628932388653800815482595383128307854922200047/100000000000000000000000000000000000000000000000000000000",
          "703588185067376838685591308926650840717290065446837061/50000000000000000000000000000000000000000000000000000000",
          "3565070420571587348294186186893561844984352650974113677/100000000000000000000000000000000000000000000000000000000",
          "1265051655493550503631146589136459191487141898236736217/20000000000000000000000000000000000000000000000000000000",
          "1871840192982861141678680047975041069338724062601716711/25000000000000000000000000000000000000000000000000000000",
          "-2901432482843164748442354103293561228518812410711149839/1000000000000000000000000000000000000000000000000000000000",
          "-167891825970813884115299233660073035970677775368701537/10000000000000000000000000000000000000000000000000000000",
          "-1442378248994847103767264308401017286615067871642829257/20000000000000000000000000000000000000000000000000000000",
          "998166667153097483111078566400371760003253518549375937/125000000000000000000000000000000000000000000000000000000",
          "-5891589489960320996460055708706871557639053760076076079/1000000000000000000000000000000000000000000000000000000000",
          "2700851819398437568681375639668355185128666858435578053/50000000000000000000000000000000000000000000000000000000",
          "1809327572337845270645644605194543191648626605905691747/100000000000000000000000000000000000000000000000000000000",
          "-17269970856757971262325669406539640799141527501155671/156250000000000000000000000000000000000000000000000000",
          "-552718697752392965300536026927397433329850812929353549/5000000000000000000000000000000000000000000000000000000",
          "-2629712573254906861799086991758324408836315105641460149/50000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-158052112900610682620441652238641914158544531134304059/6250000000000000000000000000000000000000000000000000000",
          "1160008809894883343205960531956608383006466161252666101/50000000000000000000000000000000000000000000000000000000",
          "2504092622197526588327741118518265271024808945150308583/10000000000000000000000000000000000000000000000000000000",
          "2667306634560669291311353545125963861513566173068583533/100000000000000000000000000000000000000000000000000000000",
          "86877561334772406725535956414413610079910757566381801/20000000000000000000000000000000000000000000000000000000",
          "-1084293112554193100756007138425679729375383556163841337/50000000000000000000000000000000000000000000000000000000",
          "-484359531650830391160967161850938078086361692897565939/25000000000000000000000000000000000000000000000000000000",
          "-2238304787219725788382744071990080831017181451239778429/500000000000000000000000000000000000000000000000000000000",
          "-6220088361687418124556778837065504192131884068496497223/1000000000000000000000000000000000000000000000000000000000",
          "2627533611493560663874267337268951510059286581465612649/50000000000000000000000000000000000000000000000000000000",
          "-6816510929927486670449567251248729048638355793266216623/1000000000000000000000000000000000000000000000000000000000",
          "2982795958091598127151265402111171765324618571233579169/5000000000000000000000000000000000000000000000000000000000",
          "-1293391384154827624235521391071782788167792096102291247/200000000000000000000000000000000000000000000000000000000",
          "2388949943909394375413848548684747421540927448645397109/5000000000000000000000000000000000000000000000000000000000",
          "953810601203741305280356756686921569922475184299888803/250000000000000000000000000000000000000000000000000000000",
          "449157450266369902200841846176458341406054734527509187/20000000000000000000000000000000000000000000000000000000",
          "1264404645011994567354379981946912625556195325132457857/100000000000000000000000000000000000000000000000000000000",
          "2027600521115000805644489802975746015206094087901384287/10000000000000000000000000000000000000000000000000000000",
          "996804379047066921468361787150614618010941606084999/500000000000000000000000000000000000000000000000000000",
          "150711619223346459000645849283658828879883784485413143/125000000000000000000000000000000000000000000000000000000",
          "2950295765588083901910591127774234583372278996789396779/1000000000000000000000000000000000000000000000000000000000",
          "4576303410845106473364600266609512939341022696059849933/500000000000000000000000000000000000000000000000000000000",
          "-553138986552995856436148573162396325738691651167699491/125000000000000000000000000000000000000000000000000000000",
          "-2712576377113608116515467331359780394202028036921369387/100000000000000000000000000000000000000000000000000000000",
          "5759215859565210815571587508851777199779138017946729791/1000000000000000000000000000000000000000000000000000000000",
          "2052344633711649710317045824065412163985120535567873577/100000000000000000000000000000000000000000000000000000000",
          "3691404294217296769723894825096359123962684114299049681/1000000000000000000000000000000000000000000000000000000000",
          "-1606893057722975384335414179962415328842345088986425199/2000000000000000000000000000000000000000000000000000000000",
          "-1360093817993182289901457492988651018206779812691547443/50000000000000000000000000000000000000000000000000000000",
          "-48708304658862097603788670721238168923413359267084823/31250000000000000000000000000000000000000000000000000000",
          "-1111753305951036636735332436293838828224670673837611553/2500000000000000000000000000000000000000000000000000000000",
          "-2426272675902222983661041418131601562187214409720619753/100000000000000000000000000000000000000000000000000000000",
          "465033477598263031787910203956263174325083058363825659/20000000000000000000000000000000000000000000000000000000",
          "-558208746121541444169048596345571807901151535364542911/2500000000000000000000000000000000000000000000000000000",
          "122219346527368769532873231570716537379108168442769439/2500000000000000000000000000000000000000000000000000000",
          "8300168383381325337267001998748445751566415373005488517/1000000000000000000000000000000000000000000000000000000000",
          "66080941897642240929873733899809490553701110957467927/62500000000000000000000000000000000000000000000000000000",
          "-1155740492525323184340728147238035732026601703687094591/500000000000000000000000000000000000000000000000000000000",
          "-1710281459159891644511936059685738603657210496186377671/250000000000000000000000000000000000000000000000000000000",
          "-187750643054737000126300220538329970542197900157117261/10000000000000000000000000000000000000000000000000000000",
          "5241410183523379038442533767178051020738740535070234331/100000000000000000000000000000000000000000000000000000000",
          "-346629517699612109599893939920707380799935993825066527/12500000000000000000000000000000000000000000000000000000",
          "1084293112554193100756007138425679729375383556163841337/50000000000000000000000000000000000000000000000000000000",
          "-633719896750189186986404922140150245926253384387032603/25000000000000000000000000000000000000000000000000000000",
          "497971217307090237508340409014883377946915155472177687/25000000000000000000000000000000000000000000000000000000",
          "-1264404645011994567354379981946912625556195325132457857/100000000000000000000000000000000000000000000000000000000",
          "1445461678344536184707052288391546383373699324552922389/500000000000000000000000000000000000000000000000000000000",
          "2239741470740863684985655978139961349861972633238280467/100000000000000000000000000000000000000000000000000000000",
          "-4559759090530630371397577042053178115874904955743612669/100000000000000000000000000000000000000000000000000000000",
          "-457095463932316466994376025066360757865568896445667423/10000000000000000000000000000000000000000000000000000000",
          "-1113394504018918450323912983290849683192430075045127681/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2060950786529871797432055703429591956366225488298981317/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "-497013250433466260826990718117507196387730377467926253/2500000000000000000000000000000000000000000000000000000",
          "0",
          "-79523909175216345993829851868983836060444240314647001/625000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1345280331599468290025370460863304547782411823461628321/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1431340909860807014813370485132574817167627329674705993/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-2060950786529871797432055703429591956366225488298981317/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "-497013250433466260826990718117507196387730377467926253/2500000000000000000000000000000000000000000000000000000",
          "0",
          "79523909175216345993829851868983836060444240314647001/625000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "1345280331599468290025370460863304547782411823461628321/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1431340909860807014813370485132574817167627329674705993/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3373756071480125709800455193470786472607216075810300697/50000000000000000000000000000000000000000000000000000000",
          "347483265034239652793196174849503925363752440731571193/6250000000000000000000000000000000000000000000000000000",
          "4174463565939501489626668821741643093173782722696858187/100000000000000000000000000000000000000000000000000000000",
          "-6693560898271591174618561786744546076039686785280633927/1000000000000000000000000000000000000000000000000000000000",
          "2907945827061288159625649710424362986261334315545674963/1000000000000000000000000000000000000000000000000000000000",
          "-1168945465312047831281338294129972325602519759068348717/2500000000000000000000000000000000000000000000000000000000",
          "-8972724741086079437045107077464461885992308385110509/39062500000000000000000000000000000000000000000000000000",
          "2364082924294690634731556933084882484663508581739377801/50000000000000000000000000000000000000000000000000000000",
          "4297971168684873540421255561363343535333270604462401309/1000000000000000000000000000000000000000000000000000000000",
          "-2413611565280046378795056617006315947116978031517188267/250000000000000000000000000000000000000000000000000000000",
          "-24537802014547911223032645991963062568853576386614123/781250000000000000000000000000000000000000000000000000",
          "-3970886032451284342465063447258391670634184849972874881/500000000000000000000000000000000000000000000000000000000",
          "-1190538636810319245445082818919183765759666228963225259/50000000000000000000000000000000000000000000000000000000",
          "2763075775694658360518059312722490498165589023390522223/5000000000000000000000000000000000000000000000000000000000",
          "-1151591900884007705536672774256184195957271172985038877/100000000000000000000000000000000000000000000000000000000",
          "-840626072994513435231985056364613078681841775331338071/250000000000000000000000000000000000000000000000000000000",
          "-1050507434058853215886496497941377810527035952157185187/500000000000000000000000000000000000000000000000000000000",
          "1684425840795899703590192872205504340538297086636294027/50000000000000000000000000000000000000000000000000000000",
          "3678288773778816527370201752901964466743163935197726463/100000000000000000000000000000000000000000000000000000000",
          "2550516707094717946348711892339279811076406335316468009/500000000000000000000000000000000000000000000000000000000",
          "4778312397047156987986296340598910903111874429331319781/100000000000000000000000000000000000000000000000000000000",
          "1473685609095761673614342176827566179219905806708117987/1000000000000000000000000000000000000000000000000000000000",
          "-1584341506506940970122269715714845731193106490474684317/100000000000000000000000000000000000000000000000000000000",
          "-3401371297585516095512919079041047343707873463737319759/1000000000000000000000000000000000000000000000000000000000",
          "1060561710510581602842823554863494743329624084483070411/50000000000000000000000000000000000000000000000000000000",
          "4654747545891504728949911694265296777264012030505381567/1000000000000000000000000000000000000000000000000000000000",
          "1746220816183599408328999149163402943865603104839624789/1000000000000000000000000000000000000000000000000000000000",
          "4718011366223932341566762761592324679257499098381658307/1000000000000000000000000000000000000000000000000000000000",
          "75532771597465435742236350400863252161273700745458767/25000000000000000000000000000000000000000000000000000000",
          "-812589068249826239470758013975420264541501290691594567/50000000000000000000000000000000000000000000000000000000",
          "-357854609676148157042251596008095836977427785660971003/200000000000000000000000000000000000000000000000000000000",
          "-1492094640080041170016345299606485592346562101972868199/200000000000000000000000000000000000000000000000000000000",
          "-1505550229096975589788489568585095789400169204496601663/200000000000000000000000000000000000000000000000000000000",
          "-3834326436180949880075376913837538358802995376323126211/100000000000000000000000000000000000000000000000000000000",
          "-2553732677773798297176918698382541156209940126191011193/1000000000000000000000000000000000000000000000000000000000",
          "-5008960695178994591398642706307118607315406219860045337/1000000000000000000000000000000000000000000000000000000000",
          "509857618420484715431265788622141261077004804260233461/50000000000000000000000000000000000000000000000000000000",
          "-594691081882538747310451441172246764899012022421276141/2500000000000000000000000000000000000000000000000000000000",
          "-1235809176342746174690161600358667473260300997739607531/1000000000000000000000000000000000000000000000000000000000",
          "-3975390734040893474568869081877217074626932561230454771/100000000000000000000000000000000000000000000000000000000",
          "394378653797364248382412777353953397464417217007621331/2500000000000000000000000000000000000000000000000000000",
          "-1751795735069051567003376992849139572750204649962017647/500000000000000000000000000000000000000000000000000000000",
          "1168945465312047831281338294129972325602519759068348717/2500000000000000000000000000000000000000000000000000000000",
          "1658283849305392021372693112997683425504241024062600597/250000000000000000000000000000000000000000000000000000000",
          "284532960833682355653504799225504060966967262144916627/62500000000000000000000000000000000000000000000000000000",
          "1050507434058853215886496497941377810527035952157185187/500000000000000000000000000000000000000000000000000000000",
          "-654126221048702868912566445306456277457919398985010021/200000000000000000000000000000000000000000000000000000000",
          "1768643813371150713514298402398700270985847962778276601/25000000000000000000000000000000000000000000000000000000",
          "-1263430749403243729874833240718686388976343090281824549/10000000000000000000000000000000000000000000000000000000",
          "54451277187314658449351940341919656308641065619041803/5000000000000000000000000000000000000000000000000000000",
          "-3824104418925691176225993423171815178623741792704454657/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-886272884673268312471063054036391867683302866917459703/50000000000000000000000000000000000000000000000000000000",
          "116796945723648313814708117708857925117026379900199487/5000000000000000000000000000000000000000000000000000000",
          "1919159356647790317807647113007514870226905804232015011/500000000000000000000000000000000000000000000000000000000",
          "-808193778701246151606779055667421969110219983828958367/125000000000000000000000000000000000000000000000000000000",
          "-784291235995504179733391566654678125908090672372848199/20000000000000000000000000000000000000000000000000000000000",
          "712892480303433727708831649732751367217978882055053217/50000000000000000000000000000000000000000000000000000000",
          "615432713520962728767079946166091553914690052615870657/250000000000000000000000000000000000000000000000000000000",
          "-1332094238614421026673256375270603619061485113358284211/20000000000000000000000000000000000000000000000000000000",
          "4323987778054033547825730442753751274702655461610168237/500000000000000000000000000000000000000000000000000000000",
          "1840156628470372458495226452426565911817055555404906587/10000000000000000000000000000000000000000000000000000000",
          "505087859818764190685929868373312956322780546408804099/50000000000000000000000000000000000000000000000000000000",
          "1753330658086425935318073000555431741914954849508885651/500000000000000000000000000000000000000000000000000000000",
          "75528544530913979888612512066210638280994819802763707/2500000000000000000000000000000000000000000000000000000",
          "-1524840585924530688326694199865776358496930020612245437/500000000000000000000000000000000000000000000000000000000",
          "7843745014083107744876439278033113721834855742673647193/1000000000000000000000000000000000000000000000000000000000",
          "3872574332302985086101050565368547708525180899628473427/50000000000000000000000000000000000000000000000000000000",
          "6940239034728725749398518209526307315064502379234420223/1000000000000000000000000000000000000000000000000000000000",
          "295228360282112794767269920874203863549631701954956193/100000000000000000000000000000000000000000000000000000000",
          "-859965616656294521452294274106160504087636243261575909/25000000000000000000000000000000000000000000000000000000",
          "-3989123194499472926459209144683654349104588026438958749/10000000000000000000000000000000000000000000000000000000000",
          "-6154053162042926266304359578985106428894751392383333753/100000000000000000000000000000000000000000000000000000000",
          "4138788779049531120649654097597292648235380067602546809/500000000000000000000000000000000000000000000000000000000",
          "-868405296139263962377607443800343847612292916468898291/250000000000000000000000000000000000000000000000000000000",
          "282915014449999659725836383375188672672901854176480571/250000000000000000000000000000000000000000000000000000000",
          "-1544688983662943374093324673233203293999374281175698371/100000000000000000000000000000000000000000000000000000000",
          "252211896034306415855742568846718224456137750702548797/125000000000000000000000000000000000000000000000000000000",
          "-3147061483537450624484502524174469145672889041105515087/1000000000000000000000000000000000000000000000000000000000",
          "2810929455880155325816580321584411630295825970992752607/1000000000000000000000000000000000000000000000000000000000",
          "-5299915403065497477932174234354974233645973256246253739/1000000000000000000000000000000000000000000000000000000000",
          "972118906210366484872725176138926594276724925545151949/50000000000000000000000000000000000000000000000000000000",
          "630683700706216319681455883584446944348097149254419229/100000000000000000000000000000000000000000000000000000000",
          "-983619069015248382297754259706929569002859021173295443/500000000000000000000000000000000000000000000000000000000",
          "4324523994544682912354700626505019529301517999103925739/50000000000000000000000000000000000000000000000000000000",
          "-993995754219115854903727951903156886229083805033990461/200000000000000000000000000000000000000000000000000000000",
          "-4478967101501588538122229380150026555356802192427405299/500000000000000000000000000000000000000000000000000000000",
          "6979453596528500958385187787859041221359906912853062633/1000000000000000000000000000000000000000000000000000000000",
          "1336283160063537481803662341216443453384532970895225433/250000000000000000000000000000000000000000000000000000000",
          "1179611875198482363910831320999066112870081743063758171/100000000000000000000000000000000000000000000000000000000",
          "-2007369631008388588040762140518524642517157756584267533/100000000000000000000000000000000000000000000000000000000",
          "-1988576796017260691343119376657020963295610431416430423/100000000000000000000000000000000000000000000000000000000",
          "829689881783268380525895777361354133148722496082163589/50000000000000000000000000000000000000000000000000000000",
          "280104397338954821409895770118400484835906996762691301/250000000000000000000000000000000000000000000000000000000",
          "-712892480303433727708831649732751367217978882055053217/50000000000000000000000000000000000000000000000000000000",
          "-14694524584354252689623581282428325561303182473782273/160000000000000000000000000000000000000000000000000000",
          "125403293739391998348886131109162065268820160997827081/62500000000000000000000000000000000000000000000000000000",
          "-6940239034728725749398518209526307315064502379234420223/1000000000000000000000000000000000000000000000000000000000",
          "1438929200615437758812637170780608058764127246856973771/100000000000000000000000000000000000000000000000000000000",
          "1668082843655494330647444686460878383012392434889728177/500000000000000000000000000000000000000000000000000000000",
          "-21356443865632521139389210331754673431544048679855483/800000000000000000000000000000000000000000000000000000",
          "-1639419665369533599691150238374713447565339779746479833/10000000000000000000000000000000000000000000000000000000",
          "-2479368151325699960627438653244315839898719797757397613/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4155018145327499158885282257069779406288394407245594163/100000000000000000000000000000000000000000000000000000000",
          "-2663053108508137859465182956369297110788124061739949281/50000000000000000000000000000000000000000000000000000000",
          "-159883910525171217306311468107834909779079107477579137/5000000000000000000000000000000000000000000000000000000",
          "9231214497239762736985870697550848637452202236961723357/1000000000000000000000000000000000000000000000000000000000",
          "-2012436355861238980195023559177954319784225462686554661/1000000000000000000000000000000000000000000000000000000000",
          "-1209247268067096877177814528903807370841044723811753449/125000000000000000000000000000000000000000000000000000000",
          "-782892521862572884696662515380893767537292090235618551/500000000000000000000000000000000000000000000000000000000",
          "8971161411035884246957557875843772865172575727926090029/100000000000000000000000000000000000000000000000000000000",
          "-9081678080306720924859783671595876313268188369169956427/1000000000000000000000000000000000000000000000000000000000",
          "-4315359505525917307135208636852762532534155515429118509/100000000000000000000000000000000000000000000000000000000",
          "-513601548685728794443510458590647848298579443355647641/25000000000000000000000000000000000000000000000000000000",
          "-635121497680962519110609230784542841998592822450920513/5000000000000000000000000000000000000000000000000000000",
          "-2585783582676500782624378388110265952084146642259699533/50000000000000000000000000000000000000000000000000000000",
          "100479455827761111638965952975053859044373596243518787/1562500000000000000000000000000000000000000000000000000",
          "-1209077664302811612568897853134560349811392838352667337/50000000000000000000000000000000000000000000000000000000",
          "-1043035611675064099026030823156086008699412904891868477/100000000000000000000000000000000000000000000000000000000",
          "-3394751807176525244445419680960473009153560465555622109/1000000000000000000000000000000000000000000000000000000000",
          "-1285189724172446017890686721225186647638457338768842113/50000000000000000000000000000000000000000000000000000000",
          "-16315833823309134635144164738652862530614624408148249/125000000000000000000000000000000000000000000000000000",
          "-3298572980781863698249324544663717368199419433451565849/1000000000000000000000000000000000000000000000000000000000",
          "45269225543634453624513031668412322587721599925281851/156250000000000000000000000000000000000000000000000000",
          "1432511871986494290752703405777664630451830050495091361/50000000000000000000000000000000000000000000000000000000",
          "4485369650154740550538129141688614222587899250440417443/50000000000000000000000000000000000000000000000000000000",
          "796109672516654421911174992905100945009447460060094217/500000000000000000000000000000000000000000000000000000000",
          "1232482499776831918799434672805714522757007140724283951/5000000000000000000000000000000000000000000000000000000",
          "-2340384138276007129813104605626523556513889900009398351/500000000000000000000000000000000000000000000000000000000",
          "9827001650134773445479070508481020748146397277801015167/10000000000000000000000000000000000000000000000000000000000",
          "-5281608080549455725426349992340970898931916548572286157/1000000000000000000000000000000000000000000000000000000000",
          "1598458060808235513350887339016938844547017524919608781/1000000000000000000000000000000000000000000000000000000000",
          "-15781580206678497104617286249865469501434981105221697/400000000000000000000000000000000000000000000000000000",
          "-112067964319487064923549839131638396334386471051221713/1000000000000000000000000000000000000000000000000000000",
          "1322721948881720887858635855894412811868709481751027023/200000000000000000000000000000000000000000000000000000000",
          "-1065305665548535772962333101041027728314605070105030741/20000000000000000000000000000000000000000000000000000000",
          "3038456276000093461743994363575678006579692657539563897/100000000000000000000000000000000000000000000000000000000",
          "8075520083728539504071628892213520122181340265574418811/1000000000000000000000000000000000000000000000000000000000",
          "-172789431414410783031299515222814836171166875358633431/125000000000000000000000000000000000000000000000000000000",
          "-272575718256943009533406854357999697523488875275803201/25000000000000000000000000000000000000000000000000000000",
          "-810819310081162924802919120046867143165377361002279049/100000000000000000000000000000000000000000000000000000000",
          "-2054204433891825656702487691508462117738282739987903673/100000000000000000000000000000000000000000000000000000000",
          "-911158270823301345536473092659658555899887594350234081/25000000000000000000000000000000000000000000000000000000",
          "-4314240079830830043267517255650799595290283899257613007/100000000000000000000000000000000000000000000000000000000",
          "835907116518978822175201738384569631743676387035202341/500000000000000000000000000000000000000000000000000000000",
          "1209247268067096877177814528903807370841044723811753449/125000000000000000000000000000000000000000000000000000000",
          "4155513699445093755800119902951068648079453762937157631/100000000000000000000000000000000000000000000000000000000",
          "-2300586694273682729549077860147054869779660973034290227/500000000000000000000000000000000000000000000000000000000",
          "3394751807176525244445419680960473009153560465555622109/1000000000000000000000000000000000000000000000000000000000",
          "-1556239043885014828387044539897491319690020429022644577/50000000000000000000000000000000000000000000000000000000",
          "-1042540057557469502111193177274796766908353549200305009/100000000000000000000000000000000000000000000000000000000",
          "6368646274573745221041559090013390988484601672680203571/100000000000000000000000000000000000000000000000000000000",
          "3184781969708871481918848164180612325136219127708511091/50000000000000000000000000000000000000000000000000000000",
          "47351512299994196588924828351246629206763232377258473/1562500000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-13265598611977253200559813286336710292110603814042317/160000000000000000000000000000000000000000000000000000",
          "0",
          "-894938265304460403941654550060322909809001576934850097/25000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "644270461390030894358808576422299532281502162969790927/5000000000000000000000000000000000000000000000000000000",
          "0",
          "9301252406506292693829334161059373933654731669402505929/100000000000000000000000000000000000000000000000000000000",
          "430098818555319023201620484086394005437037390799197513/2000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-7168313642588650386693674734773233423950623179986625217/100000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1044609319655455712551315400403206514117215237745252829/50000000000000000000000000000000000000000000000000000000",
          "-87188306219432764015480301141025157294523698112794447/5000000000000000000000000000000000000000000000000000000",
          "3308167294497131169699981830931799463369293691194158811/5000000000000000000000000000000000000000000000000000000",
          "5057690388216707798047607788093005152337058394831666619/100000000000000000000000000000000000000000000000000000000",
          "272833063904084688896355427527320523427362112590698033/12500000000000000000000000000000000000000000000000000000",
          "9520378071176075884598132435985436638401801031741748973/1000000000000000000000000000000000000000000000000000000000",
          "4153918917634834465199668192877983583980587580095302767/1000000000000000000000000000000000000000000000000000000000",
          "-5769099930645413031714953716127231701378063719456750011/1000000000000000000000000000000000000000000000000000000000",
          "-2584028649241180342055020730180890740137662119257898727/500000000000000000000000000000000000000000000000000000000",
          "-4793411336535045098186637777206052547186676798248844889/100000000000000000000000000000000000000000000000000000000",
          "1851408995123555840573046551948324256194381693840383039/200000000000000000000000000000000000000000000000000000000",
          "4352312874280344565504648056535038180529821458207122883/1000000000000000000000000000000000000000000000000000000000",
          "-1848199869127776682613571015300243204976133706551347527/250000000000000000000000000000000000000000000000000000000",
          "-1686109965005733523621724930252301452931982659170767327/1000000000000000000000000000000000000000000000000000000000",
          "110888734080956987731201942030500802216976327286840969/10000000000000000000000000000000000000000000000000000000",
          "-2139362858942806276714668912825074167028826368407493893/100000000000000000000000000000000000000000000000000000000",
          "-1556597149596226301578098344525988921241442208460614351/100000000000000000000000000000000000000000000000000000000",
          "5359149567254167380046088054572074825231739624517066787/10000000000000000000000000000000000000000000000000000000",
          "285141260651977810493721131382200857161493406115388319/25000000000000000000000000000000000000000000000000000000",
          "257113866153695990598108531824291159054103775748727021/25000000000000000000000000000000000000000000000000000000",
          "-57492553661670825861100648606251446225832403349015999/1562500000000000000000000000000000000000000000000000000",
          "-1457362872076423239333151260356944152177946023261417843/100000000000000000000000000000000000000000000000000000000",
          "-2832376947729128734702766885634997788346790807171819171/500000000000000000000000000000000000000000000000000000000",
          "68296624257951186097349431846065802819369023518738003/2500000000000000000000000000000000000000000000000000000",
          "-3374304635040980415162192226380013354789447771381401547/100000000000000000000000000000000000000000000000000000000",
          "1045015556534737390961545685510695560805313774609915981/20000000000000000000000000000000000000000000000000000000",
          "553978294844236727704829157576125791710380058529444723/50000000000000000000000000000000000000000000000000000000",
          "91272242280042042239113123605914319630041698554731223/12500000000000000000000000000000000000000000000000000000",
          "5305552394452838017128548514509658630751848752763263/195312500000000000000000000000000000000000000000000000",
          "6780909550469881808348822106565557741052507984023642813/1000000000000000000000000000000000000000000000000000000000",
          "1313593341528935387367581867835670970819601977605255127/100000000000000000000000000000000000000000000000000000000",
          "-7248224202937716811786322754634948823458059160145215971/100000000000000000000000000000000000000000000000000000000",
          "-866665760434969862039332014167389766711012875872288887/50000000000000000000000000000000000000000000000000000000",
          "-5881657345521536075526860897327422605634396511822024777/10000000000000000000000000000000000000000000000000000000",
          "-1834240316538730326614815041513744441392563332294482777/50000000000000000000000000000000000000000000000000000000",
          "-747852332165780762549788352948910621732067821837239723/20000000000000000000000000000000000000000000000000000000",
          "612150034369800623718917237601462806673064231115302507/25000000000000000000000000000000000000000000000000000000",
          "5366459153541241419398464243107453054421213451646446207/1000000000000000000000000000000000000000000000000000000000",
          "4603584783611495486966524180230994233679123390483866111/500000000000000000000000000000000000000000000000000000000",
          "92409660557379241090006375997900108142393284947610111/4000000000000000000000000000000000000000000000000000000",
          "-2410541804814479434498304037324522570504595708120012889/50000000000000000000000000000000000000000000000000000000",
          "-7506290525695910292923276738498856379029315319292876647/100000000000000000000000000000000000000000000000000000000",
          "-9520378071176075884598132435985436638401801031741748973/1000000000000000000000000000000000000000000000000000000000",
          "2076968510575192033416820937777107328241730236834054233/100000000000000000000000000000000000000000000000000000000",
          "1266389922926259825153869833604096159009790564854907927/25000000000000000000000000000000000000000000000000000000",
          "1556597149596226301578098344525988921241442208460614351/100000000000000000000000000000000000000000000000000000000",
          "1247886967352284865956959500959336775741922631468793209/2000000000000000000000000000000000000000000000000000000000",
          "-1075806493839262834200239387927189933510763303531972659/50000000000000000000000000000000000000000000000000000000",
          "1947689556033590474355042399337441506456000284659917129/50000000000000000000000000000000000000000000000000000000",
          "3872694379812746000793332941159853700450852120152071667/100000000000000000000000000000000000000000000000000000000",
          "-2932852768212335655053817994006856644417827925229514979/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1615222369819391870836599077135570113981179836785354569/25000000000000000000000000000000000000000000000000000000",
          "-5907552575931743602559837191218639148813059102734764731/100000000000000000000000000000000000000000000000000000000",
          "-5893051232644185038395596022462973478403618273674704337/10000000000000000000000000000000000000000000000000000000",
          "-893212537755124805202757195140103132619763641982313653/12500000000000000000000000000000000000000000000000000000",
          "-863735601718027941115148271003122359592253267024014251/50000000000000000000000000000000000000000000000000000000",
          "1236120888355468014836753119941795378014792707769864439/100000000000000000000000000000000000000000000000000000000",
          "-1530667929003313362960785544865043849191395253742053649/2500000000000000000000000000000000000000000000000000000000",
          "1034353500594561659879712068885309582547268176526262269/100000000000000000000000000000000000000000000000000000000",
          "1285495988559758126095529156312689798101400184028349479/50000000000000000000000000000000000000000000000000000000",
          "-13472657802761151141141789825813358614135243062188559/100000000000000000000000000000000000000000000000000000",
          "1783125169835636177078944917984657887647276553863548253/100000000000000000000000000000000000000000000000000000000",
          "-3430761847612317406612147764312395693114875722253873481/1000000000000000000000000000000000000000000000000000000000",
          "318848585997733422292713344770813919970893985845602533/12500000000000000000000000000000000000000000000000000000",
          "-2766505248228096881948949428518634304867173217042376647/1000000000000000000000000000000000000000000000000000000000",
          "-821262165833482580590644375488424303433479166506983683/50000000000000000000000000000000000000000000000000000000",
          "-5767969048774973802636897012320201832737953499118658373/100000000000000000000000000000000000000000000000000000000",
          "1162228307471803363069339858856397877875298666268993821/50000000000000000000000000000000000000000000000000000000",
          "-191110200812108796595580557647776795309682649488152237/400000000000000000000000000000000000000000000000000000",
          "-762244282022118223664323863726163245238967281477200957/100000000000000000000000000000000000000000000000000000000",
          "-141175351853828752818547904648916605894137616119197697/50000000000000000000000000000000000000000000000000000000",
          "-358480604749280384839103254959333711138368397561722507/25000000000000000000000000000000000000000000000000000000",
          "-3085003952992327608607103545013624713451853417099034341/100000000000000000000000000000000000000000000000000000000",
          "256218417504213745796643862472004882858110653842653531/25000000000000000000000000000000000000000000000000000000",
          "1746657020299120956986794735794181246028754583731589329/25000000000000000000000000000000000000000000000000000000",
          "-1800682880420534972121833122410162494656212100661772583/100000000000000000000000000000000000000000000000000000000",
          "-4166334042218167407113641869508810972500502029782626809/100000000000000000000000000000000000000000000000000000000",
          "-665116850203255012308424139654073120161241342739389/50000000000000000000000000000000000000000000000000000",
          "928939711097593980606739708749576559404837217441187661/200000000000000000000000000000000000000000000000000000000",
          "1750159772353820346703322411866646182262993060349486241/25000000000000000000000000000000000000000000000000000000",
          "683550150799255316242463825376105043634861746857590691/100000000000000000000000000000000000000000000000000000000",
          "646507675336399990779381393768452469353141237742632049/250000000000000000000000000000000000000000000000000000000",
          "5752290735394607470711947997996460221850853309696727733/100000000000000000000000000000000000000000000000000000000",
          "-1479258101627362569813243452553982299981971165972603219/25000000000000000000000000000000000000000000000000000000",
          "1038877684904907331120175625629060195998423288036413721/2000000000000000000000000000000000000000000000000000000",
          "1841877427274560680974962151796015216749904697244639167/100000000000000000000000000000000000000000000000000000000",
          "253245488648728913023061016232440029683443991661626009/6250000000000000000000000000000000000000000000000000000",
          "351154211697975900857764088510092140178710935964486601/2000000000000000000000000000000000000000000000000000000000",
          "259469521103120109871036908347279426396489703583909317/20000000000000000000000000000000000000000000000000000000",
          "446914086869181764812979750819306895367351224794871939/25000000000000000000000000000000000000000000000000000000",
          "4882678905914888619373261741330619617380616487364150607/100000000000000000000000000000000000000000000000000000000",
          "-1344751756047405131129357525171900544003973768206777559/10000000000000000000000000000000000000000000000000000000",
          "3564071295728049823289584678347660226974586794530142447/50000000000000000000000000000000000000000000000000000000",
          "-1236120888355468014836753119941795378014792707769864439/100000000000000000000000000000000000000000000000000000000",
          "6472018713345869754328500178346773885083270820790614041/100000000000000000000000000000000000000000000000000000000",
          "-4024819531958551588481651455990215502666346775648699231/100000000000000000000000000000000000000000000000000000000",
          "-1162228307471803363069339858856397877875298666268993821/50000000000000000000000000000000000000000000000000000000",
          "-1760124161427239879229007915066430130863293304179889169/250000000000000000000000000000000000000000000000000000000",
          "-5756839814706671531654793142515708403579402025469462609/100000000000000000000000000000000000000000000000000000000",
          "583219619531920756710731516686717377619623056410211367/5000000000000000000000000000000000000000000000000000000",
          "9348001164227539265511896658028904826132670530407257/80000000000000000000000000000000000000000000000000000",
          "647529621687321884217209885849180179126087614346084481/1250000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1396242424599079311059843784309246707196430180557901999/25000000000000000000000000000000000000000000000000000000",
          "4622799327128280461941629154949954001639222930179101773/100000000000000000000000000000000000000000000000000000000",
          "-3720161215675212682086678200963148635098917943541699387/5000000000000000000000000000000000000000000000000000000",
          "1435799347524665214071036548037764858551283786097706767/10000000000000000000000000000000000000000000000000000000",
          "1680793696193261408752359556405528091977527284270672297/10000000000000000000000000000000000000000000000000000000",
          "-1433787506018618903329215992956365517543279397805015837/10000000000000000000000000000000000000000000000000000000",
          "-294404268766321853820103489600375977732097402031236807/2000000000000000000000000000000000000000000000000000000",
          "873124839792282109915547472249860632170074840221064829/50000000000000000000000000000000000000000000000000000000",
          "-2445854640815571151517495189703792425539034902946081073/10000000000000000000000000000000000000000000000000000000",
          "51870251773847614090275454327607898631485363330608813/400000000000000000000000000000000000000000000000000000",
          "-1277873171778636752233921432095174232771641951948145559/50000000000000000000000000000000000000000000000000000000",
          "5028558476895591019350597112508949872720469417394905733/100000000000000000000000000000000000000000000000000000000",
          "-1544324187455597079079932985616710336408371070745362411/10000000000000000000000000000000000000000000000000000000",
          "1017238925959157815777388596431456679418497192800276629/25000000000000000000000000000000000000000000000000000000",
          "948309936731168029899284760846625555755291525515527381/12500000000000000000000000000000000000000000000000000000",
          "145145480619748905660604747616356172383150369827486357/2500000000000000000000000000000000000000000000000000000",
          "696582683884882574575790112119998244146861707861615547/50000000000000000000000000000000000000000000000000000000",
          "-293444929187809530647773111036759478714445111357916211/500000000000000000000000000000000000000000000000000000",
          "-4504545725709159959324835931411539828779569188782743403/100000000000000000000000000000000000000000000000000000000",
          "-3853093581385468205816752890352762865225358326836113863/100000000000000000000000000000000000000000000000000000000",
          "392404864551640323827711260261177612255870062901901889/4000000000000000000000000000000000000000000000000000000",
          "2167974193060539398818114120290859039151647563856421867/100000000000000000000000000000000000000000000000000000000",
          "1734881499937787997503010796051492274922529102447673009/100000000000000000000000000000000000000000000000000000000",
          "-7412741335618526361586726738657423570526196459183719227/100000000000000000000000000000000000000000000000000000000",
          "9700388809936096125108896204362889020159160093188033197/100000000000000000000000000000000000000000000000000000000",
          "-2312697981156087387376566855056850052961553305843446477/10000000000000000000000000000000000000000000000000000000",
          "1004499501082631387645906327327802777269547317618177741/10000000000000000000000000000000000000000000000000000000",
          "-1706470499843684590452918655703212721310321940767201319/25000000000000000000000000000000000000000000000000000000",
          "-7395939383604919691321928396764848865889015664661075309/100000000000000000000000000000000000000000000000000000000",
          "-652370645440850603108201510798430050581966207383091921/50000000000000000000000000000000000000000000000000000000",
          "-3811756769957961374203969000138127098360563065211902069/100000000000000000000000000000000000000000000000000000000",
          "3059826261438781472362329194030452035105512714114674081/50000000000000000000000000000000000000000000000000000000",
          "1152857786870376059903386251625431253055400588046161281/25000000000000000000000000000000000000000000000000000000",
          "1022699570614034750041503634474004953406306941625221337/1250000000000000000000000000000000000000000000000000000",
          "2173381444379110872461408832632850404132180964271123367/10000000000000000000000000000000000000000000000000000000",
          "-1541477159416284893837201533981528443148154942698349187/10000000000000000000000000000000000000000000000000000000",
          "-7144642466378822620641053340172540554615876189291742079/100000000000000000000000000000000000000000000000000000000",
          "1911691890649518288565072752275718555860380617558409913/500000000000000000000000000000000000000000000000000000000",
          "-51006251423808861130622573414920055006474473747362077/2000000000000000000000000000000000000000000000000000000",
          "-3178840413533034229722319975500723138280876016313387391/50000000000000000000000000000000000000000000000000000000",
          "649885551700742180291305093794720519965595859070766361/5000000000000000000000000000000000000000000000000000000",
          "-7213351008867829520069312140205108030896961671685325587/100000000000000000000000000000000000000000000000000000000",
          "1433787506018618903329215992956365517543279397805015837/10000000000000000000000000000000000000000000000000000000",
          "-696452944982122978905866898142140723997790645998890993/12500000000000000000000000000000000000000000000000000000",
          "-2292758948481017703224825395211618498998629827093607113/10000000000000000000000000000000000000000000000000000000",
          "-696582683884882574575790112119998244146861707861615547/50000000000000000000000000000000000000000000000000000000",
          "-585489162332430987943136798792802758359224062770815839/250000000000000000000000000000000000000000000000000000000",
          "1454791340832322409854157464188526983032352586834983583/25000000000000000000000000000000000000000000000000000000",
          "-104419646904575701013582590117040619337686332775190361/1000000000000000000000000000000000000000000000000000000",
          "-52086251861357302330188674555779859537738085726420497/500000000000000000000000000000000000000000000000000000",
          "2040414383059302079045071903986702018321883013562982833/2500000000000000000000000000000000000000000000000000000"
        ],
        [
          "188062169122239007254253925590053007118975272013976219/5000000000000000000000000000000000000000000000000000000",
          "-3260734415963429457378130404975975331340782015125902641/50000000000000000000000000000000000000000000000000000000",
          "-1891812159811292351046253604919445668753674249766792049/10000000000000000000000000000000000000000000000000000000",
          "1004735078996516831533311889597005620536985048435251001/2000000000000000000000000000000000000000000000000000000",
          "-322705782938505610772439035852512238585551845226688067/4000000000000000000000000000000000000000000000000000000",
          "-1590166081740288039755095545448096307410038053176282013/100000000000000000000000000000000000000000000000000000000",
          "585117851493016958210580145378860476203616013689924621/50000000000000000000000000000000000000000000000000000000",
          "1737259233349609056570662401489386825857594344947825393/10000000000000000000000000000000000000000000000000000000",
          "-132898030087137193763411402100516759685832573742523571/500000000000000000000000000000000000000000000000000000",
          "4556835712844788373408595878633784115270850393268456883/500000000000000000000000000000000000000000000000000000000",
          "-1355978204825853107545488061529036259982960064734382653/25000000000000000000000000000000000000000000000000000000",
          "558350370628457726276043428935442756287144371746938839/12500000000000000000000000000000000000000000000000000000",
          "-2613373321217757822646996590513847888313145888023820771/50000000000000000000000000000000000000000000000000000000",
          "395570741119676622670181599886356706950066099461691509/5000000000000000000000000000000000000000000000000000000",
          "-1632597370642297684907953100267154619063218094377861171/20000000000000000000000000000000000000000000000000000000",
          "2013770267224536744941105232589732063197481944811286291/100000000000000000000000000000000000000000000000000000000",
          "2691562352648309048921657416402320949306709348853432487/100000000000000000000000000000000000000000000000000000000",
          "-1464124027575645900747086058037120904821358319048152623/10000000000000000000000000000000000000000000000000000000",
          "-2567302125022069975761014729357169527694124603808485729/10000000000000000000000000000000000000000000000000000000",
          "-1097663985332952662991767985609556636930849475310853591/5000000000000000000000000000000000000000000000000000000",
          "2979221594859095087333985138972467993155675479029452191/5000000000000000000000000000000000000000000000000000000",
          "8182747041915653586608040919416209194428990138205888019/100000000000000000000000000000000000000000000000000000000",
          "868465639178901938988585684238622587325123777796135377/5000000000000000000000000000000000000000000000000000000",
          "-4681307798541637297320006609264526556128007732450474757/100000000000000000000000000000000000000000000000000000000",
          "2551681311845217459949808368244758706396527416955769829/5000000000000000000000000000000000000000000000000000000",
          "-8958189120898101800311682078087774195451167039636869011/100000000000000000000000000000000000000000000000000000000",
          "-1988240438182830539108965600578807977725456251150080567/50000000000000000000000000000000000000000000000000000000",
          "-2240277345928995038560654173535252885655391740040027669/10000000000000000000000000000000000000000000000000000000",
          "-292278792906844044477183069764834808670901227350447157/6250000000000000000000000000000000000000000000000000000",
          "-170368929169411627682097766228733849686699557251227613/2000000000000000000000000000000000000000000000000000000",
          "-2280097967349412932625596034988920862481100796501270137/10000000000000000000000000000000000000000000000000000000",
          "1697156642804400958015403072620730554281249977943828001/10000000000000000000000000000000000000000000000000000000",
          "-6524748381844910700691171140073367174755031923807351679/100000000000000000000000000000000000000000000000000000000",
          "94397717586618243231130170633835932974659000920473581/400000000000000000000000000000000000000000000000000000",
          "250665070729991710055600986467418129845778307631337461/4000000000000000000000000000000000000000000000000000000",
          "134490086576386866477907916408939086424318818494007927/1250000000000000000000000000000000000000000000000000000",
          "-1140242835440023419220355377969475727199967702004446649/2500000000000000000000000000000000000000000000000000000",
          "-552080356945264391235251167241163451963454016111226251/20000000000000000000000000000000000000000000000000000000",
          "-1355586314297332907607946270802597983652930014412439191/25000000000000000000000000000000000000000000000000000000",
          "-43391375806604719460061811499282004335283646102683609/400000000000000000000000000000000000000000000000000000",
          "9200644160968571522349280974634664137485022921709503769/1000000000000000000000000000000000000000000000000000000000",
          "-4627040532224904807851379361071251938850544341584684083/100000000000000000000000000000000000000000000000000000000",
          "1590166081740288039755095545448096307410038053176282013/100000000000000000000000000000000000000000000000000000000",
          "753018708788109407390641988102120023136049911790692627/20000000000000000000000000000000000000000000000000000000",
          "-8903921854581369310843054829894499578173703648771078337/100000000000000000000000000000000000000000000000000000000",
          "-2691562352648309048921657416402320949306709348853432487/100000000000000000000000000000000000000000000000000000000",
          "-2889431905582541890947157586550166089438865751882374713/50000000000000000000000000000000000000000000000000000000",
          "1008810214360151818404618330649636018249113031742612523/50000000000000000000000000000000000000000000000000000000",
          "900769680641311055589404829730535725236667593353316047/20000000000000000000000000000000000000000000000000000000",
          "4510978114620373955750065907483635111557549978996065387/100000000000000000000000000000000000000000000000000000000",
          "2354516213033782831831391541026570862638728683925260457/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-216509524245627056044266306637012998515339925076791781/2000000000000000000000000000000000000000000000000000000",
          "2493011988764016921667593315627767877154535059519311977/25000000000000000000000000000000000000000000000000000000",
          "1179657249432533454381805299449920297324189874680284173/1000000000000000000000000000000000000000000000000000000",
          "8576362310908743790709247160625285704983726082541809/80000000000000000000000000000000000000000000000000000",
          "1094088618801043388390858926013975898012389975849093721/200000000000000000000000000000000000000000000000000000000",
          "3982148489150841711022146211209065210795124791469107783/10000000000000000000000000000000000000000000000000000000",
          "24602914516717530005539353060340573980787105981578379/312500000000000000000000000000000000000000000000000000",
          "-533432286924474095094209038551201104121195483631262799/25000000000000000000000000000000000000000000000000000000",
          "245931411944015998092016625081993346986396663562725021/2000000000000000000000000000000000000000000000000000000",
          "139761632700209454495746771141081553281907498392397441/625000000000000000000000000000000000000000000000000000",
          "-354146126732323018905136847429463674899205386224480371/12500000000000000000000000000000000000000000000000000000",
          "-753676712405331220434302063012601207728269841701990637/500000000000000000000000000000000000000000000000000000000",
          "2269507012052134094847996364501679876758249525359415583/10000000000000000000000000000000000000000000000000000000",
          "-77073549820627173946462776818416789373631262548446999/62500000000000000000000000000000000000000000000000000000",
          "-466356079231270397755944102236847191988887442943898927/2500000000000000000000000000000000000000000000000000000",
          "2383696285387147001280867703568926696807079473492687887/25000000000000000000000000000000000000000000000000000000",
          "861178255027759645664483857603524176736274888418238459/5000000000000000000000000000000000000000000000000000000",
          "9538966427387039411753328951132242198925833584264185679/10000000000000000000000000000000000000000000000000000000",
          "-925658579476670434617255243248915717567534158683676733/5000000000000000000000000000000000000000000000000000000",
          "-7832992173544307097177977258141361828743491057778844627/100000000000000000000000000000000000000000000000000000000",
          "-1376563579087230581411950959225195471418984360668011427/10000000000000000000000000000000000000000000000000000000",
          "-2910831396495226599160981577623081431091683736719329249/10000000000000000000000000000000000000000000000000000000",
          "-2118939293475580869690250204969388310408576957182164141/100000000000000000000000000000000000000000000000000000000",
          "-574858137255183846739762707480375203722874567467010211/5000000000000000000000000000000000000000000000000000000",
          "885001253616118679865773970616578396711132379494728019/50000000000000000000000000000000000000000000000000000000",
          "1107889792427927438585198628406210366870316027604635629/10000000000000000000000000000000000000000000000000000000",
          "-2045787786375356735072236722364373271630931391212108633/25000000000000000000000000000000000000000000000000000000",
          "1031721158142111244266675261518048039893588460250329913/500000000000000000000000000000000000000000000000000000000",
          "-287975546666848745276994966898951622613064746756998809/2500000000000000000000000000000000000000000000000000000",
          "1041401437088338745732888397681187290913387310057278123/10000000000000000000000000000000000000000000000000000000",
          "1163122620811145033195674212454105056621040660642360341/1000000000000000000000000000000000000000000000000000000000",
          "-1133948558352119648494656410769243595516581067932745919/10000000000000000000000000000000000000000000000000000000",
          "2496709452319595799339239802936621903673586303855033741/25000000000000000000000000000000000000000000000000000000",
          "-1064685621981496685033852757953845256579614961186882131/1000000000000000000000000000000000000000000000000000000",
          "-2830246302483446729914166343613258720342865804441112547/10000000000000000000000000000000000000000000000000000000",
          "208456509889433390238678096113293694821491284755502779/1250000000000000000000000000000000000000000000000000000",
          "1063166506626346791509546838202552605771378330806386929/100000000000000000000000000000000000000000000000000000000",
          "638971044923176150168977382655633368681987480011719931/2000000000000000000000000000000000000000000000000000000",
          "-2840238281206541516839053356550854123182536633392704051/100000000000000000000000000000000000000000000000000000000",
          "-7853108661580486816980123057541683198209563280895083767/100000000000000000000000000000000000000000000000000000000",
          "2232263895738502973700856948145815400022448760317979327/10000000000000000000000000000000000000000000000000000000",
          "-589180969763113826494805289449207986850051796699182409/5000000000000000000000000000000000000000000000000000000",
          "-3982148489150841711022146211209065210795124791469107783/10000000000000000000000000000000000000000000000000000000",
          "-54214196826797814541198423533074918102913049362518191/500000000000000000000000000000000000000000000000000000",
          "1079244127412067479075113464468544800615961569140291233/10000000000000000000000000000000000000000000000000000000",
          "-861178255027759645664483857603524176736274888418238459/5000000000000000000000000000000000000000000000000000000",
          "261610844762194980623242778467855366670858395706577331/20000000000000000000000000000000000000000000000000000000",
          "2379355497117594474774275359877843273103176068826675599/25000000000000000000000000000000000000000000000000000000",
          "-194894699435264455857674747020224446010308445133839503/1000000000000000000000000000000000000000000000000000000",
          "-1952162295082697120248043002602219440192266310939088651/10000000000000000000000000000000000000000000000000000000",
          "-1061821055479910689082844241560078699954179515340447691/1000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1802757802783680102002098971132813390476490080694211963/10000000000000000000000000000000000000000000000000000000",
          "1155431721998407042155347976873853364975243874354242211/5000000000000000000000000000000000000000000000000000000",
          "69369604934926627480530117423075061756556393154425441/500000000000000000000000000000000000000000000000000000",
          "-4005191645861539784523913512883098150691066534627712657/100000000000000000000000000000000000000000000000000000000",
          "8731454872740270348206738176946768675218605506407308849/1000000000000000000000000000000000000000000000000000000000",
          "167891825970813884115299233660073035970677775368701537/4000000000000000000000000000000000000000000000000000000",
          "1358709447866925818909048593737143391360988113966706239/200000000000000000000000000000000000000000000000000000000",
          "-3392216522266461128614867217061226982306008112338077073/100000000000000000000000000000000000000000000000000000000",
          "788062311595609428255281983369153904370972161519822759/20000000000000000000000000000000000000000000000000000000",
          "936162941809533994714566793956798352701582950951619663/5000000000000000000000000000000000000000000000000000000",
          "111419393012301782536678382133912682315490042197898831/1250000000000000000000000000000000000000000000000000000",
          "1745281898741967213374454365303220920098167323044599551/50000000000000000000000000000000000000000000000000000000",
          "3394302044733672005567504457124723920142537062138460443/50000000000000000000000000000000000000000000000000000000",
          "-1320925903200011804035278842125387754786311397344867889/50000000000000000000000000000000000000000000000000000000",
          "7641422624104373481975625049519025364212713331321707189/1000000000000000000000000000000000000000000000000000000000",
          "2262734507721700476841962828335470078522507051678737723/50000000000000000000000000000000000000000000000000000000",
          "73644868624504012455750696358835894470488172000950951/5000000000000000000000000000000000000000000000000000000",
          "1115222953196833934277327782599087852417506849110854887/10000000000000000000000000000000000000000000000000000000",
          "725689633809713964659937348702832032764030810991225303/100000000000000000000000000000000000000000000000000000000",
          "89447987517260598529616905441763018523535629544977421/6250000000000000000000000000000000000000000000000000000",
          "-1263691821819187405367541283494938004298008598042847731/10000000000000000000000000000000000000000000000000000000",
          "-24861233953531705128326844023734317632094663909338939/200000000000000000000000000000000000000000000000000000",
          "-339038509005835466037895106483936277236335905631271929/10000000000000000000000000000000000000000000000000000000",
          "-1727059754979525991914526921055691971555849547687618689/250000000000000000000000000000000000000000000000000000000",
          "-68220506037782367872843863047097515215299865065687033/500000000000000000000000000000000000000000000000000000",
          "1015433776512587878283467445100928519256935160350745929/50000000000000000000000000000000000000000000000000000000",
          "-4263688697165053745829548021168709058561323154538804181/1000000000000000000000000000000000000000000000000000000000",
          "286444602810073407731947685974104939092476421765299809/12500000000000000000000000000000000000000000000000000000",
          "-1733826809387727743001330060308127428358276558742568869/250000000000000000000000000000000000000000000000000000000",
          "5274277833010771230926096409642795266117780022335848857/100000000000000000000000000000000000000000000000000000000",
          "5678162099204942744982574558086288605141110689816708629/100000000000000000000000000000000000000000000000000000000",
          "-2869478821580222001042830950495420387528367587739482759/100000000000000000000000000000000000000000000000000000000",
          "11555232936088123655671437844849465754723763271555101/50000000000000000000000000000000000000000000000000000",
          "-1318309708499351509934021271619273556268893881181004073/10000000000000000000000000000000000000000000000000000000",
          "-1751882462757628002840974408689287463961816880360255439/50000000000000000000000000000000000000000000000000000000",
          "5997518852160532142943401094820410218879028893782881349/1000000000000000000000000000000000000000000000000000000000",
          "4730549766572330971634502038706488457820769637305500117/100000000000000000000000000000000000000000000000000000000",
          "1758970462668442096713978272316627101793225163617092653/50000000000000000000000000000000000000000000000000000000",
          "8912676051428968370735465467233904612460881627435284191/100000000000000000000000000000000000000000000000000000000",
          "-1971824934990978618272800847263770452714151843077212493/10000000000000000000000000000000000000000000000000000000",
          "1871840192982861141678680047975041069338724062601716711/10000000000000000000000000000000000000000000000000000000",
          "-1813395301776977967776471314558475767824257756694468649/250000000000000000000000000000000000000000000000000000000",
          "-167891825970813884115299233660073035970677775368701537/4000000000000000000000000000000000000000000000000000000",
          "-1802972811243558879709080385501271608268834839553536571/10000000000000000000000000000000000000000000000000000000",
          "998166667153097483111078566400371760003253518549375937/50000000000000000000000000000000000000000000000000000000",
          "-73644868624504012455750696358835894470488172000950951/5000000000000000000000000000000000000000000000000000000",
          "1350425909699218784340687819834177592564333429217789027/10000000000000000000000000000000000000000000000000000000",
          "565414866355576647076763939123294747390195814345528671/12500000000000000000000000000000000000000000000000000000",
          "-2763195337081275401972107105046342527862644400184907359/10000000000000000000000000000000000000000000000000000000",
          "-552718697752392965300536026927397433329850812929353549/2000000000000000000000000000000000000000000000000000000",
          "-657428143313726715449771747939581102209078776410365037/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1453363642580433391322376596000679201231933211611777311/5000000000000000000000000000000000000000000000000000000",
          "-725728655192638825179545007616684934541657751080700627/50000000000000000000000000000000000000000000000000000000",
          "-907057769437368413995807305309995488036344824865163231/5000000000000000000000000000000000000000000000000000000",
          "-7451910177930726353282441108337494104331180333754541341/10000000000000000000000000000000000000000000000000000000000",
          "-3183482787791849031398795509643812484010727011195016751/500000000000000000000000000000000000000000000000000000000",
          "-537761364575540845862499470435255765582781802218169927/25000000000000000000000000000000000000000000000000000000",
          "-4260317606336883574693290725107747754992577325598828149/1000000000000000000000000000000000000000000000000000000000",
          "1307201683848255638467587506714300681370664883586714347/10000000000000000000000000000000000000000000000000000000",
          "-1222696765540419433982145531726411426275813047241802599/100000000000000000000000000000000000000000000000000000000",
          "-1628747784039464454058908925280504114860580645331680879/20000000000000000000000000000000000000000000000000000000",
          "1667243702928977548658265817947588937969856775208783901/25000000000000000000000000000000000000000000000000000000",
          "636911716096508288559983840781233934948338564851568691/50000000000000000000000000000000000000000000000000000000",
          "-408617037893591066729477417804106946386041784973520143/5000000000000000000000000000000000000000000000000000000",
          "-1018108997853029279312764335189341433525561606266713863/10000000000000000000000000000000000000000000000000000000000",
          "-1798495991011755674804307511743762312498402447634219837/50000000000000000000000000000000000000000000000000000000",
          "-457726473105376274159705193674028661508640635468629511/25000000000000000000000000000000000000000000000000000000",
          "-2426749096937818317532893828632511867764894655389708891/500000000000000000000000000000000000000000000000000000000",
          "-733393032775369894431814877743403468962717315064793809/5000000000000000000000000000000000000000000000000000000",
          "683159077420192451065723526531920212472914147696445319/5000000000000000000000000000000000000000000000000000000",
          "-792850489901226412170521582411804845675316642717131093/200000000000000000000000000000000000000000000000000000000",
          "1636839221872989679552725356987005147716250500118063749/10000000000000000000000000000000000000000000000000000000",
          "756306484976643532829128476498028055996643699731949309/12500000000000000000000000000000000000000000000000000000",
          "3885202938947343624726882227915994593380343531701860797/100000000000000000000000000000000000000000000000000000000",
          "438353954119088304719415864591753224756912979868506077/25000000000000000000000000000000000000000000000000000000",
          "-4946007149971545615014861665632775860516898137151806623/100000000000000000000000000000000000000000000000000000000",
          "-1719878916763617172402185092964827482444898276533364129/100000000000000000000000000000000000000000000000000000000",
          "2289041853857351789134572802570955435417427178323510357/2500000000000000000000000000000000000000000000000000000000",
          "-7459951418317870302919190749787577016085143426293239927/1000000000000000000000000000000000000000000000000000000000",
          "-5418327784901745245876597695030679366674999873862619921/10000000000000000000000000000000000000000000000000000000000",
          "-3187078119715950774551483813187871876946633072287122991/50000000000000000000000000000000000000000000000000000000",
          "3536014036747339967626598125722604223788515351499819417/1000000000000000000000000000000000000000000000000000000000",
          "144531532954666772150536352251228002866803426951594837/6250000000000000000000000000000000000000000000000000000",
          "-1063827120992049041030808285446038208940962080632668393/10000000000000000000000000000000000000000000000000000000",
          "1638773957227101506103848264783289686169924457782924031/10000000000000000000000000000000000000000000000000000000",
          "2205228736151180835908763858691329855997877207611305907/100000000000000000000000000000000000000000000000000000000",
          "37836684542701535693295084050565030812291617790265393/25000000000000000000000000000000000000000000000000000000",
          "-861483830872182289809100803078789945681264481841664491/50000000000000000000000000000000000000000000000000000000",
          "-1725013697668475025980668809230248286831869476312796893/100000000000000000000000000000000000000000000000000000000",
          "-216271909107233661832617950137698808057064006077139879/5000000000000000000000000000000000000000000000000000000",
          "-304218203570258246795974026585328090537128503692557443/12500000000000000000000000000000000000000000000000000000",
          "-3082068866808502104532519537838059692366631615170957053/10000000000000000000000000000000000000000000000000000000",
          "359497352704734368630205203448190966481168153404174879/20000000000000000000000000000000000000000000000000000000",
          "537761364575540845862499470435255765582781802218169927/25000000000000000000000000000000000000000000000000000000",
          "4098961099023169861376655301676413683984826612698515297/50000000000000000000000000000000000000000000000000000000",
          "-1675807969716298548128822534090885549066709428986514041/100000000000000000000000000000000000000000000000000000000",
          "2426749096937818317532893828632511867764894655389708891/500000000000000000000000000000000000000000000000000000000",
          "-127340326112496692522289796573134254438701813670450251/2000000000000000000000000000000000000000000000000000000",
          "-2270025654598383320033304209135687130270357354871303367/10000000000000000000000000000000000000000000000000000000",
          "603792846409227771267303302664756029294672226271860873/2500000000000000000000000000000000000000000000000000000",
          "1246917710234199550694690362915649673544418334820120197/10000000000000000000000000000000000000000000000000000000",
          "1634366862522369643676512008895895492832105573028239023/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1311480547750520690123463968089460402981994644926634241/100000000000000000000000000000000000000000000000000000000",
          "-1096210664096876463055023918451192245542701676679256287/50000000000000000000000000000000000000000000000000000000",
          "553141087629444708999866783890187604781425152945281299/5000000000000000000000000000000000000000000000000000000",
          "2117927217823571023255786604165431215415268620964889907/100000000000000000000000000000000000000000000000000000000",
          "956132971676645179672979356804424554108420341780246177/500000000000000000000000000000000000000000000000000000000",
          "9627830005031461261074852789470863231304234084771361961/100000000000000000000000000000000000000000000000000000000000",
          "3971593872815164080711422271749478804812894285556038079/5000000000000000000000000000000000000000000000000000000000",
          "-356273742264861723701790075273462231309823771534716617/4000000000000000000000000000000000000000000000000000000",
          "-2461281838575095695961785643010227079326000812501881/312500000000000000000000000000000000000000000000000000",
          "-1129497188243209492311054814502482785135266534467259197/5000000000000000000000000000000000000000000000000000000",
          "-860180172174000380039087405911195089318972290896833641/50000000000000000000000000000000000000000000000000000000",
          "-2328823441509250824786447594339802333560943566392388259/500000000000000000000000000000000000000000000000000000000",
          "7297772827295768158169201753745018949104166370411986407/100000000000000000000000000000000000000000000000000000000",
          "2218874091954464976849806920910112173462263069468798711/500000000000000000000000000000000000000000000000000000000",
          "4121386599993197737087950277497157635568595012034360801/100000000000000000000000000000000000000000000000000000000",
          "-2030890269370975041458147494280006093812253555900543189/10000000000000000000000000000000000000000000000000000000",
          "-266107466846511344772925110597557017889768386838663269/100000000000000000000000000000000000000000000000000000000",
          "44890531842143320541777936961235618811860470396036423/500000000000000000000000000000000000000000000000000000",
          "-701671051609844282589003269747054990967411778104247161/5000000000000000000000000000000000000000000000000000000",
          "-166871018594317252456173743856279563139448610057907599/50000000000000000000000000000000000000000000000000000000",
          "-279665975369739848310104071261638049140776758775273931/2500000000000000000000000000000000000000000000000000000",
          "-1840939043385038851244138341019331667395370006149787999/20000000000000000000000000000000000000000000000000000000",
          "2790359647942364784995199055584109935988176170261345003/1000000000000000000000000000000000000000000000000000000000",
          "-175120559386433608208043967187715578252006154450012607/12500000000000000000000000000000000000000000000000000000",
          "2410871147823467330343084723307356051534363092392135227/100000000000000000000000000000000000000000000000000000000",
          "1709377272671903014943491370137259268100899360245601319/250000000000000000000000000000000000000000000000000000000",
          "1259673945751790330310975121744841175383981898278639143/1000000000000000000000000000000000000000000000000000000000",
          "-4231338845587054562234397133094611046186752277589737501/1000000000000000000000000000000000000000000000000000000000",
          "2040078061086091999716982923339379130596435615874029483/500000000000000000000000000000000000000000000000000000000",
          "6037179591182245782921814528977738039907481439705618473/100000000000000000000000000000000000000000000000000000000",
          "-8966357042059012696142015429552556817110602364727565759/1000000000000000000000000000000000000000000000000000000000",
          "-1060656955184318318231834330296309876949053672109960821/125000000000000000000000000000000000000000000000000000000",
          "6993458193222026644934223950492582285259008552035537351/100000000000000000000000000000000000000000000000000000000",
          "-1207732159687178164291622992537753433701556727913190641/12500000000000000000000000000000000000000000000000000000",
          "-2088217211111249306022357187286733446752956786297886293/500000000000000000000000000000000000000000000000000000000",
          "-1143335152954600951768802454896104821778631137986781261/250000000000000000000000000000000000000000000000000000000",
          "-6905108034754665702649099114849658728964185105984679453/1000000000000000000000000000000000000000000000000000000000",
          "-3490202372563591017657679632275935643247682581317469981/5000000000000000000000000000000000000000000000000000000000",
          "1854899852875293215314769059548435409968360736475057879/20000000000000000000000000000000000000000000000000000000",
          "956692681699758223805263965671986748743292868166189037/50000000000000000000000000000000000000000000000000000000",
          "559274545880926097130548558826651393962841191709166343/625000000000000000000000000000000000000000000000000000000",
          "-713708207174052226495438346340232671259425055183210981/50000000000000000000000000000000000000000000000000000000",
          "-9627830005031461261074852789470863231304234084771361961/100000000000000000000000000000000000000000000000000000000000",
          "554548203816174286156942492634544496914651089154259451/2500000000000000000000000000000000000000000000000000000",
          "3286494849060628093254357964380814953687794346659597107/500000000000000000000000000000000000000000000000000000000",
          "266107466846511344772925110597557017889768386838663269/100000000000000000000000000000000000000000000000000000000",
          "-468256364734305257924056190645429734615877001791236537/25000000000000000000000000000000000000000000000000000000",
          "561544911186700341572760794492258535481513362238311907/100000000000000000000000000000000000000000000000000000000",
          "1630876417007052584537287042410125955603889991120200667/100000000000000000000000000000000000000000000000000000000",
          "665772225024386188482362549615373932643176350348494727/5000000000000000000000000000000000000000000000000000000",
          "-9635405338240789727006458985123286753109652948539204021/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1214413787582635919204491748916190787665775887171407407/10000000000000000000000000000000000000000000000000000000",
          "228040079665342060943752164226463499518667258131071971/2000000000000000000000000000000000000000000000000000000",
          "69631085685105957214656566193797365190375997390342647/125000000000000000000000000000000000000000000000000000",
          "-2359446342013570926803543022392830141839523880400444839/10000000000000000000000000000000000000000000000000000000",
          "-355772321385805433565037221535741808236230111642847903/2000000000000000000000000000000000000000000000000000000",
          "2871136798169235901104884152882886407893413335848263729/500000000000000000000000000000000000000000000000000000000",
          "24758435043286184924853522230039950180315364619955051/800000000000000000000000000000000000000000000000000000",
          "-3562414393221219415957869008801521961836636797301427311/100000000000000000000000000000000000000000000000000000000",
          "1122456926315649325587164630185936198488551847311150353/5000000000000000000000000000000000000000000000000000000",
          "611462670263430159110896346288786404984702828332968957/2500000000000000000000000000000000000000000000000000000",
          "-545403735705221479472266693445458332460570218465591007/20000000000000000000000000000000000000000000000000000000",
          "-5730969858962650391236953378291934749918553286099132589/100000000000000000000000000000000000000000000000000000000",
          "1305895634121062630668538260552772058242409750476803173/10000000000000000000000000000000000000000000000000000000",
          "-714677679837341136304038834898318638987929734367077743/20000000000000000000000000000000000000000000000000000000",
          "-1781121723604740721728502153483736769682889253019173929/25000000000000000000000000000000000000000000000000000000",
          "1031406257209052212098165954682936344392933865196240357/10000000000000000000000000000000000000000000000000000000",
          "8232824547798780912102290889881670258409513482558501167/100000000000000000000000000000000000000000000000000000000",
          "3168944365645158665125590982025730562317709460506888357/5000000000000000000000000000000000000000000000000000000",
          "2067235912287012160681978875435645694915151961895342609/50000000000000000000000000000000000000000000000000000000",
          "3144726100897215845566355888123673162480652214718184157/100000000000000000000000000000000000000000000000000000000",
          "-2971229401573873674868270946655087340998373047867242271/100000000000000000000000000000000000000000000000000000000",
          "328286441034130817391879536538408901577847264759986897/6250000000000000000000000000000000000000000000000000000",
          "-28415841390486442900605136414709840932768348386669863/800000000000000000000000000000000000000000000000000000",
          "-307167442006531840651892376637446936546175150857281949/2500000000000000000000000000000000000000000000000000000",
          "-830500554748676624954575173356655290942614878666330177/50000000000000000000000000000000000000000000000000000000",
          "-7984286578031872462744904700389838622360158932861971/40000000000000000000000000000000000000000000000000000",
          "-2426353749791652142163403520451979536896703303516273141/25000000000000000000000000000000000000000000000000000000",
          "2889712036356546446626991478608698514456249979723706117/50000000000000000000000000000000000000000000000000000000",
          "-307552981422868685624523692291737589476739162919151977/2500000000000000000000000000000000000000000000000000000",
          "-5633895544416245541040678586043401544696398129527876803/1000000000000000000000000000000000000000000000000000000000",
          "434415106942346551040399366546003391540106108805532769/25000000000000000000000000000000000000000000000000000000",
          "6256191201996430588273481352276110331657738925662211691/100000000000000000000000000000000000000000000000000000000",
          "570621910133875855028491758414298341058697807776064649/5000000000000000000000000000000000000000000000000000000",
          "-1085454271695587303641238947238500367261344796949570991/2500000000000000000000000000000000000000000000000000000",
          "586394594864045012237998543054646314874544192479821317/5000000000000000000000000000000000000000000000000000000",
          "81317001928403289344856724895839877094440684577190301/312500000000000000000000000000000000000000000000000000",
          "4388019788023460647270483813940602244188080849660615389/100000000000000000000000000000000000000000000000000000000",
          "-2520577020776925935385713448178416490960737910324728629/100000000000000000000000000000000000000000000000000000000",
          "-2732006035769167142884359136436125934284818325835061723/100000000000000000000000000000000000000000000000000000000",
          "-7850023809456297684611966159484444859337319358219865671/100000000000000000000000000000000000000000000000000000000",
          "2443083555608763281812061255465978533850476490600535203/10000000000000000000000000000000000000000000000000000000",
          "19206443632112248620764946409987699174207157954343833/100000000000000000000000000000000000000000000000000000",
          "-2871136798169235901104884152882886407893413335848263729/500000000000000000000000000000000000000000000000000000000",
          "-15195484442028073674318632699852440775398183270690849/125000000000000000000000000000000000000000000000000000",
          "576621243364692054498918986225549004007688332824009173/5000000000000000000000000000000000000000000000000000000",
          "-8232824547798780912102290889881670258409513482558501167/100000000000000000000000000000000000000000000000000000000",
          "230290622691492102309155826631573647048650995573784453/12500000000000000000000000000000000000000000000000000000",
          "206036257885888447471433417522186374005371018142475969/2000000000000000000000000000000000000000000000000000000",
          "-2170381687756152542075927908743249367620191381367739699/10000000000000000000000000000000000000000000000000000000",
          "-434530015495360784431029894302306605302065896149673931/2000000000000000000000000000000000000000000000000000000",
          "-374556560900985071962450996825127956632539779333089753/500000000000000000000000000000000000000000000000000000"
        ],
        [
          "1777269034367097320948150882054555186239185599985854757/10000000000000000000000000000000000000000000000000000000",
          "-1620116214091330196386386766860466244688534029421279637/10000000000000000000000000000000000000000000000000000000",
          "-59688525912062631453285094580536817548310972215968023/40000000000000000000000000000000000000000000000000000",
          "-2049590899743892407029860700995667217104273050693875129/10000000000000000000000000000000000000000000000000000000",
          "-1265050515772771082833147662596271848280419182667797377/20000000000000000000000000000000000000000000000000000000",
          "-756460659648076878911597719447575390359688197616652627/10000000000000000000000000000000000000000000000000000000",
          "-1293609121495602662614791631643331114436543839873930981/10000000000000000000000000000000000000000000000000000000",
          "257679730547080221938338233731013407677005251147848419/10000000000000000000000000000000000000000000000000000000",
          "9573562893213678196542066066936761362663783085136731643/100000000000000000000000000000000000000000000000000000000",
          "-1860145398055638916205504707955748122661235951484940397/5000000000000000000000000000000000000000000000000000000",
          "2504305553450535439192467313333937882678338913849098443/50000000000000000000000000000000000000000000000000000000",
          "-715020227599979816452860022908063359154725247589960513/50000000000000000000000000000000000000000000000000000000",
          "4651834707650869457989888839028172134408639852654750159/50000000000000000000000000000000000000000000000000000000",
          "-36073240950331653382994832090657856066221347661835021/3125000000000000000000000000000000000000000000000000000",
          "-248918908661570675684392118401615002751315475848573911/4000000000000000000000000000000000000000000000000000000",
          "-1595350938450409859021288552384825670060101614193059019/10000000000000000000000000000000000000000000000000000000",
          "1027414875418293338864763842718127696188586918381335449/5000000000000000000000000000000000000000000000000000000",
          "-302870090010260624896124721856244758959476237404960117/250000000000000000000000000000000000000000000000000000",
          "-2737825936339169002514976098658675959396588471796547927/100000000000000000000000000000000000000000000000000000000",
          "-1424191565612291775540506828544745508023173101132847809/200000000000000000000000000000000000000000000000000000000",
          "-5669020515271896509720896186708146166739259529132626769/100000000000000000000000000000000000000000000000000000000",
          "-259822765160906549444511226389370643296863695392880039/2500000000000000000000000000000000000000000000000000000",
          "1274993428868214295049275652132679631068840655532740417/50000000000000000000000000000000000000000000000000000000",
          "15487293655313298158978434971790146747985507629379687/80000000000000000000000000000000000000000000000000000",
          "-2894597429491766569383024441956354945824959386986604481/50000000000000000000000000000000000000000000000000000000",
          "-8714161706910705976039803994106456852005051041211402007/100000000000000000000000000000000000000000000000000000000",
          "-2322909812045615927552183141818433670134732647037731009/50000000000000000000000000000000000000000000000000000000",
          "968783814646533631881252290140501781233864762721248809/50000000000000000000000000000000000000000000000000000000",
          "484968559948398239759286251368296274384089232564545831/2500000000000000000000000000000000000000000000000000000",
          "325671387540227489933211113261028818962687304343196557/12500000000000000000000000000000000000000000000000000000",
          "107973600041570151622249919321578354317074582096924271/10000000000000000000000000000000000000000000000000000000",
          "1468320610955972227901109326911366148363954193061125843/10000000000000000000000000000000000000000000000000000000",
          "-1622797258864767559314869870164943726151771149462579973/10000000000000000000000000000000000000000000000000000000",
          "162327747138768694918112115920755450544744432503994311/125000000000000000000000000000000000000000000000000000",
          "-1183413580145516080125547286025609707176668732641530697/10000000000000000000000000000000000000000000000000000000",
          "1343677504361486109573050758367195658258691714048284793/5000000000000000000000000000000000000000000000000000000",
          "3902918760412311301905571286224170631466204731375060383/500000000000000000000000000000000000000000000000000000000",
          "2685742309237628918515969560978778620384278211286391769/50000000000000000000000000000000000000000000000000000000",
          "251071299398050207037425496680863424555299569657120901/5000000000000000000000000000000000000000000000000000000",
          "682558764158843668688265818216965159237382949157365777/5000000000000000000000000000000000000000000000000000000",
          "-3713180741281259590820455253528323529737374053658315633/10000000000000000000000000000000000000000000000000000000",
          "1971532524535646180991749275271183804474948956066373921/10000000000000000000000000000000000000000000000000000000",
          "756460659648076878911597719447575390359688197616652627/10000000000000000000000000000000000000000000000000000000",
          "178041655631768487337386441043831114778611497271169747/1000000000000000000000000000000000000000000000000000000",
          "-2089488382673966716211338739033075560559361504318067887/25000000000000000000000000000000000000000000000000000000",
          "-1027414875418293338864763842718127696188586918381335449/5000000000000000000000000000000000000000000000000000000",
          "-370131235734550028705151716106970955452026717037276901/20000000000000000000000000000000000000000000000000000000",
          "-1592203416499822306595575024001069708513172241467216307/10000000000000000000000000000000000000000000000000000000",
          "401539953823894062872745223857691994150213283861061993/1250000000000000000000000000000000000000000000000000000",
          "201134262332198588646009901409360587263242047728477437/625000000000000000000000000000000000000000000000000000",
          "1295059895348001168232952436986302058260279409792563183/1000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1362396996321212134088871900442781231540186523868504827/10000000000000000000000000000000000000000000000000000000",
          "678891183291997815169424677213768285193997088927288377/2500000000000000000000000000000000000000000000000000000",
          "269453359955007941218257667071460751149771290026432413/2500000000000000000000000000000000000000000000000000000",
          "-1071074444855859848394983357975607178802642284862892489/10000000000000000000000000000000000000000000000000000000",
          "1084703548279018011446852937335119257251795596251227599/50000000000000000000000000000000000000000000000000000000",
          "-71492741002757290771113351955749450470484420732186029/5000000000000000000000000000000000000000000000000000000",
          "-2845329464195350355489813850567174821661289037829844059/500000000000000000000000000000000000000000000000000000000",
          "2904237334152859632087198602777703627492542721670730619/10000000000000000000000000000000000000000000000000000000",
          "5186746718237197571148356981408348735886927751295080897/100000000000000000000000000000000000000000000000000000000",
          "-204788463122985716003334384309924514558809921876702367/2000000000000000000000000000000000000000000000000000000",
          "3236562832869393527328905699110128036675262822233861481/10000000000000000000000000000000000000000000000000000000",
          "159699053365010077762274096724388327391387485291514833/1250000000000000000000000000000000000000000000000000000",
          "-324119765835297799474665672038764653962851776323664433/2000000000000000000000000000000000000000000000000000000",
          "-2005444098355912594482952219295812742666004202837964697/25000000000000000000000000000000000000000000000000000000",
          "-1692620378122446891091335629581305700628116987257471673/25000000000000000000000000000000000000000000000000000000",
          "-3144292318528226992311646642661735321042547381626821367/100000000000000000000000000000000000000000000000000000000",
          "-1735899577501501804641528016392822881166276362219757697/100000000000000000000000000000000000000000000000000000000",
          "8586939800146925518168043035296654726329059606520042151/100000000000000000000000000000000000000000000000000000000",
          "281314772403535472450254072251352668368926833068518143/500000000000000000000000000000000000000000000000000000",
          "2721124022851455010655253724766551739781009569773571959/50000000000000000000000000000000000000000000000000000000",
          "6723473955901277778197833354584332902730776599882574921/100000000000000000000000000000000000000000000000000000000",
          "5678798200396831787545218127930121841960526218426671/160000000000000000000000000000000000000000000000000000",
          "-3948432387902159608325765347281478822940151666015721741/50000000000000000000000000000000000000000000000000000000",
          "2269468320523810580705292817113147307796185059908480647/1000000000000000000000000000000000000000000000000000000000",
          "-4287722894739775219794237573066884723555806462296010973/10000000000000000000000000000000000000000000000000000000",
          "2418141430105773188632792929273090050441410500528102437/100000000000000000000000000000000000000000000000000000000",
          "372864380574883991552766388431374696666843780190681809/25000000000000000000000000000000000000000000000000000000",
          "203606532973664109289364239229021207218837233115680859/4000000000000000000000000000000000000000000000000000000",
          "52802416816485429985338298799881404467120563823801633/2500000000000000000000000000000000000000000000000000000",
          "-271596851806471801567397894647778020217922967526866463/2500000000000000000000000000000000000000000000000000000",
          "846234895386701190243231773753863414690639465916525887/5000000000000000000000000000000000000000000000000000000",
          "-4559745524466209712752484362420518753386369635047139537/100000000000000000000000000000000000000000000000000000000",
          "-4891795392826501465373264816894631256522923495823607293/50000000000000000000000000000000000000000000000000000000",
          "-1100508123025269870680083596456974477677047010704814459/10000000000000000000000000000000000000000000000000000000",
          "-3411209263021356919956324564401335846375670691541723697/500000000000000000000000000000000000000000000000000000000",
          "-781061334811907565507046778212612279133973510944442579/20000000000000000000000000000000000000000000000000000000",
          "262790015467595423116332968489189171720135910015537373/2500000000000000000000000000000000000000000000000000000",
          "-8607889272160757443243042690015540450774306070777517687/1000000000000000000000000000000000000000000000000000000000",
          "-1344229974015972061445728530477386053073949139719458803/50000000000000000000000000000000000000000000000000000000",
          "-48146956389688983475313640984969434404698950562650229/250000000000000000000000000000000000000000000000000000",
          "66985115655798701414090948613582487923111233663471001/500000000000000000000000000000000000000000000000000000",
          "497859574636953898241287100471262298052466120018574917/250000000000000000000000000000000000000000000000000000000",
          "71492741002757290771113351955749450470484420732186029/5000000000000000000000000000000000000000000000000000000",
          "8127326483489868600753187263500969549255673540883053027/100000000000000000000000000000000000000000000000000000000",
          "2390338427908173689858778487750280238882778442544684339/100000000000000000000000000000000000000000000000000000000",
          "1735899577501501804641528016392822881166276362219757697/100000000000000000000000000000000000000000000000000000000",
          "-249151708248082080422077031041961711410656307962811583/5000000000000000000000000000000000000000000000000000000",
          "1860700412817376294933025962526704654361499139794127993/10000000000000000000000000000000000000000000000000000000",
          "-4576265145985367555610724671381777795137487495503281501/10000000000000000000000000000000000000000000000000000000",
          "258557662083624598461163525529019956681767887465480719/2000000000000000000000000000000000000000000000000000000",
          "-1097727822805509920802682152304693496521183804906472649/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1056620731371520859066510765172358304748214585536058239/5000000000000000000000000000000000000000000000000000000",
          "2708856640115860341529144556074080520650101605883790267/10000000000000000000000000000000000000000000000000000000",
          "813169274187752557471381179749002656263732959069400531/5000000000000000000000000000000000000000000000000000000",
          "-4694993991537459836562196434863119832044414564171197627/100000000000000000000000000000000000000000000000000000000",
          "511762379800904287177710910312604085464195094688762251/50000000000000000000000000000000000000000000000000000000",
          "615022937616249421161225813893220958036711819397446519/12500000000000000000000000000000000000000000000000000000",
          "7963579845888008777559681964562915416533474790557831159/1000000000000000000000000000000000000000000000000000000000",
          "-4562731039834511136952580547113596125752205302354597923/10000000000000000000000000000000000000000000000000000000",
          "4618939797452098761265811428040492538109923281389783261/100000000000000000000000000000000000000000000000000000000",
          "2194791048981300294152826850899636136400483637684853351/10000000000000000000000000000000000000000000000000000000",
          "261217652979990178030760878868175850566408299972648103/2500000000000000000000000000000000000000000000000000000",
          "2243652902388716590613778615121722495970194370259022983/10000000000000000000000000000000000000000000000000000000",
          "21042064855431442373445261245656137441327977846934781/80000000000000000000000000000000000000000000000000000",
          "-724991773238038884416655337392579092206487132065275127/5000000000000000000000000000000000000000000000000000000",
          "1229873354346000201813139935651442918752108971353585581/10000000000000000000000000000000000000000000000000000000",
          "212195087926439023192636921774163377216795377175111841/4000000000000000000000000000000000000000000000000000000",
          "863285071656631026024055621481518958523418583967306371/50000000000000000000000000000000000000000000000000000000",
          "261458902716626977996745267708516582555361393633636203/2000000000000000000000000000000000000000000000000000000",
          "8506730193492995473625928867945650091002688748868951993/1000000000000000000000000000000000000000000000000000000000",
          "419413402484835041174318165542071694269919539264088429/25000000000000000000000000000000000000000000000000000000",
          "-1000469339108113823231165830245256054896782231058074977/1000000000000000000000000000000000000000000000000000000",
          "-1457150548022410300414419973824048011649157662672513353/10000000000000000000000000000000000000000000000000000000",
          "-570314544299609736381181801796043569207336094803897499/1250000000000000000000000000000000000000000000000000000",
          "-2024506163402535388522290388523925664620841883247583997/250000000000000000000000000000000000000000000000000000000",
          "-1599398452146406333884707032865217663858917371888796517/10000000000000000000000000000000000000000000000000000000",
          "238063788256268809418144405414465373165825274640716687/10000000000000000000000000000000000000000000000000000000",
          "-999602245533502903632438412529414191847862971741914237/200000000000000000000000000000000000000000000000000000000",
          "335778112013998928310564155249188717357956962393503299/12500000000000000000000000000000000000000000000000000000",
          "-2032438687635113057650628035095190038971511602094481351/250000000000000000000000000000000000000000000000000000000",
          "501656798988076786447250043411470344783446913752259273/2500000000000000000000000000000000000000000000000000000",
          "2053971602181094741644720482411188739172535376773325503/10000000000000000000000000000000000000000000000000000000",
          "-67273613935970288857826865822348187690931050665457631/2000000000000000000000000000000000000000000000000000000",
          "1354535662776746793716135344409664046371809074903604099/5000000000000000000000000000000000000000000000000000000",
          "-772679150919701849700935371978524142971316121404448851/5000000000000000000000000000000000000000000000000000000",
          "-4107208025875950146229555297107691648705089914341779611/100000000000000000000000000000000000000000000000000000000",
          "7030453837114534776926894223378297461184469785570882397/1000000000000000000000000000000000000000000000000000000000",
          "693159800283057027202079396740642826991605214997755131/12500000000000000000000000000000000000000000000000000000",
          "1030956379085298622883459578672369030660086769030947259/25000000000000000000000000000000000000000000000000000000",
          "1044767996388290851261036142355100399385122955060134449/10000000000000000000000000000000000000000000000000000000",
          "74146388571240701980812394331770721320343486101895589/400000000000000000000000000000000000000000000000000000",
          "1097110854639571566836956572942836818040631423201009919/5000000000000000000000000000000000000000000000000000000",
          "-850284410726996381054438739062022783888427155810843421/100000000000000000000000000000000000000000000000000000000",
          "-615022937616249421161225813893220958036711819397446519/12500000000000000000000000000000000000000000000000000000",
          "-2113493501475895771846801729495828534841623173601074097/10000000000000000000000000000000000000000000000000000000",
          "2340155937196705868535921470492201213618162343895357047/100000000000000000000000000000000000000000000000000000000",
          "-863285071656631026024055621481518958523418583967306371/50000000000000000000000000000000000000000000000000000000",
          "316601156331959642773041885012084018359926946132658899/2000000000000000000000000000000000000000000000000000000",
          "5302356810832435042678121052842965176967944404088219831/100000000000000000000000000000000000000000000000000000000",
          "-12956369284796415383187826645433508153387584185170449/40000000000000000000000000000000000000000000000000000",
          "-3239559045369591145413862993254736535785606592744987801/10000000000000000000000000000000000000000000000000000000",
          "-19266376341285068460466481069897537926732790031971459/125000000000000000000000000000000000000000000000000000"
        ],
        [
          "-137923099282476513898353678844053030838198634846425317/1000000000000000000000000000000000000000000000000000000",
          "149475078296386400141077128693801031690452339015289581/1250000000000000000000000000000000000000000000000000000",
          "-216557757299901855855360326027107832466229469455720021/500000000000000000000000000000000000000000000000000000",
          "2629322437712458552508732678156145128359130709949202211/10000000000000000000000000000000000000000000000000000000",
          "-2587004136030220099481503009292942174120819299928001219/10000000000000000000000000000000000000000000000000000000",
          "4033897886313112524791115664863695821925815225886823949/500000000000000000000000000000000000000000000000000000000",
          "1233780167396015209197311323041675085002052475817605021/25000000000000000000000000000000000000000000000000000000",
          "84788073648211038206204216248240987256030953441907229/6250000000000000000000000000000000000000000000000000000",
          "-898246876559346273971548169806645419220242705478887467/5000000000000000000000000000000000000000000000000000000",
          "95432511724696189058438760164563276270787588457177261/312500000000000000000000000000000000000000000000000000",
          "-5175636542209575457773726882658064105414341105014358399/100000000000000000000000000000000000000000000000000000000",
          "3036817769482915594899262519358487136715491288110670741/10000000000000000000000000000000000000000000000000000000",
          "1533152717899460617273995508806755440476624056837208381/10000000000000000000000000000000000000000000000000000000",
          "2063919732147107328931615156081701891104896466726114409/10000000000000000000000000000000000000000000000000000000",
          "-1207821574345689549545601386618033980016275060400149797/10000000000000000000000000000000000000000000000000000000",
          "670855103630446331801564794009635411973620915686654353/5000000000000000000000000000000000000000000000000000000",
          "560967752136901217476738014140378823975564537543655827/5000000000000000000000000000000000000000000000000000000",
          "-3291131712113160293288631786128133565159068441912214087/10000000000000000000000000000000000000000000000000000000",
          "-827153433592398959781292928841650040168396622515389203/25000000000000000000000000000000000000000000000000000000",
          "-2889328699610602356776286512453921855939847704437201909/10000000000000000000000000000000000000000000000000000000",
          "804604178774825295412191389064148142483105931022005531/5000000000000000000000000000000000000000000000000000000",
          "9299986498692448658373589950968016147025782286985759067/100000000000000000000000000000000000000000000000000000000",
          "1348259187583308136139636745161258456637182697518281863/100000000000000000000000000000000000000000000000000000000",
          "-1676823776280956453806247936930871911722408205154009467/10000000000000000000000000000000000000000000000000000000",
          "741629333507099136348289581102184230404842025734814757/5000000000000000000000000000000000000000000000000000000",
          "-13584236050829166388124113356724474979439645761780979/50000000000000000000000000000000000000000000000000000",
          "-1400817235754142872704634522263456618690923121780784961/10000000000000000000000000000000000000000000000000000000",
          "-26399924775155911004661122086935644882454505753534661/100000000000000000000000000000000000000000000000000000",
          "-104724353976143318322948059772588204023457273861663789/625000000000000000000000000000000000000000000000000000",
          "-3552198559021275089890952470313290647707425847352091577/100000000000000000000000000000000000000000000000000000000",
          "-5393615285908430287701809455734981021578007737404859/100000000000000000000000000000000000000000000000000000",
          "5290654994834314748889603947924548336377221016111196089/10000000000000000000000000000000000000000000000000000000",
          "298741406823071088403163489517337129894421864091773317/2500000000000000000000000000000000000000000000000000000",
          "6007978922278993570913454457473028561046997594268409887/10000000000000000000000000000000000000000000000000000000",
          "318982341178406168534269328612827469587360015453776829/2000000000000000000000000000000000000000000000000000000",
          "3708939640304022534434979037573699822071948375015312873/10000000000000000000000000000000000000000000000000000000",
          "-4828475063966203634596032369692810251341249704840968369/50000000000000000000000000000000000000000000000000000000",
          "-825668218464287666366204431838792235124609371618611059/20000000000000000000000000000000000000000000000000000000",
          "-5171645406371010326542567791774054971402735428892703773/100000000000000000000000000000000000000000000000000000000",
          "-266125309025884402948516140813306819837467396374828967/2000000000000000000000000000000000000000000000000000000",
          "3056054769105721592789784725371402220104394553618262637/10000000000000000000000000000000000000000000000000000000",
          "-1663627424919217825589526204217583078090880768981008537/10000000000000000000000000000000000000000000000000000000",
          "-4033897886313112524791115664863695821925815225886823949/500000000000000000000000000000000000000000000000000000000",
          "-1378250711571984956702871368904613576289886448843051727/10000000000000000000000000000000000000000000000000000000",
          "-270365085880409464940810093863160616225640171618319487/1000000000000000000000000000000000000000000000000000000",
          "-560967752136901217476738014140378823975564537543655827/5000000000000000000000000000000000000000000000000000000",
          "29232403448873834479793424708274201874115693975794417/8000000000000000000000000000000000000000000000000000000",
          "1342690488513672845883795007555187556039341730994510149/10000000000000000000000000000000000000000000000000000000",
          "-2538491114884764047012412037105595809562960443116826797/10000000000000000000000000000000000000000000000000000000",
          "-1268337917276588508607891773044309671762464643870200987/5000000000000000000000000000000000000000000000000000000",
          "5994782570917254942696732724759739727415470158095408957/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-297463636414657761050447702094965017857794661244823753/2000000000000000000000000000000000000000000000000000000",
          "1370065200386787021190476447218922693078183772887750627/10000000000000000000000000000000000000000000000000000000",
          "1620737638964174883178675047729895240802976628343001229/1000000000000000000000000000000000000000000000000000000",
          "184111121172194480356135989945870130816892376117586339/1250000000000000000000000000000000000000000000000000000",
          "3757936056651581246469227726068954972971713266314496549/500000000000000000000000000000000000000000000000000000000",
          "683886987450778103730604347100776976767684654000448061/1250000000000000000000000000000000000000000000000000000",
          "6670424477823034987129103431599010821732568011970982337/10000000000000000000000000000000000000000000000000000000",
          "-1465771156279708346750262552118876900906471382707401987/50000000000000000000000000000000000000000000000000000000",
          "4371802010324691258612295404667245579456099398202276541/10000000000000000000000000000000000000000000000000000000",
          "122892340782832753528530406634628108148473190294571649/400000000000000000000000000000000000000000000000000000",
          "-1946253312356825948550506389181267265130306917412893997/50000000000000000000000000000000000000000000000000000000",
          "-2070961232160779896387675514940477401619161917155832533/1000000000000000000000000000000000000000000000000000000000",
          "1819244067744439663015808599387331399605864258983874403/5000000000000000000000000000000000000000000000000000000",
          "-423567110609326672637540487886487297040495831946648461/250000000000000000000000000000000000000000000000000000000",
          "-1033194302551184686062482257159377360272133997340243039/5000000000000000000000000000000000000000000000000000000",
          "261997883974822453633354533510854543518889733792236459/2000000000000000000000000000000000000000000000000000000",
          "2366355163675538689228156268594127089853924271976456931/10000000000000000000000000000000000000000000000000000000",
          "163820486131870213128949771779288969046941865692945803/125000000000000000000000000000000000000000000000000000",
          "1610314998334338341485234818163570849569615303925516313/20000000000000000000000000000000000000000000000000000000",
          "-706772211387060874255929753050232704586706426345108339/2500000000000000000000000000000000000000000000000000000",
          "5259644271201777873487563631904153436454081462474403231/100000000000000000000000000000000000000000000000000000000",
          "317910098250135907703892724425733552917218930087772121/2000000000000000000000000000000000000000000000000000000",
          "-582244489959783003458472853334281688274201662995169701/20000000000000000000000000000000000000000000000000000000",
          "-78980078371280791163122566298949293683047563694480093/500000000000000000000000000000000000000000000000000000",
          "2431816263505539961826118556279510962042847240636143229/100000000000000000000000000000000000000000000000000000000",
          "1522135931666515958208317408976849010613465754104746193/10000000000000000000000000000000000000000000000000000000",
          "-1493603486727590341904645857611959802021176336436858223/5000000000000000000000000000000000000000000000000000000",
          "1417487422487342119574800468916492230696610267004868063/500000000000000000000000000000000000000000000000000000000",
          "-395651201066042545602090274808809928418521801480595341/2500000000000000000000000000000000000000000000000000000",
          "-2160660433324563115282351852841487307341333956495633679/50000000000000000000000000000000000000000000000000000000",
          "1598020620977916851554152367972991597760536914465684253/1000000000000000000000000000000000000000000000000000000000",
          "-389484553681699092505893986925487645094233906240245699/2500000000000000000000000000000000000000000000000000000",
          "686048593331418594405646265487778614561188608965823087/5000000000000000000000000000000000000000000000000000000",
          "-1462777482221613300852429915131996653436881500954041043/1000000000000000000000000000000000000000000000000000000",
          "-972122773835513661859118419392744025116847506520300781/2500000000000000000000000000000000000000000000000000000",
          "2291196442542507064298771714072747990394490006650167/10000000000000000000000000000000000000000000000000000",
          "292138072241622387054978844416604713643553318837928953/20000000000000000000000000000000000000000000000000000000",
          "-1199328578216810157284268654792795007591090779967397849/10000000000000000000000000000000000000000000000000000000",
          "-3902219130338693812351949673358727569950038704714627561/100000000000000000000000000000000000000000000000000000000",
          "-1078942955406895519461240020551781848941082941390165777/10000000000000000000000000000000000000000000000000000000",
          "4907071599198247405623503738326097540719879328181953/16000000000000000000000000000000000000000000000000000",
          "-1618958005498367036376577341775263403356915668359655189/10000000000000000000000000000000000000000000000000000000",
          "-683886987450778103730604347100776976767684654000448061/1250000000000000000000000000000000000000000000000000000",
          "-1489703715306648655804899066630462990037742551441909861/10000000000000000000000000000000000000000000000000000000",
          "296555898718752949018838278636114296183500271926938573/2000000000000000000000000000000000000000000000000000000",
          "-2366355163675538689228156268594127089853924271976456931/10000000000000000000000000000000000000000000000000000000",
          "89857147716268193819063199538095136221646941240363783/5000000000000000000000000000000000000000000000000000000",
          "1307603886640752417614112111398634816845679423743391199/10000000000000000000000000000000000000000000000000000000",
          "-1338834543513769719402294279308778754961931598315570913/5000000000000000000000000000000000000000000000000000000",
          "-670521651634237364244516299632457486679206471723207117/2500000000000000000000000000000000000000000000000000000",
          "-145884183841433817954101731355236890046728506150703571/100000000000000000000000000000000000000000000000000000"
        ],
        [
          "251620921817960065132880514889654085142788224296734789/2000000000000000000000000000000000000000000000000000000",
          "-549404114981808923233394177843524085177057262321128907/5000000000000000000000000000000000000000000000000000000",
          "1458708629403256311809447764968338906263808567094358897/1000000000000000000000000000000000000000000000000000000",
          "8164038708012876877134228905561459899218868155124213701/100000000000000000000000000000000000000000000000000000000",
          "1438207217229472881047288185170162031420741932711302717/10000000000000000000000000000000000000000000000000000000",
          "3765027853950367375821049585285560268212038371282019919/100000000000000000000000000000000000000000000000000000000",
          "1643295062420279020898906623375098745947642315041124409/200000000000000000000000000000000000000000000000000000000",
          "-8084251723668168747069077348385263298056376934564400973/1000000000000000000000000000000000000000000000000000000000",
          "-9390678895544772467296727490231009564360427184988535001/100000000000000000000000000000000000000000000000000000000",
          "-1378878764542431598869824577588591744196961598703391527/5000000000000000000000000000000000000000000000000000000",
          "2276433912054914953586228719278745804119797882372982211/50000000000000000000000000000000000000000000000000000000",
          "1655335185605776529596237401823382267943573791124567523/50000000000000000000000000000000000000000000000000000000",
          "-908745701951834134955924163893116552399458529566381513/12500000000000000000000000000000000000000000000000000000",
          "6921376142062854945406880204499490244638030175472672367/1000000000000000000000000000000000000000000000000000000000",
          "1649506893845633537431085142308319835268583299332943787/25000000000000000000000000000000000000000000000000000000",
          "-1207637612920733298617552677357810643647830173697849343/10000000000000000000000000000000000000000000000000000000",
          "-1795058519479910902244724962395977776483014054699742197/20000000000000000000000000000000000000000000000000000000",
          "665851467255402093372597391584013431700367794193671821/500000000000000000000000000000000000000000000000000000",
          "1385753898048503506537553152843352788730006099765210011/50000000000000000000000000000000000000000000000000000000",
          "107845444981668888767630309168582463275413101433939867/4000000000000000000000000000000000000000000000000000000",
          "-1276603361713745039301843364966033283961132504238934187/10000000000000000000000000000000000000000000000000000000",
          "-935424079477484583754408849438918921554067037688690953/12500000000000000000000000000000000000000000000000000000",
          "-1563059442584577193192628868496865193062207192750258303/200000000000000000000000000000000000000000000000000000000",
          "753392758735108948182434986161398442069704756163699833/5000000000000000000000000000000000000000000000000000000",
          "-18974110219587482260355871321796534591130382722790901/156250000000000000000000000000000000000000000000000000",
          "2776842466394739147007399790325917312770139299397552211/10000000000000000000000000000000000000000000000000000000",
          "150238114923227625408313689013293065490991122953941173/2000000000000000000000000000000000000000000000000000000",
          "527333588181338137195737002202935711998855284954318833/50000000000000000000000000000000000000000000000000000000",
          "1502810421259746958302932350599372397707428434919479121/10000000000000000000000000000000000000000000000000000000",
          "69098481734889112872851487752915647518651449958049731/2500000000000000000000000000000000000000000000000000000",
          "1077080021819023103602006006683184561237879044913442149/25000000000000000000000000000000000000000000000000000000",
          "-113280402371009057003086509187790741712119998648501267/1000000000000000000000000000000000000000000000000000000",
          "-1096118684856165018655729025628038797026661114934126719/10000000000000000000000000000000000000000000000000000000",
          "-1609387181150278101445934762200618594677749518327098863/1000000000000000000000000000000000000000000000000000000",
          "-1879313206654783695885037309127928424528632272047681113/10000000000000000000000000000000000000000000000000000000",
          "-467147295393885666433930133273630183932449792012234763/2000000000000000000000000000000000000000000000000000000",
          "948820339553269842431912525924036316260481147230026527/12500000000000000000000000000000000000000000000000000000",
          "1471690161370113932685798136799005447619108606880728857/50000000000000000000000000000000000000000000000000000000",
          "454001231307964880466367452191334047719431908774806991/10000000000000000000000000000000000000000000000000000000",
          "1176961202092846706126419799111891430007224884279770729/10000000000000000000000000000000000000000000000000000000",
          "-2764890126560018222029272546771067309853350633811073611/10000000000000000000000000000000000000000000000000000000",
          "-49233129451371986301842278477980470091570991665513831/312500000000000000000000000000000000000000000000000000",
          "-3765027853950367375821049585285560268212038371282019919/100000000000000000000000000000000000000000000000000000000",
          "1254947107825116239436716804577811090686494762487303933/10000000000000000000000000000000000000000000000000000000",
          "-3054031935193823110164230932922546142995419462262900471/100000000000000000000000000000000000000000000000000000000",
          "1795058519479910902244724962395977776483014054699742197/20000000000000000000000000000000000000000000000000000000",
          "-591368686304786760239551590250005587983307359868182371/125000000000000000000000000000000000000000000000000000000",
          "-242159022837083476969047689445653995735055306538843871/2000000000000000000000000000000000000000000000000000000",
          "2309603344149035231312026802915318149029391057336477169/10000000000000000000000000000000000000000000000000000000",
          "2303756297776898317273281702985849440674491288631976063/10000000000000000000000000000000000000000000000000000000",
          "-650581307579432977821776236919400700985390696882357319/500000000000000000000000000000000000000000000000000000"
        ],
        [
          "4652637841179441644274645022958384351626036297307246367/50000000000000000000000000000000000000000000000000000000",
          "-35360677065589050286015294138137935822874200273240229/312500000000000000000000000000000000000000000000000000",
          "-2674137082769368650485570414753883358134625506730785117/10000000000000000000000000000000000000000000000000000000",
          "301426449322532873828033147779698288585823569470658123/250000000000000000000000000000000000000000000000000000000",
          "-959283258492368320633743241666591119267007814817673581/500000000000000000000000000000000000000000000000000000000",
          "-5112272125812524466766009044953774661480646484477143/40000000000000000000000000000000000000000000000000000",
          "-601564409582040948936432933953065056426501255707959889/25000000000000000000000000000000000000000000000000000000",
          "3875231685897234345595529365779048008226118878520307803/10000000000000000000000000000000000000000000000000000000",
          "-2734555934622169095663848614943677853224046442144352069/50000000000000000000000000000000000000000000000000000000",
          "-3505001148408619018106769189295976291693962800625304567/10000000000000000000000000000000000000000000000000000000",
          "-3316739820826067780664260118083177041318681185249976139/100000000000000000000000000000000000000000000000000000000",
          "-681691653657388705282758561142918659048808042920595567/50000000000000000000000000000000000000000000000000000000",
          "-1963212410120064405084166174603532508249528501603532423/5000000000000000000000000000000000000000000000000000000",
          "1196637713406024304930017429043930893979581865241359333/100000000000000000000000000000000000000000000000000000000",
          "-545548520800891183357516240363204523465861393068759007/5000000000000000000000000000000000000000000000000000000",
          "-314485808679489875323016454850908587971713699891437221/1250000000000000000000000000000000000000000000000000000",
          "-714885452338745574705766922351729077328675038178617737/12500000000000000000000000000000000000000000000000000000",
          "-1078612204071845588997627920636717150173775413714755321/5000000000000000000000000000000000000000000000000000000",
          "1086009167355478434207407852084091670767506980881428729/2000000000000000000000000000000000000000000000000000000",
          "1571914070760706751545760175215198913535507595102455859/100000000000000000000000000000000000000000000000000000000",
          "5781106507222780035864973053959685808465477294105819211/10000000000000000000000000000000000000000000000000000000",
          "1218572086033296197255772201371711329241570078630250719/2500000000000000000000000000000000000000000000000000000",
          "904062982552569436596107549405633462355604450426436247/50000000000000000000000000000000000000000000000000000000",
          "419030978255726553212886476837828365032682943996269297/20000000000000000000000000000000000000000000000000000000",
          "5598053826240252764752671811771691242928787980087912579/100000000000000000000000000000000000000000000000000000000",
          "-768492963744535489709678337653837188176833018257849567/25000000000000000000000000000000000000000000000000000000",
          "528898973689310315284341231086184974698800251019816449/20000000000000000000000000000000000000000000000000000000",
          "-1106936850666363234667969735891017743660900138904956509/100000000000000000000000000000000000000000000000000000000",
          "797524968168640922086034776591051056472976766546503467/20000000000000000000000000000000000000000000000000000000",
          "-2916506676676806378206206057088631108397466397680436893/10000000000000000000000000000000000000000000000000000000",
          "-1234363298557565272990814485097159694606666146823464179/50000000000000000000000000000000000000000000000000000000",
          "1600119986135038277236347974280586957774185494463303139/50000000000000000000000000000000000000000000000000000000",
          "-4825960755485570067428797268318335262086972397178707881/10000000000000000000000000000000000000000000000000000000",
          "2464621593641505373879127176334969175618284034732650469/10000000000000000000000000000000000000000000000000000000",
          "8793055473688106556484848729429181371336732378460340163/100000000000000000000000000000000000000000000000000000000",
          "-5527226967011490933519386730480514394775998742465407179/100000000000000000000000000000000000000000000000000000000",
          "-57032850135354624602210292342212855040252669870948411/2500000000000000000000000000000000000000000000000000000",
          "-518721133810157368558464543828608821399780559418050897/5000000000000000000000000000000000000000000000000000000",
          "-1918423038256435025953079858914813837083359597842450541/5000000000000000000000000000000000000000000000000000000",
          "4753645347941678609166339512696436269304267593292000393/50000000000000000000000000000000000000000000000000000000",
          "-570021528681875802730686121505295526420774365729791961/5000000000000000000000000000000000000000000000000000000",
          "2160743425685171834557198434576634886175777367049673191/100000000000000000000000000000000000000000000000000000000",
          "5112272125812524466766009044953774661480646484477143/40000000000000000000000000000000000000000000000000000",
          "3106238664324298557063751801000450763457474417352052833/10000000000000000000000000000000000000000000000000000000",
          "-1504191660285801445172973650113927845847484712981535781/50000000000000000000000000000000000000000000000000000000",
          "714885452338745574705766922351729077328675038178617737/12500000000000000000000000000000000000000000000000000000",
          "-92242530451309305387440650342684696825588252846961729/1562500000000000000000000000000000000000000000000000000",
          "-1700876866737543871876544211992474053207212206204471039/50000000000000000000000000000000000000000000000000000000",
          "45991157482698699485243695463090898655419276562018173/312500000000000000000000000000000000000000000000000000",
          "7341847224921489070012928907125603965860681996310205649/10000000000000000000000000000000000000000000000000000000",
          "1229031370100425733514925285648109934758523885012908899/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2645404747468500572211545677966382617659404857875630227/10000000000000000000000000000000000000000000000000000000",
          "251909495381397692271100795854169850637048635256924813/1250000000000000000000000000000000000000000000000000000",
          "3397063664374736941683856635496638658148703568718765637/1000000000000000000000000000000000000000000000000000000",
          "1088177217841411396949433329518153146740027179733358081/2500000000000000000000000000000000000000000000000000000",
          "8738652919989237005429759390604401130990311716918548003/100000000000000000000000000000000000000000000000000000000",
          "3689219220168667937898816561691200887677072224371140271/100000000000000000000000000000000000000000000000000000000",
          "607795793978912430582942740501569535292404115961465543/25000000000000000000000000000000000000000000000000000000",
          "63723245040408499877753713974509639497624075603914951/200000000000000000000000000000000000000000000000000000",
          "-24022910543581207594230386220494615389207995128930037/200000000000000000000000000000000000000000000000000000",
          "-2858889648574579327479879761456792871383606142384699553/10000000000000000000000000000000000000000000000000000000",
          "-1576149728824960015992064622098627929525600742933634639/10000000000000000000000000000000000000000000000000000000",
          "-3801856337444402818246586555314685127223388604265341401/1000000000000000000000000000000000000000000000000000000000",
          "-1951539362030660462217552954054133766310252253953789131/10000000000000000000000000000000000000000000000000000000",
          "3036229028370147978356543137797201836304002688393880409/100000000000000000000000000000000000000000000000000000000",
          "-4775185653238043605142821732729758072800452362449337143/100000000000000000000000000000000000000000000000000000000",
          "-1150037546944876833612859756482249201225248170440365407/10000000000000000000000000000000000000000000000000000000",
          "-476312770673894052702572489515729724593354740177139389/6250000000000000000000000000000000000000000000000000000",
          "2753933649514642809069667772166556852858961308353375203/1000000000000000000000000000000000000000000000000000000",
          "1500279946608284055022413742826162247112775907728232917/10000000000000000000000000000000000000000000000000000000",
          "-1901993554425684053080275037831701350504282071099659057/100000000000000000000000000000000000000000000000000000000",
          "1793339943327615678624832807497397983311546440920702339/5000000000000000000000000000000000000000000000000000000",
          "-2637703656101749803226213794069649781118820472646033007/100000000000000000000000000000000000000000000000000000000",
          "-3999990514755858793822238536439477969124068025919096081/100000000000000000000000000000000000000000000000000000000",
          "-4006103844884330996513039817281549896562374301882842119/10000000000000000000000000000000000000000000000000000000",
          "3682302233336652094444895887500427307584199612441313/20000000000000000000000000000000000000000000000000000",
          "1212598151858305164814424408009634078167524150885531109/5000000000000000000000000000000000000000000000000000000",
          "580353086452328838597464510868741607638098795662788169/12500000000000000000000000000000000000000000000000000000",
          "-3784169714293533725600729140441270945524215330780278833/100000000000000000000000000000000000000000000000000000000",
          "80885871788844565719678198539061281763623343440657823/625000000000000000000000000000000000000000000000000000",
          "-4870653144017083355941773865530861661282202888218573749/50000000000000000000000000000000000000000000000000000000",
          "-120096005432728347320018674175522154739974416969062241/2500000000000000000000000000000000000000000000000000000",
          "-1608728978538792735058757287970115651651422059849674337/5000000000000000000000000000000000000000000000000000000",
          "-314177068088965867020220637107214193339444300146451731/2000000000000000000000000000000000000000000000000000000",
          "-119858131195452153681302106150739346739698645541219257/40000000000000000000000000000000000000000000000000000",
          "-415773967659594961326183208198525149246420179371909799/2500000000000000000000000000000000000000000000000000000",
          "-1635965725077154184867091922285607672448398755975277823/10000000000000000000000000000000000000000000000000000000",
          "-2650013878433660312303833216515857242664990632870218609/100000000000000000000000000000000000000000000000000000000",
          "1258036044253018215567045599684922746507455760525278099/100000000000000000000000000000000000000000000000000000000",
          "1379667611848731587659168194384727034611364712120754907/100000000000000000000000000000000000000000000000000000000",
          "-323055382315119131757316502637882201636796455892697779/2000000000000000000000000000000000000000000000000000000",
          "6651508592352831568724585495247932514221779159758472347/10000000000000000000000000000000000000000000000000000000",
          "-4087707483522279556567349996421026862693609655646410463/10000000000000000000000000000000000000000000000000000000",
          "-3689219220168667937898816561691200887677072224371140271/100000000000000000000000000000000000000000000000000000000",
          "97794731247066642247814286551988272697852040458385899/625000000000000000000000000000000000000000000000000000",
          "1171796332539330884787269318439895595101906474003746937/5000000000000000000000000000000000000000000000000000000",
          "476312770673894052702572489515729724593354740177139389/6250000000000000000000000000000000000000000000000000000",
          "-4146781530081894423521688283495631619403844768938089769/100000000000000000000000000000000000000000000000000000000",
          "765020725119172503640928626578986444899947333692359801/2500000000000000000000000000000000000000000000000000000",
          "-1268839715881967888183130218287326146174044604206209427/2500000000000000000000000000000000000000000000000000000",
          "1360461443694853084356981471009160083961234835586312031/5000000000000000000000000000000000000000000000000000000",
          "-2988292916022508986027121635854535971879342603154124591/1000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "neumann_bound_exact": "9245705016680665154734695548763642753760670930607109366855404660994449008080807532777944791937/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "neumann_bound_float": 4.622852508340333e-53,
      "matrix": [
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "8486318615728951674874258729899603598140267490846117308567964964945800482590362881207468223/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1060789826966118959359282341237450449767533436355764663571078182440675544249049462123771421/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5755397750973786743351925235035076259049847723910474154766063322848234346770290125399497797/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1151079550194757348670385047007015251809969544782094830953245045359730136189136891973682019/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2106717439458038138692704707803807291057953708944634445766278868869136681672622485026799503/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4213434878916076277385409415607614582115907417889268891533163869746473963141518060947974869/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1574115139101963179585098873798210740369266524736299482693748563957164181404884995167938687/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "62964605564078527183403954951928429614770660989451979307761028875916274501503611713055727/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "175612519203024409689759672319833357859418577859106253873369404741527231755784285918268191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "175612519203024409689759672319833357859418577859106253873431724757466879764829011410632719/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "10125407164494148980834197077094530009588276772868212705496296151634732620207373158966285943/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "8100325731595319184667357661675624007670621418294570164397566241131019371334457675174341103/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7036031084436049386468553537819259407325931593381590215471581366458812341878249424064545271/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1407206216887209877293710707563851881465186318676318043094345375534130200484133361944713509/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-567994231718964863709606980566001730748988117234102289662822962768744826353345745262148921/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-283997115859482431854803490283000865374494058617051144831368366669372410669963519152153149/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "247799354733325641369542453525874725978166124866426331037460172554065520475367405095589429/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4955987094666512827390849070517494519563322497328526620750110968929509918407435751764739/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6093851161873976742363454836116399351200145173610939914549088588546263241129125440406732583/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6093851161873976742363454836116399351200145173610939914549442317599323641724016465993137909/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9921976154230983016562690361808473510121618677390147395333380414192384276106845093487099273/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1984395230846196603312538072361694702024323735478029479066736204487541632663696740284822989/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "123568125989189747322644225978066862172426805152211852717381453140313531211350980196640037/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "123568125989189747322644225978066862172426805152211852717438377233958930422707496250470337/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-615240501650910728733647957335615905965575997392548960259070781995779137215878234293728501/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-307620250825455364366823978667807952982787998696274480129498959265517688547716794190222439/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2561294974822020336438948395931591327615002734381579945706391033455274360792206931098492583/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2561294974822020336438948395931591327615002734381579945706066812972366533037774319615755793/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1288308208295295374576250581048226530980648973262767041409190069585097241878595537550932653/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2576616416590590749152501162096453061961297946525534082818415778362899744640534135121075741/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1669030628830361921049131812714235239760275717745756967898801319685177873622941376826037/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4172576572075904802622829531785588099400689294364392419749155971897649595373550719224687/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "20441784181429050295280242418481989478394429859074397313883994450814667996507188984457583/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "20441784181429050295280242418481989478394429859074397313894458895789653386649673093698363/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "116440929982832969756229842376865313827643137851595749797256717002379869597990787462054489/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102324957082424390574605942163284569107844628989374493144504203984727396990258506977747/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-22827073514984318283018716516237799790780488193234928939529863998718869309143378614847129/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-730466352479498185056598928519609593304975622183517726064931438066899577314476041897336321/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074640621473323411263875470602993287917513687915568857399663032763479131727650826063403991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399759254084725814521617964731931907/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074640621473323411263875470602993287917513687915568857399663032763479131727650826063403991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399759254084725814521617964731931907/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-700374312302831121692482862299/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "700374312302831121692482862299/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "420225287756010975846611409861884697634750141208903667226782467548339124373170823873342009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "420225287756010975846611409861884697634750141208903667226810006202298029903375307793568407/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2850085586105754655901102440686729081463947561384256487232526044767606552676156654889608241/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2850085586105754655901102440686729081463947561384256487232645210003837145570061159274630397/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "24375404647495906969453819344465597404800580694443759658196515098409014752839021655308851069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4875080929499181393890763868893119480960116138888751931639521705234666555714709194129568057/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "124024701927887287707033629522605918876520233467376842441667459145055532732103278096151557/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4960988077115491508281345180904236755060809338695073697666832352512824910428533273669985233/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-61784062994594873661322112989033431086213402576105926358718679572020393791968502854650857/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-123568125989189747322644225978066862172426805152211852717382471230231674050121470741124937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1280647487411010168219474197965795663807501367190789972853174342748136088481194848436503987/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2561294974822020336438948395931591327615002734381579945706109160931368716867591553802712497/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5153232833181181498305002324192906123922595893051068165636756597437412559049362054289930159/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1288308208295295374576250581048226530980648973262767041409208809407193974436522091571104393/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "8345153144151809605245659063571176198801378588728784839494325766651792548699590396857253/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "834515314415180960524565906357117619880137858872878483949799277556939601016221792809787/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-817671367257162011811209696739279579135777194362975892555747083221587098528122661497181/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-20441784181429050295280242418481989478394429859074397313884776266064643919953795546545461/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "116440929982832969756229842376865313827643137851595749797256717002379869597990787462054489/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102324957082424390574605942163284569107844628989374493144504203984727396990258506977747/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1789306351992567943624578122701137377713632531653522478244072063158111999407532057044194631/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "447326587998141985906144530675284344428408132913380619561030242047628643570643140070035903/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3518015542218024693234276768909629703662965796690795107735779883206664885712913478203008071/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3518015542218024693234276768909629703662965796690795107735874238858066786436544638691048337/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "654719363774534393351636608637090936314218152645323599881104806344905316912382941694883427/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "16367984094363359833790915215927273407855453816133089997027791621600753455249122923747011/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-170863828012759436473342929013560860503775900683378296063791813389675243543412133832367021/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-85431914006379718236671464506780430251887950341689148031888408649597515039979226689690131/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-234964480822296999012021829816429364403499214542418829401317825681410003183974479419789303/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-469928961644593998024043659632858728806998429084837658802597149166389262729299516051171623/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12420344037504229363331371145326550481852004958191148338774709329758135424706975155922979021/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12420344037504229363331371145326550481852004958191148338775143028045722880475425259363818967/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11510795501947573486703850470070152518099695447820948309532157561909940187210387938252426211/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11510795501947573486703850470070152518099695447820948309532419537383829868221561232214686877/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-282759749093171947111246047044665328969966817040372422327737975471415732166254970737001997/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-56551949818634389422249209408933065793993363408074484465536734464608321046987855149512839/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "404483428602529730775396581809833134387195143407007256746958232586048271548208956165101951/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1617933714410118923101586327239332537548780573628029026987962021881859617698940961658771397/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1184708549508816295804176663602789050156504933939872610930591645297102247262310437892223413/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "74044284344301018487761041475174315634781558371242038183167678788584575800807666197899509/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12420344037504229363331371145326550481852004958191148338774737135237139376682316087730423409/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "776271502344014335208210696582909405115750309886946771173444701410419933031255270481296589/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1162523537450011231452320088050956425819044899567442143866256686079803100045218456554951759/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650094149800044925809280352203825703276179598269768575465061709735215009375360308217338289/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "315347096135845188029125920895337819594636812063531821592832024678462922189680989863746649/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "31534709613584518802912592089533781959463681206353182159285366963876475872558930269403353/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "449294042617166150269501103316173966967194552900528150067278612677677747819149833386544107/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "112323510654291537567375275829043491741798638225132037516827283423748785994146804095530803/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "20250814328988297961668394154189060019176553545736425410992528510810177414285524733851337119/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "40501628657976595923336788308378120038353107091472850821987958790573672508930731544034175049/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "8486318615728951674874258729899603598140267490846117308567964964945800482590362881207468223/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1060789826966118959359282341237450449767533436355764663571078182440675544249049462123771421/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-121171495457002065932747558529891505280266933141731273380772621848537186370463613331845763/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-193874392731203305492396093647826408448427093026770037409174152354927612187327507754163953/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-3590677494282665140652002034585287943524255213404758132306047517100134020174890333705502323/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-3590677494282665140652002034585287943524255213404758132305234903527043338946157294828784607/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2945238058550193502686329609987322131601995918660274417773381889148235299319801345320540739/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1472619029275096751343164804993661065800997959330137208886344059480222155622974254270678241/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "14971987759350010785440717775652194854880393816220656081293926156051570403907169117730509417/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5988795103740004314176287110260877941952157526488262432517935049472433195544323026193308601/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3046728352843728733035147462568440289973926327457380509117126585922156541740345813463521503/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12186913411374914932140589850273761159895705309829522036468939417410006065398638113884889227/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "157838487393263398110969361171298760663913266239687575826032730616657429044738406419718943/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3945962184831584952774234029282469016597831655992189395652674222649277773639562324564471/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1422749917106042107847393033819173674889688187461682538000728995654871122475147603852719539/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2845499834212084215694786067638347349779376374923365076001825996270357673019902760730744369/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "29943975518700021570881435551304389709760787632441312162587823347811293949204469355206757093/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14971987759350010785440717775652194854880393816220656081294852105827006418165742005610402373/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12186913411374914932140589850273761159895705309829522036468508480976726344597489272871552219/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "609345670568745746607029492513688057994785265491476101823446864006095294388126604743371151/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "31567697478652679622193872234259752132782653247937515165206521124647433420640002585241969/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "157838487393263398110969361171298760663913266239687575826107093899391372887120886476087937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1369259127047879086499377631135361146810260354877362977734585572173303519333140654770551709/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1095407301638303269199502104908288917448208283901890382187824202225398113339324446776247/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2845499834212084215694786067638347349779376374923365076001455737938194488112867830283266069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1422749917106042107847393033819173674889688187461682538000914124820952714928665069076458689/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "654719363774534393351636608637090936314218152645323599881104806344905316912382941694883427/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "16367984094363359833790915215927273407855453816133089997027791621600753455249122923747011/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-6862861508325037288536255726128195086207645152997373408012440235101563488715165463854201/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-54902892066600298308290045809025560689661161223978987264093864323256761181620637200396483/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-53656801671324320419841494630876766465310802028474137567903405714106856286623303797226393/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-53656801671324320419841494630876766465310802028474137567898007588735018292478629052443/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "930018829960008985161856070440765140655235919653953715093006179619235938004508476472650841/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650094149800044925809280352203825703276179598269768575465057555958247719533691751961183889/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2618877455098137573406546434548363745256872610581294399524426083898746088947113742034530721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2618877455098137573406546434548363745256872610581294399524439800936995731542277692544524747/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5339494625398732389791966531673776890742996896355571751993097789552334946241369060650541/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "170863828012759436473342929013560860503775900683378296063789501423195555343646777270929971/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-58741120205574249753005457454107341100874803635604707350328563689629822409183096477215259/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-117482240411148499506010914908214682201749607271209414700651072753042672455945925768257039/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7036031084436049386468553537819259407325931593381590215471581366458812341878249424064545271/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1407206216887209877293710707563851881465186318676318043094345375534130200484133361944713509/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2400910669551431389999063654106383359323559269877414581801872297908424039120803145486736691/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1200455334775715694999531827053191679661779634938707290900897664206913131467053431538723597/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11510795501947573486703850470070152518099695447820948309532059151409654350360011826266018527/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11510795501947573486703850470070152518099695447820948309532517947884115705071937344269797257/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "39687904616923932066250761447233894040486474709560589581333539805810408363906065008867261/4000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1240247019278872877070336295226059188765202334673768424416709560647186293556101567836799871/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "907584144509685770687052718274046086504039444336576633654290195949274246295357642952093001/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "907584144509685770687052718274046086504039444336576633654402710021921050516363633080669829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2023373175616266206915732606781516626242896693169463861600799717357297592803781118754872627/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2023373175616266206915732606781516626242896693169463861600600418504196375225359853292857057/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2618877455098137573406546434548363745256872610581294399524426083898746088947113742034530721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2618877455098137573406546434548363745256872610581294399524439800936995731542277692544524747/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-54902892066600298308290045809025560689661161223978987264099168594954291877373167347533137/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-137257230166500745770725114522563901724152903059947468160235544022787443034921983918473/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4292544133705945633587319570470141317224864162277931005431857497145666784781000885208419/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "107313603342648640839682989261753532930621604056948275135806389177042079538678843576345203/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4650094149800044925809280352203825703276179598269768575465010598865429570077555460274808341/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "581261768725005615726160044025478212909522449783721071933134731898624729934834834270292123/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "914293321919824034920486859091266365781412466622829409401156299421633872881310161720699033/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "228573330479956008730121714772816591445353116655707352350294389889913188841691154974968017/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3046728352843728733035147462568440289973926327457380509117126585922156541740345813463521503/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12186913411374914932140589850273761159895705309829522036468939417410006065398638113884889227/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2437382682274982986428117970054752231979141061965904407293697541001669333773278205276979661/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2437382682274982986428117970054752231979141061965904407293791611218057112698726068270815387/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1032341576342375992208919862164435119893770528236425140751521812139143487970597501279708573/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2064683152684751984417839724328870239787541056472850281502803960904732497761673812435657111/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-6980292448781669005470317896033/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6980292448781669005470317896033/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "179984269674292005292859981092924199149880767548831512647314348514097714094989994595136009/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1439874157394336042342879848743393593199046140390652101178530529754256988979498738371494927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "1388944442262323352781716998793912683353816616641262894766614894297616365881105543286306633/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "347236110565580838195429249698478170838454154160315723691657540378705035878803394719505531/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-939874157394336042342879848743393593199046140390652101178530529754256988979498738371494927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-117484269674292005292859981092924199149880767548831512647314348514097714094989994595136009/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-222236110565580838195429249698478170838454154160315723691657540378705035878803394719505531/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-888944442262323352781716998793912683353816616641262894766614894297616365881105543286306633/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6986455798969978185373790542611918829658588271095744987835403020142792175879447247723269341/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6986455798969978185373790542611918829658588271095744987835468100895633457527766204167465927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1439874157394336042342879848743393593199046140390652101178530529754256988979498738371494927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-179984269674292005292859981092924199149880767548831512647314348514097714094989994595136009/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "1388944442262323352781716998793912683353816616641262894766614894297616365881105543286306633/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "347236110565580838195429249698478170838454154160315723691657540378705035878803394719505531/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-939874157394336042342879848743393593199046140390652101178530529754256988979498738371494927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-117484269674292005292859981092924199149880767548831512647314348514097714094989994595136009/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "888944442262323352781716998793912683353816616641262894766614894297616365881105543286306633/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "222236110565580838195429249698478170838454154160315723691657540378705035878803394719505531/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6986455798969978185373790542611918829658588271095744987835403020142792175879447247723269341/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6986455798969978185373790542611918829658588271095744987835468100895633457527766204167465927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11510795501947573486703850470070152518099695447820948309532136951100959191430516146593904901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11510795501947573486703850470070152518099695447820948309532440148192810864001433023873208187/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "992197615423098301656269036180847351012161867739014739533344305740587018616290426324995811/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2480494038557745754140672590452118377530404669347536848833404594806055563315606132945534229/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-453792072254842885343526359137023043252019722168288316827195630363117894646449594641335809/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-453792072254842885343526359137023043252019722168288316827150822622479753759411043377865739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2023373175616266206915732606781516626242896693169463861600634667177717846894128900883469481/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "505843293904066551728933151695379156560724173292365965400191367170944030283753017791438839/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1964158091323603180054909825911272808942654457935970799643314419034715950737148825084650281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7856632365294412720219639303645091235770617831743883198573339978368361658519579003398565279/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-41291452283090079501372745647781820223566361448399269991083374864802260365747368771241033/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-41291452283090079501372745647781820223566361448399269991082860475867898768428720627116257/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "898775491019627514681309286909672749051374522116258879904881226198469155392332946809472193/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1797550982039255029362618573819345498102749044232517759809783901537358417411090680212677801/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "648775491019627514681309286909672749051374522116258879904881226198469155392332946809472193/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1297550982039255029362618573819345498102749044232517759809783901537358417411090680212677801/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-25666452283090079501372745647781820223566361448399269991083374864802260365747368771241033/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-25666452283090079501372745647781820223566361448399269991082860475867898768428720627116257/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7856632365294412720219639303645091235770617831743883198573278251696238266841341226103592163/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "49103952283090079501372745647781820223566361448399269991083246267568669966417706735209839/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-41291452283090079501372745647781820223566361448399269991083246267568669966417706735209839/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-41291452283090079501372745647781820223566361448399269991082989073101489167758382663147451/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-56173468188726719667581830431854546815710907632266179994055579351632918461077640111382639/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-89877549101962751468130928690967274905137452211625887990488390734102166872063604513368887/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "64877549101962751468130928690967274905137452211625887990488390734102166872063604513368887/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "40548468188726719667581830431854546815710907632266179994055579351632918461077640111382639/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "25666452283090079501372745647781820223566361448399269991082989073101489167758382663147451/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "25666452283090079501372745647781820223566361448399269991083246267568669966417706735209839/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "121492812429466468225277509412059865758350273758311377147992702516846919644939300236353961/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399787161005858964002303778977637847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "773675616693917718013261762668445514425302806747080497044201247029814733815295061513029/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3868378083469588590066308813342227572126514033735402485223361847998867773896940986253513/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "198454085867731928576542446501888489156403095257655334461034363352039406060563990213203/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9922704293386596428827122325094424457820154762882766723057716372578524751071716761376079/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "116440929982832969756229842376865313827643137851595749797256717002379869597990787462054489/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102324957082424390574605942163284569107844628989374493144504203984727396990258506977747/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1991203015727091638402111131258190950765552962431648075317902750788963283305548575188506433/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "248900376965886454800263891407273868845694120303956009414747928868491465715566650644891033/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "810032573159531918466735766167562400767062141829457016439693654722807358856287520614219757/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "40501628657976595923336788308378120038353107091472850821988333076053659394687404981025861437/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1759007771109012346617138384454814851831482898345397553867894067263166753144542162845470233/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1759007771109012346617138384454814851831482898345397553867932993769199082930186895601557971/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-283997115859482431854803490283000865374494058617051144831421599263049522445037239678343953/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-567994231718964863709606980566001730748988117234102289662716497581390602803198304209767313/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2437382682274982986428117970054752231979141061965904407293697541001669333773278205276979661/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2437382682274982986428117970054752231979141061965904407293791611218057112698726068270815387/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9921976154230983016562690361808473510121618677390147395333378599483337479970386215163952801/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9921976154230983016562690361808473510121618677390147395333682837146754959454942579747261417/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "678421090511994399008843225628675986188834806384870506280545512915694765402379823582791381/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "135684218102398879801768645125735197237766961276974101256122773014622869009362731292057789/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-468023908890086487795335638409405822485091757803184583817102697475048746268690358783323419/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-117005977222521621948833909602351455621272939450796145954264585176668659041693398183915977/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-52682650931762356650477597278859353462247977294986464114656920478756839002974233586509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-526826509317623566504775972788593534622479772949864641127867049308993955062241700921461/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12186913411374914932140589850273761159895705309829522036468508480976726344597489272871552219/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "609345670568745746607029492513688057994785265491476101823446864006095294388126604743371151/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9921976154230983016562690361808473510121618677390147395333403083573707229574392284744987009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "620123509639436438535168147613029594382601167336884212208353647066024075615683531892944251/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-58502988611260810974416954801175727810636469725398072977137593084195675790141564297977331/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-468023908890086487795335638409405822485091757803184583817060293508157976114331437140870679/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "52682650931762356650477597278859353462247977294986464112923658317024374586319907966537/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "131706627329405891626193993197148383655619943237466160286299917731579649807196237003007/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074640621473323411263875470602993287917513687915568857399663032763479131727650826063403991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399759254084725814521617964731931907/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-7736756166939177180132617626684455144253028067470804970446688153311734673947322240104281/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1547351233387835436026523525336891028850605613494160994088409602596829642399902069506607/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4961352146693298214413561162547212228910077381441383361525881876270811616913617477864153/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "19845408586773192857654244650188848915640309525765533446115341575277743640545362632615847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "116440929982832969756229842376865313827643137851595749797256717002379869597990787462054489/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102324957082424390574605942163284569107844628989374493144504203984727396990258506977747/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-776272866552219798374865615845768758850954252343971665315062282366599682546420298815352413/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-194068216638054949593716403961442189712738563085992916328758627214973013624706410070904543/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1288308208295295374576250581048226530980648973262767041409190069585097241878595537550932653/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2576616416590590749152501162096453061961297946525534082818415778362899744640534135121075741/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12009207927317442895224003695244786212147716268877392036972431749044576668236784306103749/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "750575495457340180951500230952799138259232266804837002310865495627972546722244692953233/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-531179025964479656743511518187879165911662761579369183943462804751222629226880865625942791/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-531179025964479656743511518187879165911662761579369183943440004105692641877797856462689511/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1162523537450011231452320088050956425819044899567442143866256686079803100045218456554951759/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650094149800044925809280352203825703276179598269768575465061709735215009375360308217338289/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-49166758458137902928703993276347945622127767664692505397032589867484848037672117784315679/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-98333516916275805857407986552695891244255535329385010794062523186781352367749876117943251/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2576616416590590749152501162096453061961297946525534082818389774092971249752897531734552703/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "206129313327247259932200092967716244956903835722042726625472491475209838291586214284209693/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "24018415854634885790448007390489572424295432537754784073945916374758876117111447494929291/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6004603963658721447612001847622393106073858134438696018486660745856349678618487821428463/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "531179025964479656743511518187879165911662761579369183943443369775254927695883538749115467/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "531179025964479656743511518187879165911662761579369183943459439081660343408795183338118983/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "930018829960008985161856070440765140655235919653953715093006179619235938004508476472650841/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650094149800044925809280352203825703276179598269768575465057555958247719533691751961183889/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2458337922906895146435199663817397281106388383234625269851571050004697679890803605693157623/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2458337922906895146435199663817397281106388383234625269851621523039078531186549186472907571/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12420344037504229363331371145326550481852004958191148338774752641011605058291868347931520009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6210172018752114681665685572663275240926002479095574169387549858396126623445266033677638989/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4650094149800044925809280352203825703276179598269768575465006445088462280235886904018653941/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650094149800044925809280352203825703276179598269768575465082008965965129320347230305784153/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-63069419227169037605825184179067563918927362412706364318571271569067231763677650497809351/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-126138838454338075211650368358135127837854724825412728637131734588756608838752816022969859/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7036031084436049386468553537819259407325931593381590215471581366458812341878249424064545271/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1407206216887209877293710707563851881465186318676318043094345375534130200484133361944713509/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-92669573277485609954709329847/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "92669573277485609954709329847/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "241490601929684643139674936719487125545497495347996811065369226071708148742518831635735003/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "120745300964842321569837468359743562772748747673998405532699402848589618660736867795675331/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1759007771109012346617138384454814851831482898345397553867894067263166753144542162845470233/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1759007771109012346617138384454814851831482898345397553867932993769199082930186895601557971/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2814412433774419754587421415127703762930372637352636086188741458483127732842736728878831389/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1407206216887209877293710707563851881465186318676318043094290919584328802438414882318206869/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6210172018752114681665685572663275240926002479095574169387361503619868748127626087810555127/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12420344037504229363331371145326550481852004958191148338775129350564120808927148239810058579/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "719424718871723342918990654379384532381230965488809269345755755471340516916354456757019657/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1438849437743446685837981308758769064762461930977618538691560626469040223096284732802937659/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "282759749093171947111246047044665328969966817040372422327683607686826098681536682418551293/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "35344968636646493388905755880583166121245852130046552790967255013453904839957195508873661/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1617933714410118923101586327239332537548780573628029026987816304174589533672693264082467433/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1617933714410118923101586327239332537548780573628029026987978648051463170219083522201929079/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2369417099017632591608353327205578100313009867879745221861379633108787673001014851241032977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-37022142172150509243880520737587157817390779185621019091580771542501925736710177232731839/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1523462790468494185590863709029099837800036293402734978637268752299741283127372985042534551/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "95216424404280886599428981814318739862502268337670936164835248389790964849119530722339567/3906250000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1288308208295295374576250581048226530980648973262767041409184331897964756764487285256138841/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5153232833181181498305002324192906123922595893051068165636854507474329429737501279421326729/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "513731711043157305256004830729943364270681692578400717966405083631011055204738027872201153/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "64216463880394663157000603841242920533835211572300089745810214579798087274387522525898741/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1957539206167648808168128556307329791205221031396732683062773884268900726675325486241741841/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-391507841233529761633625711261465958241044206279346536612508808238862533488093747820449787/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "297551326263377770623215568169746062070319588555221675515092907531327845450531246092303/12207031250000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12187702323747953484726909672232798702400290347221879829098856319807985216052523973037614797/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2576616416590590749152501162096453061961297946525534082818389774092971249752897531734552703/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "206129313327247259932200092967716244956903835722042726625472491475209838291586214284209693/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-256865855521578652628002415364971682135340846289200358983237584647392839088620578501920187/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-128432927760789326314001207682485841067670423144600179491602907743652518805649262773971519/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "823811379472033646216753122704954504476952652961549472744597176527671826378632968434107779/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "411905689736016823108376561352477252238476326480774736372332770641661040541826195115815099/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "21215796539322379187185646824749008995350668727115293271419677617523089693591152807384005587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "42431593078644758374371293649498017990701337454230586542843596887309844795731487276220186781/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11510795501947573486703850470070152518099695447820948309532102392945938768551607203907223819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11510795501947573486703850470070152518099695447820948309532474706347831286880341966559889269/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "16853739515664305109541637662430458328463629671557075566130008920815333040573891489081719/4000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "84268697578321525547708188312152291642318148357785377830664387545618281326865803174119921/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1574115139101963179585098873798210740369266524736299482694046459194864651929472320516379681/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-314823027820392635917019774759642148073853304947259896538745565332041278402600593493711401/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-21951564900378051211219959039979169732427322232388281734179131673592587531495613816164179/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-87806259601512204844879836159916678929709288929553126936684038055126705634324193395986739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "3742996939837502696360179443913048713720098454055164020323480963790397348645176252229594089/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "29943975518700021570881435551304389709760787632441312162589679849142127996374543348590809127/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074640621473323411263875470602993287917513687915568857399663032763479131727650826063403991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399759254084725814521617964731931907/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-550539704103764733852600719350228181502116518695390678690940702182250329764506042806923591/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-550539704103764733852600719350228181502116518695390678690860832134590322497489356179956381/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "695289825183403668034168295562504022396340480821662779279449414540995681421253258128655171/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "347644912591701834017084147781252011198170240410831389639766939372837036940286227067499087/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "29943975518700021570881435551304389709760787632441312162587823347811293949204469355206757093/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14971987759350010785440717775652194854880393816220656081294852105827006418165742005610402373/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "121492812429466468225277509412059865758350273758311377147992702516846919644939300236353961/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074640621473323411263875470602993287917513687915568857399787161005858964002303778977637847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-550539704103764733852600719350228181502116518695390678690943679284476059106076138858223469/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-68817463012970591731575089918778522687764564836923834836357231879045574144489907516082063/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-919200944281020219326797124228686664860219967600512114957615914092400806823680576115344151/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-14707215108496323509228753987658986637763519481608193839319977974371199076563266293558481/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "21215796539322379187185646824749008995350668727115293271419677617523089693591152807384005587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "42431593078644758374371293649498017990701337454230586542843596887309844795731487276220186781/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "42431593078644758374371293649498017990701337454230586542839763448792828761819882942710419473/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "21215796539322379187185646824749008995350668727115293271421594336781597710546954974138889241/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "368071551532773908558162269546123206807038737630533814975343384421544673725897516608193531/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2944572412262191268465298156368985654456309901044270519803526006123960478646222342884115403/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-3540887549067765521187297756499/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3540887549067765521187297756499/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "40501628657976595923336788308378120038353107091472850821985128686890863744473870379990836023/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2531351791123537245208549269273632502397069193217053176374242945331447724564244414484125829/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "42431593078644758374371293649498017990701337454230586542839763448792828761819882942710419473/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "21215796539322379187185646824749008995350668727115293271421594336781597710546954974138889241/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-969371963656016527461980468239132042242135465133850187046176436914862567938100889873093009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-48468598182800826373099023411956602112106773256692509352293764982403649198112277777624643/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-3590677494282665140652002034585287943524255213404758132306046357405294782715788465242878957/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-3590677494282665140652002034585287943524255213404758132305236063221882576405259163291407973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "589047611710038700537265921997464426320399183732054883554537814039048232169806362038219071/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "589047611710038700537265921997464426320399183732054883554676187582687689943343608734160373/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "8100325731595319184667357661675624007670621418294570164397054174570146545953413611305491389/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "20250814328988297961668394154189060019176553545736425410993872469671647303867356477604696171/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12420344037504229363331371145326550481852004958191148338774738963530002986743591328377759621/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12420344037504229363331371145326550481852004958191148338775113394273855318438809087053409211/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1120345549521765029917496854130829588070216389056269893107632120818022098057959314661886601/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1120345549521765029917496854130829588070216389056269893107484948723789237570786779713955127/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2149936098634524090663075156579954771658252575516828678605804787721883837245604045332422069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2149936098634524090663075156579954771658252575516828678605490494412955897112154902387936341/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "34022990766394941317003213485689433362959157258710254122854483667622179227243453929495071/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "340229907663949413170032134856894333629591572587102541228647716918855081547187395427501057/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "40501628657976595923336788308378120038353107091472850821985001101972288092215427211828366489/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "20250814328988297961668394154189060019176553545736425410994007355110869622643176899954241399/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1552543004688028670416421393165818810231500619773893542346838437683158976830712489409455351/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12420344037504229363331371145326550481852004958191148338775144856338586490536700500011155179/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1120345549521765029917496854130829588070216389056269893107652435015786853559831820930630031/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2240691099043530059834993708261659176140432778112539786214929269052048964137828546900058009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1074968049317262045331537578289977385829126287758414339302733103229925903640257915635978983/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1074968049317262045331537578289977385829126287758414339302914537837493963538621558228822413/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "14971987759350010785440717775652194854880393816220656081293926156051570403907169117730509417/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5988795103740004314176287110260877941952157526488262432517935049472433195544323026193308601/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4875080929499181393890763868893119480960116138888751931639271480711677967306669276373683677/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "24375404647495906969453819344465597404800580694443759658197766221023957694879221243731063583/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-408599607129026014020462471046402660533971583238567781748638124338306843133330895920978133/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1634398428516104056081849884185610642135886332954271126994223106427235113134408512187275521/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1512717736651686788448058006244411348303210326939554530140862277055320158700444755630843/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "75635886832584339422402900312220567415160516346977726509733709424835241612522277475817/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "396972694042570517981376220482716816943998347667738301243186991344700111028381157633152707/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1587890776170282071925504881930867267775993390670953204973070046195634061488114457821403409/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ]
      ]
    }
  },
  "edge_cell": {
    "source": "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\edge_hermite_root_certificate.json",
    "source_sha256": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59",
    "boundary_cycle": [
      "P0",
      "P1",
      "P2",
      "P3"
    ],
    "boundary_zero_value_trace_coordinates": "four full gradients,then four ccw unscaled normal midpoint derivatives",
    "rank_H0": 40,
    "stacked_rank": 51,
    "zero_value_closed_boundary_trace_image_dimension": 11,
    "full_boundary_data_image_has_only_the_known_mixed_relation_proved": true,
    "rank51_certificate": {
      "order": 51,
      "rows": [
        0,
        3,
        7,
        14,
        17,
        24,
        28,
        39,
        44,
        45,
        36,
        42,
        43,
        46,
        22,
        12,
        47,
        41,
        19,
        40,
        8,
        37,
        5,
        32,
        15,
        50,
        49,
        4,
        25,
        51,
        48,
        27,
        2,
        23,
        13,
        18,
        29,
        9,
        10,
        6,
        35,
        16,
        33,
        30,
        20,
        26,
        1,
        38,
        34,
        11,
        21
      ],
      "cols": [
        46,
        40,
        60,
        47,
        56,
        54,
        53,
        34,
        39,
        61,
        36,
        45,
        43,
        52,
        58,
        42,
        37,
        50,
        31,
        32,
        28,
        30,
        27,
        26,
        33,
        29,
        59,
        48,
        44,
        51,
        55,
        35,
        38,
        57,
        41,
        49,
        6,
        5,
        9,
        2,
        10,
        16,
        13,
        14,
        11,
        18,
        20,
        23,
        12,
        17,
        1
      ],
      "inverse": [
        [
          "287512604613401951619594048894671392327943880239449263/2500000000000000000000000000000000000000000000000000000000",
          "312421110323834117843925985934561520807655076802014687/20000000000000000000000000000000000000000000000000000000",
          "2256895630119470144061386936519933748681876166989523381/2500000000000000000000000000000000000000000000000000000000",
          "-500320475429157031922512276145917688039392141180520071/20000000000000000000000000000000000000000000000000000000",
          "5608178178784017882698406190305663181415813166754161/400000000000000000000000000000000000000000000000000000",
          "-228616498552104146867251380260675801786489637965043541/100000000000000000000000000000000000000000000000000000000",
          "-712418955386580015976084558536717455507975539072286873/1250000000000000000000000000000000000000000000000000000000",
          "-644519642079207588493701478226528029439674903521132971/50000000000000000000000000000000000000000000000000000000",
          "-1043807049364152111218682979185639554311298813445907273/500000000000000000000000000000000000000000000000000000000",
          "1004089931593769839648460437575360678877990822678430811/250000000000000000000000000000000000000000000000000000000",
          "884696226254014298271097567178874818949528845190650697/200000000000000000000000000000000000000000000000000000000",
          "-1395493725031230773330645895882772835781874809513069127/1000000000000000000000000000000000000000000000000000000000",
          "-2135696231837888068061723647591382977858124046147498983/10000000000000000000000000000000000000000000000000000000000",
          "949007310854070746890753320341472157213228450116098597/250000000000000000000000000000000000000000000000000000000",
          "79872820702229942432974224397618528950709324257756713/15625000000000000000000000000000000000000000000000000000",
          "-1620198570119295611521920428625814499814123657646604121/50000000000000000000000000000000000000000000000000000000",
          "-1916569357026133097953514265544540213518345286969302491/500000000000000000000000000000000000000000000000000000000",
          "-451994350759175471017020915182618301325743656119113997/200000000000000000000000000000000000000000000000000000000",
          "-4053402385944527207086416943808556172061988006599162523/500000000000000000000000000000000000000000000000000000000",
          "2192623621560944723229099683688410810310563124539148891/250000000000000000000000000000000000000000000000000000000",
          "51267529920981985034752885316110838833172800435034671/6250000000000000000000000000000000000000000000000000000",
          "363997439617397614519873660118569042782692717406639521/400000000000000000000000000000000000000000000000000000000",
          "3013328608560545923588142827096525773448098572791273717/500000000000000000000000000000000000000000000000000000000",
          "1559764415164244580533787124464755063008262634798330699/100000000000000000000000000000000000000000000000000000000",
          "-1600969364880207690770002450311806779448045967647349089/100000000000000000000000000000000000000000000000000000000",
          "-2108121688753751119517052767039220705427165389072820863/500000000000000000000000000000000000000000000000000000000",
          "-774150426964188290888320905637526942720437432916046957/500000000000000000000000000000000000000000000000000000000",
          "-344869840714960650935489189515906488006703743302696481/40000000000000000000000000000000000000000000000000000000",
          "-8611668138338319123317160339063723923770166544326625851/1000000000000000000000000000000000000000000000000000000000",
          "-1777824910104521842551723995396932233901458673156617429/1000000000000000000000000000000000000000000000000000000000",
          "-3035187679801635221061672141728569237593466178800452237/1000000000000000000000000000000000000000000000000000000000",
          "330466632420794268247079606226617454924234319142368867/25000000000000000000000000000000000000000000000000000000",
          "-6999309498317689618809069558830413840215160257533322327/1000000000000000000000000000000000000000000000000000000000",
          "544891656192968029599483707083524097081753146198853063/50000000000000000000000000000000000000000000000000000000",
          "820514348405198570076512766208279043929001334709989889/20000000000000000000000000000000000000000000000000000000",
          "-4687771442587457480708045020969498148608454159694560381/500000000000000000000000000000000000000000000000000000000",
          "-214528727651472181986455769472173006682314493549075739/125000000000000000000000000000000000000000000000000000000",
          "-5492710944758832398701679947315255003105074080524903063/1000000000000000000000000000000000000000000000000000000000",
          "-2710093842598285206858781703262479210202573989080644297/1000000000000000000000000000000000000000000000000000000000",
          "-3464707734584439952400420214400512523184473806189178393/500000000000000000000000000000000000000000000000000000000",
          "-2707251310058294035463841680116990041289128277560647573/1000000000000000000000000000000000000000000000000000000000",
          "-4263867251100606154022167764224451475217229418180249721/500000000000000000000000000000000000000000000000000000000",
          "-3492988006652063341010355452791913353156229901828340571/500000000000000000000000000000000000000000000000000000000",
          "228616498552104146867251380260675801786489637965043541/100000000000000000000000000000000000000000000000000000000",
          "1748234765706396937558892392955610864134088433258744581/100000000000000000000000000000000000000000000000000000000",
          "-79872820702229942432974224397618528950709324257756713/15625000000000000000000000000000000000000000000000000000",
          "3442152228236164419080615969636272641641991352718771311/500000000000000000000000000000000000000000000000000000000",
          "188106933441418308390661133703268826231631744339429937/31250000000000000000000000000000000000000000000000000000",
          "6870970971458765901372873286025958149381282251560901437/1000000000000000000000000000000000000000000000000000000000",
          "-645548083679671034266875879673279841509008992551004503/50000000000000000000000000000000000000000000000000000000",
          "2046585295229356226924137205048259647335846599464629093/50000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-8456671272596505155675896525684323198310615852011352451/1000000000000000000000000000000000000000000000000000000000",
          "-234488156290719377679478424595374520430542100403916477/20000000000000000000000000000000000000000000000000000000",
          "4672994320823136723877072000579880561522779401705268083/1000000000000000000000000000000000000000000000000000000000",
          "-55871367372102757622499703251487696547132417055446531/8000000000000000000000000000000000000000000000000000000",
          "2508188016792100875653004549701415905052307040130881447/1000000000000000000000000000000000000000000000000000000000",
          "-1314317737061500145651747243622905636669517992695803037/500000000000000000000000000000000000000000000000000000000",
          "-2127534484504729214936675755657187762709205332885780519/5000000000000000000000000000000000000000000000000000000000",
          "1730281131271823059955667438593504997435315014810668553/100000000000000000000000000000000000000000000000000000000",
          "-1792586206412819505188731431622048774378379199853639807/2000000000000000000000000000000000000000000000000000000000",
          "-2467658271520104555630782032194689925062333301442766267/1000000000000000000000000000000000000000000000000000000000",
          "311376526382374369021959996018405079940157503595160431/40000000000000000000000000000000000000000000000000000000",
          "-827571007716307507984446606197916325317699200947433009/250000000000000000000000000000000000000000000000000000000",
          "2354250279432281785842584615977609234461641213038481601/1000000000000000000000000000000000000000000000000000000000",
          "-64987257071810403769999569050682850129312935802952109/4000000000000000000000000000000000000000000000000000000",
          "-1152963999035098619605312686840753479762568596156630643/1250000000000000000000000000000000000000000000000000000000",
          "-347550674758150357766921948023053135569138811053370967/40000000000000000000000000000000000000000000000000000000",
          "-495891544165946987579394315193668920433142358858996571/62500000000000000000000000000000000000000000000000000000",
          "1855018822402099293927013248705576414853378291855464049/100000000000000000000000000000000000000000000000000000000",
          "-5468276179492702134089830533952082063785464223868475003/10000000000000000000000000000000000000000000000000000000000",
          "4136765314662632281446055952497822282328719965418682143/100000000000000000000000000000000000000000000000000000000",
          "4272458423415550835928491553121190763543815969955323389/500000000000000000000000000000000000000000000000000000000",
          "2936137779021110047009130139471455769230959184069627043/100000000000000000000000000000000000000000000000000000000",
          "510807093559022132203928416632942759801081225343025811/50000000000000000000000000000000000000000000000000000000",
          "-1172152673038092582232383382158929669664640747704212473/100000000000000000000000000000000000000000000000000000000",
          "-635989265810605113196160183163731515390575849705864343/500000000000000000000000000000000000000000000000000000000",
          "2670168260599181750875340824029440433244498403718710393/10000000000000000000000000000000000000000000000000000000000",
          "-717550004815857860257090055646900830853592984291944293/500000000000000000000000000000000000000000000000000000000",
          "4328674158197040149682654278129032900557664449917291141/10000000000000000000000000000000000000000000000000000000000",
          "434285743273711169226923971445745458747829409054572873/1000000000000000000000000000000000000000000000000000000000",
          "-1238193031659015323188010043172489489693784314352509373/100000000000000000000000000000000000000000000000000000000",
          "-2202985194609039732622342517803710348101735223602652477/500000000000000000000000000000000000000000000000000000000",
          "-3755435812788086822752670960773945774315084545384570141/10000000000000000000000000000000000000000000000000000000000",
          "1129154039871626486900565580195582273147133857520409473/100000000000000000000000000000000000000000000000000000000",
          "2194349730849289122076570515800065814591206576337033201/1000000000000000000000000000000000000000000000000000000000",
          "8255899453134054929204783272763425099172703831342545061/1000000000000000000000000000000000000000000000000000000000",
          "1797112012103046285889535784179989080069250865620784311/1000000000000000000000000000000000000000000000000000000000",
          "-220312857722205444831615933611437372079719491881444997/100000000000000000000000000000000000000000000000000000000",
          "-2962749570079239044533037613057001352198520741300402437/1000000000000000000000000000000000000000000000000000000000",
          "-2791083638375931313661972746592690087444555599305122171/500000000000000000000000000000000000000000000000000000000",
          "-148891361920035793679556403332387357575444039085657843/10000000000000000000000000000000000000000000000000000000",
          "-1116256916467460955446568112869150655541348534212912161/200000000000000000000000000000000000000000000000000000000",
          "2272807766435690844400165316777927235731068505847604947/5000000000000000000000000000000000000000000000000000000000",
          "225744819742144293061938197002871024757971561359751037/20000000000000000000000000000000000000000000000000000000",
          "1314317737061500145651747243622905636669517992695803037/500000000000000000000000000000000000000000000000000000000",
          "-1250284394153776072480552730784780873690704443233936811/1000000000000000000000000000000000000000000000000000000000",
          "1152963999035098619605312686840753479762568596156630643/1250000000000000000000000000000000000000000000000000000000",
          "-1417434563059879856664879638135749766580361361596371141/500000000000000000000000000000000000000000000000000000000",
          "-1447224159820752110213566106147582193476518793213048613/100000000000000000000000000000000000000000000000000000000",
          "-2830569714510709497421013324459228039587962215976199403/1000000000000000000000000000000000000000000000000000000000",
          "1730657509128783151129786672295410619641621621880606819/100000000000000000000000000000000000000000000000000000000",
          "4117102657833310387646507818610371471041128287582376593/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1893789511702165623422197512288546345155897678099414173/1000000000000000000000000000000000000000000000000000000000",
          "2625567417056501948204505145939636747811693528685691279/1000000000000000000000000000000000000000000000000000000000",
          "-4756014808329623997012594877078452801780403260134514167/10000000000000000000000000000000000000000000000000000000000",
          "1563981354528572456539290151769611495751166326622017581/1000000000000000000000000000000000000000000000000000000000",
          "-70210547484712615538108423560266582788537963495082891/125000000000000000000000000000000000000000000000000000000",
          "2943287098739227282660847464157088525831523603155672319/5000000000000000000000000000000000000000000000000000000000",
          "1905762852859550269154766879627276096856310376481668273/20000000000000000000000000000000000000000000000000000000000",
          "-1937398388250607469390812099940465726032528574477767149/500000000000000000000000000000000000000000000000000000000",
          "1003580737354430090835078921642508625948721118197116873/5000000000000000000000000000000000000000000000000000000000",
          "2763040682575224995213739437712803895277790001310878201/5000000000000000000000000000000000000000000000000000000000",
          "-1743243827402964620254389364430927313825922839144826803/1000000000000000000000000000000000000000000000000000000000",
          "2449166510346549308575926557786778066866816125301857629/5000000000000000000000000000000000000000000000000000000000",
          "-1854419308169655011173189800540633554316851069344257903/5000000000000000000000000000000000000000000000000000000000",
          "591433209318547508491233079649571370550854970567107337/50000000000000000000000000000000000000000000000000000000",
          "2065560841479842127094405471409696627566431426141115217/10000000000000000000000000000000000000000000000000000000000",
          "972882534725611050223679701286097583357278481966266967/500000000000000000000000000000000000000000000000000000000",
          "3433870126050780739943524642385185620440289639008982517/500000000000000000000000000000000000000000000000000000000",
          "-472796307062713761645078516622809482666960665211706819/25000000000000000000000000000000000000000000000000000000",
          "612283707265026073900168230688576888231407155950356143/5000000000000000000000000000000000000000000000000000000000",
          "-481086779650185737485135339076851363925162571574056621/20000000000000000000000000000000000000000000000000000000",
          "-1913551252173402160359132761822831030679276059826629281/1000000000000000000000000000000000000000000000000000000000",
          "-1258582513859293725204431936239802379577129236365261703/50000000000000000000000000000000000000000000000000000000",
          "129631927692789273807203705119222782534559775775677057/40000000000000000000000000000000000000000000000000000000",
          "1312461113101559130800832992150029019281311755808879273/500000000000000000000000000000000000000000000000000000000",
          "2848472554562194757194301009214709114422903741310641657/10000000000000000000000000000000000000000000000000000000000",
          "-2989791422299275189785754083076968165886287170802061779/50000000000000000000000000000000000000000000000000000000000",
          "3213767283695968668359869592975479337446666259027815407/10000000000000000000000000000000000000000000000000000000000",
          "-9693645946643016818863914988111275952110026317945218737/100000000000000000000000000000000000000000000000000000000000",
          "-243135200359104420258247111922442827418428009714896941/2500000000000000000000000000000000000000000000000000000000",
          "8971631368196279708114342696408991635122835855483353621/1000000000000000000000000000000000000000000000000000000000",
          "3981921221677274266767320415884460518095527309733467829/5000000000000000000000000000000000000000000000000000000000",
          "2102483567374474948235172525081357127759042785601007327/25000000000000000000000000000000000000000000000000000000000",
          "-632157739397517945003966499014630997072648316376559773/250000000000000000000000000000000000000000000000000000000",
          "-2457016698021018442144353240312202870994667583725878437/5000000000000000000000000000000000000000000000000000000000",
          "-924414304992395966129360126345541203596728350376540873/500000000000000000000000000000000000000000000000000000000",
          "-201222902615544838101546744705255569462848084873840747/500000000000000000000000000000000000000000000000000000000",
          "4933692771048679430744311488500539003234892018070510501/10000000000000000000000000000000000000000000000000000000000",
          "6634790310222661067898767960119205719922796067135692157/10000000000000000000000000000000000000000000000000000000000",
          "250014444230227210713851193162182091737399290622612013/200000000000000000000000000000000000000000000000000000000",
          "-2765196711486769445478833140272724283185954068378475009/1000000000000000000000000000000000000000000000000000000000",
          "1249874550298096677179958215580873413502433637337775753/1000000000000000000000000000000000000000000000000000000000",
          "-1017946511445651824850094075297879096839758987529060877/10000000000000000000000000000000000000000000000000000000000",
          "-2527668146059476493498367139531080907595252307731799769/1000000000000000000000000000000000000000000000000000000000",
          "-2943287098739227282660847464157088525831523603155672319/5000000000000000000000000000000000000000000000000000000000",
          "1399945318890422307115299216363978806397073692788051327/5000000000000000000000000000000000000000000000000000000000",
          "-2065560841479842127094405471409696627566431426141115217/10000000000000000000000000000000000000000000000000000000000",
          "6348414458879061565936684837699776431346955874068249189/10000000000000000000000000000000000000000000000000000000000",
          "2793684698867264394956747186506877187472853879568370907/100000000000000000000000000000000000000000000000000000000",
          "3169393171786554350380848136212672812196773148161927983/5000000000000000000000000000000000000000000000000000000000",
          "-242227477387977375110860069484409200406168123862421959/62500000000000000000000000000000000000000000000000000000",
          "-921985209153328458981174997521203628515290532589813923/500000000000000000000000000000000000000000000000000000000"
        ],
        [
          "350533719543654444988825042635877620077695129672048939/250000000000000000000000000000000000000000000000000000000",
          "1519741737717090640562555477215690331349200672158740957/100000000000000000000000000000000000000000000000000000000",
          "-745633890721219349775116559114612888502312188540104377/250000000000000000000000000000000000000000000000000000000",
          "-269427563092540875987232901937282949034901915374103279/20000000000000000000000000000000000000000000000000000000",
          "-3838088463533082145320138743539639505566176023262902253/100000000000000000000000000000000000000000000000000000000",
          "7420971398779807069884358145349771889658027648969192049/10000000000000000000000000000000000000000000000000000000000",
          "1119258289478133698196923625240871977934798592523052411/500000000000000000000000000000000000000000000000000000000",
          "-342987488234242578955325984614808103537690148182487571/25000000000000000000000000000000000000000000000000000000",
          "183381937746303682964609846531125652522429364687957479/62500000000000000000000000000000000000000000000000000000",
          "1625078326236383967124927981603054330482211857974080047/100000000000000000000000000000000000000000000000000000000",
          "2957345939950195997938879549184787632459231722696219211/1000000000000000000000000000000000000000000000000000000000",
          "-1076218964292164193347624859427060971480123179456626021/250000000000000000000000000000000000000000000000000000000",
          "-2596251948874282293886525684550688906136776957729796307/1000000000000000000000000000000000000000000000000000000000",
          "441046273069394840575637941862300245082714428502526401/50000000000000000000000000000000000000000000000000000000",
          "1270379940742854833277951139776873080199961097348762101/250000000000000000000000000000000000000000000000000000000",
          "-178043433126717809240688030966603064577281776940574499/10000000000000000000000000000000000000000000000000000000",
          "-1090248518376054770194496359981238652831973270485049043/250000000000000000000000000000000000000000000000000000000",
          "749418885841177511935462030839293482220084624103840663/200000000000000000000000000000000000000000000000000000000",
          "-226499678057140634782576875064940566070759061419169333/20000000000000000000000000000000000000000000000000000000",
          "-4456577117549871891397274991939649689400513041352518717/1000000000000000000000000000000000000000000000000000000000",
          "-25696986991474407557823961038840740901967706193564597/7812500000000000000000000000000000000000000000000000000",
          "-93054497567924324413666522717649378224130764333666917/31250000000000000000000000000000000000000000000000000000",
          "7396711173082353541062898656625612489075137922475223511/1000000000000000000000000000000000000000000000000000000000",
          "1518042603024161246674650749783034500706304322984653643/100000000000000000000000000000000000000000000000000000000",
          "-589506688908089233895064891719948327765838601767455719/50000000000000000000000000000000000000000000000000000000",
          "-6215006748261572822878165187612088193402464881799873293/1000000000000000000000000000000000000000000000000000000000",
          "5106967955594263906301462507994488231857977181827238133/1000000000000000000000000000000000000000000000000000000000",
          "-466073038757315472074633739662675471833355631874801777/62500000000000000000000000000000000000000000000000000000",
          "-1490142231013669210355585817965290284696546082170197037/200000000000000000000000000000000000000000000000000000000",
          "67993274077941277661497259266641569043175786603740443/10000000000000000000000000000000000000000000000000000000000",
          "2090583299264533855500644416476688796487038382312228641/1000000000000000000000000000000000000000000000000000000000",
          "820325183291422553612032415617726031216889873017675753/50000000000000000000000000000000000000000000000000000000",
          "-7740248757053858852431414937554095764158316611590581139/1000000000000000000000000000000000000000000000000000000000",
          "335430700759518267239474663764573711725846382297703299/50000000000000000000000000000000000000000000000000000000",
          "1263075596639441423863147146563155700353093390202713917/50000000000000000000000000000000000000000000000000000000",
          "2305998076854802973429699991141293036008782868714730813/100000000000000000000000000000000000000000000000000000000",
          "-1496419439078286689405411435946766766903794420149185617/1000000000000000000000000000000000000000000000000000000000",
          "4751806660118035959488008361492320376021199098986069093/1000000000000000000000000000000000000000000000000000000000",
          "-1462592325209311792086541348520705540569332706209800677/1000000000000000000000000000000000000000000000000000000000",
          "-4414175610197476141962432420167160935065889168314806003/1000000000000000000000000000000000000000000000000000000000",
          "-730463250435954654266734056619010432777718651273516797/500000000000000000000000000000000000000000000000000000000",
          "210181737345079909335708619211900466747753507085268459/6250000000000000000000000000000000000000000000000000000",
          "-483107179698329150935536150500243348973769551187221953/62500000000000000000000000000000000000000000000000000000",
          "-7420971398779807069884358145349771889658027648969192049/10000000000000000000000000000000000000000000000000000000000",
          "-293374921642274949879203903954147551413746890404721037/25000000000000000000000000000000000000000000000000000000",
          "-1270379940742854833277951139776873080199961097348762101/250000000000000000000000000000000000000000000000000000000",
          "6338113878879241072476114767010585283847536092902385383/1000000000000000000000000000000000000000000000000000000000",
          "7391919532371054523199761147131941038238073626992147347/1000000000000000000000000000000000000000000000000000000000",
          "1581894999249662158753319559365095775817383075076838873/250000000000000000000000000000000000000000000000000000000",
          "-1373482505196159461353901342363619777292267401537760889/100000000000000000000000000000000000000000000000000000000",
          "2520637502031804179452980125503004950829497138489400543/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4403428019540616599737947074656075247284946332752650709/1000000000000000000000000000000000000000000000000000000000",
          "-1516330530005348213137454016512487210291036454984567883/250000000000000000000000000000000000000000000000000000000",
          "292581630074116510340415002686265219169046674036552067/250000000000000000000000000000000000000000000000000000000",
          "-3159163431102537478159378839780782679241738771715804199/500000000000000000000000000000000000000000000000000000000",
          "1496641920366109182646225519657914592604669268448777757/1000000000000000000000000000000000000000000000000000000000",
          "-8465653566628214277504077612042312269443004031176084437/1000000000000000000000000000000000000000000000000000000000",
          "-192349923043386416095865529838363514484642630555966921/125000000000000000000000000000000000000000000000000000000",
          "119192049553650884886836894532475824559075617874348123/2000000000000000000000000000000000000000000000000000000",
          "4721356402672253177947543314679748346223256534266653579/5000000000000000000000000000000000000000000000000000000000",
          "-4089577946800581665502538997145273702374342747957001481/1000000000000000000000000000000000000000000000000000000000",
          "1243256362659240313893664500834455980314848515329178023/50000000000000000000000000000000000000000000000000000000",
          "-1010631133680642323271002984331076451814831363124420983/1000000000000000000000000000000000000000000000000000000000",
          "4784144943332077706114434003140120024855211048956711263/5000000000000000000000000000000000000000000000000000000000",
          "-770305305275962550202425238514465834708192666047911973/25000000000000000000000000000000000000000000000000000000",
          "-811068703362848288589685560957901385225014249771573903/200000000000000000000000000000000000000000000000000000000",
          "-7884412768817479075630506857374122256881381957827672943/1000000000000000000000000000000000000000000000000000000000",
          "-1046221011360740862278467811509069375732372654391179159/100000000000000000000000000000000000000000000000000000000",
          "2201097372193416021541788450847026500837407142176557779/50000000000000000000000000000000000000000000000000000000",
          "1114266565531251811047123167894389938210053651899783793/10000000000000000000000000000000000000000000000000000000000",
          "2536027711476023816795023090449955929699641263424995199/50000000000000000000000000000000000000000000000000000000",
          "4633683660052315401260413803847503698907469934621904063/1000000000000000000000000000000000000000000000000000000000",
          "4260488878269946957847169103708151079945184466525613399/100000000000000000000000000000000000000000000000000000000",
          "-7520541341063962254506461441822857189445138782045802429/1000000000000000000000000000000000000000000000000000000000",
          "-1041443792648043977857057765572104920670167540432971253/25000000000000000000000000000000000000000000000000000000",
          "-170346770939315246135184807935371861546628528759368581/125000000000000000000000000000000000000000000000000000000",
          "1901856519238152650940021453428618011941072552831861087/1000000000000000000000000000000000000000000000000000000000",
          "-1420865111023252816029852994442001732819835373153007/1562500000000000000000000000000000000000000000000000000",
          "203311739097882150230270714329582006024876184321115897/1000000000000000000000000000000000000000000000000000000000",
          "1523767941149725432737085671884915225472452276121633137/500000000000000000000000000000000000000000000000000000000",
          "-449800106905895172375633207025137536038325433145597963/20000000000000000000000000000000000000000000000000000000",
          "-193467006011626048087402460486418819186121887692270411/100000000000000000000000000000000000000000000000000000000",
          "-2083385086683683312026570060789472959973038307023923947/500000000000000000000000000000000000000000000000000000000",
          "1172402076184702140463909070344073367027853927123431127/200000000000000000000000000000000000000000000000000000000",
          "2709058842164381706014953134136240909249049739466409081/500000000000000000000000000000000000000000000000000000000",
          "3840550514859798462700118071522270125428252886753278523/500000000000000000000000000000000000000000000000000000000",
          "1231419092798536224131092229670728734409414648004995683/1000000000000000000000000000000000000000000000000000000000",
          "-1731713545570280737184288343333851038391465746682087267/250000000000000000000000000000000000000000000000000000000",
          "-21498525970335648709027126887628797034651920870623353/12500000000000000000000000000000000000000000000000000000",
          "-1456900791212731752269121826418599968067658132486017911/500000000000000000000000000000000000000000000000000000000",
          "6350214820767496213144801431077796312768952085899594161/1000000000000000000000000000000000000000000000000000000000",
          "-1793827307090368332913613664335371545273110731985521139/100000000000000000000000000000000000000000000000000000000",
          "223240157260742714075944631352389170167484401201090483/1000000000000000000000000000000000000000000000000000000000",
          "241313848897639426555050870494464789849136231656722399/6250000000000000000000000000000000000000000000000000000",
          "8465653566628214277504077612042312269443004031176084437/1000000000000000000000000000000000000000000000000000000000",
          "-671422874675830702617902273230083864115210006597487031/500000000000000000000000000000000000000000000000000000000",
          "811068703362848288589685560957901385225014249771573903/200000000000000000000000000000000000000000000000000000000",
          "-58343294455315764103263931082571663514172932114580197/40000000000000000000000000000000000000000000000000000000",
          "-305969397521668536197603077925995669451379979694723301/6250000000000000000000000000000000000000000000000000000",
          "-212818423467169533036039095961572103346340243720366667/20000000000000000000000000000000000000000000000000000000",
          "4489561851223428178544029859443574388649731042455153677/500000000000000000000000000000000000000000000000000000000",
          "383058630577836818077728111301086654335694877831329123/50000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2972280808788948427866764756330307897958809865414468233/5000000000000000000000000000000000000000000000000000000000",
          "663473881799292592869424503745034429477178596403421751/50000000000000000000000000000000000000000000000000000000",
          "-445907191476334176610298127949156818077860704732520903/625000000000000000000000000000000000000000000000000000000",
          "3568792238201321905249343409713345723074591093490116791/100000000000000000000000000000000000000000000000000000000",
          "157275989132602719354993799869823697823201361817312339/20000000000000000000000000000000000000000000000000000000",
          "104813568803003222421969917482949435650005925073663761/6250000000000000000000000000000000000000000000000000000",
          "523824089783386317546936180543387117241159913807117533/25000000000000000000000000000000000000000000000000000000",
          "-571288885788712762564429275631318332084292558093835883/50000000000000000000000000000000000000000000000000000000",
          "3891525997651726316654016826106774785963458856841416473/10000000000000000000000000000000000000000000000000000000000",
          "-329750827026213322499135253573162931794999199724406477/62500000000000000000000000000000000000000000000000000000",
          "120715358246965288083106329805256657199201820320856643/20000000000000000000000000000000000000000000000000000000",
          "8506950651490276008056680618015291089404338105228515859/10000000000000000000000000000000000000000000000000000000000",
          "430201957766591571829296766694955537708332366548132029/625000000000000000000000000000000000000000000000000000000",
          "-5394263449308411610093411674841441865416804143765236529/1000000000000000000000000000000000000000000000000000000000",
          "1081173975246815358670194856614677467634569835849045199/125000000000000000000000000000000000000000000000000000000",
          "4380095919476921265551794233074387304431683628519961581/100000000000000000000000000000000000000000000000000000000",
          "1980354011706147392680293756255855841812371493884301047/500000000000000000000000000000000000000000000000000000000",
          "1013682240105425115015026610005108303961593365495194317/500000000000000000000000000000000000000000000000000000000",
          "1678506790293043682669721310149610687831127217277208599/500000000000000000000000000000000000000000000000000000000",
          "3668932634635472208294204833668177168932986506690159347/1000000000000000000000000000000000000000000000000000000000",
          "2645189921140007694293265018179531535070850800331528317/1000000000000000000000000000000000000000000000000000000000",
          "-7183293834234241208405386255541287766874659527831443267/10000000000000000000000000000000000000000000000000000000000",
          "2854913716655326288095094696082778095212527390091795161/500000000000000000000000000000000000000000000000000000000",
          "53115012181070330164326566313702498064001974549684201/4000000000000000000000000000000000000000000000000000000",
          "1147554728398513099479673816820259610013565217137700017/1000000000000000000000000000000000000000000000000000000000",
          "2382679721208569109798495571927659410059165782165548259/1000000000000000000000000000000000000000000000000000000000",
          "-1154156470527600295256720696927954216913390974202297231/1000000000000000000000000000000000000000000000000000000000",
          "-3482741042178740251772417208395078101778680066580373943/500000000000000000000000000000000000000000000000000000000",
          "-6973224478107479618673954127534230352910824107856140149/1000000000000000000000000000000000000000000000000000000000",
          "-886239754820806713885796310784784013878770843876614637/500000000000000000000000000000000000000000000000000000000",
          "-1609782012314894176430656677884067188455228060632912393/2500000000000000000000000000000000000000000000000000000000",
          "-2810100275496116003127293393751846291982389389878134609/100000000000000000000000000000000000000000000000000000000",
          "-630399555162837135384365565811053238598621179490768713/100000000000000000000000000000000000000000000000000000000",
          "-979694653037303596884123266973767935109012390393006161/100000000000000000000000000000000000000000000000000000000",
          "-460443463880146651899663848924421460509493451900485849/12500000000000000000000000000000000000000000000000000000",
          "-2200665022523667540989763951353661120209947584129362629/500000000000000000000000000000000000000000000000000000000",
          "-4182792582854937114362260424463574985645448540498499559/1000000000000000000000000000000000000000000000000000000000",
          "-1590158216670780162730534084577739884693566948542954211/2000000000000000000000000000000000000000000000000000000000",
          "-1850110812804617612927997975890661592724067326060051211/1000000000000000000000000000000000000000000000000000000000",
          "-4996375926948517893613712387446905281500477652611556877/1000000000000000000000000000000000000000000000000000000000",
          "-1852975329493327289793056065799257874314642475544332591/1000000000000000000000000000000000000000000000000000000000",
          "-1767180087073686471596105737800578737203321154148534961/250000000000000000000000000000000000000000000000000000000",
          "-1261105713432020584481537490178278832617933905912982021/200000000000000000000000000000000000000000000000000000000",
          "-104813568803003222421969917482949435650005925073663761/6250000000000000000000000000000000000000000000000000000",
          "1044316464461247716640085282408100864757640733704308059/1000000000000000000000000000000000000000000000000000000000",
          "247439891743750726659334913172192415441616394642269289/10000000000000000000000000000000000000000000000000000000",
          "5709539389870581668270302706844470806394449821824793483/1000000000000000000000000000000000000000000000000000000000",
          "1428676327592985503613562753250258514546985901348675301/250000000000000000000000000000000000000000000000000000000",
          "2855536202701156618417167249812666291748953778241008229/500000000000000000000000000000000000000000000000000000000",
          "-1141936682318123424446049209901002699681950460200838381/100000000000000000000000000000000000000000000000000000000",
          "-3673223884647446676913351937954155809550355166860547597/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9877339708634203811712776895263426139524810264870348517/10000000000000000000000000000000000000000000000000000000000",
          "1685450628231046801595984137435570826159055423874436913/100000000000000000000000000000000000000000000000000000000",
          "-1599548935087791931104149419811630589843320936557739131/1000000000000000000000000000000000000000000000000000000000",
          "7199826585036895236011616397211389020063931728064556527/100000000000000000000000000000000000000000000000000000000",
          "8093304958151578308859811105202116172346090718698982913/1000000000000000000000000000000000000000000000000000000000",
          "751633685219134454902881024647663238318312949425971899/25000000000000000000000000000000000000000000000000000000",
          "-1294507894974188149849317748503907495715374396848447313/100000000000000000000000000000000000000000000000000000000",
          "-1473558887879880787305011068383151957825208910928806317/100000000000000000000000000000000000000000000000000000000",
          "81004114090233829204798340279217124483442742536269/20000000000000000000000000000000000000000000000000000000",
          "1089822293081430627485463491558869208158088128087558449/5000000000000000000000000000000000000000000000000000000000",
          "80524690012507351608682238587715819134568203941134031/500000000000000000000000000000000000000000000000000000000",
          "-1136055267029450594480145452462537223823756794029988097/10000000000000000000000000000000000000000000000000000000000",
          "-9294718094131692425883743429468008289653358736462126953/100000000000000000000000000000000000000000000000000000000000",
          "2174762428563238453292636994450181039834500660475291/4000000000000000000000000000000000000000000000000000000",
          "1300353920871993791297101849319419251809983787926394291/100000000000000000000000000000000000000000000000000000000",
          "2226065096364690998326406116412917156803896394504645683/25000000000000000000000000000000000000000000000000000000",
          "-798990029980648809087265973981716719792181451829098987/1000000000000000000000000000000000000000000000000000000000",
          "-3560355637309444095307809847691755951232273415234060549/5000000000000000000000000000000000000000000000000000000000",
          "2064765010894350637552252589858738381964335894447965703/5000000000000000000000000000000000000000000000000000000000",
          "-4090274609534148886848766415827684003562844051702263009/5000000000000000000000000000000000000000000000000000000000",
          "667577248549043323297110574100829230296027210289411123/500000000000000000000000000000000000000000000000000000000",
          "-1610908076173232418559135951988261538335935810637824483/1000000000000000000000000000000000000000000000000000000000",
          "1505799100576990943271047250441375045538953226394673669/200000000000000000000000000000000000000000000000000000000",
          "337598933429265641939531012239988167781128242426867157/20000000000000000000000000000000000000000000000000000000",
          "4182414867136995618289418734843642320796728553076609757/500000000000000000000000000000000000000000000000000000000",
          "590821238668022855054349183027716859077955446850205601/5000000000000000000000000000000000000000000000000000000000",
          "311725899512883818765230325424660698418988249140001711/2000000000000000000000000000000000000000000000000000000000",
          "-433975413497234816818062160735775571496154069669352127/50000000000000000000000000000000000000000000000000000000",
          "-8696978465771449046565385023025052373039222991621713529/1000000000000000000000000000000000000000000000000000000000",
          "966572464098811810227847649875219933377866268503704281/2000000000000000000000000000000000000000000000000000000000",
          "137705436452971502348920974796860483985034643739019211/1562500000000000000000000000000000000000000000000000000000",
          "1259058620654106778546056797522244484170697070037434977/100000000000000000000000000000000000000000000000000000000",
          "-31933585985803795623432024061094518873701065802177057/3906250000000000000000000000000000000000000000000000000",
          "-2136836894299392914954985596288147715969329498541716243/100000000000000000000000000000000000000000000000000000000",
          "-4018154779232147179834750072090058742111638719339939239/50000000000000000000000000000000000000000000000000000000",
          "-214022345185522600925191414833477680499364327310224637/25000000000000000000000000000000000000000000000000000000",
          "991654206319729760354537725496228586267593302086513311/500000000000000000000000000000000000000000000000000000000",
          "8030922408250753545830635038333203555887418673218868017/10000000000000000000000000000000000000000000000000000000000",
          "-2138246737923162001177284652034978816180796287900709047/1000000000000000000000000000000000000000000000000000000000",
          "-2964723283898581392625543416197622318925722597707814607/500000000000000000000000000000000000000000000000000000000",
          "-536089448166118555981609982041972202701080753013823671/250000000000000000000000000000000000000000000000000000000",
          "-1779279439795330732688574921807087305586966517204173943/200000000000000000000000000000000000000000000000000000000",
          "-51143551285573956565069784931089725100107432060760277/6250000000000000000000000000000000000000000000000000000",
          "1096177053710242197778410203404661778461855736431144651/100000000000000000000000000000000000000000000000000000000",
          "8147940805242033909497206075367359543581705913519392339/1000000000000000000000000000000000000000000000000000000000",
          "-1300353920871993791297101849319419251809983787926394291/100000000000000000000000000000000000000000000000000000000",
          "359363202075117564921366023505692710885749590943514587/50000000000000000000000000000000000000000000000000000000",
          "7540354643970395203810222784383506176187381006053453697/1000000000000000000000000000000000000000000000000000000000",
          "1798808558707103167309971974862003350516177025808652367/250000000000000000000000000000000000000000000000000000000",
          "-183953244304841325184781959029009118067621974385545751/12500000000000000000000000000000000000000000000000000000",
          "-8014620665561098626961337004748124974422102319416495761/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "576553870486840935751358362949436900430428064511467961/62500000000000000000000000000000000000000000000000000000",
          "-1991765869844937125487665546700891883760770392686976579/100000000000000000000000000000000000000000000000000000000",
          "884104240880393716573406443864013666211056459420137667/250000000000000000000000000000000000000000000000000000000",
          "-4577946802100037268541794907209216473999673107410474871/500000000000000000000000000000000000000000000000000000000",
          "4062728641081326116961424021428232073802358988793562153/1000000000000000000000000000000000000000000000000000000000",
          "2639310898462669576627070797018162617523615959350918393/1000000000000000000000000000000000000000000000000000000000",
          "2978385033585333608762448045847621260303063476188959737/5000000000000000000000000000000000000000000000000000000000",
          "-2124337068662972219032386355263209029856004530451608221/100000000000000000000000000000000000000000000000000000000",
          "-732635240254556412164405043470205611181370418676563359/250000000000000000000000000000000000000000000000000000000",
          "-86236431736432857870132750251494705238788905466223677/62500000000000000000000000000000000000000000000000000000",
          "-951369812448412830285615038933420143419129052230298357/125000000000000000000000000000000000000000000000000000000",
          "-3837001481468223081407519745114538709374061798178133433/1000000000000000000000000000000000000000000000000000000000",
          "8480254093600297587142867126591637257927798054136127/3125000000000000000000000000000000000000000000000000000",
          "427758260819012160918386507609479426896482327432169703/20000000000000000000000000000000000000000000000000000000",
          "502668493697444511031634226200418545415187795931148151/250000000000000000000000000000000000000000000000000000000",
          "-1136726664546808234363401202058232254084385096445754327/100000000000000000000000000000000000000000000000000000000",
          "376078585718623720683136678715993677891485880695390957/40000000000000000000000000000000000000000000000000000000",
          "-281428373355304931463124494930539469808397317299339309/6250000000000000000000000000000000000000000000000000000",
          "-330788030461153682976644909917341598161639938083138031/250000000000000000000000000000000000000000000000000000000",
          "-41469514291510396476983168484703032724176579952270379/1250000000000000000000000000000000000000000000000000000",
          "1430408448707901374043111037183325467427045496424779067/100000000000000000000000000000000000000000000000000000000",
          "-1894605105796098631417940026149059569992226679384439071/50000000000000000000000000000000000000000000000000000000",
          "-2455175661207512384120249196792775093220788930406429793/100000000000000000000000000000000000000000000000000000000",
          "78380230393940112014567622145066837583350080753934109/5000000000000000000000000000000000000000000000000000000",
          "-1455939008064377361517327507483293507841127159765960583/1000000000000000000000000000000000000000000000000000000000",
          "-52393374711352793303808082048540864351572315083932489/40000000000000000000000000000000000000000000000000000000",
          "-1135613347389902835231242338895769151815058607406063869/500000000000000000000000000000000000000000000000000000000",
          "1510868066407260890066189397361192170006755179741265897/2000000000000000000000000000000000000000000000000000000000",
          "-521143982934317223504465349924945485925997983848071593/250000000000000000000000000000000000000000000000000000000",
          "1516768687183642509021457361148285084906585533517705609/100000000000000000000000000000000000000000000000000000000",
          "-1189366763373372573781649076485953955940978720128556089/200000000000000000000000000000000000000000000000000000000",
          "416728262079299097004139568058880071788413867007143091/125000000000000000000000000000000000000000000000000000000",
          "479055616631143520246089019208208068815108158424978321/25000000000000000000000000000000000000000000000000000000",
          "-5547349667254006826092093973183806738196240239586320211/10000000000000000000000000000000000000000000000000000000000",
          "132647907653305648732511466523771580698005917182336379/12500000000000000000000000000000000000000000000000000000",
          "2750951443258090894426030011946382837087992655642821061/1000000000000000000000000000000000000000000000000000000000",
          "408726778349120570974916237569727673092600652822625289/200000000000000000000000000000000000000000000000000000000",
          "-1211575590233964440248098963828776305551357708779971687/250000000000000000000000000000000000000000000000000000000",
          "-118222276576789449742983931456476868150812801614098799/12500000000000000000000000000000000000000000000000000000",
          "2101533964855354897490886619247169626736366346638374727/100000000000000000000000000000000000000000000000000000000",
          "5567324607841699787410339123618722781890029153729260411/1000000000000000000000000000000000000000000000000000000000",
          "3917868599272658220154859169434365742015359231631622973/5000000000000000000000000000000000000000000000000000000000",
          "-1359147014705075350889566302931358557296602421539453543/100000000000000000000000000000000000000000000000000000000",
          "-2639310898462669576627070797018162617523615959350918393/1000000000000000000000000000000000000000000000000000000000",
          "-1427799321413476162519450372277016444441432903310268937/1000000000000000000000000000000000000000000000000000000000",
          "-502668493697444511031634226200418545415187795931148151/250000000000000000000000000000000000000000000000000000000",
          "-4823684212517403393112878015599317357464838751933371779/1000000000000000000000000000000000000000000000000000000000",
          "210959530842105295668124179131368689156010876516312927/12500000000000000000000000000000000000000000000000000000",
          "1091652054815324634218482305530648791519793795802762013/250000000000000000000000000000000000000000000000000000000",
          "2937544082459252723431536998352706828967272805599766971/100000000000000000000000000000000000000000000000000000000",
          "264592323140338767490076004667386234811019477953280467/25000000000000000000000000000000000000000000000000000000"
        ],
        [
          "196183557184240944323662667232427688640311913913425489/62500000000000000000000000000000000000000000000000000000",
          "-914969360330020193998026070835642608270757377120083783/5000000000000000000000000000000000000000000000000000000000",
          "-9409481770947400899072375374476560772189568211428096749/1000000000000000000000000000000000000000000000000000000000",
          "7597890427696800694058251895014746117427248205768976579/1000000000000000000000000000000000000000000000000000000000",
          "-1278423443068791554759883100633929766942033632475774303/50000000000000000000000000000000000000000000000000000000",
          "4354509049223218912342709684630552660630411646941070333/5000000000000000000000000000000000000000000000000000000000",
          "-5838577132620975479070952848080959755206009177843103671/10000000000000000000000000000000000000000000000000000000000",
          "-2709749259301987645258266498162529240090379078298623533/1000000000000000000000000000000000000000000000000000000000",
          "17450157937914782541880528321453965064122038703417243/1562500000000000000000000000000000000000000000000000000",
          "1355531984306112520818087908098602009893302391537224513/100000000000000000000000000000000000000000000000000000000",
          "-271432606117207484219799287238657306995264191608598027/62500000000000000000000000000000000000000000000000000000",
          "1453532202188798616126303353707152672901590097819268533/50000000000000000000000000000000000000000000000000000000",
          "-1762281331382749087062902507064749653584737070138550229/100000000000000000000000000000000000000000000000000000000",
          "748550864370718092214972946020458017418084915838859231/250000000000000000000000000000000000000000000000000000000",
          "-268802702914379917909258843846911585086091788872990929/200000000000000000000000000000000000000000000000000000000",
          "2452497333297413099707828022324207768350697139084813329/250000000000000000000000000000000000000000000000000000000",
          "2151586281476396537454694344506530978897152467826340987/500000000000000000000000000000000000000000000000000000000",
          "3064391269853269115212153855139308940768930398173716659/50000000000000000000000000000000000000000000000000000000",
          "2054488861902028584556782217876595390738216988584074353/500000000000000000000000000000000000000000000000000000000",
          "-6636966553958380416220894797732345614157218558029620937/100000000000000000000000000000000000000000000000000000000",
          "-13327322391501573344833077187032184605409024930161419/125000000000000000000000000000000000000000000000000000",
          "-2352837623358385879631410463572585772555244013531067631/250000000000000000000000000000000000000000000000000000000",
          "3661711744073645981243993815100303114911728808520746903/1000000000000000000000000000000000000000000000000000000000",
          "-111508072166619232426803047451113227616977962666512791/625000000000000000000000000000000000000000000000000000000",
          "286152121723324268602333119440608527945996191482256241/62500000000000000000000000000000000000000000000000000000",
          "2012282983879351435522317979931948227475831279772471239/1000000000000000000000000000000000000000000000000000000000",
          "1140924386983050029835559036952912737529435282973417853/100000000000000000000000000000000000000000000000000000000",
          "1183167521040168296432134858383825745580199356572911559/500000000000000000000000000000000000000000000000000000000",
          "295439827894580615702811719361133498697424723745366393/125000000000000000000000000000000000000000000000000000000",
          "916951479420590884402828696673924000143013541324122597/200000000000000000000000000000000000000000000000000000000",
          "483450253762333281907237470294725156731090698552997703/12500000000000000000000000000000000000000000000000000000",
          "-5452991238375956758659858654987748706906892921533103351/1000000000000000000000000000000000000000000000000000000000",
          "-2183341170014332554064664502600522969506247237721806361/1000000000000000000000000000000000000000000000000000000000",
          "-3234420433001288708091035691815178521705480119351145211/1000000000000000000000000000000000000000000000000000000000",
          "-1217632437526998899169558180606448256456318726948507643/100000000000000000000000000000000000000000000000000000000",
          "-4329631374057834899934554547954393393521192919843524769/500000000000000000000000000000000000000000000000000000000",
          "727379761553370665187818610867103253823341623586262217/500000000000000000000000000000000000000000000000000000000",
          "2323028274255707016921517754680508428925026113756686197/100000000000000000000000000000000000000000000000000000000",
          "8338829638945551658944943994945239255402193830372449001/100000000000000000000000000000000000000000000000000000000",
          "2873885013436877458914190779688128828638919701453674923/500000000000000000000000000000000000000000000000000000000",
          "1444081087384289208570575687042155202138771909282521999/500000000000000000000000000000000000000000000000000000000",
          "1169093059409380462991242232936755524795205755974312047/500000000000000000000000000000000000000000000000000000000",
          "-2185105707690054153739608878967286825392233049696510679/1000000000000000000000000000000000000000000000000000000000",
          "-4354509049223218912342709684630552660630411646941070333/5000000000000000000000000000000000000000000000000000000000",
          "142196407009737894711110770629862375173935995703715651/31250000000000000000000000000000000000000000000000000000",
          "268802702914379917909258843846911585086091788872990929/200000000000000000000000000000000000000000000000000000000",
          "-955595744933522555113938173118320048738743384893001463/1000000000000000000000000000000000000000000000000000000000",
          "1831790233279894300348630147457042716471568325608460339/500000000000000000000000000000000000000000000000000000000",
          "-9538312072578009554389937967515561928527575729182971457/10000000000000000000000000000000000000000000000000000000000",
          "-16913224994625771413312847762387394163581158897673409/6250000000000000000000000000000000000000000000000000000",
          "-1214817545200841332481379655517034212299320006828787741/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3322153900406099434708639883699703637643924869347339697/5000000000000000000000000000000000000000000000000000000000",
          "35430379938392424860907756446033801922451546560033543/3125000000000000000000000000000000000000000000000000000",
          "-268996910622967762390239634776113954215020958287992409/250000000000000000000000000000000000000000000000000000000",
          "2421596571273061542297130165711316886851057906454747249/50000000000000000000000000000000000000000000000000000000",
          "217768795461361218064063955285483066101424591453724167/40000000000000000000000000000000000000000000000000000000",
          "2022441550203714330844400646713735707880574978092096719/100000000000000000000000000000000000000000000000000000000",
          "1999368739288845445381300806225203026032784735814135779/500000000000000000000000000000000000000000000000000000000",
          "-1239045520163934297821176461571598828623039424735484791/125000000000000000000000000000000000000000000000000000000",
          "-3978182758428127796685997519567280906209174892248308111/1000000000000000000000000000000000000000000000000000000000",
          "624530433989772369139377919953067499290505898171464901/100000000000000000000000000000000000000000000000000000000",
          "-9531059397941052087888806966089470408983245402428469711/100000000000000000000000000000000000000000000000000000000",
          "-477627396111986039340268910489635362554842887552652413/6250000000000000000000000000000000000000000000000000000000",
          "-1563097194207188670723285740936551289929310715938634951/25000000000000000000000000000000000000000000000000000000000",
          "4256928761996113520241688195402052133939647352441053729/100000000000000000000000000000000000000000000000000000000",
          "8747245670526009085621597993889470917325240214074097191/1000000000000000000000000000000000000000000000000000000000",
          "5989734937216962394345767127347525445610116264096232497/100000000000000000000000000000000000000000000000000000000",
          "981077221094396699274153203670513147856773321367511763/250000000000000000000000000000000000000000000000000000000",
          "-2882308176902420245244927764306009704888074420804450667/50000000000000000000000000000000000000000000000000000000",
          "2777860167497755149835951986747340952966364102305352947/10000000000000000000000000000000000000000000000000000000000",
          "-418143020891428612016442459146945177749060296928931253/10000000000000000000000000000000000000000000000000000000",
          "8981342853484760652806693335667562226390015926844771963/10000000000000000000000000000000000000000000000000000000000",
          "-135453591410257317386929676721644241912471568178217043/125000000000000000000000000000000000000000000000000000000",
          "126615478022815989211041060728912021808416789248153297/25000000000000000000000000000000000000000000000000000000",
          "7096771793753929368815184840116105801175542781266621/625000000000000000000000000000000000000000000000000000",
          "2813434846597357222126565547274834622668190603186862039/500000000000000000000000000000000000000000000000000000000",
          "-4156065710784641487133534802555047624698057758490611151/1000000000000000000000000000000000000000000000000000000000",
          "209692375370883201876074876622364268672450821772794773/2000000000000000000000000000000000000000000000000000000000",
          "-72981853168920983165774210808740593421795291318670699/12500000000000000000000000000000000000000000000000000000",
          "-5850300138316419778569277378698216916144128360473145919/1000000000000000000000000000000000000000000000000000000000",
          "1606570378511542990299725117911130967085537109495173891/50000000000000000000000000000000000000000000000000000000",
          "5928445238113166142676306851256653140702741348916414649/100000000000000000000000000000000000000000000000000000000000",
          "1058682456722029196329750349401842102753575475480445237/125000000000000000000000000000000000000000000000000000000",
          "-5499173326771897302228545198031569141440871593717077839/1000000000000000000000000000000000000000000000000000000000",
          "-1437411536372072352987472908843914016266162142044782127/100000000000000000000000000000000000000000000000000000000",
          "-1081176022373118905803914688175520139647150786709373381/20000000000000000000000000000000000000000000000000000000",
          "-2879379224795177627207855598535311527772145509501148167/500000000000000000000000000000000000000000000000000000000",
          "1622567802345945241768140485468695102674018030929269563/100000000000000000000000000000000000000000000000000000000",
          "5402256273337829064813530787159511062967351167525147833/10000000000000000000000000000000000000000000000000000000000",
          "-71917995634112948588101120614135366446786835471849599/50000000000000000000000000000000000000000000000000000000",
          "-997157869605192129720170972513006263869146934193540561/250000000000000000000000000000000000000000000000000000000",
          "1977122898898776711530166620155193826577306842874800037/25000000000000000000000000000000000000000000000000000000",
          "-2992222756933906679041475980426513879416174951547809479/500000000000000000000000000000000000000000000000000000000",
          "-4300417759132708759011733098037150285731828194963631/781250000000000000000000000000000000000000000000000000",
          "-2022441550203714330844400646713735707880574978092096719/100000000000000000000000000000000000000000000000000000000",
          "68512155410507246742901449979948612003095682609647013/12500000000000000000000000000000000000000000000000000000",
          "-8747245670526009085621597993889470917325240214074097191/1000000000000000000000000000000000000000000000000000000000",
          "48347425466906774152868172212916284139120866198476099/10000000000000000000000000000000000000000000000000000000",
          "1268065052425706764494030325956294747694090070549974647/250000000000000000000000000000000000000000000000000000000",
          "242005197580432366229664519437380581910397755784198987/50000000000000000000000000000000000000000000000000000000",
          "-494968083380165849186422982522405464312437909488687089/50000000000000000000000000000000000000000000000000000000",
          "-2695645192915090529268735965631111334863440636893335301/50000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2700844722150219268098812769102100830023736443669612407/50000000000000000000000000000000000000000000000000000000",
          "93611906935646164831314562942339442724584641681023563/1250000000000000000000000000000000000000000000000000000",
          "-1356566547039311349958429741159098624604427129963391053/100000000000000000000000000000000000000000000000000000000",
          "892194356514983430055741594612553123125891852887313061/20000000000000000000000000000000000000000000000000000000",
          "-64084093127895110548794392831055974434929042188465999/4000000000000000000000000000000000000000000000000000000",
          "335807601733211473859464994300892242304382839498638307/20000000000000000000000000000000000000000000000000000000",
          "2717920608922007507037585710702553282585129681260141271/1000000000000000000000000000000000000000000000000000000000",
          "-276303790852967942608637147007292456510348056807220799/2500000000000000000000000000000000000000000000000000000",
          "2862531153527285992030587754658920567373332507623803443/500000000000000000000000000000000000000000000000000000000",
          "197026749765664097971341573176829530494800246558786711/12500000000000000000000000000000000000000000000000000000",
          "-2486142658182966810263152875045423477263674939958812697/50000000000000000000000000000000000000000000000000000000",
          "1397160223406465660458329211848999278900413389223926219/100000000000000000000000000000000000000000000000000000000",
          "-1057878622766637283811555352121142029623013406104931059/100000000000000000000000000000000000000000000000000000000",
          "897480510534865352432278349239292554346349296806603067/10000000000000000000000000000000000000000000000000000000",
          "5891635857647904391308977810448493431203212295440534349/1000000000000000000000000000000000000000000000000000000000",
          "2774970125189958042351952965147282620744489927333597721/50000000000000000000000000000000000000000000000000000000",
          "4196035047540670571529694150993896236738789825304807039/100000000000000000000000000000000000000000000000000000000",
          "-1065070967826555003386748973426990204714604770841021263/10000000000000000000000000000000000000000000000000000000",
          "139714215038731391018861341968728090315294394660495183/40000000000000000000000000000000000000000000000000000000",
          "-8524307489474152496474456317393355175839730992656303/40000000000000000000000000000000000000000000000000000",
          "-5458056207472834400299556455212789572053051457223530073/100000000000000000000000000000000000000000000000000000000",
          "-2432715133075295400812281371144367047053290816860887/15625000000000000000000000000000000000000000000000000",
          "9243786217205830291477705361032897669757138012446313877/100000000000000000000000000000000000000000000000000000000",
          "3743556132763320351206373265317528594574986810869191989/50000000000000000000000000000000000000000000000000000000",
          "8124748835750201308775261314198200867346525884989609103/1000000000000000000000000000000000000000000000000000000000",
          "-852783515100271187145838328655474075984330351698049341/500000000000000000000000000000000000000000000000000000000",
          "916668547666387163614974165170115157308651450819019269/100000000000000000000000000000000000000000000000000000000",
          "-552987168459957607095343651623959078249736003463338453/200000000000000000000000000000000000000000000000000000000",
          "-2773995393262467992889010590397917816669403794501771897/1000000000000000000000000000000000000000000000000000000000",
          "3423610361341304030954151087569132675944735184637883699/50000000000000000000000000000000000000000000000000000000",
          "2271540918170715250085995398790629398885826195728973709/100000000000000000000000000000000000000000000000000000000",
          "1199390240839809807918722130615145586660426214464077387/500000000000000000000000000000000000000000000000000000000",
          "-3606229485310857191478746604787587939420951666375107907/50000000000000000000000000000000000000000000000000000000",
          "-280327693867962114001684782492933885970994763608602869/20000000000000000000000000000000000000000000000000000000",
          "-659180833268742160144529263060323212795513981616940777/12500000000000000000000000000000000000000000000000000000",
          "-143487914350222965890632834341743263881591037218175979/12500000000000000000000000000000000000000000000000000000",
          "21988217933966509665524475006784466925990644208862147/1562500000000000000000000000000000000000000000000000000",
          "1892453018797421448567148458196073101468254333848110237/100000000000000000000000000000000000000000000000000000000",
          "891400797168853237933101999254179117646199280843854959/25000000000000000000000000000000000000000000000000000000",
          "6325248499463128227779334828423314588162699310569826809/100000000000000000000000000000000000000000000000000000000",
          "3565039368592077001932739349656641071263948650550447987/100000000000000000000000000000000000000000000000000000000",
          "-2903506906000436848472886374196737405950282791364602621/1000000000000000000000000000000000000000000000000000000000",
          "-1802428181550098475780961367898816351870758310572051697/25000000000000000000000000000000000000000000000000000000",
          "-335807601733211473859464994300892242304382839498638307/20000000000000000000000000000000000000000000000000000000",
          "7986177772049552495779093198121258852644923110941698747/1000000000000000000000000000000000000000000000000000000000",
          "-5891635857647904391308977810448493431203212295440534349/1000000000000000000000000000000000000000000000000000000000",
          "1810769526321275846759867671370974218794430445410990999/100000000000000000000000000000000000000000000000000000000",
          "9244128352218762337419265946900634512978361917339849991/100000000000000000000000000000000000000000000000000000000",
          "904011640949977683463109966695531873717780177474490987/50000000000000000000000000000000000000000000000000000000",
          "-138181946794088826727969662905048398606894605723216311/1250000000000000000000000000000000000000000000000000000",
          "-262979477988993619992830864643744575044697578776536759/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1197216890395990086343493231728350764655874499594950643/1000000000000000000000000000000000000000000000000000000000",
          "-1001907561783357748515952830029220674504784772808675441/10000000000000000000000000000000000000000000000000000000",
          "-4420587836018118209099208418788503866013661412895980449/1000000000000000000000000000000000000000000000000000000000",
          "215541385393696552866815902444047179085116606842044921/2000000000000000000000000000000000000000000000000000000",
          "-8618143336078021732101988462028996608286371194871417407/100000000000000000000000000000000000000000000000000000000",
          "-21192042948747673641944174425607960441349078848918711/8000000000000000000000000000000000000000000000000000000",
          "-808882112221767036006985889266686264038347665179604683/50000000000000000000000000000000000000000000000000000000",
          "4155852025556215046293187462220196679838703698758963867/50000000000000000000000000000000000000000000000000000000",
          "3986220975461772507036790456556950808147065832033718497/100000000000000000000000000000000000000000000000000000000",
          "-267521546175203379873941965325173911506402745286063507/12500000000000000000000000000000000000000000000000000000",
          "-190494853188239926005077294385601321173159933517578917/6250000000000000000000000000000000000000000000000000000",
          "-14571501427157905794556406352588473788884830035750477/625000000000000000000000000000000000000000000000000000",
          "-1887889478081063198578899710494877942717101299600277973/100000000000000000000000000000000000000000000000000000000",
          "-1256193171698679484827183595190572971722899053710844407/25000000000000000000000000000000000000000000000000000000",
          "-735427777380750441033660120988835355631440924016172209/20000000000000000000000000000000000000000000000000000000",
          "1418435217203415067270938963847325803983323070089865289/10000000000000000000000000000000000000000000000000000000",
          "30928474257265523289781483593905159072581350965907303/781250000000000000000000000000000000000000000000000000",
          "542164158288890370732874774238944495243243869701760283/50000000000000000000000000000000000000000000000000000000",
          "4239520688677414821932038055816965770804368361645558353/50000000000000000000000000000000000000000000000000000000",
          "-1318852619271313106486497581245960002381708188096895929/25000000000000000000000000000000000000000000000000000000",
          "-1215301155156488889289418622808581795950127400852730107/25000000000000000000000000000000000000000000000000000000",
          "-4456794934610894232101330481018764394938413587430693821/1000000000000000000000000000000000000000000000000000000000",
          "-392001802503501111199819784158055290541597826224195633/10000000000000000000000000000000000000000000000000000000",
          "-1000675801454008075717794203639674147588813448905146493/10000000000000000000000000000000000000000000000000000000",
          "222599198490204786257480046219127929122724595520797607/2500000000000000000000000000000000000000000000000000000",
          "1147828707391842993420529041259290070653553056144265593/25000000000000000000000000000000000000000000000000000000",
          "3165565348895638777763710848746903410707040475973584553/100000000000000000000000000000000000000000000000000000000",
          "2748342518629434210465303666247109039665791731017748721/50000000000000000000000000000000000000000000000000000000",
          "5491729589563785165655203424141039892268642686362527123/100000000000000000000000000000000000000000000000000000000",
          "1164532381490976079763789919423832526088133431674777351/100000000000000000000000000000000000000000000000000000000",
          "883877234037961229677932555518862928400312624116753079/50000000000000000000000000000000000000000000000000000000",
          "-48624721057034327396129506866312433279063765373487911/400000000000000000000000000000000000000000000000000000",
          "4522390580574709064228920967797988665716264266051256969/100000000000000000000000000000000000000000000000000000000",
          "-1045365810540887849026180248764188077350355840150208647/20000000000000000000000000000000000000000000000000000000",
          "-1968103720929301909363999697096747611916481416293415033/10000000000000000000000000000000000000000000000000000000",
          "-8785527106088946011891440842117136238347502330493362511/1000000000000000000000000000000000000000000000000000000000",
          "676431843792094075744834799106636511279915922373862739/50000000000000000000000000000000000000000000000000000000",
          "3164815919362499239590915677147826933419316953657884251/100000000000000000000000000000000000000000000000000000000",
          "1696388701263456317566758814086500250381192649753036177/100000000000000000000000000000000000000000000000000000000",
          "6979322893818916692652989893535045267227751045650487/160000000000000000000000000000000000000000000000000000",
          "847526981713825332295783555978174058105363545766768597/50000000000000000000000000000000000000000000000000000000",
          "1363331854178880623127768196220292418716763560303383289/25000000000000000000000000000000000000000000000000000000",
          "2257514212488147795761369306127850791809745901344468903/50000000000000000000000000000000000000000000000000000000",
          "21192042948747673641944174425607960441349078848918711/8000000000000000000000000000000000000000000000000000000",
          "4430305159532422760939833650576034380222227300004969997/50000000000000000000000000000000000000000000000000000000",
          "735427777380750441033660120988835355631440924016172209/20000000000000000000000000000000000000000000000000000000",
          "-880533778307022011118914328925030717850135363218352381/20000000000000000000000000000000000000000000000000000000",
          "-30596854024810418044515512776230678535339867537410039/781250000000000000000000000000000000000000000000000000",
          "-2197653367968348291444194644541433253576952176364721371/50000000000000000000000000000000000000000000000000000000",
          "1664537383314024233518553897241141298933331015666743647/20000000000000000000000000000000000000000000000000000000",
          "-392753591774993463304409248467088554294005698842243721/2000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2588880920339655155908906223716131057045636250886706819/5000000000000000000000000000000000000000000000000000000000",
          "866616363819267667008024652838714516919849385569554509/20000000000000000000000000000000000000000000000000000000",
          "955914972229262647020643258589272822557700442688766023/500000000000000000000000000000000000000000000000000000000",
          "-582612666787500764237665003452974028897394745396087891/12500000000000000000000000000000000000000000000000000000",
          "462719147441598836964730821300393640569205080388550861/2000000000000000000000000000000000000000000000000000000",
          "14320628767525555239758898283322744149630646923162029/12500000000000000000000000000000000000000000000000000000",
          "3498279190568937811725206732835976427745696434906645287/500000000000000000000000000000000000000000000000000000000",
          "-11233350973229626746022622103050372039039302693966379/312500000000000000000000000000000000000000000000000000",
          "-508816023027218560633913598238850570884883522587009583/5000000000000000000000000000000000000000000000000000000",
          "-1186184328135178468150359224228516652787313389465041813/10000000000000000000000000000000000000000000000000000000",
          "1318173159227830745743741802046490085848365017442314717/100000000000000000000000000000000000000000000000000000000",
          "262559367342851330698884721800498505786703807204437029/2000000000000000000000000000000000000000000000000000000",
          "517507136601792631060512397258757289568969533069884507/6250000000000000000000000000000000000000000000000000000",
          "2173129738185364561119747851900095028083418776292437767/100000000000000000000000000000000000000000000000000000000",
          "1590300768742980972923770091627695335766235306305743907/100000000000000000000000000000000000000000000000000000000",
          "-766811740632300232545041178070298866407908824119808321/12500000000000000000000000000000000000000000000000000000",
          "-1712133800549869487576794772014215347302614845035590941/100000000000000000000000000000000000000000000000000000000",
          "-2344768865768113858915530070689450898479166755273791683/500000000000000000000000000000000000000000000000000000000",
          "-3667042892678172206098597618181786801839286660544212199/100000000000000000000000000000000000000000000000000000000",
          "1140763185070720015105769882655172851906245017627669191/50000000000000000000000000000000000000000000000000000000",
          "1051194649287221583773899780095175153229929918478318821/50000000000000000000000000000000000000000000000000000000",
          "1927488906085217790113271662977300066618960550528776457/1000000000000000000000000000000000000000000000000000000000",
          "339068382807194909476924055787830605046247757542985149/20000000000000000000000000000000000000000000000000000000",
          "1081938665671932046011002678680498951497211941978880793/25000000000000000000000000000000000000000000000000000000",
          "-770163297864707270196342837398389019601086226589759347/20000000000000000000000000000000000000000000000000000000",
          "-496416624961245061780617421364723118596221771152607097/25000000000000000000000000000000000000000000000000000000",
          "-1021168843729553317061663562702218902049130277597420911/10000000000000000000000000000000000000000000000000000000",
          "-475444779713028120904540958010669279584263700631806659/20000000000000000000000000000000000000000000000000000000",
          "-118754037536037990998800764081541585771812050101417453/5000000000000000000000000000000000000000000000000000000",
          "-5036406832787841749183563227814066975034203574983974543/1000000000000000000000000000000000000000000000000000000000",
          "-764524097673431898983976070636068290323799975164796949/100000000000000000000000000000000000000000000000000000000",
          "2628671830710576589511183854904741068802760983424978053/50000000000000000000000000000000000000000000000000000000",
          "-7823431682124790922069673896560904746711713698754957/400000000000000000000000000000000000000000000000000000",
          "565128930145138844514486023841062440559798956660763207/25000000000000000000000000000000000000000000000000000000",
          "8511717823623542464883034214615737329184589096117499863/100000000000000000000000000000000000000000000000000000000",
          "1874776984951664415903341454011721258253413577123771069/25000000000000000000000000000000000000000000000000000000",
          "-2925454039867915602134850801503066661760470557980164127/500000000000000000000000000000000000000000000000000000000",
          "-342182423909621001822884231150458578157216849123698989/25000000000000000000000000000000000000000000000000000000",
          "-3668298014679795801281313177942579969154962202309208431/500000000000000000000000000000000000000000000000000000000",
          "-37730498169636541535774978613140151794855577525053579/2000000000000000000000000000000000000000000000000000000",
          "-7330823512542476253167716417458767534962709058462818919/1000000000000000000000000000000000000000000000000000000000",
          "-2358472456370089711055758800926499531090255018161108637/100000000000000000000000000000000000000000000000000000000",
          "-61021059748967761377124857284098877829768961433974191/3125000000000000000000000000000000000000000000000000000",
          "-14320628767525555239758898283322744149630646923162029/12500000000000000000000000000000000000000000000000000000",
          "-3832065047128485457514768197865098231174367647950872077/100000000000000000000000000000000000000000000000000000000",
          "-1590300768742980972923770091627695335766235306305743907/100000000000000000000000000000000000000000000000000000000",
          "952040151062202313699620174832951782768507849835502557/50000000000000000000000000000000000000000000000000000000",
          "211722002234163162222177720544909697885110352649975163/12500000000000000000000000000000000000000000000000000000",
          "237612036695021907618727163577105183676461755108679997/12500000000000000000000000000000000000000000000000000000",
          "-3599422216160379174783860628605056590768254487385930859/100000000000000000000000000000000000000000000000000000000",
          "1698593276285698314283217645097778092470705122223915041/20000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6241415034959418243616913900580665873665226510983037311/1000000000000000000000000000000000000000000000000000000000",
          "-53251164797579171105207504295232280584824227842903331/500000000000000000000000000000000000000000000000000000",
          "505371338189538668467864961482742855797689939132663103/50000000000000000000000000000000000000000000000000000000",
          "-284344692134489676611771746374257313035349561929188363/625000000000000000000000000000000000000000000000000000",
          "-639262148746421932373037110178015194837940553147020259/12500000000000000000000000000000000000000000000000000000",
          "-237475773947909879833003843374051560565612566115125459/1250000000000000000000000000000000000000000000000000000",
          "-1878132453210527095144937754090617589692086694555349891/50000000000000000000000000000000000000000000000000000000",
          "4655652670157733263923142671794819025250928185566568453/50000000000000000000000000000000000000000000000000000000",
          "1868478284316877692923984570955981795539242522321690969/50000000000000000000000000000000000000000000000000000000",
          "-366662878714112503014409908074521732930706942014111763/6250000000000000000000000000000000000000000000000000000",
          "-1103727797573454166627425761970664175336752433733386927/20000000000000000000000000000000000000000000000000000000",
          "3589322952001063822562773904417829376858174982981276387/5000000000000000000000000000000000000000000000000000000000",
          "5873260915356790109082067357074200524703436114901035351/10000000000000000000000000000000000000000000000000000000000",
          "-1906002877971821604886059784653787471445935327098620017/50000000000000000000000000000000000000000000000000000000",
          "-1643367293605242237068047627944364677926913926909694033/20000000000000000000000000000000000000000000000000000000",
          "-1125306738137501452860544592904680476143768768431626663/2000000000000000000000000000000000000000000000000000000",
          "91076499581068513976185034274946250186731231543227159/5000000000000000000000000000000000000000000000000000000",
          "-2795392118532123559588073758637237453454688460720012779/100000000000000000000000000000000000000000000000000000000",
          "-2609418277147848313381094035053258218164139999168996141/1000000000000000000000000000000000000000000000000000000000",
          "-1825609586415645811108671148354821326033905120223511239/100000000000000000000000000000000000000000000000000000000",
          "-8436738634085073396804109380444887772291453551900274009/1000000000000000000000000000000000000000000000000000000000",
          "1017920430313461036802126059477537482736800063517680493/100000000000000000000000000000000000000000000000000000000",
          "-475751438302467754151011663903072772482366707466741999/10000000000000000000000000000000000000000000000000000000",
          "-42665234183446797741845939020417206160518224389962849/400000000000000000000000000000000000000000000000000000",
          "-1321417902199306719167512133300731264347042829870630167/25000000000000000000000000000000000000000000000000000000",
          "1952026591122080090715334040732955457867054837290378389/50000000000000000000000000000000000000000000000000000000",
          "-9848859983550128228946678695905255882794208260207993313/10000000000000000000000000000000000000000000000000000000000",
          "2742257278279748754236850846074964332072168596714337203/50000000000000000000000000000000000000000000000000000000",
          "5495553839009352324630020796999376398226264335179045891/100000000000000000000000000000000000000000000000000000000",
          "1500239519184603265445000916791927797982320701716418047/100000000000000000000000000000000000000000000000000000000",
          "-1113792086470466648368793232806646229108230153835325371/2000000000000000000000000000000000000000000000000000000000",
          "-7955894640311426354002128736216497567818155634631570551/100000000000000000000000000000000000000000000000000000000",
          "2582859201478168356283899583448263726410254187575995899/50000000000000000000000000000000000000000000000000000000",
          "1350250807682343806201028667292474844702274095403099083/10000000000000000000000000000000000000000000000000000000",
          "40624657880252460107642822362467276114435280982522127/80000000000000000000000000000000000000000000000000000",
          "5409562989477879305852697242301279235187350672982401871/100000000000000000000000000000000000000000000000000000000",
          "416363578232103792552192939833865738705606244230935929/10000000000000000000000000000000000000000000000000000000",
          "-5074678136222544516448655051327787494580474146695307457/1000000000000000000000000000000000000000000000000000000000",
          "1351141677030761791325276443177267526687192769859558147/100000000000000000000000000000000000000000000000000000000",
          "468346463330700025571798339508155251653535899550261723/12500000000000000000000000000000000000000000000000000000",
          "271000641109246581523039882302932697925539945271515069/20000000000000000000000000000000000000000000000000000000",
          "5621565003593629910629162386556900308161571839845692817/100000000000000000000000000000000000000000000000000000000",
          "129268867671308677770786598952623128547582294057791659/2500000000000000000000000000000000000000000000000000000",
          "237475773947909879833003843374051560565612566115125459/1250000000000000000000000000000000000000000000000000000",
          "-5148621161763094474514587838795953413370936673065502257/100000000000000000000000000000000000000000000000000000000",
          "1643367293605242237068047627944364677926913926909694033/20000000000000000000000000000000000000000000000000000000",
          "-2270788449730197444103053888419230432726992862026844033/50000000000000000000000000000000000000000000000000000000",
          "-4764692136959061241376512775542779495965087259919774277/100000000000000000000000000000000000000000000000000000000",
          "-4546613203356405286469772568046858554536769111213362629/100000000000000000000000000000000000000000000000000000000",
          "9299091282485072429716224415869188590277652798721108057/100000000000000000000000000000000000000000000000000000000",
          "2532188595164072136619903362933856174951343329086782017/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1681892626407264815442980762552832143129613903352425007/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "261356795847459117497920992870179168767046979433882897/2500000000000000000000000000000000000000000000000000000",
          "-457581229988699372668329872370523331653029083119560349/2000000000000000000000000000000000000000000000000000000",
          "0",
          "-825720353463034258945176285390250595101859714990454163/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "636465443017428345451296791072115468061425985616893419/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "-3287281986581050031333251946244452872517327319234458009/1000000000000000000000000000000000000000000000000000000000",
          "-1519793346718725526776926713736680345238928268865039457/50000000000000000000000000000000000000000000000000000000",
          "1472702232059367326510948677922063136077157305121176017/200000000000000000000000000000000000000000000000000000000",
          "-755208467176051789968483017899229278991223340707983349/2500000000000000000000000000000000000000000000000000000",
          "-293980868184321287108913329032409022799080242750861017/125000000000000000000000000000000000000000000000000000000",
          "-2607248896358969618054165201458996691424617164685673539/1000000000000000000000000000000000000000000000000000000000",
          "-1391351907514665108030060695679932583333639883073139401/250000000000000000000000000000000000000000000000000000000",
          "2804890149645359442441487203599010231264222650187120231/100000000000000000000000000000000000000000000000000000000",
          "-3865053887813835516114237663280280323308043756696591377/500000000000000000000000000000000000000000000000000000000",
          "-27508622140999808805647189994936322124254084191266753/781250000000000000000000000000000000000000000000000000",
          "-1095603715389555423656569243287332112692401569586533219/200000000000000000000000000000000000000000000000000000000",
          "1979278870133305145063700650624369046241975009056693857/250000000000000000000000000000000000000000000000000000000",
          "6415816456495823337274790882878807875861869023933116211/1000000000000000000000000000000000000000000000000000000000",
          "-1969465284103072168338032441939428192493996157043233881/100000000000000000000000000000000000000000000000000000000",
          "-514104372314117885449920989483058964409479838217705287/50000000000000000000000000000000000000000000000000000000",
          "-3763485937241566139771074453896608682917757323395898747/10000000000000000000000000000000000000000000000000000000",
          "2259382924937574448398480321612958204828357924097722307/250000000000000000000000000000000000000000000000000000000",
          "-9626882913859348355573720096901055927578904730635029409/1000000000000000000000000000000000000000000000000000000000",
          "1885132741238212332369062048594991817663627823792453/78125000000000000000000000000000000000000000000000000",
          "170836003687451100513019642485692996908052932446472929/12500000000000000000000000000000000000000000000000000000",
          "1067377908263428845260817116830192588661545506408483197/100000000000000000000000000000000000000000000000000000000",
          "1857994318737268085344855135142414876186630670146448549/250000000000000000000000000000000000000000000000000000000",
          "-1536788444294093285274914802618867096206751376469684429/100000000000000000000000000000000000000000000000000000000",
          "-1528438066985084036431582033558301461709714599109849217/50000000000000000000000000000000000000000000000000000000",
          "1117188348209179646270079822714083571611398384021825731/50000000000000000000000000000000000000000000000000000000",
          "666286569403168933257377613239946748126976540686501029/50000000000000000000000000000000000000000000000000000000",
          "-1075738657121846698432073678503181145303435752374388637/100000000000000000000000000000000000000000000000000000000",
          "1456647753500783295749314529998157490823833483798525563/100000000000000000000000000000000000000000000000000000000",
          "733446420713010241722867093303974441773149404038404121/50000000000000000000000000000000000000000000000000000000",
          "-651319566000431741032191441377666313761504944217709367/1000000000000000000000000000000000000000000000000000000000",
          "-6012430080977041695054304852637413855667080529896904017/1000000000000000000000000000000000000000000000000000000000",
          "-1720589326706573778166120700583853727714201645444875207/50000000000000000000000000000000000000000000000000000000",
          "1582938939936667757804538897475203199654023053931553351/100000000000000000000000000000000000000000000000000000000",
          "-150770993973765440205039708307756151800479636451030111/12500000000000000000000000000000000000000000000000000000",
          "3617821161891487810196143000896792933835373975016046191/10000000000000000000000000000000000000000000000000000000",
          "1731200332956498562491675849367735327074785725661927363/50000000000000000000000000000000000000000000000000000000",
          "591631746739938162813215516252146728381988473521376813/200000000000000000000000000000000000000000000000000000000",
          "-328991354032055964717135509708482067632590086415192533/25000000000000000000000000000000000000000000000000000000",
          "2485875078647950136077249220037356818688148392522869351/1000000000000000000000000000000000000000000000000000000000",
          "8004373282644096220194404636578355281681727239090964203/1000000000000000000000000000000000000000000000000000000000",
          "251985984324808630421676863517592692155206548032578203/100000000000000000000000000000000000000000000000000000000",
          "310230022135136177711134540411971097753924907972291789/20000000000000000000000000000000000000000000000000000000",
          "99373955784009224338589367531790877492070649383930637/6250000000000000000000000000000000000000000000000000000",
          "2607248896358969618054165201458996691424617164685673539/1000000000000000000000000000000000000000000000000000000000",
          "-5875370574697908910415751120937060180759015065778194567/100000000000000000000000000000000000000000000000000000000",
          "514104372314117885449920989483058964409479838217705287/50000000000000000000000000000000000000000000000000000000",
          "-25084214825571255093424274057015158248045806440162151/2000000000000000000000000000000000000000000000000000000",
          "-4823859549247865175491820367858754620758828099898987/312500000000000000000000000000000000000000000000000000",
          "-1261255093886042586284104685884208752621397658219444391/100000000000000000000000000000000000000000000000000000000",
          "2790999185572656039946128505469625008609041698477791979/100000000000000000000000000000000000000000000000000000000",
          "3608370926173998050915507183690623134040794869409752853/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1681837266532687196387972981497084825754522003455984273/10000000000000000000000000000000000000000000000000000000",
          "-52275589979903079458195947224562723863178300518397641/500000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "2287821533735271744169414388842078856069767322965380513/10000000000000000000000000000000000000000000000000000000",
          "0",
          "-82574803340032306847268017591812425378940566493867453/500000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "636325466934625607224054037005830348490955993088031453/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1148514932632273217497602830128458271773931522172854789/500000000000000000000000000000000000000000000000000000000",
          "3919608461062989204516765893434527073765980783085763053/100000000000000000000000000000000000000000000000000000000",
          "-464979916560551007560328700990723641201551452666807893/125000000000000000000000000000000000000000000000000000000",
          "418589852592055696344827953164282104043482324114980237/2500000000000000000000000000000000000000000000000000000",
          "1882142737413091254600220921423856797813088178970076091/100000000000000000000000000000000000000000000000000000000",
          "174796561991076785826430585535445760939559273993335557/2500000000000000000000000000000000000000000000000000000",
          "266381456793487230155355573076800690696284440335518139/3125000000000000000000000000000000000000000000000000000",
          "-342684252393110644295944028754738466191976950024948289/10000000000000000000000000000000000000000000000000000000",
          "-4548446127108757576156531578894495931080486156608641409/50000000000000000000000000000000000000000000000000000000",
          "85095090961603533628733433083460728135247835653285903/625000000000000000000000000000000000000000000000000000",
          "507756594447770634744224814313362491859599845962062967/25000000000000000000000000000000000000000000000000000000",
          "-1320979612899521811087798199346906021925817768311945377/5000000000000000000000000000000000000000000000000000000000",
          "-1080768996573647441817905158335880103110861392735872777/5000000000000000000000000000000000000000000000000000000000",
          "38347710076599916108286674859051635659609261416146073/312500000000000000000000000000000000000000000000000000",
          "3024044813448907350220690323273390881366615102859548939/100000000000000000000000000000000000000000000000000000000",
          "25884186224266990395956361800578667835676429384520061/125000000000000000000000000000000000000000000000000000",
          "-469898838740457780642749465905803576476481694453309301/6250000000000000000000000000000000000000000000000000000",
          "1028789007849590771926839204036118610483774776127157699/100000000000000000000000000000000000000000000000000000000",
          "1200431248363284694169041332039671068264508655941161917/1250000000000000000000000000000000000000000000000000000000",
          "6718796488971609136690579543325219257451397780863155769/1000000000000000000000000000000000000000000000000000000000",
          "3104975474211616024999605702589151594108219491584726711/1000000000000000000000000000000000000000000000000000000000",
          "-3746255642023910844406611494113105941939272377521455843/1000000000000000000000000000000000000000000000000000000000",
          "1750909458996484087430174451939903619505035473784294593/100000000000000000000000000000000000000000000000000000000",
          "392552476397366905002218462776104296465943775309457659/10000000000000000000000000000000000000000000000000000000",
          "389057464545524350690147336679567521418630471812071347/20000000000000000000000000000000000000000000000000000000",
          "-9304650123315768497506877867785938420427355629704498217/100000000000000000000000000000000000000000000000000000000",
          "3624678922056435540481086776214160716306927070123127101/10000000000000000000000000000000000000000000000000000000000",
          "-2018467553003742709521234630493812499708698183956482583/100000000000000000000000000000000000000000000000000000000",
          "-404506068693308465877159282949320389824520699562703321/20000000000000000000000000000000000000000000000000000000",
          "-2760668022647819090893730179736898955407453576826843807/500000000000000000000000000000000000000000000000000000000",
          "512386548560660029569186587780531279586826774791447027/2500000000000000000000000000000000000000000000000000000000",
          "96948718762778570637746276324500965795004823991884571/500000000000000000000000000000000000000000000000000000",
          "-1901140908059246494995531262940714574057282599129280469/100000000000000000000000000000000000000000000000000000000",
          "-2484666068088264551835713503335614244229883730959952837/50000000000000000000000000000000000000000000000000000000",
          "-934444071320492480362192740498456088441622266182978311/5000000000000000000000000000000000000000000000000000000",
          "-124430194067174020050915845294392601206393499442110619/6250000000000000000000000000000000000000000000000000000",
          "-191543017218564991489269364629973958087341391375394771/12500000000000000000000000000000000000000000000000000000",
          "116727208195344789431637608950428359467266915905178923/62500000000000000000000000000000000000000000000000000000",
          "-4972610805337132655905807445796005345584490146067589479/1000000000000000000000000000000000000000000000000000000000",
          "-1378925525748043281381911491147324706543794311650848279/100000000000000000000000000000000000000000000000000000000",
          "-4986822400425626070627443402136583027396682528450937001/1000000000000000000000000000000000000000000000000000000000",
          "-2020416279810198161807462007563029465781948480877307/97656250000000000000000000000000000000000000000000000",
          "-380598884101425344127277642602888203107366851056211997/20000000000000000000000000000000000000000000000000000000",
          "-174796561991076785826430585535445760939559273993335557/2500000000000000000000000000000000000000000000000000000",
          "1894848605205721545281130218147107933841135298598476951/100000000000000000000000000000000000000000000000000000000",
          "-3024044813448907350220690323273390881366615102859548939/100000000000000000000000000000000000000000000000000000000",
          "208929740191598981437001337114377864962812036836838689/12500000000000000000000000000000000000000000000000000000",
          "1753551089950434365822572640558635300737721549402993863/100000000000000000000000000000000000000000000000000000000",
          "1673291433980672077136867646988749361182047950846489027/100000000000000000000000000000000000000000000000000000000",
          "-684469476105855187785237029770985307841506353695800821/20000000000000000000000000000000000000000000000000000000",
          "-1863844270888794939907424834471839209558042826319768643/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1252315746071974896119349963571195425597633216586894873/20000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "-486507321638374121365630329540812175954724818987345799/12500000000000000000000000000000000000000000000000000000",
          "6841337735950596873543669849947862253917222978088339/62500000000000000000000000000000000000000000000000000",
          "0",
          "1282747862344593413320811474548402116392192297020130557/10000000000000000000000000000000000000000000000000000000",
          "0",
          "1421712094351728905803024308917687832210220518621424783/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-947808062901152603868682872611791888140147012414283189/20000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "2891571642239246409752676398518481976577786367442538433/1000000000000000000000000000000000000000000000000000000000",
          "2621098307911361575719816778383696893741102163707874077/50000000000000000000000000000000000000000000000000000000",
          "-176986505195591307757911051018594025011106197813762337/40000000000000000000000000000000000000000000000000000000",
          "1013595665174409973474782496767789809055659789299644113/5000000000000000000000000000000000000000000000000000000",
          "533471338495680580708926752010692869316549434550170117/20000000000000000000000000000000000000000000000000000000",
          "-2168709485428177302397191854336166090439262597693558019/100000000000000000000000000000000000000000000000000000000",
          "-242200265800512692653812725689525182669203500005324567/12500000000000000000000000000000000000000000000000000000",
          "-4570293771031200753327189904677893455901961633353528297/100000000000000000000000000000000000000000000000000000000",
          "1206279872802679522769581340852257902650604565824569507/1000000000000000000000000000000000000000000000000000000000",
          "-6220291302085548555056981124307503215391463926549076157/1000000000000000000000000000000000000000000000000000000000",
          "915269726997320348757281029192907143249998486902281339/100000000000000000000000000000000000000000000000000000000",
          "2983822621159062206762066186441347443657287534439460079/5000000000000000000000000000000000000000000000000000000000",
          "4785735142576191633839539425739356783772912967994105153/10000000000000000000000000000000000000000000000000000000000",
          "-50526613531216875640311065597603429179879138751121441/7812500000000000000000000000000000000000000000000000000",
          "50579896071732974716046392428848598834708280515112069/4000000000000000000000000000000000000000000000000000000",
          "625927069628620859582624160255382772246917522665734377/2500000000000000000000000000000000000000000000000000000",
          "19078860992876051766052594204974109356181373437637613/5000000000000000000000000000000000000000000000000000000",
          "1995091920269052830615198971144156487591914541156657933/1000000000000000000000000000000000000000000000000000000000",
          "67883019705721580860873008700567592156492688414886677/15625000000000000000000000000000000000000000000000000000",
          "368793096776033191483381043314351038515174271536704731/125000000000000000000000000000000000000000000000000000000",
          "17988080566357149182485037592867390814622551459794189/3125000000000000000000000000000000000000000000000000000",
          "-4476377892893310019865218864973281334315478802284782309/1000000000000000000000000000000000000000000000000000000000",
          "92810342919569989423282147499940214870747064032121671/4000000000000000000000000000000000000000000000000000000",
          "2627228069502222670458890442525417985033162761302424077/50000000000000000000000000000000000000000000000000000000",
          "2052589253473791069962056969335147126409548140669735379/100000000000000000000000000000000000000000000000000000000",
          "1845926751212325484731548750797698467145790321700115907/500000000000000000000000000000000000000000000000000000000",
          "-8031760615921425039043868148991176559185779606816302643/10000000000000000000000000000000000000000000000000000000000",
          "-8476813213071387012022685954763648694856115562396117/312500000000000000000000000000000000000000000000000000",
          "-170027206439932650924320080435652672448690264937761261/6250000000000000000000000000000000000000000000000000000",
          "-779386562846648911284598571159298349697417677789671847/500000000000000000000000000000000000000000000000000000000",
          "-4438410504481683481491452514175714784671871739300273517/10000000000000000000000000000000000000000000000000000000000",
          "8300460756767062503915725550375823810661538070225269919/1000000000000000000000000000000000000000000000000000000000",
          "-1264808193819939653796187025621513102564123673724495357/50000000000000000000000000000000000000000000000000000000",
          "977828957693419943437262628261321769923661367339547639/20000000000000000000000000000000000000000000000000000000",
          "-558112563924049763486442672617273582688068598166565441/2500000000000000000000000000000000000000000000000000000",
          "-1213201937000380076186658857791864524903586892273180753/50000000000000000000000000000000000000000000000000000000",
          "-2311073590240757611666900488199646290856345976509614827/1000000000000000000000000000000000000000000000000000000000",
          "211720482588179950801904509811907804350274738389110921/200000000000000000000000000000000000000000000000000000000",
          "-1362957638835037498480946915755420816486118031815939017/200000000000000000000000000000000000000000000000000000000",
          "-469448077500067866546819014988005077310227776567158983/25000000000000000000000000000000000000000000000000000000",
          "-6841623679732445875905909803729425141643638892513198563/1000000000000000000000000000000000000000000000000000000000",
          "-1386608466886246439472793007479709124378942270972703023/50000000000000000000000000000000000000000000000000000000",
          "-2534020835965522926128659598080393210887281283600667977/100000000000000000000000000000000000000000000000000000000",
          "2168709485428177302397191854336166090439262597693558019/100000000000000000000000000000000000000000000000000000000",
          "1991952547884142034863730459900096460005620578691086773/100000000000000000000000000000000000000000000000000000000",
          "-50579896071732974716046392428848598834708280515112069/4000000000000000000000000000000000000000000000000000000",
          "2240459223415954666617106411391178007470468710704736871/100000000000000000000000000000000000000000000000000000000",
          "2325430099289602468173797946449348442672458986497114163/100000000000000000000000000000000000000000000000000000000",
          "1122431835870799142576695979114272506614751323428207067/50000000000000000000000000000000000000000000000000000000",
          "-912143559281040880439832019777936675847829062301555729/20000000000000000000000000000000000000000000000000000000",
          "-2226386585137234150435938039525589264111881636468396903/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1345308497934684867004058991631291562099809301051231199/10000000000000000000000000000000000000000000000000000000",
          "515247267877042911028064366716724100367733406706811749/2500000000000000000000000000000000000000000000000000000",
          "0",
          "-994012417699324233164637170851020885616762016141051067/5000000000000000000000000000000000000000000000000000000",
          "-636172130912580844610537933233218465931199853253043169/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1431361147146973554216396950471209678742248651552031593/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1345287949797743084633882484261909168085032805353119903/10000000000000000000000000000000000000000000000000000000",
          "-1030479361951490547052590534912154229341234544899415931/5000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "-198804538353559024869945084907142416524830052798021343/1000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "39761706544698507475879758234657027332839507610453171/312500000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "357835387052619004735649292781199645298718142222855979/2500000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "719340472097160978000213339974311328273458947561308149/50000000000000000000000000000000000000000000000000000000",
          "1659744435153462307286988377873766273953628947614758871/100000000000000000000000000000000000000000000000000000000",
          "-868610476394237548876475386062219642107065170292498299/250000000000000000000000000000000000000000000000000000000",
          "741613250710398410582212226549033819721455508160172709/250000000000000000000000000000000000000000000000000000000",
          "-1292622294396973293659968146690509942455089116366588063/200000000000000000000000000000000000000000000000000000000",
          "1426161516041386494893918918571044303369104654612950507/100000000000000000000000000000000000000000000000000000000",
          "1231377069431146863964180585501595706051386569296368287/500000000000000000000000000000000000000000000000000000000",
          "-409734938781481034016908925444356394029611017682552681/2500000000000000000000000000000000000000000000000000000",
          "-4000259951620685821838387359601682350152504820251878413/10000000000000000000000000000000000000000000000000000000000",
          "345946730005457131429847247817407503092320184536115391/40000000000000000000000000000000000000000000000000000000",
          "1655298869991311310163976412092513348225252306083646003/200000000000000000000000000000000000000000000000000000000",
          "3508598670471032750990673096739286920793561130215637153/1000000000000000000000000000000000000000000000000000000000",
          "-305233404353275606540537254049477792403420141748120543/100000000000000000000000000000000000000000000000000000000",
          "1510540841133592875752819181917082217758867161797308129/50000000000000000000000000000000000000000000000000000000",
          "1388319737450872942104581362749730987262124750264296977/200000000000000000000000000000000000000000000000000000000",
          "3856029707481606552689828337480720003816769685725412567/1000000000000000000000000000000000000000000000000000000000",
          "7840080851279025136155328461997348483628632240987388247/1000000000000000000000000000000000000000000000000000000000",
          "-3438965114177932881254363758452052594321016132882595821/100000000000000000000000000000000000000000000000000000000",
          "-785213060037633262437275056843292851119565215597974359/20000000000000000000000000000000000000000000000000000000000",
          "-1230560144284522025048984642919517997279816675664959743/20000000000000000000000000000000000000000000000000000000",
          "-193060620854794247327214169565482831648880845898088933/12500000000000000000000000000000000000000000000000000000",
          "-832525061529691877880059078978237751272648039563413087/12500000000000000000000000000000000000000000000000000000",
          "1167861389448764705481279776489398071407476776766973511/50000000000000000000000000000000000000000000000000000000",
          "1839693308841005413785942802529123759745589420109760709/10000000000000000000000000000000000000000000000000000000",
          "504781448584018461633130695480762627130959419534566663/250000000000000000000000000000000000000000000000000000000",
          "-1573935579853090016928855289599001831828229191782353363/500000000000000000000000000000000000000000000000000000000",
          "2810552254650819961151511887016364540429546497763480389/1000000000000000000000000000000000000000000000000000000000",
          "1129549089696060936171543350638465783592890025053544921/1000000000000000000000000000000000000000000000000000000000",
          "-1060178135764685278376751918007747517771317023333950707/200000000000000000000000000000000000000000000000000000000",
          "972091842873646561326414070963274222678093027244246949/50000000000000000000000000000000000000000000000000000000",
          "6306430524653496660561011703162501700112909451005702611/1000000000000000000000000000000000000000000000000000000000",
          "6980859340256246373644770566590819578866602012101383603/1000000000000000000000000000000000000000000000000000000000",
          "-1772699344123068400904142712937612852312917950120113363/100000000000000000000000000000000000000000000000000000000",
          "-4480362240795219278527714797835852722417230714729875769/500000000000000000000000000000000000000000000000000000000",
          "-4985578797177667488861371688119185787409659710778957489/1000000000000000000000000000000000000000000000000000000000",
          "-1968545291967593415154694927596543909013193911457500851/1000000000000000000000000000000000000000000000000000000000",
          "23597722043103142442021656029414503243176546815073537/2000000000000000000000000000000000000000000000000000000",
          "2672441115827702150192130742149212942818610531340131239/500000000000000000000000000000000000000000000000000000000",
          "31562398239775423393102725252938127019603895653646413/3125000000000000000000000000000000000000000000000000000",
          "-994139294169917195705984699276954142986063742708473851/50000000000000000000000000000000000000000000000000000000",
          "-2007535537150812777183071007516981836271453493795499851/100000000000000000000000000000000000000000000000000000000",
          "559114620164731083957789624577061913319112259576338919/500000000000000000000000000000000000000000000000000000000",
          "-4589799707438096951112170833671534060789023400250235571/50000000000000000000000000000000000000000000000000000000",
          "-1426161516041386494893918918571044303369104654612950507/100000000000000000000000000000000000000000000000000000000",
          "2007805944969475078276558680438708551569172172237399569/1000000000000000000000000000000000000000000000000000000000",
          "-1388319737450872942104581362749730987262124750264296977/200000000000000000000000000000000000000000000000000000000",
          "835045999821866112259290082472475489415000137493742663/250000000000000000000000000000000000000000000000000000000",
          "4324239540288684707226221015189905148076655900962126199/50000000000000000000000000000000000000000000000000000000",
          "1935229617670467986555978746848611366257782226344463711/25000000000000000000000000000000000000000000000000000000",
          "-2669741178826275855866275585967786338580953608531444087/100000000000000000000000000000000000000000000000000000000",
          "-994851789562213744121081517326968766090998840975618081/200000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3266926439657266947589694419161795171001576226517887671/1000000000000000000000000000000000000000000000000000000000",
          "788665562820444344966091205329462404043727936701758143/5000000000000000000000000000000000000000000000000000000",
          "-1583643868480671786779986088817705765467697027657732233/100000000000000000000000000000000000000000000000000000000",
          "3368079305324387518535950534406698497528143126342526189/100000000000000000000000000000000000000000000000000000000",
          "-418234812983065384217504175709918715443882950099405783/62500000000000000000000000000000000000000000000000000000",
          "-4666150602823696509605437131143885859698638287788961233/10000000000000000000000000000000000000000000000000000000000",
          "-573688886160972412403438613994287829918989787033341841/2500000000000000000000000000000000000000000000000000000000",
          "271994688151946994717086921198573822539340884690702219/25000000000000000000000000000000000000000000000000000000",
          "5100062242304578092666938838717218739334399629785068221/1000000000000000000000000000000000000000000000000000000000",
          "537164674948838508970091546281020343377814833314575323/125000000000000000000000000000000000000000000000000000000",
          "183822544824443685626618146355750894110768882619589993/125000000000000000000000000000000000000000000000000000000",
          "-158802753491142791635073962654193310272133268294498741/20000000000000000000000000000000000000000000000000000000",
          "1109072092764108067877332244103517531259965231954999007/2000000000000000000000000000000000000000000000000000000000",
          "-476110714443687935332153504963209880173085203179435783/20000000000000000000000000000000000000000000000000000000",
          "-2100380010966806329965923953170348741720462775948325207/1000000000000000000000000000000000000000000000000000000000",
          "4173708460812949626324274146507648322464562512499679147/100000000000000000000000000000000000000000000000000000000",
          "-1151362830266131967509275978393018894395765078427698589/100000000000000000000000000000000000000000000000000000000",
          "1838652767674717075067438964156426170290394983317516233/50000000000000000000000000000000000000000000000000000000",
          "290758395104130114208580712080523008428036721088516239/100000000000000000000000000000000000000000000000000000000",
          "2388352310118918622893156166933912098340933023917570769/50000000000000000000000000000000000000000000000000000000",
          "2119831431199611521834283879274604673468409504863828269/100000000000000000000000000000000000000000000000000000000",
          "4727568719451280351027266822799959036471297341827092773/100000000000000000000000000000000000000000000000000000000",
          "86860879297242338145243196360445952399788770178452987/1562500000000000000000000000000000000000000000000000000",
          "-4823173336650155494834849972306809601344876120318464103/500000000000000000000000000000000000000000000000000000000",
          "930912157466805179503758472611213953878054070859743847/200000000000000000000000000000000000000000000000000000000",
          "349162634431499762467540434638219597197895060109788289/200000000000000000000000000000000000000000000000000000000",
          "2358564260777951198046862983343941116515159677367300757/500000000000000000000000000000000000000000000000000000000",
          "-170086538377579759018222187897671423998696175363640517/50000000000000000000000000000000000000000000000000000000",
          "3020795836649589218513412123000109613639671407129290151/1000000000000000000000000000000000000000000000000000000000",
          "-812437792551805883254760223314093291959985407987127461/50000000000000000000000000000000000000000000000000000000",
          "-1787291875729799116847659301522996360002374924020320119/1000000000000000000000000000000000000000000000000000000000",
          "-2503981981004053736025865536987789413000414993416743799/500000000000000000000000000000000000000000000000000000000",
          "-6748090510548308308768206321883074883843724573955167411/100000000000000000000000000000000000000000000000000000000",
          "-638545194091804891888217102471430256917451894587598507/250000000000000000000000000000000000000000000000000000000",
          "-3833535384057790108287829770712305474467170161772398113/100000000000000000000000000000000000000000000000000000000",
          "-7459628556938661040801111088704947251988830862613312013/1000000000000000000000000000000000000000000000000000000000",
          "-592848764544951714997920668791683635005669784913898467/2500000000000000000000000000000000000000000000000000000000",
          "63725024729483170791549993527928003304736608821461703/6250000000000000000000000000000000000000000000000000000",
          "-3139431826871342254499083775721452726344195246007215517/100000000000000000000000000000000000000000000000000000000",
          "-795090481308567570903115695650167037623756852752651787/20000000000000000000000000000000000000000000000000000000",
          "-616720426388784399506888451664666849441941573495580279/500000000000000000000000000000000000000000000000000000000",
          "-3504246948988261179167932153109781081655730209843379953/1000000000000000000000000000000000000000000000000000000000",
          "1325110167330144354231257564322701917810016166701527611/200000000000000000000000000000000000000000000000000000000",
          "4666150602823696509605437131143885859698638287788961233/10000000000000000000000000000000000000000000000000000000000",
          "4552044605897359898715303967899717167708463651728149623/1000000000000000000000000000000000000000000000000000000000",
          "2100380010966806329965923953170348741720462775948325207/1000000000000000000000000000000000000000000000000000000000",
          "3537391577257017501763587881899627200471941098303478089/50000000000000000000000000000000000000000000000000000000",
          "-7521163129084424965116883445491238483525130780638338379/1000000000000000000000000000000000000000000000000000000000",
          "-209914024812090926472912087653232151128031537936859399/62500000000000000000000000000000000000000000000000000000",
          "-252677588590750892896454806617355907090607269760558947/2000000000000000000000000000000000000000000000000000000",
          "-119477617684816359637733779099895944196843421609854411/3125000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1556202838236235964191990714335277115454358629232442723/50000000000000000000000000000000000000000000000000000000",
          "-4315068217619846249006521468603453933241522523044426213/100000000000000000000000000000000000000000000000000000000",
          "1121342510732608264326582593211844631383204138688897401/12500000000000000000000000000000000000000000000000000000",
          "-2570372481024374682406357115858335774508310871857067813/100000000000000000000000000000000000000000000000000000000",
          "4615585949533478770012871899864721680019687374155929153/500000000000000000000000000000000000000000000000000000000",
          "-9674468484483674355289798536756318507101931196036152089/1000000000000000000000000000000000000000000000000000000000",
          "-1566041813147204374443877441709224480174050089547686289/1000000000000000000000000000000000000000000000000000000000",
          "3184076004180625139298067259173638925302008396933298319/50000000000000000000000000000000000000000000000000000000",
          "-3298730259555471442386654211913699875820685764208764089/1000000000000000000000000000000000000000000000000000000000",
          "-9082005631176999014026508003402919193698740879240328723/1000000000000000000000000000000000000000000000000000000000",
          "2864986816305632153285210659443494744552162573689607369/100000000000000000000000000000000000000000000000000000000",
          "-254091592365203481455937862926849076760981590956595957/2000000000000000000000000000000000000000000000000000000",
          "1608689713129090015349863933223837481188870957797919587/25000000000000000000000000000000000000000000000000000000",
          "-2585601656958904014053157664343644412004871521894996997/50000000000000000000000000000000000000000000000000000000",
          "-67894169319194933523778758280606349341252916524009361/20000000000000000000000000000000000000000000000000000000",
          "-639565295912807853913150036054234535472599559624124859/20000000000000000000000000000000000000000000000000000000",
          "-2417718277829347561770750806341903707530595275849476949/100000000000000000000000000000000000000000000000000000000",
          "-652731298407993178276787480823499951579315798899412183/5000000000000000000000000000000000000000000000000000000",
          "-1006276185567438126660216782867750896523954405699738057/500000000000000000000000000000000000000000000000000000000",
          "1448570912137565487217634470512511892487210412364777387/5000000000000000000000000000000000000000000000000000000",
          "2464670102345230241883951889639950591887768760198985369/10000000000000000000000000000000000000000000000000000000",
          "8970937221028918633142234109731503747473238918643703109/100000000000000000000000000000000000000000000000000000000",
          "-5326187851263156119634443228423516827124857889036871653/100000000000000000000000000000000000000000000000000000000",
          "-4314007859189265123395515968408492508744642330825835849/100000000000000000000000000000000000000000000000000000000",
          "-2340704205328206066653347242108380766197782801599095427/500000000000000000000000000000000000000000000000000000000",
          "9827326359906915991041272633346800513962623681162260749/10000000000000000000000000000000000000000000000000000000000",
          "-660220385820915124472531127383784015237314192212183533/125000000000000000000000000000000000000000000000000000000",
          "99570723421264608642952259994475468509456478714835873/62500000000000000000000000000000000000000000000000000000",
          "319670321573503109158833227701847901528743953327498637/200000000000000000000000000000000000000000000000000000000",
          "-1972654006222425131071240794862499748670900248722218413/50000000000000000000000000000000000000000000000000000000",
          "-1120581370310438951115072654736475432331444023716701097/10000000000000000000000000000000000000000000000000000000",
          "-21596188981638600357320380442106494906480265856265499/15625000000000000000000000000000000000000000000000000000",
          "4155755060145822875177797852612293183626392157100688817/100000000000000000000000000000000000000000000000000000000",
          "1009514609577019851186954049780884874932276428674832363/125000000000000000000000000000000000000000000000000000000",
          "1519256661045007947868513282140005963873933716088443449/50000000000000000000000000000000000000000000000000000000",
          "1322823472127001089463000651496274601131233172956109297/200000000000000000000000000000000000000000000000000000000",
          "-8108426671336469980845921095047094026927881106488465801/1000000000000000000000000000000000000000000000000000000000",
          "-272603672374086855440627618802798529399449673939158819/25000000000000000000000000000000000000000000000000000000",
          "-2054469017316660817421738183761801846601010264628248809/100000000000000000000000000000000000000000000000000000000",
          "-728910446919541998995643503454248044788155044094861511/20000000000000000000000000000000000000000000000000000000",
          "-2054144149171985155200618549938785341859374463040760789/100000000000000000000000000000000000000000000000000000000",
          "1672974995896516677599360952382497815938612209254494451/1000000000000000000000000000000000000000000000000000000000",
          "415417269840251356881609935455756855798027035416208653/10000000000000000000000000000000000000000000000000000000",
          "9674468484483674355289798536756318507101931196036152089/1000000000000000000000000000000000000000000000000000000000",
          "-4601564989500129193994569691745871212608257053381070371/1000000000000000000000000000000000000000000000000000000000",
          "67894169319194933523778758280606349341252916524009361/20000000000000000000000000000000000000000000000000000000",
          "-104334938367335094679381642394173895271767489863580337/10000000000000000000000000000000000000000000000000000000",
          "-2663192493215604319082008296230131761766231849084697777/50000000000000000000000000000000000000000000000000000000",
          "-260441755482510410108029481471753581767888273924300271/25000000000000000000000000000000000000000000000000000000",
          "6369537234936507066428259652365255779842532787672675023/100000000000000000000000000000000000000000000000000000000",
          "60610579599487752036116281700658457915382731543903497/2000000000000000000000000000000000000000000000000000000"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2150272676831882138487427535022959671504847243210247601/10000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "-8289389603048325046936254476837999948375074932977339803/100000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "-223627590285822409786518255712000208795839382231209033/6250000000000000000000000000000000000000000000000000000",
          "322066587651615727225146632403449072284784380693433709/2500000000000000000000000000000000000000000000000000000",
          "0",
          "2324718927836206381215038184441590859720824122263400589/25000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-3583787794719803564145712558371599452508078738683746001/50000000000000000000000000000000000000000000000000000000",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "249727270758844574874572687574347186959744347841886159/400000000000000000000000000000000000000000000000000000000",
          "-964471367189941611954787247893711614929995530572930297/20000000000000000000000000000000000000000000000000000000",
          "-1133126508946045490492034092585448313444987308072495179/200000000000000000000000000000000000000000000000000000000",
          "1071420927953769549721999814308805224734776925469997743/2000000000000000000000000000000000000000000000000000000",
          "1264306749183021607058253376894776837618494483607398373/25000000000000000000000000000000000000000000000000000000",
          "9518555613741791143457503797697943549558593076601705497/1000000000000000000000000000000000000000000000000000000000",
          "415314217638334936445136989372836650894049297658956317/100000000000000000000000000000000000000000000000000000000",
          "387134647885149675302138602630157032166962895403395551/10000000000000000000000000000000000000000000000000000000",
          "51416512619727448541708903770245719008500065841930419/5000000000000000000000000000000000000000000000000000000",
          "-5169997642531771478798976329078606520126032493458570571/1000000000000000000000000000000000000000000000000000000000",
          "-1457239008959784509284992345717446531805181688944273487/100000000000000000000000000000000000000000000000000000000",
          "1089604848167144038064622039800481250127183297152608447/250000000000000000000000000000000000000000000000000000000",
          "-845954974451602178085637664231761366243272078849592401/500000000000000000000000000000000000000000000000000000000",
          "-7390288687434859615338548417756709900289503888463797597/1000000000000000000000000000000000000000000000000000000000",
          "-389119577992050513484137221276506927974904222413172397/25000000000000000000000000000000000000000000000000000000",
          "3307063349018679398064365780706842047975457529197018151/5000000000000000000000000000000000000000000000000000000",
          "69306629345492559463373726642984016259656514626636399/6250000000000000000000000000000000000000000000000000000",
          "45622155073289706713575351567424675372299367995687943/4000000000000000000000000000000000000000000000000000000",
          "2182515684117673264951498231752589113740065337871953309/100000000000000000000000000000000000000000000000000000000",
          "-3680149885147791852261860600734765671110869614498919867/100000000000000000000000000000000000000000000000000000000",
          "-1687044487790943931341158013546378003691994121724870589/50000000000000000000000000000000000000000000000000000000",
          "-5775086224674033242186996983740531024354069459794414307/1000000000000000000000000000000000000000000000000000000000",
          "-1744083718798036556954645493615072173816825556755227969/100000000000000000000000000000000000000000000000000000000",
          "-958408828815087416881152996324411829882600126595402953/20000000000000000000000000000000000000000000000000000000",
          "261230085352984431068364211681182045972134811401421253/5000000000000000000000000000000000000000000000000000000",
          "1107893259482513460814303375828593391581877643288562193/100000000000000000000000000000000000000000000000000000000",
          "7299781793946150130694150395726352242793936481855749647/1000000000000000000000000000000000000000000000000000000000",
          "341532097114358714861381712003545814402064631533615423/12500000000000000000000000000000000000000000000000000000",
          "1358133916858653726542492484373909426293610015357782461/50000000000000000000000000000000000000000000000000000000",
          "6782492104757292778345640146971665447468628783079049727/1000000000000000000000000000000000000000000000000000000000",
          "1313550743351636869309444357795160054702160632495329589/100000000000000000000000000000000000000000000000000000000",
          "-3738993996085875318888047116858616825639682227524642897/100000000000000000000000000000000000000000000000000000000",
          "2090100059034838340882882543440191559433460600595728101/100000000000000000000000000000000000000000000000000000000",
          "-229257712193217910464420959282350825471442458648483467/6250000000000000000000000000000000000000000000000000000",
          "-5879564810474816610746727494906390215618154250152831221/10000000000000000000000000000000000000000000000000000000",
          "-3623580767457965733720629313148506511656079439493159193/50000000000000000000000000000000000000000000000000000000",
          "5365413437358441779006133903969577040618100100012142327/1000000000000000000000000000000000000000000000000000000000",
          "1224173867577382922232275498286524231362116417448258651/50000000000000000000000000000000000000000000000000000000",
          "9257412404271220182177650305197075446597554085532238761/1000000000000000000000000000000000000000000000000000000000",
          "1155323486635529651100331269953898165269659605395737779/50000000000000000000000000000000000000000000000000000000",
          "9206976652239403313843789553204888277433716789430592547/1000000000000000000000000000000000000000000000000000000000",
          "-3752787365943426136348782252076077906599105384663055397/50000000000000000000000000000000000000000000000000000000",
          "2075776310358129631320780012874240296825780602261449843/100000000000000000000000000000000000000000000000000000000",
          "-9518555613741791143457503797697943549558593076601705497/1000000000000000000000000000000000000000000000000000000000",
          "5064645850798258202489760394544423909572093541114365077/100000000000000000000000000000000000000000000000000000000",
          "389119577992050513484137221276506927974904222413172397/25000000000000000000000000000000000000000000000000000000",
          "-53813296918113737115038142883344458904334917188904991/2500000000000000000000000000000000000000000000000000000",
          "-108321146925228498623872677595858951756494516550752133/6250000000000000000000000000000000000000000000000000000",
          "-2138208128047840775039423184767827093565716689221921383/100000000000000000000000000000000000000000000000000000000",
          "3896615595522586041556171208948850529990222244311427609/100000000000000000000000000000000000000000000000000000000",
          "-5863569224848673568858975110998468514631093981461425223/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1760709656475930721961197523035856305373501006172532953/250000000000000000000000000000000000000000000000000000000",
          "-1345129085658090961514167108964711492830382915307409587/10000000000000000000000000000000000000000000000000000000",
          "1024865216112579244194411540252105696415110048839333657/100000000000000000000000000000000000000000000000000000000",
          "-4777394384407890828529693182565155714294462966570303657/10000000000000000000000000000000000000000000000000000000",
          "-7146768469801172984535313220992616323786472692855334913/100000000000000000000000000000000000000000000000000000000",
          "24721967886952987941572184331044077196575429642440963/2000000000000000000000000000000000000000000000000000000",
          "-1224462211560005111162021454745469016095278502308137849/2000000000000000000000000000000000000000000000000000000000",
          "29211600313599605329482588045625931612706357055747927/250000000000000000000000000000000000000000000000000000",
          "-2825291764766080201892382764696987890531227445707877951/1000000000000000000000000000000000000000000000000000000000",
          "642848072100643474182167171632259530178976605533418807/25000000000000000000000000000000000000000000000000000000",
          "-3085322249480028368593013188732479392141930154232826211/100000000000000000000000000000000000000000000000000000000",
          "-857729537715380654769820301032058708878683532812036889/250000000000000000000000000000000000000000000000000000000",
          "-553897025812309056712768257989658267476796508749479601/200000000000000000000000000000000000000000000000000000000",
          "1275615155184682314019698855895949162620441466335509093/50000000000000000000000000000000000000000000000000000000",
          "1162405448337326209711480486253350516550194885568406227/50000000000000000000000000000000000000000000000000000000",
          "-1473221862223888018873732567269947028320545815837257331/2500000000000000000000000000000000000000000000000000000",
          "-82145772311628252406621316615874292532325530955065859/5000000000000000000000000000000000000000000000000000000",
          "-1906499068840665190178129246353120382893179806092375953/250000000000000000000000000000000000000000000000000000000",
          "-863993641140608476994349040938604133927920011362814213/50000000000000000000000000000000000000000000000000000000",
          "-358545303017777756830856490649481212930282699047580289/25000000000000000000000000000000000000000000000000000000",
          "-450048039648719968593871554168416532699668068605327253/25000000000000000000000000000000000000000000000000000000",
          "1034321163464907039859859583038433672918429897044097511/100000000000000000000000000000000000000000000000000000000",
          "-369307116212634974082706230651208253614116054298381491/6250000000000000000000000000000000000000000000000000000",
          "-1347264086999422084774933811769337472659093756929454197/10000000000000000000000000000000000000000000000000000000",
          "-4167361994515009876018886406271139149939567781027436507/100000000000000000000000000000000000000000000000000000000",
          "-1330525022792623039284519327215545283383821956249011329/100000000000000000000000000000000000000000000000000000000",
          "4644551691331506560495783519860765211008029470770684019/1000000000000000000000000000000000000000000000000000000000",
          "1397513730072320518726696891775036967987527037351964031/20000000000000000000000000000000000000000000000000000000",
          "7002086688718493808160571623434319593688171061505225697/100000000000000000000000000000000000000000000000000000000",
          "6836670286717071095777178685646819064078334190629095669/1000000000000000000000000000000000000000000000000000000000",
          "1292211570803834383635124460702600723972603709303292259/500000000000000000000000000000000000000000000000000000000",
          "50659977236948367167645738179798866261952872423280511/1250000000000000000000000000000000000000000000000000000",
          "50497829736088336105532708052905703815360890361830279/781250000000000000000000000000000000000000000000000000",
          "1842551097840357456595925433764438116839178009890624053/100000000000000000000000000000000000000000000000000000000",
          "1298532645964847954032895455798067407322104936168261827/2500000000000000000000000000000000000000000000000000000",
          "5753402962401721016386578165034386760484063851624129707/100000000000000000000000000000000000000000000000000000000",
          "1297321504925649652636710289289477310633535407237455043/100000000000000000000000000000000000000000000000000000000",
          "69014020180258309123289756013883306149974215866318129/400000000000000000000000000000000000000000000000000000000",
          "44573466338745382427366594441754882606529468011368237/2500000000000000000000000000000000000000000000000000000",
          "4884048643289580341128888150167226361410746819934770199/100000000000000000000000000000000000000000000000000000000",
          "55875023267324334873634465607593815047137335843605349/3125000000000000000000000000000000000000000000000000000",
          "7129514964756108407254490781989145497248979138888755381/100000000000000000000000000000000000000000000000000000000",
          "3235277090637863519794383247129527566451383253894658137/50000000000000000000000000000000000000000000000000000000",
          "-24721967886952987941572184331044077196575429642440963/2000000000000000000000000000000000000000000000000000000",
          "-4025415680120504062397880083157178492628223828898501281/100000000000000000000000000000000000000000000000000000000",
          "-1162405448337326209711480486253350516550194885568406227/50000000000000000000000000000000000000000000000000000000",
          "-5759438343628934732723707621557587566216793563845262531/100000000000000000000000000000000000000000000000000000000",
          "-5918369806754487380988747733205660034329176716978867709/100000000000000000000000000000000000000000000000000000000",
          "-1441567579671338687701071871261178152688341526330075773/25000000000000000000000000000000000000000000000000000000",
          "1166835220303109431804700731197691962404265043261936639/10000000000000000000000000000000000000000000000000000000",
          "2589967976209970617384740595440436781778642674730076893/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-468800170654825330168350238169017754524287316328092209/200000000000000000000000000000000000000000000000000000000",
          "1300099346339094346523220321626092701855718064813518411/10000000000000000000000000000000000000000000000000000000",
          "69402229866115087848315618336266211866174224210474419/4000000000000000000000000000000000000000000000000000000",
          "-293286859771330612350880725430133981064732052478404019/500000000000000000000000000000000000000000000000000000",
          "358939033740762446565705993192584320894421489290566551/2500000000000000000000000000000000000000000000000000000",
          "-358439174481962180770989282067154103997664135688658863/2500000000000000000000000000000000000000000000000000000",
          "-1471999359332895130979456433176004730652754364321341877/10000000000000000000000000000000000000000000000000000000",
          "-1041208934092982108065956790285755163237809238346422437/10000000000000000000000000000000000000000000000000000000",
          "-770277480621487235066116626205321464436814637798665281/20000000000000000000000000000000000000000000000000000000",
          "-2445728909171198005249722455171342843785123675296156539/10000000000000000000000000000000000000000000000000000000",
          "2167613448035264824598453864032093158155590324631187093/100000000000000000000000000000000000000000000000000000000",
          "2512821766676965346065397195262226449344019962796823929/50000000000000000000000000000000000000000000000000000000",
          "101750013032958662431792683703860289436360566453094677/2500000000000000000000000000000000000000000000000000000",
          "-1544448781592664614456970346223156934188144367901575107/10000000000000000000000000000000000000000000000000000000",
          "696140867791480335652501576875203833635349683304992587/50000000000000000000000000000000000000000000000000000000",
          "-7436799913504006568455319380345196983889775420475220383/10000000000000000000000000000000000000000000000000000000",
          "303453394094368176974720727916627597661590800214079507/4000000000000000000000000000000000000000000000000000000",
          "-281494144603943160144705766983875748573292189774691113/6250000000000000000000000000000000000000000000000000000",
          "1680862297653720109354216394031782823540621048627384149/10000000000000000000000000000000000000000000000000000000",
          "76657987896294188054323738371431920003267840717390993/781250000000000000000000000000000000000000000000000000",
          "1939920379724274589052812107642201424179116173504907427/20000000000000000000000000000000000000000000000000000000",
          "874201678584118952374604793203941176160875260204428581/50000000000000000000000000000000000000000000000000000000",
          "577934605721851255267775942105499357225340829911921567/12500000000000000000000000000000000000000000000000000000",
          "324053235075388749605325370399088198428866523094061893/2500000000000000000000000000000000000000000000000000000",
          "-2312441809753403880438308487746982481135130871676701299/10000000000000000000000000000000000000000000000000000000",
          "1004544494476106391067724170610915595822101825429242503/10000000000000000000000000000000000000000000000000000000",
          "-6824479663511412594535652399473077130512788736251513267/100000000000000000000000000000000000000000000000000000000",
          "-3706895458380047795003018080022325592699982503847806479/50000000000000000000000000000000000000000000000000000000",
          "-3697284691336295451119255220516626492087021961305336651/50000000000000000000000000000000000000000000000000000000",
          "-261067787013566848623177563362665034031822723002669617/20000000000000000000000000000000000000000000000000000000",
          "-381155254842475004715731699887255413918331215759546587/10000000000000000000000000000000000000000000000000000000",
          "-48176066377982001319491127458023189275423472248949551/312500000000000000000000000000000000000000000000000000",
          "-5587202546630847875226167056216275833157215640439571149/100000000000000000000000000000000000000000000000000000000",
          "1086606818097553906653904086185970857204030467507851391/5000000000000000000000000000000000000000000000000000000",
          "8178179005180016127455922996349662102429771921244781679/10000000000000000000000000000000000000000000000000000000",
          "6115877640903739920978717470715858555761506637131877763/100000000000000000000000000000000000000000000000000000000",
          "764853228100928157909986098147766293241956431334128513/200000000000000000000000000000000000000000000000000000000",
          "-7143687912963500062484407034094859670560486157288342817/100000000000000000000000000000000000000000000000000000000",
          "-1277956992828936441389826752058073725167547355118097159/50000000000000000000000000000000000000000000000000000000",
          "-635853259242768723835009799525065015445708224455723301/10000000000000000000000000000000000000000000000000000000",
          "-2550040062085728903553446913105976304776568540298251349/100000000000000000000000000000000000000000000000000000000",
          "-360693671833349890007191634680425658260818670716715961/5000000000000000000000000000000000000000000000000000000",
          "-5567560020342959081974504374930274952980617001151802421/100000000000000000000000000000000000000000000000000000000",
          "358439174481962180770989282067154103997664135688658863/2500000000000000000000000000000000000000000000000000000",
          "-1146225030872047050726044070551684339558385856170285963/5000000000000000000000000000000000000000000000000000000",
          "-696140867791480335652501576875203833635349683304992587/50000000000000000000000000000000000000000000000000000000",
          "2910801315979130270155171087650392355209679649301808627/50000000000000000000000000000000000000000000000000000000",
          "576266154407431166700111051105345975266916465518546981/12500000000000000000000000000000000000000000000000000000",
          "2900980052835185873529339747007391915121380329657924263/50000000000000000000000000000000000000000000000000000000",
          "-1044507947773307058245254971214477956822208593789898979/10000000000000000000000000000000000000000000000000000000",
          "1631637451434141269693940529941209660082282552381730461/2000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5779869713906957974886752488940164374744317049091497363/100000000000000000000000000000000000000000000000000000000",
          "1836280705904510689020484615329972198892483441253586369/200000000000000000000000000000000000000000000000000000000",
          "1737254269651822040949010092789124554301484894733464941/10000000000000000000000000000000000000000000000000000000",
          "-1463186511117113116489752105525835278239396773308709419/10000000000000000000000000000000000000000000000000000000",
          "2511897066434596667311156448950549950671005398232077107/5000000000000000000000000000000000000000000000000000000",
          "-795100831427668419548895141509060641010105550796512081/50000000000000000000000000000000000000000000000000000000",
          "1170152812936723353350108553261939010390163934090842903/100000000000000000000000000000000000000000000000000000000",
          "564221132247055232173015469046102218790207281218032043/12500000000000000000000000000000000000000000000000000000",
          "-1097650338978456381006622561592267821479664809460068211/5000000000000000000000000000000000000000000000000000000",
          "-2657989858512918559391367818272475618022954495173721223/10000000000000000000000000000000000000000000000000000000",
          "818310461072959167010238466830880847554888303093066067/10000000000000000000000000000000000000000000000000000000",
          "178317832603975971928617816744810104062449784179070147/4000000000000000000000000000000000000000000000000000000",
          "3961253921845745568582383167607268317996523470258405553/50000000000000000000000000000000000000000000000000000000",
          "-1307177951156865481061568600918012839582314671724104797/25000000000000000000000000000000000000000000000000000000",
          "336365035135635753036630699973073618862537802916479689/12500000000000000000000000000000000000000000000000000000",
          "-945375378545712123029643165399688929802323362143010951/5000000000000000000000000000000000000000000000000000000",
          "-8162628964527477910685475130987925814665207497107223583/100000000000000000000000000000000000000000000000000000000",
          "-2568107815301143331599702958065775210759469254222970031/10000000000000000000000000000000000000000000000000000000",
          "-806664413979220550576537168593076301455091748200379583/10000000000000000000000000000000000000000000000000000000",
          "1191865145003009854013386846780097480064662442485731657/2000000000000000000000000000000000000000000000000000000",
          "5103582045151277277214115054017977948305772970366367341/10000000000000000000000000000000000000000000000000000000",
          "868809883837042368794715708848042604744577596678486317/5000000000000000000000000000000000000000000000000000000",
          "-1304668270935576071474476741433391581528111361469852561/20000000000000000000000000000000000000000000000000000000",
          "4544905384805448101351810398299652164084248727512686307/500000000000000000000000000000000000000000000000000000000",
          "-8956745457884404992155477247535058331286078775678812909/100000000000000000000000000000000000000000000000000000000",
          "-993976436151167906950710486581440914653448653285539687/25000000000000000000000000000000000000000000000000000000",
          "-448046156295457512004743917130232222816771481610398567/2000000000000000000000000000000000000000000000000000000",
          "-936220599628258739292026998959926503526715853181137617/20000000000000000000000000000000000000000000000000000000",
          "-935124702788796425752928272946469619673113050150790247/20000000000000000000000000000000000000000000000000000000",
          "-133121366080575203364566139819112815471043932106772849/1562500000000000000000000000000000000000000000000000000",
          "-2280278771601033106054375048935700834202419288366610761/10000000000000000000000000000000000000000000000000000000",
          "537878221043864576502920864285767598272560995266781667/5000000000000000000000000000000000000000000000000000000",
          "37629626451890383519498926871346464181873375452788949/1000000000000000000000000000000000000000000000000000000",
          "1566456294199829741965607911937617345096444088086743849/25000000000000000000000000000000000000000000000000000000",
          "235886105690555361570529983027934111136800465087659071/1000000000000000000000000000000000000000000000000000000",
          "424224552890667336362211464763095860227390356922956073/2500000000000000000000000000000000000000000000000000000",
          "-552070895158412038489579767256012058482075007136773413/20000000000000000000000000000000000000000000000000000000",
          "-1140281145315013917329884608178833835813197766987505497/2500000000000000000000000000000000000000000000000000000",
          "-5424574638912216078945766213026426050529819024163453527/100000000000000000000000000000000000000000000000000000000",
          "-54246006709201700260588586103621438176871460699926933/500000000000000000000000000000000000000000000000000000",
          "-1084550026987506295530897166405749636627701599049358721/20000000000000000000000000000000000000000000000000000000",
          "-4626695516091376653027744651857645580892197285141322263/100000000000000000000000000000000000000000000000000000000",
          "3766642436982892508494279285072417665548715505251413973/100000000000000000000000000000000000000000000000000000000",
          "795100831427668419548895141509060641010105550796512081/50000000000000000000000000000000000000000000000000000000",
          "-8902337975834487948723086904593071394544696794914447087/100000000000000000000000000000000000000000000000000000000",
          "-336365035135635753036630699973073618862537802916479689/12500000000000000000000000000000000000000000000000000000",
          "2016907068717919622936859801805517956556979503812602463/100000000000000000000000000000000000000000000000000000000",
          "-3263498167450253661888298478118282229758629896792169867/50000000000000000000000000000000000000000000000000000000",
          "2013227276924065466392473203867746709195601543840083389/100000000000000000000000000000000000000000000000000000000",
          "4506434285959960734435523905361439951083577303536660343/100000000000000000000000000000000000000000000000000000000",
          "147088769293785119460128799749071401105866653300009633/625000000000000000000000000000000000000000000000000000"
        ],
        [
          "1308269756711173921930629604891592226713916469368045471/100000000000000000000000000000000000000000000000000000000",
          "223240685082140211314438139160727613666319025953025937/1000000000000000000000000000000000000000000000000000000",
          "-2118628656991169105170123964279935659934326832455331853/100000000000000000000000000000000000000000000000000000000",
          "59601798489166039565757723378771665482902572537539967/62500000000000000000000000000000000000000000000000000",
          "1071971443822538883350986870955481530509037019713019053/10000000000000000000000000000000000000000000000000000000",
          "3982204308060726210429009457346312773277463949919900923/10000000000000000000000000000000000000000000000000000000",
          "7873547501232859901872768718395865071165031386400089371/100000000000000000000000000000000000000000000000000000000",
          "-1951752784265399432868905743196122350529936291720000629/10000000000000000000000000000000000000000000000000000000",
          "-1566615017108374195946061593625114210932774286503026721/20000000000000000000000000000000000000000000000000000000",
          "1229705641925027628560953650159700790167698727665308513/10000000000000000000000000000000000000000000000000000000",
          "-22740827112021798669394595304593242018729671186464273/78125000000000000000000000000000000000000000000000000",
          "-1504723732958033137981257312247366613472286728466025433/1000000000000000000000000000000000000000000000000000000000",
          "-19235946460549497290911672733644179055372429499899059/15625000000000000000000000000000000000000000000000000000",
          "453881978518698830948633327015285782293189044829401039/2000000000000000000000000000000000000000000000000000000",
          "1722339980076336728880692742864998351661962544107261381/10000000000000000000000000000000000000000000000000000000",
          "294845953257890904669713552986017354358068311521975603/250000000000000000000000000000000000000000000000000000",
          "-1865714615335441197147335928699159677878291073851241569/10000000000000000000000000000000000000000000000000000000",
          "-1851022118889854132084130825861394321249590811862753819/10000000000000000000000000000000000000000000000000000000",
          "341851867272925918083057151211192680124107185377445499/62500000000000000000000000000000000000000000000000000000",
          "-275273398288693972234324984082856575864566147678757539/2000000000000000000000000000000000000000000000000000000",
          "442108477742099348827371150442304370203419800000997663/25000000000000000000000000000000000000000000000000000000",
          "-2133674024653583965224808626213758039964409368394102033/100000000000000000000000000000000000000000000000000000000",
          "9972277359488359749282226411000010482148377493819934099/100000000000000000000000000000000000000000000000000000000",
          "2235776471864049423428130129714913638293499191132465671/10000000000000000000000000000000000000000000000000000000",
          "1107935343341779422248464181158299070305484150361108619/10000000000000000000000000000000000000000000000000000000",
          "-8183328104786515240582268235035980099862028443622930127/100000000000000000000000000000000000000000000000000000000",
          "2064430194497604156862924140963013724402709434701657369/1000000000000000000000000000000000000000000000000000000000",
          "-574807514353645217009421098839464313376418352255760391/5000000000000000000000000000000000000000000000000000000",
          "-1151928984642610059299852533323015351310017255451530923/10000000000000000000000000000000000000000000000000000000",
          "260349439400345718850415755134109231866153237392236429/2500000000000000000000000000000000000000000000000000000",
          "1167315820075905699535464541702393930402158774837804003/1000000000000000000000000000000000000000000000000000000000",
          "1667643681312668581987403598671207522842105394446870101/10000000000000000000000000000000000000000000000000000000",
          "-270697955528527919781384798482086877477588388754684647/2500000000000000000000000000000000000000000000000000000",
          "-283027532341811615112915692402329742196744669446837/1000000000000000000000000000000000000000000000000000",
          "-532211155080417287638484996088088277378494787818375167/500000000000000000000000000000000000000000000000000000",
          "-566952174828733504028437297592185971120559151377034387/5000000000000000000000000000000000000000000000000000000",
          "1597424778968720110120866292753363133080480405639945993/5000000000000000000000000000000000000000000000000000000",
          "33240899166478784922729392778489079102507088145604017/3125000000000000000000000000000000000000000000000000000",
          "-708035671073929628209206292670217003023476505165829799/25000000000000000000000000000000000000000000000000000000",
          "-3926824351248595322056051223360037411107025330682301123/50000000000000000000000000000000000000000000000000000000",
          "-2840236875986499905592243865187912877635628994124650419/100000000000000000000000000000000000000000000000000000000",
          "-294585580288817748775930231961661645909264925444737977/2500000000000000000000000000000000000000000000000000000",
          "-270961871805359841032069399097974571745870483920233687/2500000000000000000000000000000000000000000000000000000",
          "-3982204308060726210429009457346312773277463949919900923/10000000000000000000000000000000000000000000000000000000",
          "539604025446899430581792725495290556710630576546838747/5000000000000000000000000000000000000000000000000000000",
          "-1722339980076336728880692742864998351661962544107261381/10000000000000000000000000000000000000000000000000000000",
          "4759824232214971434662381167195941436194809540409670203/50000000000000000000000000000000000000000000000000000000",
          "9987322727150774609336911072933832862178460029758704279/100000000000000000000000000000000000000000000000000000000",
          "9530205115503219719352146359027390643120902887441302009/100000000000000000000000000000000000000000000000000000000",
          "-1949192582391830261860698874539189335453799657463927451/10000000000000000000000000000000000000000000000000000000",
          "-1061549580916036519168482119159404759068567275910007221/1000000000000000000000000000000000000000000000000000000"
        ],
        [
          "675300526883443216070946908503743954879661272924596849/5000000000000000000000000000000000000000000000000000000",
          "234060734990634771324460172955727258409084340319376697/1250000000000000000000000000000000000000000000000000000",
          "-3391865131879091643222910031249948559478298401315109401/100000000000000000000000000000000000000000000000000000000",
          "69711907409903786044256413315211777795015054342634687/625000000000000000000000000000000000000000000000000000",
          "-2002892905097388356451691721689581364402323692860831419/50000000000000000000000000000000000000000000000000000000",
          "4198150462373939945190634268103148677240459921921428961/100000000000000000000000000000000000000000000000000000000",
          "6795700634619141828231628741411589016163194015882019557/1000000000000000000000000000000000000000000000000000000000",
          "-1381701761768472660379071976618708657091735515517930313/5000000000000000000000000000000000000000000000000000000",
          "715727483458684617938854616273394454534174840976565297/50000000000000000000000000000000000000000000000000000000",
          "1970528210462371111844369943635080764841774958166522103/50000000000000000000000000000000000000000000000000000000",
          "-621617908356370355428812971624262466609532729255191589/5000000000000000000000000000000000000000000000000000000",
          "3493362751546212192301535591874323533276453294213295653/100000000000000000000000000000000000000000000000000000000",
          "-1322523256287570705070288007370084471764861687636244979/50000000000000000000000000000000000000000000000000000000",
          "3394543586141763140316244553892040875598472212494260283/50000000000000000000000000000000000000000000000000000000",
          "92068991560432997928082444887991932566937598070567649/6250000000000000000000000000000000000000000000000000000",
          "1387668659555294317742558736786805317106780489757865901/10000000000000000000000000000000000000000000000000000000",
          "7632265072813437223817127196512733659441006570043286503/1000000000000000000000000000000000000000000000000000000000",
          "1457750293332522232735029934327915554598506213842624507/200000000000000000000000000000000000000000000000000000000",
          "545830869221815205700636308986038985752360889749925023/62500000000000000000000000000000000000000000000000000000",
          "-1263955094303985770266022984692631945729342925094267253/10000000000000000000000000000000000000000000000000000000",
          "-1364694609222651010768903938563657370328452609983283949/10000000000000000000000000000000000000000000000000000000",
          "-3392720582592727426112384464119882562269077823643028521/100000000000000000000000000000000000000000000000000000000",
          "577813086743034632939222073693036205139144208066164321/2500000000000000000000000000000000000000000000000000000",
          "468006436678851796534316287346272839631704906139700037/2500000000000000000000000000000000000000000000000000000",
          "1015727991428118272755341988951017100986325065540198189/50000000000000000000000000000000000000000000000000000000",
          "-2132240896123229700919106496618945742472572578529007171/500000000000000000000000000000000000000000000000000000000",
          "458394922255113679259958290069867829431582606029693231/20000000000000000000000000000000000000000000000000000000",
          "-6913254271121008648338772595321345218927460716767127061/1000000000000000000000000000000000000000000000000000000000",
          "-6935906145507754328306311719932435541968082217119501991/1000000000000000000000000000000000000000000000000000000000",
          "1055005249981342302312576259773675459630648827249790687/20000000000000000000000000000000000000000000000000000000",
          "2839801870684266958485324902814420377127137416857991481/50000000000000000000000000000000000000000000000000000000",
          "599774474212023637728301023830208543867224145529202347/100000000000000000000000000000000000000000000000000000000",
          "-360670667442773616822458731538520923016680023077468461/2000000000000000000000000000000000000000000000000000000",
          "-1752279923911582256180001548054952561521825850104739381/50000000000000000000000000000000000000000000000000000000",
          "-131853611684408423125917101083359186491750588259019463/1000000000000000000000000000000000000000000000000000000",
          "-1435069011815964237997995453834427356334545852361867813/50000000000000000000000000000000000000000000000000000000",
          "1759290199456012881183735696980994887812070260166613503/50000000000000000000000000000000000000000000000000000000",
          "4731758587286089976372971867522139117204729307354916333/100000000000000000000000000000000000000000000000000000000",
          "557199219058776258207254219882152161629987299529870197/6250000000000000000000000000000000000000000000000000000",
          "-246508229223028670929324661455893745576093374016643293/1250000000000000000000000000000000000000000000000000000",
          "8913777768215381346208788038523259556566514064770604779/100000000000000000000000000000000000000000000000000000000",
          "-1814931942728283158673971060357440971000204804083133737/250000000000000000000000000000000000000000000000000000000",
          "-1802666685260329642854202032185767003107138802387605129/10000000000000000000000000000000000000000000000000000000",
          "-4198150462373939945190634268103148677240459921921428961/100000000000000000000000000000000000000000000000000000000",
          "199680863287702414687497281329119233546531428112385559/10000000000000000000000000000000000000000000000000000000",
          "-92068991560432997928082444887991932566937598070567649/6250000000000000000000000000000000000000000000000000000",
          "1131880708617454129925999601712791763310193923845371517/25000000000000000000000000000000000000000000000000000000",
          "577834473010875527511458934514784555208913693624362299/2500000000000000000000000000000000000000000000000000000",
          "4520656314934432107123082151782790933478162565384114303/100000000000000000000000000000000000000000000000000000000",
          "-2764004630419120183727288135457261525880654401802805891/10000000000000000000000000000000000000000000000000000000",
          "-1315071381846162991395599894372507678266772297594540551/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6365498631399997355217067347133924493910180314450764983/100000000000000000000000000000000000000000000000000000000",
          "-616474991125138701802405389743720167933570796386494193/2000000000000000000000000000000000000000000000000000000",
          "3885017045586392577268367983246747510124805604370365893/100000000000000000000000000000000000000000000000000000000",
          "-146661047741084850651815990829855478367749872720840087/1000000000000000000000000000000000000000000000000000000",
          "-3729155933876274150397680487090973236734515566324394913/5000000000000000000000000000000000000000000000000000000000",
          "-1075369585992577012584261038552760490367163364054874153/50000000000000000000000000000000000000000000000000000000",
          "-4260060326748779775157629801609637019452054932659119617/1000000000000000000000000000000000000000000000000000000000",
          "1246336600527916458063056486544875360511920338909396259/10000000000000000000000000000000000000000000000000000000",
          "-3965912495841942610145812001502019505080447401516607393/1000000000000000000000000000000000000000000000000000000000",
          "-244516583884647406262758344241684835004386914927575337/20000000000000000000000000000000000000000000000000000000",
          "6049204476993187436577803251350046528842526889050871883/100000000000000000000000000000000000000000000000000000000",
          "254703646470260221932218754709406835898481055171992933/20000000000000000000000000000000000000000000000000000000",
          "-104821729198099329895683898920775006055713835868264033/1000000000000000000000000000000000000000000000000000000000",
          "-1633944572347983260480385872193780843307298673992541767/20000000000000000000000000000000000000000000000000000000",
          "-194033354472527365086209871029687455049176138489958739/40000000000000000000000000000000000000000000000000000000",
          "-906993064734172286866193999036794024496603315974789161/5000000000000000000000000000000000000000000000000000000",
          "-1797734236509884888217458410234360510980643942887608983/50000000000000000000000000000000000000000000000000000000",
          "68281995267941004437378037167693964084376756163312547/500000000000000000000000000000000000000000000000000000",
          "-1273652861621805100442774780479214852600912064891370567/200000000000000000000000000000000000000000000000000000000",
          "1636285833456244254310161676072155890512446766557920259/10000000000000000000000000000000000000000000000000000000",
          "-4943934438966194649446082966479480189900838446508582873/100000000000000000000000000000000000000000000000000000000",
          "1306858648781333333025580561842184329076099247510842741/10000000000000000000000000000000000000000000000000000000",
          "-14519438148371519246544144852290614053576543404914661/1000000000000000000000000000000000000000000000000000000",
          "-2034723666899063297926380177760816088766449433721731763/25000000000000000000000000000000000000000000000000000000",
          "-1720112497822651678953256780666558901081131139313124363/100000000000000000000000000000000000000000000000000000000",
          "365683984060391786679867023327433217690253076060164701/400000000000000000000000000000000000000000000000000000000",
          "-1492101542454568321361444703998096332840346014436745227/200000000000000000000000000000000000000000000000000000000",
          "21920550284403862414862801463547171900949348851233127/1250000000000000000000000000000000000000000000000000000",
          "-544567120188160665002593811352565579697447574282729051/1000000000000000000000000000000000000000000000000000000000",
          "-1593149247067210063902800739147657484966959947013274941/25000000000000000000000000000000000000000000000000000000",
          "3529724644599340240592383277442442265920109473794056601/1000000000000000000000000000000000000000000000000000000000",
          "1517430446295841375058627126653887886775156862207884359/1000000000000000000000000000000000000000000000000000000000",
          "2907010553350462609693124537010223464460259191122605949/10000000000000000000000000000000000000000000000000000000",
          "2205195884003970091668781458240777538704071485538021211/100000000000000000000000000000000000000000000000000000000",
          "819310863596556837206742793182605336892805920569856653/5000000000000000000000000000000000000000000000000000000",
          "2312735432359377965050120665738963963995209332981605739/100000000000000000000000000000000000000000000000000000000",
          "-215591642413784505956594887118069659848640154355479543/12500000000000000000000000000000000000000000000000000000",
          "-172326440034895977430559401250915665072763543554936617/10000000000000000000000000000000000000000000000000000000",
          "6667198839315154423751676978988636840628473882057949043/100000000000000000000000000000000000000000000000000000000",
          "-152067076921827540788372093626105381547946953992431237/6250000000000000000000000000000000000000000000000000000",
          "-4324471337682911388925044154405489250053405654207035539/100000000000000000000000000000000000000000000000000000000",
          "449461879756621314328386905562744028865581436718963517/25000000000000000000000000000000000000000000000000000000",
          "8193351379615069258205780092178520913035542492315199957/100000000000000000000000000000000000000000000000000000000",
          "1075369585992577012584261038552760490367163364054874153/50000000000000000000000000000000000000000000000000000000",
          "-335181800309695082965746655099871307538950660107184091/20000000000000000000000000000000000000000000000000000000",
          "194033354472527365086209871029687455049176138489958739/40000000000000000000000000000000000000000000000000000000",
          "-2270460690210462874171417802296831015069241159677529451/10000000000000000000000000000000000000000000000000000000",
          "-531775662853204633882092606020207859299692060561476381/5000000000000000000000000000000000000000000000000000000",
          "-1827852748215071902988712745044596419125362177864434973/100000000000000000000000000000000000000000000000000000000",
          "2415655071694178066636859250819737155605006593726676061/10000000000000000000000000000000000000000000000000000000",
          "326840275513139209600206647169698087489394811452398583/2000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1873845525577410935579548437501054358274855908068231301/100000000000000000000000000000000000000000000000000000000",
          "353067971627605533605181715971566632177126087427670557/400000000000000000000000000000000000000000000000000000000",
          "2794320041974459329753952488518544700046949492388508071/1000000000000000000000000000000000000000000000000000000000",
          "8975432427494605911345174784306213005443025489984117069/100000000000000000000000000000000000000000000000000000000",
          "1059157786021398899502530220432094346848221985815154239/50000000000000000000000000000000000000000000000000000000",
          "2182681336695186040715282574913238654343233332797224749/25000000000000000000000000000000000000000000000000000000000",
          "792680695098648676212461471198983888356149311627623911/1000000000000000000000000000000000000000000000000000000000",
          "1331380841053160156958214059944291065489214793438282709/10000000000000000000000000000000000000000000000000000000",
          "-3336993432008181088382501980025832529664410923444103857/1000000000000000000000000000000000000000000000000000000000",
          "-1970435009278287405370777125375535182772549881703311053/250000000000000000000000000000000000000000000000000000000",
          "-2301032283540399816340062945010333977443744808398964621/25000000000000000000000000000000000000000000000000000000",
          "-466323202028066076404596326772770046421652406199142699/100000000000000000000000000000000000000000000000000000000",
          "4444349222262061009938275731533100490477259979601061621/1000000000000000000000000000000000000000000000000000000000",
          "1824199260517629592496932206039324553528761922449880847/25000000000000000000000000000000000000000000000000000000",
          "-2665559980663338670451311411136047763046805738555824207/1000000000000000000000000000000000000000000000000000000000",
          "553001867137858931980119308841211302371512769360795723/5000000000000000000000000000000000000000000000000000000",
          "2060574272409774096959134223042326955550233242350926409/50000000000000000000000000000000000000000000000000000000",
          "-1403234025856875122302805945725950880400013938539687579/10000000000000000000000000000000000000000000000000000000",
          "956342558927444175270404376290713008608714372522706481/500000000000000000000000000000000000000000000000000000000",
          "-1118346089446057194519999052562070624871054958370636847/10000000000000000000000000000000000000000000000000000000",
          "60294436832644328163170228439963849650046404503904339/2500000000000000000000000000000000000000000000000000000",
          "-8906843633677802017637355687233056545250172878653747131/100000000000000000000000000000000000000000000000000000000",
          "-1096916995555707760129545256191592968110367152338637483/50000000000000000000000000000000000000000000000000000000",
          "-1129423744442814247920038869815224599944268458290512953/5000000000000000000000000000000000000000000000000000000",
          "6836660293965546340934202070720596376062853073306490223/1000000000000000000000000000000000000000000000000000000000",
          "630927400569929724129943115419748315318014195328935543/500000000000000000000000000000000000000000000000000000000",
          "-846605063421189058010235157787835160005921318585531161/200000000000000000000000000000000000000000000000000000000",
          "-1400938885866018094163791185445953404380944589901148373/100000000000000000000000000000000000000000000000000000000",
          "2041896529917200114427139678294009533421159000719388513/500000000000000000000000000000000000000000000000000000000",
          "377311932663320860062450155568216509479690669005200117/6250000000000000000000000000000000000000000000000000000",
          "-2242674564586015882918503655375340380005459274495853639/250000000000000000000000000000000000000000000000000000000",
          "-4578245098518227020992120163717473780264234483601237169/1000000000000000000000000000000000000000000000000000000000",
          "656335946479558355381247878226530873168331534022115367/50000000000000000000000000000000000000000000000000000000",
          "-130346884790693989702590333112017144156751479210958313/31250000000000000000000000000000000000000000000000000000",
          "-9659098456891160545438594991378272643049310797314766091/100000000000000000000000000000000000000000000000000000000",
          "-106050997113876776498713463022804494210945249219001467/12500000000000000000000000000000000000000000000000000000",
          "-705373441630841234583850168202454342182419978315734921/1000000000000000000000000000000000000000000000000000000000",
          "-6908501219057504476834758772704690036750331936459815223/1000000000000000000000000000000000000000000000000000000000",
          "-860463675700011339421666630164042491163411493255096019/50000000000000000000000000000000000000000000000000000000",
          "1914401986913969587283695263531331466216039355438424159/100000000000000000000000000000000000000000000000000000000",
          "1159333309790585423602329599607697667999152653928428997/12500000000000000000000000000000000000000000000000000000",
          "-285493090027409470264316912718743938004282155596865391/20000000000000000000000000000000000000000000000000000000",
          "277251194785910561693941868258071126152514217070829767/1250000000000000000000000000000000000000000000000000000",
          "-2182681336695186040715282574913238654343233332797224749/25000000000000000000000000000000000000000000000000000000000",
          "3285697325627626884678134144621466759829095596237352199/500000000000000000000000000000000000000000000000000000000",
          "2665559980663338670451311411136047763046805738555824207/1000000000000000000000000000000000000000000000000000000000",
          "5611736326182942248170526810479926119381928400240005679/1000000000000000000000000000000000000000000000000000000000",
          "1748110411690958107588415105925431269758533380803830743/25000000000000000000000000000000000000000000000000000000",
          "-1015312502864771699996790051157231786696314072879907503/5000000000000000000000000000000000000000000000000000000",
          "816330179246560647721018915667596662141270732326637199/50000000000000000000000000000000000000000000000000000000",
          "-9632571892620131288280801613230506357408844609231587509/100000000000000000000000000000000000000000000000000000000"
        ],
        [
          "921260205014635458836081310234363970167419652170385727/50000000000000000000000000000000000000000000000000000000",
          "488791860846039770635292228694847769187938984536464373/2000000000000000000000000000000000000000000000000000000",
          "-3552401546006732112471063146464785348035342497916469183/100000000000000000000000000000000000000000000000000000000",
          "3169581760189677422275287505358971789517477769537096763/5000000000000000000000000000000000000000000000000000000",
          "-94378037441072061388561831450735896823623362068274023/400000000000000000000000000000000000000000000000000000",
          "719936908010081271672930659200702313677917539582643889/125000000000000000000000000000000000000000000000000000000",
          "3096306195301297359215610732663881877326629782747851429/100000000000000000000000000000000000000000000000000000000",
          "-1086136896602619456544175277059559652302476181390936889/5000000000000000000000000000000000000000000000000000000",
          "628775737677043023534428038049469506235427744181131503/20000000000000000000000000000000000000000000000000000000",
          "280643941299213352974343723133171159864893359464166839/1250000000000000000000000000000000000000000000000000000",
          "5252573607752067749323175362289986364403749021100215513/100000000000000000000000000000000000000000000000000000000",
          "-358128972435048961519555580273006321213491953804311569/6250000000000000000000000000000000000000000000000000000",
          "-1786890580705956464715078410710041380299379332164375797/50000000000000000000000000000000000000000000000000000000",
          "1306055603628422661638762405135335648254043842708184073/10000000000000000000000000000000000000000000000000000000",
          "1646712579534117895173213010343181629554276182841407319/20000000000000000000000000000000000000000000000000000000",
          "2786032536592233238761103156619249947720509780907542257/5000000000000000000000000000000000000000000000000000000",
          "-1425211380977164510704965663413443046233143814664719487/20000000000000000000000000000000000000000000000000000000",
          "517094744284863269598482698692285176335472910779302929/12500000000000000000000000000000000000000000000000000000",
          "-1779128278913901955316333365964715431772700993225172347/10000000000000000000000000000000000000000000000000000000",
          "-185622509914349670416379245601649538073547604668840039/6250000000000000000000000000000000000000000000000000000",
          "-830751344915819677630918204714470524994592510312541157/50000000000000000000000000000000000000000000000000000000",
          "-1780387151822663874382173038570235939829586623742849669/50000000000000000000000000000000000000000000000000000000",
          "570245701250948089772827819671102543668703443861337669/5000000000000000000000000000000000000000000000000000000",
          "2445495487091122453832941469817785938406897689783721697/10000000000000000000000000000000000000000000000000000000",
          "-1996059668274964638005130638497102209951156047501461277/10000000000000000000000000000000000000000000000000000000",
          "-2426762656842575532353750787002245361902085052433884291/25000000000000000000000000000000000000000000000000000000",
          "2889671695634236047264805507379025646270525863188595813/50000000000000000000000000000000000000000000000000000000",
          "-245792244216015254195352388203531705271444014048470453/2000000000000000000000000000000000000000000000000000000",
          "-153787291393589024019044823257695947533531419905921141/1250000000000000000000000000000000000000000000000000000",
          "-5639331013689133335196097617165048282481919245381720583/1000000000000000000000000000000000000000000000000000000000",
          "1737968078612790489244299851964575466008175839513850499/100000000000000000000000000000000000000000000000000000000",
          "1301242284340480451451469935568153123274919542322938003/5000000000000000000000000000000000000000000000000000000",
          "-759373801968826613874812001535362699739046782774981/6250000000000000000000000000000000000000000000000000",
          "1172703378507905690418524133325511395174017956080757617/10000000000000000000000000000000000000000000000000000000",
          "-17372415408417560826181777488883365476335197966290929/40000000000000000000000000000000000000000000000000000",
          "6256479186462599063551624818409820328282685337936930869/100000000000000000000000000000000000000000000000000000000",
          "-2520356668893232341877266205303320026384295751081736317/100000000000000000000000000000000000000000000000000000000",
          "438872128564271118724506204665220338052215615016262303/10000000000000000000000000000000000000000000000000000000",
          "-681804648952767957995806409305815582633242782384385179/25000000000000000000000000000000000000000000000000000000",
          "-7852512479012229682985493246957265525338726379310284201/100000000000000000000000000000000000000000000000000000000",
          "-683054234714708851861477289246666584504863317504619799/25000000000000000000000000000000000000000000000000000000",
          "120036175466408150999346223850198567658648027293161767/625000000000000000000000000000000000000000000000000000",
          "-1215197155942410261680582883756218358138646330536352569/10000000000000000000000000000000000000000000000000000000",
          "-719936908010081271672930659200702313677917539582643889/125000000000000000000000000000000000000000000000000000000",
          "57674018013382102448058544206186669947221622971573963/500000000000000000000000000000000000000000000000000000",
          "-1646712579534117895173213010343181629554276182841407319/20000000000000000000000000000000000000000000000000000000",
          "206149208429439098086496588081941505109798184401178491/2000000000000000000000000000000000000000000000000000000",
          "570664339132877871587491966204886870249894981339799177/5000000000000000000000000000000000000000000000000000000",
          "32217034841858849059792706928417048878286325003196107/312500000000000000000000000000000000000000000000000000",
          "-2171237444649091669978138579751912612886397809728567793/10000000000000000000000000000000000000000000000000000000",
          "-3746321940323498446755872947420838488989693999252836393/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1850961875362027090229010638339240197235791216137141501/100000000000000000000000000000000000000000000000000000000",
          "-3713680729243084462776318930968632953714687419051998201/10000000000000000000000000000000000000000000000000000000",
          "1274745718746406295098498115514089885774128088959851321/50000000000000000000000000000000000000000000000000000000",
          "-75700523094692818575363039868025788847263192041337377/62500000000000000000000000000000000000000000000000000",
          "-2049597161575368992185195451473148126480403967055084571/10000000000000000000000000000000000000000000000000000000",
          "-7566086330286493812828558497906941132874432132769375301/100000000000000000000000000000000000000000000000000000000",
          "-1293668965697165744847809529375608238029124563783378021/10000000000000000000000000000000000000000000000000000000",
          "1608765090003092718902032850779126512068295431457745127/5000000000000000000000000000000000000000000000000000000",
          "-7124544864010083292889185111512968621412865727621406443/1000000000000000000000000000000000000000000000000000000000",
          "4786792958866951933127983575565541679080112099699225481/50000000000000000000000000000000000000000000000000000000",
          "-519610839044072397354612303908006381990613817596238801/5000000000000000000000000000000000000000000000000000000",
          "-22339423068102853062445250326738419618840090515686809/1562500000000000000000000000000000000000000000000000000",
          "-577598076110086357855435519102548686479517305739289417/50000000000000000000000000000000000000000000000000000000",
          "1162971390253833465924138659674542464356980317289529951/12500000000000000000000000000000000000000000000000000000",
          "1027431216554795677375345912122413869119410927639574539/5000000000000000000000000000000000000000000000000000000",
          "-37298706413863246213626412331691301497945833551468039/25000000000000000000000000000000000000000000000000000",
          "-311172128756236495921756931082858022240419304368937057/5000000000000000000000000000000000000000000000000000000",
          "-1369081311191889690344923945422475756830983046104050977/50000000000000000000000000000000000000000000000000000000",
          "-790781969541071380281113008904829406372544598570595551/12500000000000000000000000000000000000000000000000000000",
          "-5669249896607757112066203950909344799753625204538156671/100000000000000000000000000000000000000000000000000000000",
          "-5787218863833080564618964115272713179304853990756322687/100000000000000000000000000000000000000000000000000000000",
          "2576032042912743168411462781380445653813008185139009617/100000000000000000000000000000000000000000000000000000000",
          "-1620247356915842555031190442723643876933603145349979011/10000000000000000000000000000000000000000000000000000000",
          "-743938305085162773789667325957870332675227429520305473/2000000000000000000000000000000000000000000000000000000",
          "-8715044907969794010595407118794767668502195594118539389/100000000000000000000000000000000000000000000000000000000",
          "-145189483650550282721642989790946148469555517745025781/3125000000000000000000000000000000000000000000000000000",
          "242163000399147323589905830635818660780018030429142347/12500000000000000000000000000000000000000000000000000000",
          "96794718979873405616646892095645880838300156728069067/500000000000000000000000000000000000000000000000000000",
          "1939966575341261334974006962156045084676045509144232669/10000000000000000000000000000000000000000000000000000000",
          "2605394912656234926226927765593227328666422722261922133/100000000000000000000000000000000000000000000000000000000",
          "269810618861688997868497323687044450646383151069718337/25000000000000000000000000000000000000000000000000000000",
          "2687488008742448458975582231368691263336857534135625519/10000000000000000000000000000000000000000000000000000000",
          "1777786349645616350443381089055715336948684284490616861/10000000000000000000000000000000000000000000000000000000",
          "-1183357942312611953691151112365350971388602295867295139/10000000000000000000000000000000000000000000000000000000",
          "649179409297391518655881354538180149120616514301291713/500000000000000000000000000000000000000000000000000000",
          "734202980308707707784710728973591670304180347012571469/5000000000000000000000000000000000000000000000000000000",
          "5370603326685163635649536795849141247416813505064404911/100000000000000000000000000000000000000000000000000000000",
          "3898933808273989506862397425203677918725314412525789497/500000000000000000000000000000000000000000000000000000000",
          "5007432102178282663246484630231977595559791108251164787/100000000000000000000000000000000000000000000000000000000",
          "1365298213166561296011490819620825899778777527558008747/10000000000000000000000000000000000000000000000000000000",
          "2510806727098142155721354641155493196197731423430185553/50000000000000000000000000000000000000000000000000000000",
          "1971618485409889202047947502969074568105897678804568781/10000000000000000000000000000000000000000000000000000000",
          "222465618760569066746791208454163322337511454807161837/1250000000000000000000000000000000000000000000000000000",
          "7566086330286493812828558497906941132874432132769375301/100000000000000000000000000000000000000000000000000000000",
          "-522362740615348944590331906764574884693953134480416561/6250000000000000000000000000000000000000000000000000000",
          "-1027431216554795677375345912122413869119410927639574539/5000000000000000000000000000000000000000000000000000000",
          "-1592690162109413641420480025221791317225105162876902711/10000000000000000000000000000000000000000000000000000000",
          "-1622901417457835612852637097758870465160078346071909709/10000000000000000000000000000000000000000000000000000000",
          "-797314381274174912475714301899691279488256258421790273/5000000000000000000000000000000000000000000000000000000",
          "1606468759512628098225835233972717597079354154113440861/5000000000000000000000000000000000000000000000000000000",
          "647393204006770464170130871485372301553621787089132341/500000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4977761630328425966382584999956321314620839272086705927/100000000000000000000000000000000000000000000000000000000",
          "268202096056919917211097103949991224236038581458685943/2000000000000000000000000000000000000000000000000000000",
          "-987819462421860141856606403161247606063635964949691677/12500000000000000000000000000000000000000000000000000000",
          "1073672994213565360064239825348536037558009558697014749/12500000000000000000000000000000000000000000000000000000",
          "-107126441369828948935991403925821202043867138643781869/1000000000000000000000000000000000000000000000000000000",
          "-714199122252802092251252893489205686214016359708094567/50000000000000000000000000000000000000000000000000000000",
          "-2844235900583651622853219106658775708606555106786988581/500000000000000000000000000000000000000000000000000000000",
          "1291442073223370023251095791299313415960075769058300117/10000000000000000000000000000000000000000000000000000000",
          "5442936951278690518317623539831262156131311096881365373/100000000000000000000000000000000000000000000000000000000",
          "5188338712094178883310950176481507930262618278635207881/100000000000000000000000000000000000000000000000000000000",
          "44306121019073088502129029613161128779408814755025239/1250000000000000000000000000000000000000000000000000000",
          "1278347166854580771275890950494905509721503522355927781/10000000000000000000000000000000000000000000000000000000",
          "-2007790068956775674184886861217268030218343145599772239/25000000000000000000000000000000000000000000000000000000",
          "-323994029384482229655749206936394106267914171613778257/2000000000000000000000000000000000000000000000000000000",
          "-1735337398364433672854756693911017914065669035916470603/100000000000000000000000000000000000000000000000000000000",
          "539086057864653644675821514768698560352433176357955639/5000000000000000000000000000000000000000000000000000000",
          "-6767521785120722001670814767195062960048848521917067787/100000000000000000000000000000000000000000000000000000000",
          "1406468611272171396302786323820079251145097123908838829/2500000000000000000000000000000000000000000000000000000",
          "1084833157598053285928340764211363262821338498268288247/50000000000000000000000000000000000000000000000000000000",
          "6699020400838395274256671493267515274076077383899434651/100000000000000000000000000000000000000000000000000000000",
          "-4288046944526109344509106516509193825037607722484734693/10000000000000000000000000000000000000000000000000000000",
          "2903416631175036518789776125194107282113849917284613769/10000000000000000000000000000000000000000000000000000000",
          "1358108311101476608724813731481471204095589792927594947/5000000000000000000000000000000000000000000000000000000",
          "-1022948211509672701227249750958690008795477420823977347/10000000000000000000000000000000000000000000000000000000",
          "1209397347744572224992771675585840371553302297981060001/50000000000000000000000000000000000000000000000000000000",
          "372820907806439214106840170305458298452471421150870401/25000000000000000000000000000000000000000000000000000000",
          "509106923058263516827610004308415160789308907568210941/10000000000000000000000000000000000000000000000000000000",
          "1132287459522972184915158292929989182610087691895626061/500000000000000000000000000000000000000000000000000000000",
          "2111855541630314961633292444239074201468968279461838533/100000000000000000000000000000000000000000000000000000000",
          "-542977599887936871134468060349899385391520072554135947/5000000000000000000000000000000000000000000000000000000",
          "846383752410599576332398606506365318314752749074081339/5000000000000000000000000000000000000000000000000000000",
          "-3905003713560540244711438222333744439708346032453047097/100000000000000000000000000000000000000000000000000000000",
          "-340914057368764757438447171402138976208098665282835559/2500000000000000000000000000000000000000000000000000000",
          "-854321621405888471413483321575828536301169450057061749/125000000000000000000000000000000000000000000000000000000",
          "-1100817864919766733049946195395996904357068106553823799/10000000000000000000000000000000000000000000000000000000",
          "-4560563554765010611229159736670334619292553362668141331/100000000000000000000000000000000000000000000000000000000",
          "-8595510643888738599318619656466562307067216980587914177/1000000000000000000000000000000000000000000000000000000000",
          "210281682019970817344583477538403900346428491116592337/2000000000000000000000000000000000000000000000000000000",
          "202289908401640953611636820551073395206591579181360813/625000000000000000000000000000000000000000000000000000",
          "-240745131533183137995542792554243040417533851736929569/1250000000000000000000000000000000000000000000000000000",
          "-1342469308568486610119230201703117035822991741171613851/50000000000000000000000000000000000000000000000000000000",
          "79424014393741610547986606264770074826115723419428019/40000000000000000000000000000000000000000000000000000000",
          "4058813286733206025319602532673912943242902964388967469/50000000000000000000000000000000000000000000000000000000",
          "714199122252802092251252893489205686214016359708094567/50000000000000000000000000000000000000000000000000000000",
          "2390897239568904039372478208247608093649876366131564837/100000000000000000000000000000000000000000000000000000000",
          "1735337398364433672854756693911017914065669035916470603/100000000000000000000000000000000000000000000000000000000",
          "1861432392507901626392047185604188036294478588340012829/10000000000000000000000000000000000000000000000000000000",
          "-4887277894547857074127168923800814793867895516945886081/50000000000000000000000000000000000000000000000000000000",
          "-3139864943137986084256620065391504571864966656691229011/100000000000000000000000000000000000000000000000000000000",
          "-4577649014710854843841674648567130444485658174195202723/10000000000000000000000000000000000000000000000000000000",
          "-1098028119327742691988639681103589639411395283570768283/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1582888055433577685846374653720405699155362853704717619/10000000000000000000000000000000000000000000000000000000",
          "2194530742468244450908118052368987831095296623441619951/10000000000000000000000000000000000000000000000000000000",
          "-4562283585860161876881748705666271317942462462517910431/10000000000000000000000000000000000000000000000000000000",
          "13072241607141402349339671240854427580573592015962449/100000000000000000000000000000000000000000000000000000",
          "-469473238888575192918485162381000608517774411380677921/10000000000000000000000000000000000000000000000000000000",
          "4920181428313635754132896479245856456079456888865064161/100000000000000000000000000000000000000000000000000000000",
          "1592895745614848495676206127970474845791393854739885067/200000000000000000000000000000000000000000000000000000000",
          "-1619337708033756423229072388873160496155136634719592813/5000000000000000000000000000000000000000000000000000000",
          "33552957221602365874512962984760127956237344138181741/2000000000000000000000000000000000000000000000000000000",
          "4618870329674940402223366292214439580449072262776568979/100000000000000000000000000000000000000000000000000000000",
          "-1457057299691301567431710154436418837256498225981540773/10000000000000000000000000000000000000000000000000000000",
          "1122013420957498310679051481898425843172177319112926491/5000000000000000000000000000000000000000000000000000000",
          "-725239178262604350317905947214461360656215207941369903/5000000000000000000000000000000000000000000000000000000",
          "657484660474611903041400714123948037497900903904760853/2500000000000000000000000000000000000000000000000000000",
          "345291972898408449240036905178319902334975333315058967/20000000000000000000000000000000000000000000000000000000",
          "1626330839875620990220752785851946579294508147449577499/10000000000000000000000000000000000000000000000000000000",
          "614794114454405132994179281829241511933581557231052919/5000000000000000000000000000000000000000000000000000000",
          "4326694790860947452866522510700755298433210113577981721/500000000000000000000000000000000000000000000000000000000",
          "31985357954831824746340121702083892366425121110960047/3125000000000000000000000000000000000000000000000000000",
          "-500197068829355709012750966069118583532311853864885979/500000000000000000000000000000000000000000000000000000",
          "-319881106301279605077962735639968699253469606617978597/2000000000000000000000000000000000000000000000000000000",
          "-570297980455792695543004104513609454857374784993593967/1250000000000000000000000000000000000000000000000000000",
          "1354379860326419376051408334456772692567297614137335609/5000000000000000000000000000000000000000000000000000000",
          "274248933990854053706989245604495507296518879950894627/1250000000000000000000000000000000000000000000000000000",
          "2380841775173990138767758626100386214828120600602106389/100000000000000000000000000000000000000000000000000000000",
          "-4997920942482827007184678984700507929483232394648386217/1000000000000000000000000000000000000000000000000000000000",
          "537233289641916186512441942541336322535203741237799497/20000000000000000000000000000000000000000000000000000000",
          "-15824707352359715119142538897747109327018923006469133/1953125000000000000000000000000000000000000000000000000",
          "-8128797886476033691649533272538707295764596216876629369/1000000000000000000000000000000000000000000000000000000000",
          "501620095278136927647978582545441206342958042160857709/2500000000000000000000000000000000000000000000000000000",
          "256737046556939995927981765994421450592075437316991809/1250000000000000000000000000000000000000000000000000000",
          "1757321024843559635793251578562287389873181977561433329/250000000000000000000000000000000000000000000000000000000",
          "-2113508240824162709498108253212522631340959737648497991/10000000000000000000000000000000000000000000000000000000",
          "-513412704958254048120992893998998215812874658397175153/12500000000000000000000000000000000000000000000000000000",
          "-1545308338231539248810742986695481379540171261656455539/10000000000000000000000000000000000000000000000000000000",
          "-3363766955742990868501777514310038752850312004760213243/100000000000000000000000000000000000000000000000000000000",
          "1030933388876552876573698353815154758295939990373780407/25000000000000000000000000000000000000000000000000000000",
          "5545563679312187005433814621631690100424525443130613469/100000000000000000000000000000000000000000000000000000000",
          "522424581787589662423216108018337243112447744388415819/5000000000000000000000000000000000000000000000000000000",
          "1853523865207323124778932036752725932807867234243239213/10000000000000000000000000000000000000000000000000000000",
          "104468394414068041680223081291035693393812222983202861/1000000000000000000000000000000000000000000000000000000",
          "-850831290426435076248962997821684015246781329323834259/100000000000000000000000000000000000000000000000000000000",
          "-2112703493062072092739418632110576985414505077438390723/10000000000000000000000000000000000000000000000000000000",
          "-4920181428313635754132896479245856456079456888865064161/100000000000000000000000000000000000000000000000000000000",
          "117011775059418623830944680992167709856235406460474587/5000000000000000000000000000000000000000000000000000000",
          "-345291972898408449240036905178319902334975333315058967/20000000000000000000000000000000000000000000000000000000",
          "2653100926952925118258667997460584660927984419718901857/50000000000000000000000000000000000000000000000000000000",
          "2708859978439018439565100799356149706051131045705512523/10000000000000000000000000000000000000000000000000000000",
          "2649077188142472034465219891950856431295711118668365517/50000000000000000000000000000000000000000000000000000000",
          "-3239379906043423775754550268405662317320192112218451589/10000000000000000000000000000000000000000000000000000000",
          "-770623855416488741297928243034889088884915007258597037/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "913120957667406631251185838477680070967329658666825893/250000000000000000000000000000000000000000000000000000000",
          "61132635174048507526215275306921261547498995712538519/200000000000000000000000000000000000000000000000000000",
          "1348638306278032648151385683870464502872337183749553307/100000000000000000000000000000000000000000000000000000000",
          "-3287881382671661880941269279970270422626769323031063777/10000000000000000000000000000000000000000000000000000000",
          "2629233636605867030597444759576599834585092463720790319/10000000000000000000000000000000000000000000000000000000",
          "1010202219180227583765586679636391965023517270063031961/125000000000000000000000000000000000000000000000000000000",
          "4935494745368476877744252807876831420777417864340493213/100000000000000000000000000000000000000000000000000000000",
          "-1267872383673023692145170829763522751442054203219687229/5000000000000000000000000000000000000000000000000000000",
          "-2889166690130137288298273846272283900209216814735555727/10000000000000000000000000000000000000000000000000000000",
          "-1796284715121590329206189236817236004025764719144661603/10000000000000000000000000000000000000000000000000000000",
          "9298624189850118071451778221117171597779606371583615909/100000000000000000000000000000000000000000000000000000000",
          "3036292869063561532173680768752535769247706200969878461/10000000000000000000000000000000000000000000000000000000",
          "2063978522048394773717900701691569589455784248311005537/10000000000000000000000000000000000000000000000000000000",
          "191620469299820210326257680112056433409952084163680159/1250000000000000000000000000000000000000000000000000000",
          "1121825997885825323834964916147693092993081321522151263/10000000000000000000000000000000000000000000000000000000",
          "-270461211813834013271716106015079888758828459250164551/625000000000000000000000000000000000000000000000000000",
          "-18871392984537611708127746118292620408035591133478453/156250000000000000000000000000000000000000000000000000",
          "-3308081998515400515156292348090952171176198443214636793/100000000000000000000000000000000000000000000000000000000",
          "-323349530260592316181595861154664992983211902841303483/1250000000000000000000000000000000000000000000000000000",
          "804714317943085774462205380034809854721114621973754469/5000000000000000000000000000000000000000000000000000000",
          "1483062210101295796282657436723593385718078034283679827/10000000000000000000000000000000000000000000000000000000",
          "1359684411894019566718146262708395177604303233983890247/100000000000000000000000000000000000000000000000000000000",
          "1195923860348990013940204699196177490177227765078129253/10000000000000000000000000000000000000000000000000000000",
          "610574777865725942072468227044398175557241727753745857/2000000000000000000000000000000000000000000000000000000",
          "-339554169226835562504899833155625541319829768244310757/1250000000000000000000000000000000000000000000000000000",
          "-1400723904835803847020719028724232059645506110228876149/10000000000000000000000000000000000000000000000000000000",
          "-2639745212322522515238013457084953423512635227703786171/10000000000000000000000000000000000000000000000000000000",
          "-1676935347465002168633010248973996533044152120982917017/10000000000000000000000000000000000000000000000000000000",
          "-33508470669265547658109613669364451895348764120747547/200000000000000000000000000000000000000000000000000000",
          "-1776384766957356273028320747304261129230651600927917693/50000000000000000000000000000000000000000000000000000000",
          "-2696543401215165101829660008517733060008852921097725263/50000000000000000000000000000000000000000000000000000000",
          "1854311119985281926643865902692506518429388272126289563/5000000000000000000000000000000000000000000000000000000",
          "-1379696411237423207677753516372066544330797664644008933/10000000000000000000000000000000000000000000000000000000",
          "1594607355928859176204233749097311237565556824432334793/10000000000000000000000000000000000000000000000000000000",
          "6004314736486346380980467945215274753185407468985549833/10000000000000000000000000000000000000000000000000000000",
          "2645001000180850257558297805839130217976406609695284097/5000000000000000000000000000000000000000000000000000000",
          "-1031833242506073702682945866041929462189651012072516911/25000000000000000000000000000000000000000000000000000000",
          "-386210353871434950535921781362666856004984196812887611/4000000000000000000000000000000000000000000000000000000",
          "-1293840813556771049857132458292315614264043855628651999/25000000000000000000000000000000000000000000000000000000",
          "-166348461372099159844417908447902992558057685431635573/1250000000000000000000000000000000000000000000000000000",
          "-1034258243965164652143998951389890749804200464658709653/20000000000000000000000000000000000000000000000000000000",
          "-415926937981819913564410076542483173643157992922142823/2500000000000000000000000000000000000000000000000000000",
          "-275490071173070465491372090350753656603754086546270387/2000000000000000000000000000000000000000000000000000000",
          "-1010202219180227583765586679636391965023517270063031961/125000000000000000000000000000000000000000000000000000000",
          "-2703205758276961985663828722440940492087117996660140331/10000000000000000000000000000000000000000000000000000000",
          "-1121825997885825323834964916147693092993081321522151263/10000000000000000000000000000000000000000000000000000000",
          "1343171572930726942427706082832959341492104478297335897/10000000000000000000000000000000000000000000000000000000",
          "1194819249787391322083528641312384422704031160054695559/10000000000000000000000000000000000000000000000000000000",
          "1340925517558656062206813018214661080180077246384678899/10000000000000000000000000000000000000000000000000000000",
          "-50781908665594339127358215640582736633386644867509303/200000000000000000000000000000000000000000000000000000",
          "5991087140948623866605098002411210914713887319691204107/10000000000000000000000000000000000000000000000000000000"
        ],
        [
          "449383241783041857290693442420485486573283683165622023/25000000000000000000000000000000000000000000000000000000",
          "1533638185021914485092516015232939886572833120956557661/5000000000000000000000000000000000000000000000000000000",
          "-1455473856410995828255498913109972377714545476647624517/50000000000000000000000000000000000000000000000000000000",
          "262052860912039739109780479003460576546699286877219199/200000000000000000000000000000000000000000000000000000",
          "368216111434708398544609628573968352115260100491757867/2500000000000000000000000000000000000000000000000000000",
          "136786459537014214810884181591083174035172557902848127/250000000000000000000000000000000000000000000000000000",
          "667058911384370831069553857373056634915437400890104207/1000000000000000000000000000000000000000000000000000000",
          "-2681664049338401862890913190306520358484812227549776841/10000000000000000000000000000000000000000000000000000000",
          "-7067932494551089486612200491191530620428891787568031/25000000000000000000000000000000000000000000000000000",
          "136624296806203572693020840881470274739376006347961649/312500000000000000000000000000000000000000000000000000",
          "158937283594004996522642367378282825666028257577795931/1000000000000000000000000000000000000000000000000000000",
          "-516864068465846938389656907967974004209158349180967401/250000000000000000000000000000000000000000000000000000000",
          "-13532034079821547772663146615817119077107653638022113/8000000000000000000000000000000000000000000000000000000",
          "3638702592636268158831101415174283940351692721966199181/10000000000000000000000000000000000000000000000000000000",
          "591614015174484752115579228733472116121311079757533699/2500000000000000000000000000000000000000000000000000000",
          "810223302171122182468453970029985087988615394194625647/500000000000000000000000000000000000000000000000000000",
          "-1033180086255729877300621257503791191329337687016803921/5000000000000000000000000000000000000000000000000000000",
          "2012688413195548254799308826960506790889438493172295917/25000000000000000000000000000000000000000000000000000000",
          "187878684238188062176038450276120134278756425945247147/25000000000000000000000000000000000000000000000000000000",
          "657221439031409845190973779288223416522508424692653661/12500000000000000000000000000000000000000000000000000000",
          "2429788076085559728671619476489827001412222445525370011/100000000000000000000000000000000000000000000000000000000",
          "-2931619706680354275724033867533496319379189574308700437/100000000000000000000000000000000000000000000000000000000",
          "685084143354674004324830665233837662012049959769446607/5000000000000000000000000000000000000000000000000000000",
          "3071906152915312109857165554002109227397623110540619161/10000000000000000000000000000000000000000000000000000000",
          "1522278027823751809352110427383013342219050805718958419/10000000000000000000000000000000000000000000000000000000",
          "-2987297900282124031429146702851335586642705252517692669/10000000000000000000000000000000000000000000000000000000",
          "567296050973647229774631200334522723629875086587838319/200000000000000000000000000000000000000000000000000000000",
          "-1579544969996704884527945023043659590218292734312594577/10000000000000000000000000000000000000000000000000000000",
          "-316544858591775554924187984265285030940521438272966373/2000000000000000000000000000000000000000000000000000000",
          "-2160351442120024229423367145049131041203939363911815443/50000000000000000000000000000000000000000000000000000000",
          "801932727894053213065630582883529590028114179616465039/500000000000000000000000000000000000000000000000000000000",
          "1145652293501331891795950767411720205386870874326017969/5000000000000000000000000000000000000000000000000000000",
          "-743865700023562042828543503711110091463686753800260373/5000000000000000000000000000000000000000000000000000000",
          "-777746817704338163562885468463380361340859024949818643/2000000000000000000000000000000000000000000000000000000",
          "-1462492107342573876484113437755604216955401514957991837/1000000000000000000000000000000000000000000000000000000",
          "-97372428336555042415289574646628238562845104059700451/625000000000000000000000000000000000000000000000000000",
          "-1199130732363139718260171310087239387747471692787116989/10000000000000000000000000000000000000000000000000000000",
          "146151172392017645927399121895195760682284043487413171/10000000000000000000000000000000000000000000000000000000",
          "-3891299800005736187945610695441784608235062880399501721/100000000000000000000000000000000000000000000000000000000",
          "-1079073515427148842998561547845680848481190824209368311/10000000000000000000000000000000000000000000000000000000",
          "-3902421035769102469662523636955888689128108829908423201/100000000000000000000000000000000000000000000000000000000",
          "-1619015618130851240105837636191069169143324445454444639/10000000000000000000000000000000000000000000000000000000",
          "-46536933123638572976132051021115127271719247474243353/312500000000000000000000000000000000000000000000000000",
          "-136786459537014214810884181591083174035172557902848127/250000000000000000000000000000000000000000000000000000",
          "1482807379689605453774217814235603763294019094577108357/10000000000000000000000000000000000000000000000000000000",
          "-591614015174484752115579228733472116121311079757533699/2500000000000000000000000000000000000000000000000000000",
          "20437157864592302230325150475844156067157188036472999/156250000000000000000000000000000000000000000000000000",
          "686117743047592135285482467299515240209554890820119177/5000000000000000000000000000000000000000000000000000000",
          "654714281621608796159974127853744939032851222954769243/5000000000000000000000000000000000000000000000000000000",
          "-53562927800865107027809419218434026246443199077463303/200000000000000000000000000000000000000000000000000000",
          "-145854504252915924092632417644086325906289834384380683/100000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4730491811631552369505038298137369089215986632128646253/1000000000000000000000000000000000000000000000000000000000",
          "-2765678037801657852308320111893885626766590949962968853/10000000000000000000000000000000000000000000000000000000",
          "-781611944744925288112129467787122050007549845332590481/100000000000000000000000000000000000000000000000000000000",
          "665525579061327669334733263772904735504430914369462577/500000000000000000000000000000000000000000000000000000",
          "127560628717306825135679944977471090961368235762265657/1562500000000000000000000000000000000000000000000000000",
          "3763487442540799762979305647439303680296306024433566749/100000000000000000000000000000000000000000000000000000000",
          "256436883102354105560454032081093475827552849242171969/31250000000000000000000000000000000000000000000000000000",
          "1151538640833546860506328642875918481875361510451669623/5000000000000000000000000000000000000000000000000000000",
          "539175040145312967968838004796675586633054517758928379/20000000000000000000000000000000000000000000000000000000",
          "-4696257464406581313251558852481713531797292704986477053/50000000000000000000000000000000000000000000000000000000",
          "-299313399536909979332831554359371805304849561261301643/4000000000000000000000000000000000000000000000000000000",
          "3312476616834841234707420311761295351820373472721111827/100000000000000000000000000000000000000000000000000000000",
          "6899221771450265273756683900361560268360419972670087327/1000000000000000000000000000000000000000000000000000000000",
          "-3634900989392068496787458089067436846651013540156456431/50000000000000000000000000000000000000000000000000000000",
          "-4487525415018431169007461209896268775983463259042044209/50000000000000000000000000000000000000000000000000000000",
          "1458009684504662065594302831912420629073867476437682933/1000000000000000000000000000000000000000000000000000000",
          "6598739923525590172908327896416184914344924329138108713/100000000000000000000000000000000000000000000000000000000",
          "2770412601573397121973219668110583465472812420324661713/100000000000000000000000000000000000000000000000000000000",
          "57530598364356750037510033953372903253105448529294199/400000000000000000000000000000000000000000000000000000",
          "-255369996402822394578623585219762421749581817544798243/2000000000000000000000000000000000000000000000000000000",
          "-607102618645686435900347033547552461371014007239027001/5000000000000000000000000000000000000000000000000000000",
          "-2028085399818929955403057050177777831479844643680040829/250000000000000000000000000000000000000000000000000000000",
          "-137378901193129436387805264449588821724501773427498053/1250000000000000000000000000000000000000000000000000000",
          "-2757071838848042006826150897172286021248033233370731709/10000000000000000000000000000000000000000000000000000000",
          "694153113587292448478849703882642788842262246650978339/2500000000000000000000000000000000000000000000000000000",
          "7512367465066172236532992668492088080865039844277562623/100000000000000000000000000000000000000000000000000000000",
          "131737432148528476628483570392842486143870602709381649/12500000000000000000000000000000000000000000000000000000",
          "376756797632275631166758942966114893679748127404083891/2500000000000000000000000000000000000000000000000000000",
          "1502758627091403583815976008807387032142725732352147839/10000000000000000000000000000000000000000000000000000000",
          "2764689716116773821827337226351802088404392296334852469/100000000000000000000000000000000000000000000000000000000",
          "538486013235777250254961255780757136559492916254713771/12500000000000000000000000000000000000000000000000000000",
          "-2335770042112604984739243090813576336524328865040763817/10000000000000000000000000000000000000000000000000000000",
          "1258650847272555327641284340029426052047598440346633289/10000000000000000000000000000000000000000000000000000000",
          "-939553685672741780056953286775658700086178167397752257/5000000000000000000000000000000000000000000000000000000",
          "-1608712403557572318061006409098866586545766727399316489/1000000000000000000000000000000000000000000000000000000",
          "-566278930473616012388356108399318474449023077690508081/5000000000000000000000000000000000000000000000000000000",
          "22991323567291145509264474568592223106626069584832941/781250000000000000000000000000000000000000000000000000",
          "3794521690954951572705250139229911154634449129802081999/50000000000000000000000000000000000000000000000000000000",
          "2276504495501912786298220196245613459075690942588188013/50000000000000000000000000000000000000000000000000000000",
          "73574525251220501244603441398463923674798073247077717/625000000000000000000000000000000000000000000000000000",
          "4539945571809482858134936114204490574973102124673924627/100000000000000000000000000000000000000000000000000000000",
          "-315058472396350799081880335140359442615929306967783321/2000000000000000000000000000000000000000000000000000000",
          "125431321175663842301017488836489898910530750101858387/1000000000000000000000000000000000000000000000000000000",
          "-3763487442540799762979305647439303680296306024433566749/100000000000000000000000000000000000000000000000000000000",
          "-3057070981616867261610386320356856324295900578513388129/100000000000000000000000000000000000000000000000000000000",
          "4487525415018431169007461209896268775983463259042044209/50000000000000000000000000000000000000000000000000000000",
          "-1211345929156239803946233957048052361155438574025346827/10000000000000000000000000000000000000000000000000000000",
          "-1096068988026770821697532780368311665537575386206041839/10000000000000000000000000000000000000000000000000000000",
          "-1207008293640322899315124505383525298213147634697297407/10000000000000000000000000000000000000000000000000000000",
          "2310377138701275295048676072644762934951452761445331251/10000000000000000000000000000000000000000000000000000000",
          "-162560056038310833256670333042780113470737852869223909/125000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5901930833010423460612034914436211295089531026931573451/100000000000000000000000000000000000000000000000000000000",
          "-1139989381287967318666012389085395233650410883176300711/10000000000000000000000000000000000000000000000000000000",
          "56502722908914831882481022447949114226319374029891591/3125000000000000000000000000000000000000000000000000000",
          "-8626047088940139940640963600873291684183509458278547/40000000000000000000000000000000000000000000000000000",
          "120310653598486363519489750029025362420579437578172663/100000000000000000000000000000000000000000000000000000000",
          "-1277915159248823822007105872704408907961417222787183213/10000000000000000000000000000000000000000000000000000000",
          "-2406162205442339262897744676435717210355584785053492151/100000000000000000000000000000000000000000000000000000000",
          "3669769449814525484975594825694914295179640029891468853/5000000000000000000000000000000000000000000000000000000",
          "1571839530984608141177257906506794041439337525775648103/100000000000000000000000000000000000000000000000000000000",
          "-683547183928866170846895181826535063292536259994230829/12500000000000000000000000000000000000000000000000000000",
          "4873720584033850737315173933635140661086831076492625467/10000000000000000000000000000000000000000000000000000000",
          "-682025087175221332375430252332376619846782202081475621/50000000000000000000000000000000000000000000000000000000",
          "1197495436841887072542232179116645047638733133690083789/100000000000000000000000000000000000000000000000000000000",
          "-3925756938968303607661035786249856908144522127344192021/10000000000000000000000000000000000000000000000000000000",
          "-5718237047846428293907297695576034198532039307849426949/100000000000000000000000000000000000000000000000000000000",
          "-2673386075933065210696834885602052346661362242395951309/10000000000000000000000000000000000000000000000000000000",
          "-4362389309110883396523142434077432628625820466561707/40000000000000000000000000000000000000000000000000000",
          "1357162393902789785739439528534024988179606878187731503/2500000000000000000000000000000000000000000000000000000",
          "-1917762362188547919083878711876548941857341520177070733/1000000000000000000000000000000000000000000000000000000000",
          "5779505750469690719162275814491307691320388399996633323/10000000000000000000000000000000000000000000000000000000",
          "559712177380157883428375285484218406932612589490091651/10000000000000000000000000000000000000000000000000000000",
          "3874840683230435731454332865551571685947438985095213611/10000000000000000000000000000000000000000000000000000000",
          "-565648489028722557567280798164186403904742678206668837/5000000000000000000000000000000000000000000000000000000",
          "-3503117254299790128353347122815525116198307727572146237/10000000000000000000000000000000000000000000000000000000",
          "-3073772351151307957104669331182227635454363822932911393/100000000000000000000000000000000000000000000000000000000",
          "1322103836178318794149442416804016085783648323480868671/50000000000000000000000000000000000000000000000000000000",
          "-1106695689443194777500621632144421989386817830802616857/100000000000000000000000000000000000000000000000000000000",
          "2094970685828994298261270522655066620700484955330234191/100000000000000000000000000000000000000000000000000000000",
          "1993571096745250984529545850142913622813884548544746893/50000000000000000000000000000000000000000000000000000000",
          "-2916187089088095489589835599728904115678090020529279693/10000000000000000000000000000000000000000000000000000000",
          "-2468402968962284484841048524392185241522781954619149141/100000000000000000000000000000000000000000000000000000000",
          "-1381615202906893375499727456097094826086576288957929969/25000000000000000000000000000000000000000000000000000000",
          "9304923127050678888398853368198885715803623876432772923/100000000000000000000000000000000000000000000000000000000",
          "4396004699498868125505983513379130916993201565391169171/50000000000000000000000000000000000000000000000000000000",
          "246388900735016578087070783333654568459131374686292789/1000000000000000000000000000000000000000000000000000000",
          "3199776414731097968982375146404240605739874054829677907/100000000000000000000000000000000000000000000000000000000",
          "-518649469352294947858665702530418593462929372140916999/5000000000000000000000000000000000000000000000000000000",
          "-2281053512066545441811442328649733907021288313029347413/100000000000000000000000000000000000000000000000000000000",
          "-414508532716879174059038815774056270288104697733946137/12500000000000000000000000000000000000000000000000000000",
          "4752441323744588265553111622474678211426316797588422913/50000000000000000000000000000000000000000000000000000000",
          "-3836421645329260841597842528574303474160972332210791469/10000000000000000000000000000000000000000000000000000000",
          "8642971433872236313167810314482834178402835501804699/400000000000000000000000000000000000000000000000000000",
          "1552201517475369965723718976393471195817765408931598429/5000000000000000000000000000000000000000000000000000000",
          "1277915159248823822007105872704408907961417222787183213/10000000000000000000000000000000000000000000000000000000",
          "-3008000178512243177073987275216585711554139902811970833/100000000000000000000000000000000000000000000000000000000",
          "5718237047846428293907297695576034198532039307849426949/100000000000000000000000000000000000000000000000000000000",
          "-212687018377515964236676153360167151294630803093824967/6250000000000000000000000000000000000000000000000000000",
          "-4825328947979353384564955190046507328232702344612898193/10000000000000000000000000000000000000000000000000000000",
          "-2514209951649697585386234461343321262126577715170039513/10000000000000000000000000000000000000000000000000000000",
          "1471596207461470657913243441704640249880894641363457621/10000000000000000000000000000000000000000000000000000000",
          "1228655895043129651433819813869990746100645677425416917/5000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1036193626671049490596407075312428548872930834037537909/25000000000000000000000000000000000000000000000000000000",
          "332569383305977917216964473956807924257606399709792439/500000000000000000000000000000000000000000000000000000",
          "-499749234051130948138477672189786312799075460052447659/12500000000000000000000000000000000000000000000000000000",
          "22023131600315488840964760202234489627573225005062067/8000000000000000000000000000000000000000000000000000",
          "2176028278583000080902027538404710141245946060994055919/5000000000000000000000000000000000000000000000000000000",
          "922200088614020023212204397998268547317826921970810007/25000000000000000000000000000000000000000000000000000000",
          "2430704690697744473506074230124041996891423971057351483/100000000000000000000000000000000000000000000000000000000",
          "2719800030540900413180720523750963562503518927738727979/10000000000000000000000000000000000000000000000000000000",
          "-237598581815210511574128777483194045952423070459004681/12500000000000000000000000000000000000000000000000000000",
          "-1201009816212796095182974319036424898803332004818862083/10000000000000000000000000000000000000000000000000000000",
          "-1319519110784467257534867101384087933540405253381403339/50000000000000000000000000000000000000000000000000000000",
          "-3814772455029770555552713864517854761028716283889691921/1000000000000000000000000000000000000000000000000000000000",
          "759712029573011610739899846181993880135786587514132877/25000000000000000000000000000000000000000000000000000000",
          "-1951385965606502027748960308425274850098401068333577323/10000000000000000000000000000000000000000000000000000000",
          "-7620547160161312001522090597163851528524812165363347079/100000000000000000000000000000000000000000000000000000000",
          "3395940164948186152631796654839359696808877000969100989/1000000000000000000000000000000000000000000000000000000",
          "-477423893183981221865794526712277766677568236198016607/10000000000000000000000000000000000000000000000000000000",
          "749961843104600909297034865505181097082137537854201337/5000000000000000000000000000000000000000000000000000000",
          "2184703284642896779492632380425332716544249370059015587/25000000000000000000000000000000000000000000000000000000",
          "717173812223601312252695890842928369740980941989532431/2000000000000000000000000000000000000000000000000000000",
          "920220517179339427084965914384967590687184000646330733/5000000000000000000000000000000000000000000000000000000",
          "1593009263656800796808589251669227269537962545487207561/5000000000000000000000000000000000000000000000000000000",
          "201531022581397258965977785410188177958258773872239983/1000000000000000000000000000000000000000000000000000000",
          "-178618392895122518922088725490054870623350725420776237/625000000000000000000000000000000000000000000000000000",
          "2425059245314913065239409859869037329433130050997308779/10000000000000000000000000000000000000000000000000000000",
          "4642885202678384881995515296247046799270128558180685981/100000000000000000000000000000000000000000000000000000000",
          "-378314614772952435501124942860960589475608790441744067/10000000000000000000000000000000000000000000000000000000",
          "-2002713951886293704936303217865723802094554351183058677/5000000000000000000000000000000000000000000000000000000",
          "323531123463293463950579760238336189413379516418162517/2500000000000000000000000000000000000000000000000000000",
          "-487019117526118023685034180510272825394640673383022409/5000000000000000000000000000000000000000000000000000000",
          "-480213882372591365219716563672702043711702544416901113/10000000000000000000000000000000000000000000000000000000",
          "-1635936029873289911949262011886518239470180964559940943/10000000000000000000000000000000000000000000000000000000",
          "-1322979881173485467233341521702355440481509645914865713/5000000000000000000000000000000000000000000000000000000",
          "-1663004529298781865087200800152652176580648834460974071/10000000000000000000000000000000000000000000000000000000",
          "-2995397374570927411644536011266214936389966130732489253/1000000000000000000000000000000000000000000000000000000",
          "-804278178211785713825170062056634628516266437665719909/2500000000000000000000000000000000000000000000000000000",
          "251619132751667123868548672373806438475976743365177709/20000000000000000000000000000000000000000000000000000000",
          "-132400403534241915097833038632670388158509685631979553/5000000000000000000000000000000000000000000000000000000",
          "-39391005682254875599356643787614860126433715750717559/250000000000000000000000000000000000000000000000000000",
          "-1615510838573067831148995716350052729343327370680441703/10000000000000000000000000000000000000000000000000000000",
          "1380942557810598895726990840899143674700926789936918133/100000000000000000000000000000000000000000000000000000000",
          "-1021813937524379082902097249886019876543718187681038183/2500000000000000000000000000000000000000000000000000000",
          "390942448117196611737775141721883293080023385264942431/2500000000000000000000000000000000000000000000000000000",
          "-922200088614020023212204397998268547317826921970810007/25000000000000000000000000000000000000000000000000000000",
          "1171615699494992071751813648028202713723683001319636701/5000000000000000000000000000000000000000000000000000000",
          "7620547160161312001522090597163851528524812165363347079/100000000000000000000000000000000000000000000000000000000",
          "306043721301539073070524587352968230051219162544474659/1000000000000000000000000000000000000000000000000000000",
          "-785253844370266881234091393494200904866298860146986709/5000000000000000000000000000000000000000000000000000000",
          "-1795769284063072891738340213691502738704564386632429/15625000000000000000000000000000000000000000000000000",
          "-253787371941468166018251186381578204004738968208357321/500000000000000000000000000000000000000000000000000000",
          "-597442917987686903894191550976990349238277945179337143/200000000000000000000000000000000000000000000000000000"
        ]
      ],
      "neumann_bound_exact": "53254506155843836352010462802375301292321188068986438193060330446654394010837603914345897007783/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "neumann_bound_float": 5.325450615584384e-53,
      "matrix": [
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4243425525867498768064689161776544402983512892585799079183353794607116879435507082437149907/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "42434255258674987680646891617765444029835128925857990791836963414744560527560980014428821217/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "21219346507166542045202259512492341948035585023435761660017149127761927523329408508729557091/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "21219346507166542045202259512492341948035585023435761660019270467570689422233286956516332951/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5888952445068251588482350956412476281528464234160728843623801500864720448243042381734807647/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "736119055633531448560293869551559535191058029270091105453169922826741013830090310743088403/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-61941900390188120880852008072279695470615768956727612697971336427946621822533463407217/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-15485475097547030220213002018069923867653942239181903165634939967993835145712954774197/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12422485782179888526788836069930384586792531484919100080790108458029895304049731380949518207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "24844971564359777053577672139860769173585062969838200161581029726954255499724382357222627/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11514041581570299198728173453923499960184178601514420378295134811070823785860759831934178451/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11514041581570299198728173453923499960184178601514420378295527889829548350965357815916739351/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "70681101849241760423111789242056415849031740846379016454662085279248201198009124628701193/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "141362203698483520846223578484112831698063481692758032909351390175467981672709168400683659/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1617923726927530884394729473788891904685518849285477472994967157149498514074640577780926191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "808961863463765442197364736894445952342759424642738736497564756387421919820919143520056553/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2369581983315893737008698819638104995693713097384667349698696062003198255610304020040310649/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1184790991657946868504349409819052497846856548692333674849242891159782030014298410824231473/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3518037782265296376820409179281986580136743477700884934611741006780129068324625551478531223/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "351803778226529637682040917928198658013674347770088493461181376711779765474371246695980763/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "261920472033833526391719396300575398192037962345879275948835956700551717259752676291469999/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2619204720338335263917193963005753981920379623458792759488373287472251257831607769296669851/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "17094232240453134331350435802097603524479870814427035678920702072103816719875490902846641/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3418846448090626866270087160419520704895974162885407135784347941842299368871199056484937/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-117510512052958785151236943192973540699241860039871592993395078604049727984156102750442563/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-47004204821183514060494777277189416279696744015948637197355609065718237159651054844404013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1200549052592810372058275118542919795617870377965799448857995466575810465850083555877085193/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-480219621037124148823310047417167918247148151186319779543182790475296945429225992301849901/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "29941885981957918379028129610257902397389939776362081392009912328566338510114033088289818039/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14970942990978959189514064805128951198694969888181040696005631846683430348705533479069137719/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "761800320951690794084422643240553948413684397192556117303290173232821463007718433266123649/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1523600641903381588168845286481107896827368794385112234606624521991294521765601240938656621/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "157887977554360057950554823501183882743547024610047565894152947270117375327770849379768493/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "15788797755436005795055482350118388274354702461004756589422367475697795983913103206851321/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "342303598228955335337537468883149078289545994359237966588831574479086717487533970392001619/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2738428785831642682700299751065192626316367954873903732710922234479700338480032404201548847/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "142283810714581427288050778072771672251102460582873633342500899696983900831200257575847593/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2845676214291628545761015561455433445022049211657472666850297028058425414021390637803021607/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5152313935959479269984233176883697536029585588625984197202613270569090629964284245257833751/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5152313935959479269984233176883697536029585588625984197202684526434862707674957181718074297/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "8342673797427619878228189418960013135862617351852584821173444693001254415850208918120719/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "8342673797427619878228189418960013135862617351852584821177749328005144012807576410966697/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4087119783721803078881379349633102117332276305126577317863380013630618873388208977618147/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "63861246620653173107521552338017220583316817267602770591648008569370007205998417994467/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "93151426947068402601117714702477494801518513754583003100052187108831655389650867006355253/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2328785673676710065027942867561937370037962843864575077501326370691647072294623202678486893/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-730392131097273498140046588024803532883558339076891946633074855416705252234749783766929991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-365196065548636749070023294012401766441779169538445973316525324873289712687398527981620899/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1218706126664106496046701376977523111722884689429028441249019456191395427831518630529561711/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4874824506656425984186805507910092446891538757716113764996296494421064314198464297075805559/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9919910431681150753846636433238434113517226619539438087007647035082888222057346830877921171/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2479977607920287688461659108309608528379306654884859521751978729995856960746709407169831323/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-30897301665683544401287315296946990128601969483935178461499109046542117642393665346449117/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-61794603331367088802574630593893980257203938967870356922970775807722736270871768007197241/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-64028952138323606900368389328953137926220131629237289827569551654052276829617498573267849/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1280579042766472138007367786579062758524402632584745796551271284403076333970110911691343821/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5153196070051199059337286235939912771526669642518205982814588644970256836051471693195291739/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5153196070051199059337286235939912771526669642518205982814667284535288794852738412896298451/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "8347020391780884105880496460205208577066079311934244675542618966469482032646554233795407/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "8347020391780884105880496460205208577066079311934244675546286033225804393851885236528289/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-20446272083732665148088772088561121353568581648587669739526120737581739268347700639295387/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-4089254416746533029617754417712224270713716329717533947903443967256894547232484991349891/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "582204390262549180931042040794507129707208444906922526384982361267143530395897775735924069/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102195131274590465521020397253564853604222453461263192493892329188093091321102635956097/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1789298778816025524677592984042310790142808185426691404767422021041413942887708086359626069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1789298778816025524677592984042310790142808185426691404767470925820207329716499420318782533/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "10123126024277479389040362267277856826079067011311816613437616306250093326505521973198694891/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2024625204855495877808072453455571365215813402262363322687673891410911963679701120183652669/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6209067755821214547020004404558343705996596438015718295979451621653866837789991219511521067/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12418135511642429094040008809116687411993192876031436591959340433510852918782466288267036591/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2239991747539834768568050522589257186534134951941080899811186548339914363001848727580921571/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1119995873769917384284025261294628593267067475970540449905405553042351433053098039510980379/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2150300634693543221356489071876957431924033200068720724583110854807534780757953390040759509/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "537575158673385805339122267969239357981008300017180181145868429093942029759899056661823991/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2618628685895564484433765890897157504826094961499975458054544273825259449306609889456850773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1309314342947782242216882945448578752413047480749987729027285851345018914915149370781294857/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-10984223025873904746164200024939481304489515821618501486501205144722837228711915351368381/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-10984223025873904746164200024939481304489515821618501486500073632517531526392354300175129/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-21471826536854299349756499346382659777158594162891632361474223486021864929756343111633949/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-21471826536854299349756499346382659777158594162891632361472064062573670767085516219233477/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2325286487556909133200202267161036441053628429283153882836731323393301363338218750693626777/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "465057297511381826640040453432207288210725685856630776567348931013893221896073438572246137/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1497302715032413603660481036374309703591184458832639696783047783075830885462576979124726809/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "29946054300648272073209620727486194071823689176652793935662621619528799429923280831133296519/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3046465380779443725481822912990021399054435131315790598658699868714855398262680118599459389/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3046465380779443725481822912990021399054435131315790598658760834231405149176931992164631907/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "157884661635579958395927114742524920707592592755006551746867546505931092536912250152217111/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6315386465423198335837084589700996828303703710200262069877540472719358050868563496436079/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "355678762453991034167943732425966263305933744055825026226766454454827484262998707118311961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2845430099631928273343549859407730106447469952446600209814414960565667734449218397848401883/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4874350256326384751628233467064273827879273346024096776438997964448285580179351033076154473/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12185875640815961879070583667660684569698183365060241941098202208049994103973253556361920419/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9922726122820674261036194638365281572140647239448058762653865157302886627022446904300478963/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "155042595669073035328690541224457524564697613116375918166471340492122640936710160282822001/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12358501698663772885647976016729523864303011367606931176231913198290283132995921979737679/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "61792508493318864428239880083647619321515056838034655881188025727822056745557063880150073/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2460816330691859079612247249372501998523868537976554373402220292511797070559056521032089111/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-153801020668241192475765453085781374907741783623534648337620554286810421774201605172876763/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1280699322558121094582383465640192249174412210761755459642908281456697711052319360045308487/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-25613986451162421891647669312803844983488244215235109192854923475766594836050391885868567/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074928538258502308017190058374196862398158279297302819309028773976819210497490258524420103/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074928538258502308017190058374196862398158279297302819309073059758722661087633775778928077/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "759336800485675944526147459628255824888677470289696111016168588328947833877229361795328837/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074694403885407556209179677026046599109419762317568888129392988999907211243502595970393551/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "1/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "420218538391292757605305025834295379175693363376570106718175008494886589220085478534986837/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "210109269195646378802652512917147689587846681688285053359096149076530964407269950159064601/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "22266774817924912331410419648731165663216376100720507707003140133459677161449946345110993/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1425073588347194389210266857518794602445848070446112493248236183859846323907787916880012483/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "1"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "261920472033833526391719396300575398192037962345879275948835956700551717259752676291469999/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2619204720338335263917193963005753981920379623458792759488373287472251257831607769296669851/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-27428521210814465177789071614682462306117499220004212645541748306344334832035506929149497/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-54857042421628930355578143229364924612234998440008425291078545358924252484758532179936941/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "21443488424404464322543260185357799560329145437319982039968171984384095226629435282657717/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "26804360530505580403179075231697249450411431796649977549962702843548083333428049965545637/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2325384839043685743820444070118437717813972582624729420028986136226038262172818691409562631/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650769678087371487640888140236875435627945165249458840058039544455253200941582512817277263/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "114309109671058162898187433817039874715942705006803140164386415493718306893480183963249031/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "228618219342116325796374867634079749431885410013606280328778147565830094199710726492202033/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2618628685895564484433765890897157504826094961499975458054544273825259449306609889456850773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1309314342947782242216882945448578752413047480749987729027285851345018914915149370781294857/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-34161797583285305416374789989124085623130676932067401116465400069725769738134572468850531/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-85404493958213263540936974972810214057826692330168502791156005540090240207367468809380801/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-234902357135503160341420332064541318489728109104739436721825468384296356699613160630753743/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-9396094285420126413656813282581652739589124364189577468872249006987082550175274901945399/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3516886449699857007204713562341758207491767672988639049837581989540345298532451535021025923/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1758443224849928503602356781170879103745883836494319524918838145653013190727818529727108753/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "40505758405059344850126906566830450772798757150104546227436973901312112781298404596165697957/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5063219800632418106265863320853806346599844643763068278429952627323668887622257910170725181/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3518037782265296376820409179281986580136743477700884934611741006780129068324625551478531223/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "351803778226529637682040917928198658013674347770088493461181376711779765474371246695980763/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-142099439258440079191202665126466450608877116130144606789058281765828850150531340196187153/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-284198878516880158382405330252932901217754232260289213578073422320252763351596192082208133/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "247931578248290288930892959509162214128930773755731405855430733372787781998226818812926699/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "30991447281036286116361619938645276766116346719466425731934516691767718097416329802653163/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3104533877910607273510002202279171852998298219007859147989726262491794180740222794476495653/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "776133469477651818377500550569792963249574554751964786997458664178213116962597346836506007/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "28777824425176380883031858525800919089966394654856169205649485257538017999821786168117683/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5755564885035276176606371705160183817993278930971233841130028059459398856335586214902661767/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-141443848529030962960143898897530150223935366431259786936172174411669347186592144378835231/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-282887697058061925920287797795060300447870732862519573872290036484683240320624901604188973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "80877008971278971575043755174072875304420887855089956155590888975388537269381308559461343/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1617540179425579431500875103481457506088417757101799123111946840222688110997818388895374799/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1184767217906009986220381283750147978551352672400068142222059859989004105223240579255446411/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "118476721790600998622038128375014797855135267240006814222215107775827563904050684440992567/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12188805135227052705350762291848863174618950355080897876852697479824237217807828189787151447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2437761027045410541070152458369772634923790071016179575370588293566252472888095333996015981/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12185861523117774901927291651960085596217740525263162394634723978094877397133659430905584957/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12185861523117774901927291651960085596217740525263162394635118833690164792624789012150780227/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1032420113564068900667685047811873992655754055434360589847376628774473379549229235689259991/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2064840227128137801335370095623747985311508110868721179694558403907947062742617635690319867/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "198787938234711468415099561192051451883508609323207573638942431906923200431915560446677/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9939396911735573420754978059602572594175430466160378682296871238603766169649329499107/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "287975812129491972472428682249272412104784897344121404132925746254545669982327722299818861/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1439879060647459862362143411246362060523924486720607020664644472952858297171437996218599977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "694469250201368430681012375965833229152454646453541542437648028080361835639252521554137807/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "347234625100684215340506187982916614576227323226770771218827830828942136988144568301343789/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-939879060647459862362143411246362060523924486720607020664644472952858297171437996218599977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-187975812129491972472428682249272412104784897344121404132925746254545669982327722299818861/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-222234625100684215340506187982916614576227323226770771218827830828942136988144568301343789/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-444469250201368430681012375965833229152454646453541542437648028080361835639252521554137807/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1746613170787647542793126122383521389121625334720767579154947083801430591187693327207772207/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6986452683150590171172504489534085556486501338883070316619853415900514234191706463262946327/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1439880546999748402750696325555104879081765266981773897459834320527775577739011338007460933/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1439880546999748402750696325555104879081765266981773897459818579049343265833452217564266309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "347226281669240415569311635501708122739049394220700295010370360275025191371922350427219973/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "347226281669240415569311635501708122739049394220700295010374176933804711993935480139190271/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-939880546999748402750696325555104879081765266981773897459834320527775577739011338007460933/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-939880546999748402750696325555104879081765266981773897459818579049343265833452217564266309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "222226281669240415569311635501708122739049394220700295010370360275025191371922350427219973/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "222226281669240415569311635501708122739049394220700295010374176933804711993935480139190271/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "873294627628766274385478575335726513764236066449215654062989254145296769277976878184580497/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6986357021030130195083828602685812110113888531593725232503979112074941216883869608035460677/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "359813799424071849960255420435109373755755581297325636821721933292028352836256358948782201/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1151404158157029919872817345392349996018417860151442037829556083555546484606591416148988737/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9922726122820674261036194638365281572140647239448058762653869715964961975420223535926564383/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2480681530705168565259048659591320393035161809862014690663540308208443417887918406618630661/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "907506225862788548201387550607007542263910380744403173592057414206368629453236857969598199/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "907506225862788548201387550607007542263910380744403173592169927408606429352357883670951923/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-404718114109701392781506359202543407759790801547638259011147518055461903827407782325841831/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-101179528527425348195376589800635851939947700386909564752776913362785645301455948903795039/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5755564885035276176606371705160183817993278930971233841129886745482823297415216039411111817/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "115111297700705523532127434103203676359865578619424676822600767309683583177694548182301731/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9919910431681150753846636433238434113517226619539438087007693344138914801606331671769406277/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4959955215840575376923318216619217056758613309769719043503934305463700631718926393893920093/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-907614203560167865825794340310898725204088126649019301713750419820675232487493493696072303/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-907614203560167865825794340310898725204088126649019301713660802440604466363123705084419561/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "252939152183330860468546060189898077131612519473916806205677682938060582085631910307625519/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1011756608733323441874184240759592308526450077895667224822776136556806159096626887944990061/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3068705491283864630195819403395106450968080033007783739907669070888975917156183464207247/390625000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "392794302884334672665064883634573625723914244224996318708185755403505674474544811234388457/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-330318920857972158071369621137835676994203434232331486869788879966193117872315834468570199/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1321275683431888632285478484551342707976813736929325947479139061514460131883209081220051261/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "898676501231837926074143703172907398424640612285324755287699987526713763147215970352508859/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "224669125307959481518535925793226849606160153071331188821927677510329643683750533902511339/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "648676501231837926074143703172907398424640612285324755287699987526713763147215970352508859/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "162169125307959481518535925793226849606160153071331188821927677510329643683750533902511339/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-205318920857972158071369621137835676994203434232331486869788879966193117872315834468570199/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-821275683431888632285478484551342707976813736929325947479139061514460131883209081220051261/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7857614161015005791751581889017261945761138870376378278465078701016551517792580288744099971/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7857614161015005791751581889017261945761138870376378278465119862416753773494823307890009553/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1321522832203001158350316377803452389152227774075275655693023972483350754698964661578001911/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-660761416101500579175158188901726194576113887037637827846507870101655151779258028874409997/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1797681888135334105566877585202301592768151849383517103795351934193620841467907024912630947/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-179768188813533410556687758520230159276815184938351710379534120759748653070374678797191699/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "129768188813533410556687758520230159276815184938351710379534120759748653070374678797191699/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1297681888135334105566877585202301592768151849383517103795351934193620841467907024912630947/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "410761416101500579175158188901726194576113887037637827846507870101655151779258028874409997/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "821522832203001158350316377803452389152227774075275655693023972483350754698964661578001911/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "759336800485675944526147459628255824888677470289696111016168588328947833877229361795328837/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074694403885407556209179677026046599109419762317568888129392988999907211243502595970393551/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-241824705770222412079806410239810757892056568045493066640132902933255179886822758568019/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-7738390584647117186553805127673944252545810177455778132480445391947698910787808508497803/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "19849713630244527510439978058177202514778668223595414038748620714570614568327837599541723/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9924856815122263755219989029088601257389334111797707019379149517356084537297818866769913/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "582204390262549180931042040794507129707208444906922526384982361267143530395897775735924069/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "291102195131274590465521020397253564853604222453461263192493892329188093091321102635956097/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-388136260175032787287361360529671419804805629937948350923328019147967565462389749873376289/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-776272520350065574574722721059342839609611259875896701846637489604757824513273808263695773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "42438693014333084090404519024984683896071170046871523320034767957824372337394655239939571321/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "42438693014333084090404519024984683896071170046871523320038071232840861553730735690552208763/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "11514041581570299198728173453923499960184178601514420378295169381730638478823305790058037451/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "11514041581570299198728173453923499960184178601514420378295493319169733658002811857792880351/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4213713498934557929908822807911671515359429915033179505977881243957864305377856791547122499/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "421371349893455792990882280791167151535942991503317950597848747145757632899501956988847333/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "314887882851795205506940588123768827627050811701761070775349351353137849584688540327139043/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "314887882851795205506940588123768827627050811701761070775404797440590003185214257141384637/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "175638998204442110847538711406549071875589786322220161380196276089145147379292003651239919/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "175638998204442110847538711406549071875589786322220161380258611529422648301670194962846911/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6092930761558887450963645825980042798108870262631581197317372388793590204665372117618438237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1218586152311777490192729165196008559621774052526316239463509803419786178042770420781948871/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "9919910431681150753846636433238434113517226619539438087007653376377333126469585200956903761/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4959955215840575376923318216619217056758613309769719043503954289344491469287299629300171351/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1871993405336445334720846205184631723788861513406613387810110862271934272292654164949403097/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-93599670266822266736042310259231586189443075670330669390498052839962337722783980993302803/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "527109612021968050449583431254493196216171007706690734103019535118804235988930730156671/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "527109612021968050449583431254493196216171007706690734115485318249061500664821809707769/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6094402567613526352675381145924431587309475177540448938426310985147565469184540698732775507/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12188805135227052705350762291848863174618950355080897876853016977360368643879223462301680337/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4961363061410337130518097319182640786070323619724029381326931668818918883194997461652087901/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "396909044912826970441447785534611262885625889577922350506166704446435915223276089563876449/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1356524941279088129320406928103776355788038763333317971467718163415417393622246774898856343/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "169565617659886016165050866012972044473504845416664746433480772102749178137293890532831081/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-374462140829519356794966435226332813368984818807251635188096436886296733895717267940006027/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-936155352073798391987416088065832033422462047018129087970158351247095877021354380365634417/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-528422260109181920986080397116902637170143091876867348922660398347840088256743947516313/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-132105565027295480246520099279225659292535772969216837226864027410651109164996085045517/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074928538258502308017190058374196862398158279297302819309000865881663587644669439079961703/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074928538258502308017190058374196862398158279297302819309100967853878283940454595223386477/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3869443017704981991369054948627441885913035132255701865438512874394826811524609454377631/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7738886035409963982738109897254883771826070264511403730880904320866276540579233825263469/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "19851617194198803255201575041349731511424552967294785284545640305833906756502317334625091/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "9925808597099401627600787520674865755712276483647392642277750615584977558897774787825581/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "93151426947068402601117714702477494801518513754583003100052187108831655389650867006355253/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2328785673676710065027942867561937370037962843864575077501326370691647072294623202678486893/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "248906202981681237847523538324021410903071675400051502766228327271061546804199922411791701/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1991249623853449902780188306592171287224573403200412022129883637416706730742680915220136869/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1288299017512799764834321558984978192881667410629551495703652898909794472164266671348142197/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5153196070051199059337286235939912771526669642518205982814644333866367742247143420699021401/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "24019822413972563266091747871050947836016314470239216958239581427390234773146912243241727/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4803964482794512653218349574210189567203262894047843391648061618672623457934472827542511/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "531210132712879326446039014314810808999935895741848842331696347347494271177509176015861421/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "21248405308515173057841560572592432359997435829673953693268496716850315740495819654820593/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2325286487556909133200202267161036441053628429283153882836731323393301363338218750693626777/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "465057297511381826640040453432207288210725685856630776567348931013893221896073438572246137/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "122922796559043301068641977360688865119106192970660643765113864266616836727992079909378487/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "153653495698804126335802471700861081398882741213325804706395485174978187855334393396199199/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5152313935959479269984233176883697536029585588625984197202613270569090629964284245257833751/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5152313935959479269984233176883697536029585588625984197202684526434862707674957181718074297/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12026801899773904584186616204639105437524556742823666176873800554897754638703366179177697/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12026801899773904584186616204639105437524556742823666176875217395629081353724080352260051/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-531129027333952277216310837611716135091115559031591742034015676320176413634306422587981813/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-265564513666976138608155418805858067545557779515795871016996439146807391539525419765648561/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "581346209760921435955111017529609429453493145656182355007248552599795816518055116224090537/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650769678087371487640888140236875435627945165249458840058023396108963193142778965843678229/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-61456002057323335024021488852254575935213348340443538848581528438938478911111680691220429/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1229120041146466700480429777045091518704266966808870776971597364460866053453192267131160101/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "388202680693121516462151127185324518337266608903721877524691330354726746346140157905741897/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12422485782179888526788836069930384586792531484919100080790500750155767170835437506577091003/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "581346209760921435955111017529609429453493145656182355007248552599795816518055116224090537/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "4650769678087371487640888140236875435627945165249458840058023396108963193142778965843678229/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "630741155335786325036949788562243610235697749167096399244863872742610624204728830556171377/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "63074115533578632503694978856224361023569774916709639924490716920194302041316151618758887/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "898442797553349450592587576176766919857456113203203804962571577788791054235041413728939891/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7019084355885542582754590438880991561386375884400029726270567353245407350838135378922333/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7036075564530592753640818358563973160273486955401769869223476913189904806021538775451389147/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "3518037782265296376820409179281986580136743477700884934611816317302974320057568630712644279/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-4741186177079685086736357972001697904356375928830693382890168739119522577416392339243/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-23705930885398425433681789860008489521781879644153466913706655633976788280779608189619/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "241501798949838142049400106384938003237279300384243040626932685242568256403775215680404437/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "241501798949838142049400106384938003237279300384243040626962261306369185391986468520964591/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "35168864496998570072047135623417582074917676729886390498375927826975229589510955008160811/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7033772899399714014409427124683516414983535345977278099675330996297697442073986187318324659/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1407028929831751138772656509878958250963270461158804951133740120618171630998287316118917553/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-140702892983175113877265650987895825096327046115880495113366032632565174384844030915815113/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3104533877910607273510002202279171852998298219007859147989737090936284878386781178761340447/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12418135511642429094040008809116687411993192876031436591959295313073447080815324012244716937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4650572975113818266400404534322072882107256858566307765673438190426824405614030908394493113/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "465057297511381826640040453432207288210725685856630776567351376649871054002314097871522181/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-630679676177551903786351935187627071222584709827064709614151741332308988633131544050875887/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-630679676177551903786351935187627071222584709827064709614097703844463557719018880826034983/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "24371751281631923758141167335321369139396366730120483882194935499591553273897111206995284023/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1218587564081596187907058366766068456969818336506024194109822936937493141747307553555466459/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5152313935959479269984233176883697536029585588625984197202590326946319659117422131523920047/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1288078483989869817496058294220924384007396397156496049300676867514408419630454823862997/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "256841638355376878586797648892705491434884363322328301762583639800985089307800431186275031/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "256841638355376878586797648892705491434884363322328301762621949205648334176618814140213953/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-978786513304510703843995522137120540419142390222025248540152998898873464521379824573946029/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-97878651330451070384399552213712054041914239022202524854003808667854505745688154798821897/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "21217127629337493840323445808882722014917564462928995395916564916498845826602760555004316783/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "132607047683359336502021536305517012593234777893306221224491786024431367714720405402474021/3125000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "359722805314704761037898231572511488624579933185702115070616841893545280934838717887623269/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "92089038160564418825701947282562941087892462895539741458080890250724447381480383397187617/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "4213124032819565717052181881265152894712503543734206658154221552202276254670105455350315803/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "2106562016409782858526090940632576447356251771867103329077469325240040777532987163287665239/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1574280435875323856513760555745208742201400283803533836528495689910832349633775228880771437/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1574280435875323856513760555745208742201400283803533836528177027896888741020537169504149983/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-35139435702467868033074629500054802488998971026311923863253052063699426763283624995265189/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-87848589256169670082686573750137006222497427565779809658100131745450854674925891701863047/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6093530633320532480233506884887615558614423447145142206245071258506915410008994555625285653/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12187061266641064960467013769775231117228846894290284412490793280952784243793357936734559701/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1288299017512799764834321558984978192881667410629551495703652898909794472164266671348142197/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "5153196070051199059337286235939912771526669642518205982814644333866367742247143420699021401/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-256842573861175074117628106366201622496586206069434288128108885022175126561265031420282621/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-513685147722350148235256212732403244993172412138868576256154237539949364114766818266738563/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "411911055227973795067140508038399814840879022004891363241858650963759668085189900914040289/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "102977763806993448766785127009599953710219755501222840810473208120491818016127437650249427/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "14970942990978959189514064805128951198694969888181040696004875320979508366899239560978874311/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "14970942990978959189514064805128951198694969888181040696005712689987091236863310462235172427/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "6074928538258502308017190058374196862398158279297302819309028773976819210497490258524420103/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "6074928538258502308017190058374196862398158279297302819309073059758722661087633775778928077/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-137621474620891796707329947116002181922200338448939745609171298805988284257741930557146777/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-275242949241783593414659894232004363844400676897879491218306465244773723462550095903603113/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "173799522846979381713152758546314827292345606966519940839348280615365512534617079739225417/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "69519809138791752685261103418525930916938242786607976335745802445957207481266979211217047/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "14973027150324136036604810363743097035911844588326396967830556390385674004331363819115726243/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "29946054300648272073209620727486194071823689176652793935662464500274069130512092775396380213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3037347201942703778104589838513023299554709881158784444064660399780356168438228462504411619/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "607469440388540755620917967702604659910941976231756888812942089607077754538488056532420101/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-275296845136311903301162884596770647671263146796399471003129647649102849844866010801393329/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-550593690272623806602325769193541295342526293592798942006187902684941597969821142238213017/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1838406507779532726296670422891599242721443331037739669012061313962201183201133042606378319/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1838406507779532726296670422891599242721443331037739669011914673145986380507537840731733471/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "40505758405059344850126906566830450772798757150104546227436917997514282181574698953652374001/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10126439601264836212531726641707612693199689287526136556859919230596795425175442230969781351/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1060967325358327102260112975624617097401779251171788083000867664781614090606235946827942423/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "10609673253583271022601129756246170974017792511717880830009533149850167566718988264343520791/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-969102625602891421411729381932724332118967220388507309027200877561615478236380085591516073/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-6056891410018071383823308637079527075743545127428170681418123536134119365773877722868783/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "-3590385483753365099148282389170911905036737831700529913955126557637745381489793962353903791/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-359038548375336509914828238917091190503673783170052991395431625060129035369853080572647973/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2945220100066249667059743009142920473565748071912894951717557618974479533580543021890789489/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1472610050033124833529871504571460236782874035956447475859124769799581466484650322463948339/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2530781506069369847260090566819464206519766752827954153359384177127958774009141950859069151/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "316347688258671230907511320852433025814970844103494269169951532962275564027108117833771301/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "7033772899399714014409427124683516414983535345977278099675180465755380024254257098698433933/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "281350915975988560576377084987340656599341413839091123987013443837494533428876803610082117/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-567778911083978973682513169831148691113411907389039887087971490813101525426105578779906641/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-283889455541989486841256584915574345556705953694519943543922419831557877757912112435140417/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "40492504097109917556161449069111427304316268045247266453750521090742725624360524128229532523/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "40492504097109917556161449069111427304316268045247266453753421962475886955255586168238300421/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "2121712762933749384032344580888272201491756446292899539591679967428411899446107056554227077/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "42434255258674987680646891617765444029835128925857990791836902012247491332993909707715778747/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-193923058336823719815596944876964190786807143908998663617237327840010057590602530882242147/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-121201911460514824884748090548102619241754464943124164760734550608479842028731111608036633/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1795336232352655189992503231078676607133393174447462440727934935851188911907450287153897837/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-3590672464705310379985006462157353214266786348894924881455057296285821613198578961099569937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-2945554634630239337283491083632044646825338261065323172499513763613354562983932785561684177/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2945554634630239337283491083632044646825338261065323172498819965256786734686799280072194039/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "40505758405059344850126906566830450772798757150104546227437060071551902065596883140496819311/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "20252879202529672425063453283415225386399378575052273113719767424174780908339792368517340047/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "3105621445544972131697209017482596146698132871229775020197531102114847162414639673890136039/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "12422485782179888526788836069930384586792531484919100080790498913047634404253363864000287551/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-280156467763590464394408736566206439376026366577265883127332313791860922853930112167368317/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2241251742108723715155269892529651515008210932618127065018364066765859870069589560837305069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-215007753100933195758574713012365961600728903303703295589635520239118638012861325888356541/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-2150077531009331957585747130123659616007289033037032955896040855828333034631843553588965563/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "85062713003878925351892557715897864880453057229559641395685875788311954091918530714570481/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "340250852015515701407570230863591459521812228918238565582846402250658288612058373265187069/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "29941885981957918379028129610257902397389939776362081392009755203657214647183016361683746089/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "7485471495489479594757032402564475599347484944090520348002855204568996140085520921186086847/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "12185875640815961879070583667660684569698183365060241941097496422285147729515947933441668811/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "24371751281631923758141167335321369139396366730120483882196401393771120649811366411221275581/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-1634137396418871732408459429796466983580538180230667330776648298713837371645931227197964991/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "-1634137396418871732408459429796466983580538180230667330776341710735203706508688635502984481/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "379360616231869048809572880403504331971822113612664556487812468848670521889718924114889/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "1517442464927476195238291521614017327887288454450658225995023936493809351092303574499617/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "1588033134972210427378583545956615120171699303902296428375746396083202338224834058749605789/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
            "794016567486105213689291772978307560085849651951148214188023189667212280180371580519596693/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ]
      ]
    }
  },
  "all_compatible_full_closed_boundary_traces_and_all_vertex_values_realizable_proved": true,
  "annular_unbounded_strong_indivisibility_not_yet_constructed": true
}

==> anc/certificates/cert-059-closed_boundary_control_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "a8139f3152de0654529a5bef412d37fde9dab2c12c65804c26173a0809fc94b6",
  "gradient_cell": {
    "independent_rank51": {
      "order": 51,
      "independent_neumann_bound_exact": "199194499464405186237502848804468610807733969080064654766217484733174710831869181738852919711158090008591203965994059429080975573486916550479143824994472409076252203478967489869662925120809266019327052938687051005655652764152233559105796703434854645191493661381076119265908952219388968036133398863652570016497182212326519739144376832821806610134074618221790950149334313008927155018686552582232597184814141595809066744140726578045061632301246906407204873940343644306279346555645459684421667191684098011664042462577492065571878826644270391020458378280499133389098907802578488694821148262609378905977143059623385551459100717108447948709147463932529909750191239728829900749713053927868989465474921809131522732997467551082826912637009639260028430897734512544858787794819286570788923677713332963633310335697793550474253278828359754282306156949173681156854713093748977585053397190863111089537920561054095880118583458273183026476241652589649227605679938200925325922444571897131807155902736864961945500869097678241618718995291818255443479941034789078088363394134925277510850408276617496182892317400861309291003554951801808087130891696432564561502415657715562718999769544543096577054223716434633936720648806520134319652200091564206660644404903734879302043935052344025290649618948277750968922579143917658361484698960819098102665831040017461817243782117466824751424897508503927879539738070132665187270988894537251581488444658626183217927051278442648869958162625579682728794072868651522366093557054272715731368409838068435055703963713907152066995234900930580480341589618231707697418940146412254288542047986957057015856353170862241823432284366693263549554732697091273871047060089063787272953291253911660137675171790555563706568146571074114674346504452018402517600388274824603465760796988084584088538937519865764860020148238062975706141900125682128837218024731790236040421894321505072502910233360396092947648562972549673711044174450725833718009855308775667476783692939728440410416548191730639345697816907433553944898810635165732958094222750602194731781539440634063015453104019530437523171415720607962060037503124797381142460206628411416831039345183100861531422438114267583475125751590270135678281578432494985971418395303211221981695351468122273705610112140901287605292584301598063458002350493250547198366353861885319731141390813172598237902764726120652145134402677018376631100716460695779768568323829985498043103197970253973718854928178510062096365710643733067785817130874912022852269283015684668387259334198198978594874190589457314878436932957423690001686305898168712506375074851323142996063145174534114515079546885315802787499625720794790117287771792776132278203440904918616857490082926201812628139645418127183695921715855554254288726642457159889089954501038592261622009598339828272016234150210519873567551571317509164536159959002708911473172463377209549304820380609518806514655111700650625286040696572372670817682884316970535653194025499419586430254651261392269705644371877572036099656742771976400556431505876994315167362115198007106641029995682691397387196024139394479163108783349947273227112088639128891275556904255821712785551630148112816485433928502046246569662505065648180271727120137695278583390275080996787902402549093562295865559139952196744299597930523116625901147450069473340204763695690574840711052964204834062503651901038537757568707072179422721644958329756984320074830237132073544094232324202869651264047382826837672349767588287587919671969930317082993622468507132399780289177149495961217775063871905867045846854553187144625882662106343032997617864622214894919817388392024335340274711794718589235921072793974187988898958976341339346678462076505296353566595479155970480228733558997862147914322160404561085306859522689036374365817685779884625214299848153073002488162620969657238275026685933355081623598112333066865289900104621444070970222337751515940097353062035129770434371814793087368082712045795005785927362843828111460030465815971323859223587859313192046858717896241198606560450786467525540520144554519464908054734544802919992079198045969555967317633074700088097756658806961678510421901810157264249731701142261362564114821578015594639996849985574919025505307964022143115358675990662851365568309860651244142192687774905169850410972592238152422164272653219647638054293089789506806294613208741559227522208010714833422765018405392156308812644924370524045822692827091466009331806084511194041127657033047271347467662937506202073208564752518498988229351418343105729077957866721700706554270944841609220093504092937832221286739375019769294525533331531195018914274255555897323307629496444390884459763131414878446735293327675486310631293727440643770504824362152472515962967814361534685448216646776794469618875350209951942998548325754847639004777299776565068814296208803110293914098178157854859529901457064921939761750969204904019970579989768727991435185054420558559442597350639064231565429750412358607505857154526686611104022788032494101693317381424276587715111028149802679890595155939388089866732867130435638773162884961706018357056809803087724551586126628712253319767625487235538411263513813308939115698677458758535694753768987565978823324197799459869268995422799520026930707655085736611911231191620012813609811238846012210217836734632908055266462041136021735556919741070049305926595152249464869606358903984193393062297725419189812562851096321814305711805386768562992961922954738145324407202780794679750753917337121011399249139532941465048726373211624152505736381544969105047573242170976935453899763327492500103760922558081759508802525010916882044509648813138758982012123801362433334545943246679605343627701481071258154938016491106253876875194165477543481855405111148879277884895069425385368712345026702789161313563237064996254472487804727251586298034317305809136031195093129181065203610018586650432966029713086377028774709774302475483884672409390649738722416427063451968290530126711988279842600068526829113823670214209224026703744517250513990356117010627106448461488298809894053592391208811449557342522786442582748463735095408466199174321818900654991607017643603205547606539024519245000928299302153011405278484579874534475492098228223334844344154384568812982434697235749597170524425845026708457320861154832345080041064944919997887307341912856255136012426183237455156160907049467884711492769405937097845872200229461944528865095132122447029263061967812939834586169692810221220943442874268731758921770326248837823437846704240850000996377942114626077894949151001079304686520473459792600229021811554166639167935095446151147585491681182511868845833464369901832023119886121870605988298954126341230213026342903505511603386725513917472830002007925065487688602864586641300316753488287964557568930700737178015324911630829261287625261039946874971966869684497346962897082334715963154854856121450792300340980920451746938213847033267107525144064290647546606714724865708664369434056998841161886657774423890576645496991011785893121492378326209137231493563716028165905099785852569094290319648363880833356991189696242256689766564933943295980443621524907163276089871151567003629278800360349533369462628923660541510561173996009671226964175063093151750315629240929412480531292128640062133621212396175638766727823854866539241758445447151920595040501870812679240548741742678490760610496567000622739807413413482615810231239003848773081985709685291163620546240380186171371022160468225508671983674749758282394946185417990919133423864185269574268260761057018964917666105067390714790629659923180498934961564437171750688297175373105476823438117852155956336276920695751873793122961530582260599528885770919853461738475606290127950252719765012799843975230872666054022965955758386600490296954845245055172916163193323579279016631734800828960443165926060809039807666144704296826622773108392442130059721938682803449059885356064046122057463611097251105888912271293820044955958610091450098754782155493293612914490739213022806350908651372240076047811038203893079311055632920704901581498064413170026604152439480492840843436038571276955714731199396208042953393086483791457247887120465837718192403594895572494373830682322243470192899358931152560189665491690951163205619066978495034860920451952224291486625549392603236280659059800058315611187722742928249176751069923267408470690709212602636599712659675615420664949157368752229618506897091774579252812280539846744841089955145764996615405406224061719207772503960364565011469095368308813571579434435412969439647757914757785265949177485283103590544967997858843256842733944883987672722735579379394376694448196054859770278634263797442851802017660561229286538134424002809964332169693226042581863639865898917872551692725726701072494440589320852839508181153438486029850537179207530790005210505957547796697453706657208490401837004722453346399862341635738741342419946105850641819000904390092788181924855762304085090757022035223300380299368088280756671938392691699920833530238451470588514889894097396998110149767991417298757464751253900748187777623972087134491026985997711166062723679994522677264028415520032722999201608019914576145897148970082341441611028273734728407622965159821988085259295739039217036875702095888504788556433393236177262736248634575599647965826493628622153137484919805387103584369470168559495856140556423722307283263195099349467295709504368466462472834610484379031839913930019928766961499513745632308025425546977514201275025635065447761114923932871392990500828404236561730329630653226535001258692408618440911157845137729098805944138989135420532025767250976963084380309205896563186379868119091683985881317080225390385428583892988729187109490230212008648633289877095566791337084926821599269222651648329060629696287669176025552197724802254564061487049055270997609389588853176128589464544437178621220771766823186519312901372065639293244913778774217318971266277133880206651896751313328652479219016890412215720176436035728141916144966902244483561482211349489831149078296131749761085498360112146528931341798898463185288051975103056213501422095458352161131150156160407081975893168923657900398647722310356076015145507797471338687220125681597448526062717444057670379468479140533907601734562371562093842242221397456126469068762818031899067026644393573037657887907575639640137677309371787740388219518272755600506983425997973421918790537479440677504786937579498244892436662173856904418824836112053764525047048165045955488158941705106832150758888057033936543797659685336084331875152849891794042423698041339309629616251722824031139678061823011531537373363115402492530226898205287582337685511843077518338823904271329177341013023270224381340680158351040306173998929989348234532479066249925041381961427492166202538178901123693565410873785339924236833170125901807088840048421084000221059707060429354272949433805027968182469178892565223272593645374313371244006753731702922016911896529266463449243432696160818701847301274575505304872412271842486377900713067726229605533488001307931685502715721271333386131421249425463284793892074688489972396593901207425972684991841345166111293582415141490850825667523687266402139481039793372875825354503532232223904725683063176327278039191987779100103238913481887238663135746450527723142032103842816202319031911384004301450905098881085286391816786624674606768981867965352251524865308813904750439696774948646468417511995027869299881695947559701519806759352830080650830863087699637269787186281716950390058480283029683671601356238515768503440201291686414003530043105226153867670145646041168176937601836897468883299774853679813450195009893991318510267503815707872464601000860200585990440049481157260712670836357012751130643439279296322045536696028820352539741393275853986758806898027771183288132090890774038767469939402861845936073833814497251706145581243921976503210479300609482910057298390768047875697785145858022504099259612179220657948047088085876367564884678404297302019287390272970144110535284025739974188305287272078918892619104393752005331944860522944018294635127090985202141116965108656819345868328138285549937458734364280808818544226269472715338057508184085255861064242939918634989332967065890375788425835525019724710877484991891512914547253539111866663387380162599860001947994584361839281525530994202200350950287919254033784636767844217863378354926467473000606341627266646700851082046971492073298215791453128261618985124814522559630761066561356057727126086075735136496777666157987401349279632928699184899812084093418231011949478709867608084824603869929417299697764953052718187644608735365360966509423482521846054065054588345463223539495439135276923843379348804644557607592315435302507678868507401088926474418359575751158996187294242417814063088982254869804697431415641374068822101666028774928417671718219974306332821342013047252130937945578265851401785734881992472658063260255509120668830765334835449906697153337521284607004650155809489577455641720404538936402063337828734075029881634547591711477078950282942931999144845763866310145610258467128714689879275722291367719760740261717017903263691514304332842643422337255309387839078092661599746732691572017753619957702795111164638321442368394927209797349911882540366375279399680774353470682238972183030451230094927623201723307031070037852527626013803312966537738324554696277739081212074157966877120375407759926017841110428485223053018854423069428454878380169291407118638732930456652969977274696456865444735139779798770720286563890069152996845078224783843357900908041635144384401837499967908882610223283810592396834238435710637902612937442819050979017420778337244986622975841539550896045948352558187620343812442836248083793892566926722568999938248291894508964981620611156237941752265964986354307211338995649574065002377655185811144164876315453042082198246025004774071549808412517307070192194530871421443166753122950347753678240159260362009293787623753826940711378788674798957532297783456309644696232670692991737967742181066385691110897133846461551583699171871820091331764756355362987741694346847367258308212969197222560115458795454045252021075404994462079699559054454575333752221080725645248398930188299355777869681673116111137323740666688297376584601882382466326956346255656101356150036283235701278436580638004339713893587170642053575773800748059143427885275560431988704461656674987469952420347278994623730490045369344387967310560201520956160199256738765543224710870337027876934987026259786370925741907441243953729082458017200663366744628807922010213347693330791388044125020216003662594629949612121557159807263890147226393000748482115920309923106540610242076120420140309984806719802224271837851044239513799366920304383677999715857656452053114677809800049114916147956187578944852830752079031004247107578861960731418793883391225795935088707278214405639364741315861419787014459900774739090312998457437054056184366250834129384860554976308107991772613984763019957623569731416232689968992091208247345494942502240136252149265621527293211694330709732283703280901888410783829233142992201667825993290435130815217097078201283295160827433556186607890596305555984689479842051999601793277972714382317881176497310425341148896249792946290065314797065052819574375641909472041582513461887829548056876400200844837621453523255769943400714236472245001541543688594204998907611505587641393089264509534365064733481335823570071133204473517511207507991152747833249790616247440098773701061216070401358751431496210349922545810819219231203501434101793729536830271485392084875119007930938283674257686534672677932788177282131676546776186322866256197676502892613615043428157557497409227553211666871987021595592078984364217211874965115005625157812337803301450785522697310508653422821020785593543258904892716084017567773289771374201355147087110113040026000588312735155365042911209616757820826173525148113578413046313776310196493749575248338572650292724602806418113338385646850375657604582453216872246139647259769934229762032891525967990101310842946236913395213514828769704985672490428611427768363590606112307853050079477143701778016855108004026686275782808966615133602893839866825803680695236781761533814417616404054289897406332937284979154074186556983671937090880756054113675218094334975193246405295031641376625884265571755466432215891128385124308827068821027210826616732782738817237766377273667335827924487494468462763230679662473472450381032008512764815741357078228079895766660394051227342355617118812989830107868372446851469226716325273933507843608759088947800521763601398244070524832420074997219735799408588179240297373750663704493598032754374400112380430415058436501227095308016300453382667627511733632716612554749765548887816085223439551949958933869853005765314264499293225404556842431441490941599097027602625694631260788432665886471323652769709878115168198546339276857195894970676145867685977537094962384990152278533775309946610500692266831376794915113887488992315171174533891493063926147262103606433861778816004656658737573144097930273788552174575995040189100419714395617698093656258055807568775375221462835765904781953722899201741430321101239734503442410489558936494912642922872184880411248062865256795685853006266167285529998750949598789871973521910588064221653091924772618698559810964448225168388585024860449664901805612947276523699114912121670423464908342706736625328755424232831114658067971553372790261787889938791544068452120099967726317470607908643013979815127677414642378632715496975330186853171895879845699521966059700007654904211684439032112075741105219756103416750142545318641294923627700659267963275970875291227179090816824906538213772005904874982092195112162226601908126060488312036485967546539969478546634875846954402721320095356398425776086889515436471911830930287098847375323066214441039105032774871761074204292935594278883663383859311489228887843843913728531499121611291051113898837637566155793362859753177017844289759211074037618948909913030210414023000753118263465155529957480747501605813693926212828479436664356286954648719664374832903330193038227534950129713491918107731530565581126821783150112238844315213885221318986748526409906684269324007891548990522401019442224458257110682228228737238217466787413260569103140523986447347304617537900358327002778156160213787216861319214058355002800119586942729251946433582068640269588762680936501541539759536675569827680672781740003251215188155287934716994550481598572925988599722687840801074660825145739900182311266470807116197173274548562177749527398477321916556981515363966575781669662112997475402671119279703955532215681933892407756304236422174533972064832550204478567664425427214858761754380049169810372704820934904682038227457613380018909989488130461123293991839899060560214357189486436553707745440059823555416466808112398180603392737504920127495186682415855904326512376573480858802567515111986493118814608999334450292075524127569799890857296611284966385744866021856059439696898647724763210585384632599777153924597561220334707582457377525395027121551697210836576748519303961873294363150276880826711275300977221071046698542549193961286276715641769534882431419137269870409979198011357921344558941670335688980958971660430983209358180581874575425394497250202457656307664973336890409191176012017044692980190054659935886853343154361593163935208614683799984739894165239491883039053255468718593132936071897736232484218588435426682551723085131024635536385288546428269849866040405819021075520988987189998815392262935626598434516190560796188074486953935555421609009878163808576528474293385117980992769323332790995401010516771112683823392868376373399561533209895011337838193667345465569128973190152811511000611148131642962929829757895369243733625665002814879327065676767224342383553911436030853322532130772996712930916745851159215902834151470014953266349085409553464581484086687673891493307479399796916858779602845101809271715065971627681480505587585616085743703570401178766537420329987566880595328069701878764749872020195488986889551210449031210023766029756505294035528108164557227328483536044473603296312336170981075653016595473798390338288487779134999026628089185727079947883065289089870409934874982496671205388834671529840578297391993546797999099079470834650615521679065712737792155442989794297702089647977041547169180545248486514552257259859063793884319849072635377763998119519308288586909398796896619997293388003373479892393517407969456469662871914412605352277755810349012895291727605991088069950561486936773864592546359061689239521248815937673967947642180074691903172603963610286985146450658043603360215121871430514297094556708739552621615241806991642141173344882994500009378613525165099440333758323944028201570018632423667189252451357135344631513361257544480874639939156585689367429919620689455212336724313581258198690714012602007033768226712633812985618071669810597378045461497600657114307451895493060598239103050464904687431322391797508174148576071085737010039856163275315082342268695071687304082450237993341358150881943383668174359453050324605749781480728286577765188896139958133461869319857758203566487890030046992070064841755273294459047027231559234575779596824777237146639171028204277622515046138151810596727656300001462116133395569738398325757294848998944526473387717512993935872619985144446557371993020693227288308686844152763237929956793243106718615309836358953648109766618499330043412684906108962149033324255345404888969308044376569704865672883761447420806972717462172068858247212487850518400852812972845525562421102789790008649177154283995543684318019504266963145196029432609885854474337246782722866386786304818242942223956884888616885411738367637215070215118385219186070072936125624497310301928027449960979727325054166301003494203623580736707158104700800547467787837858621003562842229992968499842387658980375587199938339323683218637844732683765798768553795601955222952165769372795771612313036724457636885779032234016907008253216039689338764185715711089384651828234056223985784761910130453869964189395569172008989980857182859262147867085126821642245924683689884590608749491806561598457266296387288589214208105395992609271842469436058693167038595417301413896107132592477242966332383706955587105552498734753786118480277761023538630022707591451688779240922387753600068286358679005328021023829140415702858688806982890891290330441369314194872379104853743897041382674847802885638071851829652328398993939150051902415502680506480636135293183621351847891894276894256094326429648783367655989408318169341399451760657606053075148995063285144250568449804370220125568715343837444762401475448434033768362651847956377180950942645871864082137845513331547945106384800709094386045294662658170641134610944246914838369947454483186467449209094149397438008436782187034472290648853409324401610654684421083506260478263379047708590638338648643580330629775635112259300073644978952959898661434835662115533535526883273373149251211255092457248388386543950097526791862849985926363205753023664459385236483700902949391381154051979437662660099143020956056211146575211217862911751615554454814671323042888665366438479126664141482411525419845637669452223674198719447528440127247810289270144848341644675435189762962397656694435000315332484212616476884332619218677350564082261144551436256093800322859023542288713299695850835697320085284761275041601348211489695773481930133339500660449654296800201927265435606356178215163783000104468243332917616880674403408809044479759906940163998097698764391557727838947641359045672553298948494665369614968766516232864214155902047919311089301862052834117462475107834874437574016716681626503595278427548641558873702911333648650507043763505022555796901578152504834525579028121290557486029652865345721463669115492388495877062060075468912638221573762237867527499245351413379124394770445616544576704677686722784688963300700200140057342014454880691869628854149137440770150180187542082102740056430217907497933258890760293966042480721004000683451680093303511692464545211722290610817219978011477206843683066547214833008669942012722751898714517923562218994860895181787858567961656323726018438336820639950439783917956923282389540817276107040036250176028713341599406714946453395212806386908157251744802533697151063392708572540030543581955519220977258750938156996968138394117313900078316022433955290894255418951557438884913597724267511625635365953229126165039432257538975243926575086016899578161784838422678184048937932800756589081118599248998870640291808275216275393559002205271534992209308615260824277937863636795843472607395875160794000603622748055168395886535155294022990799209911406539313907228862417763249686029339325722740228055071086448584557150039921179977280242347928995577277101919001049217520785884944116079189344801427462784303894573793091167314038553931857285049424098045001100989957118175660579753345736364351882039872507730705202515274691940861386058046401046673196475416116436577454877616272203227507756356209293105681506046991960991384923028775282934405077959218298651602761141930513917032257545593434832174419573590266746097596682700257541930742969346391423625175493853906790075323331459765934750099029612247449472935791158076916413339422840248642910708662680638231370971767749864275172106382916729762993513118614457612547115317823862722982806529343638076856395860142651153103953106219320609232188350832132089480349911194502129353481629304942404914635132790507767806817403918805660514139481753795235022217105971650758210113432515662992581897226042458287512812286354155646547202423445876713539035299582772377799052355819806589698973031246757444842431800145679489129410750681589114569375116210744656947524856933163645349903589728325820355367466712388146013017510052822646375212227161501155764288833002955576698692247264742030693846702711972166505115010173624040451083834881534429170984186655988600192154685936264877648873218408113427312687649321481543031811125117251529820278767143064425294837462201814938639111387149575316903558034736900763041920377460070583214359926468277995075399153055521246786583342252155307780588284306628450635960849487942469229062196406424045677854176223389225595375357917803602682965956957167105965451514416171222406984647802990909533204212250338393455831190005032395684955277203900924284454576451328685937759668553277863731173945188434454256553193441241322978304523368064763200970600930563959630231058124374573044927584072447739256603670207645379772849246851900296333482794197650629389533007781494377056956513486261569742711732247952200105692116625551680796490538958223657079461887790590458324600226421744375620463767759430608645189896211949144772504609252877878118754206774169630016698534734385512183798590002702732579553425142641311909274210762426246319681157655629933136982443057336831767715804414985813219598916798826571531427812176718240525309509198343532926641178539485141879117730920593869843589982232822720400254585781741214155020388563638745225680183596995512500026347854772765666235851286091385715650688501248144755009511305262741236100342638892290207492659111857207193532831918064401964900101121616230669804110810726001924929722139968722472490324884228047389704220044928215395387884978564583025835524334443087434665736116279017769421468369590322336263143520991715460125604254883713782461162179211326259589931548620366776059035343187544924605051636095422981964745282306437433828700283710750354878469506035155616085698923309221004666664963956403530883925058594509116579933335758931910360413543223330296004428487615217068832896052170012574319234931035538733987665771654445390369547567105694171703657369165702541478431387370047344193075327473071043658330534248630728554991567860699011238998405837828599584517683842799819420257688419314791000234029050028977410459595367150679989126625585314794119639308117933612936567627253031914995703864633610841845596868210529102794219068296186135643924676181792086558050521864124291100293845934840894632705381479791734603403416270740381719299194046229652936304101678123299625409807332086806224587525647517081545210623281805802630830838469723894170394380743098981969948315384149346510708591813845732801796910039101034488052834465520691724122885257285603790082348171581140833023499475213253427779221156135024576128074576908081982236108933889636933116584021715128541681289921187058390973799878545219452359596787868184324682888315012653258340996662442319565553456747735722547717835499602247889761831018173069586779028904050362204730837888181036504804624437667512431394073436890349526203085362371749867749150683074880225413614852934182028646458400628025395204580687121060325927449562911165733886547776375908936778279921537538427820437672371136818675437618895847037778295006311081110355625071408241183761592465765780316653015368079604593588174873597605067780663226669060518494227344370020621841062729489772800625676216059723644536310616596119982931703003529020895761966231552202212115928721725825429792092800198292412842674899991753058622687324503372223821188197222298626515564202668876817982073734908846433489124524475000137708658549220853293922102697202426497698491988130160570504742946237549055678091477090967968315127992215523227721571422078502984680080416288465633747355373934598551152977458006071835166580136364501367350309128251354491631933200981358966030641994070732815358088526782479252822544027271119873089415288240400111614342247719992570103078814596297914389728386874641393522766745442906863483438813110189559645313113707033990281539924171184099134564044755302601838138671380401390880803267004305611453296710612361289974531129764402857666582500109774259085537855269713378811762195479186283937214391511406217774187904674186259620373918650983528342392409560679126730985605240464950677777031414529318922733486543901882855660371685466453824159349409976397792271376150844877468914772427121527092814810994390654303498206098619491227771218026136210658476417898308661366631846720193249380284900643375224189252628299771980792125449851605455587820740053684107090465671425510583300862872188989128515787021330620548068151172084836942171956296907368326450989586827174030142536441150308079597861600748239065655452398489660559566961284596063385849304493493322517791415690206713119440828746188509294469248104023311593962075742591808009674307559576125799693337384562997951838948902216016786880316552072369190804023719389041929309574040369886111183006555586175806951667516193587757207887627409661408692553154300636411305250174247963535192665853591243083645532467717151986621417226469913097515505932775083420414454991419138451008140663226442899207326793379760757980209976108991134683647505751113508089929761407256483261304565864622096365056204452263342378495697132182067931084098747700446356290771320630678927441097338648742145183879476674002459660900551016272227744184867399477916230713465435673392320761773263999177642731276276206971896327066366744833348754480604750691685375399254383368077410428178245277329347839283430622256679950686330905859023351047613145213861814162311241502296670121881332331002823736154438146079449095686445991501113597115285777481514355618979856800740418164703855899165251155583227649345882253684849691789322901550436161186504152460610645819352190385477613635668409585144109043486309948976339654338033271813429843094341796442545834112213514007155310284710301442984443631967659571174275473855568442823301578178948580511106542588773984517290836906868724535907623337678924456541991743889669301870352713338595308228517776774494071614118595277455185726723855564402378238453721885714295748405356576221773847907560309994852867457573969947946090100639704207998544528264371399271757559159838383164281444850425520632497816123500788717655038794831000554440038578590294278751300355742520789343205864445151720072252112761596998716419117894576411356065465825252151627660180198352720514112682263020276724168667322595272506205479061386998790404296925114673720207714260972797137904855358565612986081354190418358547673295173915928081090943844787159773527991677447825909918366171001118475648761321868181063728883317059267036746029475502951224616199854842478047713315312482794656349764655447858088777559210669934665302103568513430307985873663838852821461889524016611077522839966777348045364401439012547264934665915639903906026714884775792537186520623016218695813355956817755575269664998470874080480418659210746549676238406212938252194427703444988867514291292074075586672106245712713905032392309945150311126144542189855216679801834786370193835515707529463079431220559285666848997762470388549256315398855164957222305503360207344194030284970994559725776101423995610284244594151083913167793806193948781564656825981498395219724619196382156879197689168254169275474592229187893683252709109132567289070187642443892797319218472896454449774765755666348932928875493652171430195674206128408720754783268564864180834416554190353428293067795420481625984687359830294450456837529430376172427603357295570497346114645557774980450555393116434142197808115013107021568991855213277137333242267314346390175183664526220389949519647878353536265686565456195948035378908606403272166072277097619465226637271645480479730692436582167466590247885580184242025540109622667381468527847903052107304061293308259805807117070894792159756874060587324844954349464239555421412174780632267457584218865390551144817701076626914848234373383029731998145801709827170349894606160263578979093675965524038603595022170314758734442397823691785094257425521104345031308364238777641014104352268410179845881695751239384886431424952026778877911484540713684954834254927250556698399240527422118344034809686716977186025132614383826998483363301863485234542831972587201976983472270412258448048587278818759103915531884997831566996220115704481397705821948592053973194067988827398192467146963864021512018766494305250267064799629898302327165170121162546967185575559305385962546414183142145266618009709851105511755514828300773304500587183038931576200964175072903416483485492354067094274800608578767755629726178329905458187313393908306376547340804452383910425919850266443017664882277439039820193488930122513198168380026081426840986814272514484599671255592715994971181097737931148160935631436288204579102732340889740341308197789970123557783224844842800155295376673737715278207993997213053625581613033595496897415270342838035956420426768223910891955926114046188362669843083670323801316110258109768365544849070232810029817899983253382874025732491137012210657702779827314887295263228119655016529348648165197055500772282183812060787091025009800227424547777408799177425819455064540764489354926005150835594875349229484695685644298171317989601657016625615833313675703187055658018747124889407672848381303412621534837217322963878554848179011084102801658894282940235884732905243914753470963042976522943205436092651080668607961216031538079045101721554743936151982352987134465978082339540570829262740328229366584274042989375850570204409778576615518625784261271941492766666598544548655437302563801072259891770099630719122240219766418261816835344634305643342397548558220877988694618192849221797687044094748063072574531191075958446408177210875810602310241679501916080656226089220934102577146061146338846962666220017401992918436403905107747174284370338681093002557653661343848317250875504717709167379419283029816731255833910985071118575084529584033949116654117753515030265183615921925809730577330908805557527338175829929271639877410265560576138032701308303517181523272824109898406258685392216882695630418333063255145954505073594086823928660087163145156979846820981028180392069430150067520955653260864513109540979316364940548561712722790947790091321091352868455442820086272041964627492477390490322803233249573608631055958531074776295999637783836881386216475515929797455282562535196973031887047673327936476422484162173629211753528146085685337402090351969162290002774325192894763207578866219673057928335688745190024842873524781398904158883206948211626584656574767954739855695656836362871106313803446385696505273921625254721807562367757539050822269378852164231856181796879268954452376853144873280170615875483073405767603709538002414506057900311004310031641073745005711023470214849109982134558510822752759380105832178833709099205885029957016152958816715113107305269194359245821500144455570338987803578837945735506984416032873597716441386007935147307544848279187070639618971918697078857785566578557866548782835453202914898965617063029240111747760761576089785389624382636301127358425357423529070151629111331983336560331799619323373802876753648212288849914116761606614501448716624768884418942399321621606157160202879603481052421324980823952595219870113793153933068965206342350961284180652332475882886283677834636589044333728787516981439888250297926730844668652512264370645393454338729725686676685509036107223564670231183994332365883078432719662613176156834158977965239919071967327475817930182621226439164843136056446821553916005971304807390498814162276425999131994218630183639818363020014143737586872730969685817828434859676501250576669538060380955970653946250168790922434575320311518749936350185231173763471892889722284445759640334679852958620873487587586329957690046126754919385196632444134782890171302810373696256442927197461564337015027306260823378108947000835167935453041752528119502361998154806346115276447119621224869685368644689867518925267746359852932555237368144770565777900696709809633763043238908220684274368262540898851055551605983757892549261404058793124480428292525103420510799561032855717968677063628219941067532746161314343446436913544058623495180108296202480045488992005235973334795726378014798625848120136658786006363058671160696885745276484689950094811476504162768493923527458951315151539815505625264233138164290552502942358260176446482231730890352187476470127718682660525787362622096826941479672783709707691222195062782844878224724807056061677790205460705962324566017218429532465977396140114241431005608325927584366967322860205550697095438345265487498582737177391113532154168036445569570500143838036567480707698922778651392933605671300602219820766282922150556891244692814267666429422608456956314781445624264522964287748883549425702305471447397221470811099053114621708108341320985704439045299954407067214215758579808814320737516324771/4308908819933749999583879155159467869724947210387324620374750009487828162923658182922374383042284496518867621209973164013225589034726387690887238983963234431711325716247492181070957851970838502195904821256339746439007821990433612685156961833322456336259564951539583306698480934471166048662937957745559417961130631512334148844229575377067870804562262832136748811315634578617481869809920423521377101376010208639563109598774288914235463478348563082123269538402490338025900023372994156067881647030366987330140429221651253326349885216316280933401795079909816918898629479298688830991213317699477410360803275791005239807186856718010385691728988678696499401573555672343076655685081205841367259171001988314031980333588709881261215275519457197990849791774697945028855084073844226772324890507897506214740675548581617745375263402192219169228226887545030167861993991872044689611322661352001003125095843519045846108271849766696426581386255947361460828635337077951469470015326215494722482623559504276732303182298423476446441113776567537408955551705767393720015029316104568223735160510847780832178731646214715892754965978160981273030476533450276136876844260858712420134167433068521176927898933213878244209230946441590472524704157700246383381670113753705995215800479259616876687872942622762265305117058482285235221165078684871933214510943182992887321244665482996009809215955804638494224846873493940826537812836041029982421983988359426459758514569477802807889304795114051482423871600340552159552967674025188302986252016443316613414202340673088536897221134638223704171734996516206875101083405955570954724732764640563881606161392727848733020190247613211855519736545057037389199375724952039544549831867387906149536008333330590815715528514968781018814532075390959143898423019838930941463835356280671431744518508023006701801803256574758314872985298937037483552036343059542192306406997294678605396430042516181236216442767809407814698054025933493816827653097333388939105242588649140697784965312477802385809186805846888768930740441072878671069261027329115776910795079292956643172851388773146974851657560180041875486016038917420375538935479442165686503936477648921553514950798134310581510532312526948647259183750372303967050365323910784147956475118049435609897293848271517183533459982707168214202021081729455796145286424883373579111711242393278179278500231083328525280719311626748014175523756919055432876995472777590520502488952157868928673135612641418609661571291180489508016158497086244696948454389805023393851647082003453072339450897459541495104806342114534760035292746663801988431573522535068716019988082806460139678761852756392412582586871912289706131389656515494581394875415442593498051339274241068743861488746574700720349184966996732085919334060929799604095157976651608459408300658057438985964754276879394106575548488565894167683843514628682012037009099361131259086068262728342840851726587714830604292259986662558448969728452527197530193841445618735716783458698687630501592534653489867494765397376807430121079692260742563309782621790699121287850250926962203860987275654902404866501373676835017220416946957695168500534106257027337314266738323963386934536648791867892699338641568395772596960907120194922863281688779662316198253752763358102277085625211034384938579085970081060652447128911357210758657850044747094102898173686326690016726577780936420429409118026592776155462937712972005896647528513033077055764925636273640069898629050800666976079243276243012895100690148820493259108089978181139832935407788806582414332967343769962294290144370206142556527211618666158733676003985679313621693975842260276786211947875651582340770190147257392607854245486796792209855596791904132522917549141434481619321585894322474867291406331870365720850648186597591273254754388114813697667630228330663867424053765887621830412474585256743698258498049488065010228845841859700560534339234788598570960758313036881627757370873261589503853560104922325089546510004902155146678255337725410170101314836956233345472110446863642788113588576103182710243147740805405136039502205509004159908460911927370489295464152558141547120495222847399149339912345235423338404425250800612552265641257237776534595520868607171746111060591885176224659290075666456863153411789812741878545582112672317842626579918313967331654508329802051667655031247182490712212967517283089383463529530859004631827785447627010637359196195766925004065962315890210396653874224514584024512323074628064678954416884523833069595567357313235423441375756548132793148823600855889143608410270350488720708926004534111900875598629645984874591411668748877586260267690804381437954584243085895937990850377951032468983325122094838874812833740464542201685462698700897928463394598643103516622888017260690108449401343450896223012862312076591058453463785418154133564905243986516690802219846544080147892775984658617416673904030373374722848691250948237790380265604510084480016101476153617089516640681118543211104998429798982435208368227035555873579198129130293950336075222746030646314544256758627827814066010948162802710102908314302578529023413339346881815023522481207913882968268392906058379388421862869231275164479702241951869832141810396839370713911792682957700881503882226348549803627182728347357438111246127321562691846676030759911680283712720714580690430995488357583127751292404535861047942947038762586412200870888451174902719260180944426464710371295710596184769794394168014951390873222921629863540011441538019478434071487280520401547206854120486632973514511133625410160861558674640049747674013592616916715823325586856397060259481710239246823802403895222152037540301020943860182142355478996647037859453487947728347132272940619743273883517664904373540032228564511298831877716751628990367861778515327061147522770198560306078924852219308028173074127419722430642553177154938766927072925167653533924684763691271337169135322781832941599906634516666523145964748528388662623286637259671562248641503624677823011052691192156197861627999882776184568111352183088704484489982664708559802376903133896100359003420890040200106650385339655497869505375458169725668260315242024819657521252691747449519463146952730682145065383002768119559634120491204452615898072292380322044758289559827365303067465761905781487043536698635073101365861252488654400804621195190420731468586440522174225712938805565851448572944881206097323639843396879344857910084291817686317408519884774013350276215058064100020700196627168532420630302273319476788101114981626901781116723507339908062429852280127832906931000235190438484907056706138386383118693388369123532773384473199294005806641595200269715989194512182107386321413642677171398570236346032443244805021466534811046775938027330748069078102054454075566972489584170972688292920385584798551132864165600835798155624256727841285520744466040330948435893676730602941853133505578712471753928638405249723758982899182875083025150269281650780567430519175819116488570286733622879289631040524970389166841154686114478089744521569351084489428881177766984707578832635634646243404893054741538912779714180118605806303142575385566863165378835990829827809772049296664083946713598576079065253010268932044681218854810112344778991577145472503729642575320826308671242138957521277942624500735827676284564814566425717434535861698920953650942981620910736976942535685065018398840903527827053457244688941916574480712721052430373804385439269365414257351699670403425548740435229838758063059301053531837659037553423794728540069214070862401541174296075926432766016443196893068957887233472434863830650004106754291986031842593149424810148725043989173377064461730315162883117341735018274085791443369060373491887328858329603081424841563998585371023749694527950185592218489270618517363849985822992430040795729726749131254127277454579679036561791892061551659736243948948583513389107732374543482393869736541814768417971565660076028253138459416535987994134193441730904455879620691357484005839537265308221360992938103893122831676973713110662836278260483828296336318639173722058597759404571021841808236533906023970441629427599787607684709367575564965671971731998775780221500439481235686346296360452665369379456739629599687407708614752451929764351048797408220549567572901722805544054837859161229007309253781847674958346862105665850532382068457570060137426240546731011358014325616317893974038502006083070368099689976705743285666216321757062674229767654854014190748637730189067677592875362503596106509658040144033406130284452671959519751706904227542962218940192045651129567096463922224563259545483098220407926976046000915554454374928786369799909057996739950962159207956495434283336884273993657319992263700193148837155907848503979823832018674283900713462255007658259389968017698424941686973067648723597565783592827215767124341370604292302674662989989779969019006474145533560842263167407096217263005429231991827836603197653853613462812524358164697104584037092633259886019333866351337736241938110259285503523402421471217618045448960340116056852307028280444917824476318469015321830742583502769711241663271725806718983259669897301822995294603447299835958530854353792232357908500445997760760874714385779505000260285626083173549600234141416468227595601373853588325664133184235998714572697068598028880446755225490527836445607721619697163753898597592783435159869409059256169156386551549424082921578594230720307940137695193497229431946207530132973756873872029952465836965362967166191931238722995664229586332058220127161726703115249803943428114478410258713077897359454424910576960820375868620045804160293631607581014555814854050359567430270401700186860950873660609462921670316881163669707604558168752752259502389658386167468092035545587045107655179399577719809708896827569746509223199624959969575163860361870973756392744156824064083280731977060387909734798575284987594749922986588083866806737112832611057265792464186959466664793890583357227492905204270628484182363426493893712293892779364791985055155974409131518435627050364636798529799715276996296885882208525984016493295579593812860471258759568877223165156886393662520600684605364649915401566707088505522262778232038591565791492774869070388449703149032235991673200718694084746119866835468810881758125525105608639909543171288737673877525842553494739161389794204471280508925229643396832708305511325596982559156492612992967234964784311340939768777804665549318971568754546087254973093052759195509911579376528952417538738794944174968440237243650839867769593037395573047687021611806706148464098346969307366435063759681083774302712660379994666829528427805145013132532391098827976503627536543783338130922165404744201954364345327220247300196802626145273706877195919275663690808050698544830774377119930456579767930546056642413252094085659902439586367146445562709062343669875076053025411713738357554308687035458569706822432109040058278660130520754396333433240705326496258608200800058300587214955944329389981472896497577747048729675643001270657581586232112995275491211292275761226168901251801017673338658915053382675389177964341777346487411900145433775169039829596868543488629791299667357804699654264166202074053276899074589549076352642937711821750183805210330814726258230192729562046297688022316816306683168634491851020468350405199227623103454910601178349484240434772542977876132169035613304621566996449970257594676820987137683297958859812391659691799343544778987743118178845063154982506389687124670114371037563795997937905449823115361752899018075410273836321806366764074589363238791614298273769003653865991634298970313811130227193363982115604693120503753398361261775239010128940194392905029953086716503456297777933758971392996687672805772936144819632133888903936502669342017449607481575086221022789431547789616921312512637675378105038789071791904524570043259060782833250583364002852437663690311780752217455488192872186094879761393982986395972769242878614965955048843824697143154513730324732990397950556268872346110546517672351982280716694533027186430910496428415791597180430343749357182309511331297873693315021190781217310565888399637053765689641123275222626655295507530611120977113170765086825473806833201528123338446415236662686266437006652394390414998534674808461163584076116181608536196365797034294422342182523025856909937913807941913704203739392386745814652630741943646197789010819899699668223441016752350047941172414508722204588868732598654934102365354088753821525075139401050571933834088970607600683007244566509047471544137541856683737692280028955771195976754938071072705803125342875958563178921516180444374180603164044562038854902349548049007778464509887893457328055950118250204703478923645068019530437981821147624461509507009311403257160348861757815035763339385594496372973065137589153387473415286363678404168511537984070167201436998625009244775408600302570778226254855145191938348776825419966346464496820790257068815157715057793357983016647631219324312959347235047701665313320519736313845055734351117484134308954301833151513166664690855199547492538757329387503368985524278720921178991409294118545067999011156741012207184139507528817008014417971374701926842220762852220160823134153885196515579280068221234248903405611059526241646528159021091279021196939094307738581339495712281597315056055063409542405471543094765988654334016369926413089626469663111770836454734632052951885843095923313402030025063393906764114569735715989644249537236137030132988023806963002476760152129375033367714260204148018980544822713672870823523775415494108801618823699827402826936743507052743538148239813469233444364951781829160688333805326937772963053032391893604664774781786715220473434534733139972758314106425645143635012536320844028428109876303342024964502724212395050560680185353738978494608746279296285201955666799695628023554945445351920913031959338875384595954316463591557945623171031552662844263843629583817609181264465646823484623819347660558480115570088852503285216054296148262917846428881838693570603672988735599771528250768901817840974404995641251936443633913730226829122829960728217342739160640539428439827392012922544208678893339782809418596002767006701147833289588059502610590787361872212762146830573093038903771172532645434819888997113655239868085324709562178893023089596285436001753647741333889287552317811326411491634051048032313779830019455080042679762448220694386799871891565636436082077817578814488658714096810927802635357530508971183406169145665329029056382181897411712180667244329282541077438468744101422216217521039536109653703693785020917634860435639543349355850302066899797892450694254071713421971493306473085518782941465019543460252442121309826441706773494834785701638799717696491019670397839584560310666616819157659582022620281282487656660162278421069009364829025964278699688043198189852961132909761476285652108663300808292220248829296934181179223985702211515814302433331436190631130353439891475105744954015591926258900542910705253264119088170442483683098374271288891735466458599218453869091877684826774898145634146145093493493773346971788813475510520873270660351976140258068483302330517319396135185135613168871982901518332198945645198277093433461755317361253831729986901829560521578321685862863972453182972738418007250616486208392270814220898525612062266147854938012304844951886993851981307419954867891127971953449552413096220963381577488397797482156809727281426854790411963175295930580137023056206571102400324124999171767639106818204949839282261119204397806259940314854885481611149259045066615189060925620445454980558264574753259327599353478353706004147891580608367866962587236205370444015156385886211882726312628295427038902514434702721870266000461978264944698255896433081550285666823577401754800315568580895937527491867462268687411212899944979426017624804164675593074097852035910050917660607376526680679606519250432205874529822947637169382001707796063917581358365850232778663167769454927469441162657896965171472443929202080439883367702493621148782280294063838468638343514458100148817864430853357643915940860347816106862841175932218991620157315809980319119539886410748278217251432674014816347923956381540841279671315306454697344194009001934587146160561099282352422994842381137860656107641292293964092677423416366565538186538103483232262972292823349764162346788804030455185137046225013931141981597602086469613485068380408741641462719229877312493764375018010850760103559319973003768455549460903234198161661229294105213207118873459351332571618412165366081857595527177039383983414889131543005798644177779112984427068422421693782030308218052859840145895637645253912414528408502018864186430573504583395547663350292731361522893186721792840214858267098524271091049281334753143665502922910287484878748493564795370413624736467631538821419943173623648865105484363925336424686252252036816957626982577198179804537596063096050566303424934260755015294326783099228363476874056064381596548513611385780888157861842506163332085868731425906802435839996214306538223333069572197075883252789475285751151578711082222566657186555985448729633168793969964116186744091244488649795371003860473799508827041257267184177357487939989633110128212252307693977838525207443341522761883389253188615328594236290916927229697222325469115085726660746108174041402523087996889694338325961381600245617751089246887045687828706561774642199453567577518087740366223171652266392206502704741983964411224239540316407443748603663712622795781270560982948048550532852347145376754309289280546038016840896501089486715002659311610016853079289051354476514148508051434513522654516036025560663183641265153029537005403631135194857462367069900557286472731228213815983018393770667723874199850448398356411398500281783359982016726961758141848300923066286506259999223267014138431582027316254113043130425272014247000931338449907986766163701569639792990675989956451857365448809777206643048488610784235801885479588926621970312634279084949936029571780697335383566746280652364060010241792900658234700518128029885817128182662307145900574819024047341552780003010190398665429289221655556511114822221100317866611884379033397999960951061562988513586910378441244147422925544455379513885505555424065817580936813840523150362174917484252102692803503011532762446461209107063059453525130467759314053697497136931972915026205687843851767470338319532081204387148155328656315448673191350561966521177831013854233799813799803341702793542933338783375215162952147369948189860525615101889991125191457766312279373860937425248793789669344836061232114236943006141485492439233091724197950442781989002045949732404832975657956026624688705091547328308117868314312623959412997173420072510377099383196902539318620305859720658099985454749564714118669940850898134734063543610403176290036710203693758861628438783756851976908937216340643220127424462285833648970347165870825201026255693858159719467673345887577684173850659501856189956707075737693933296679531793629583609016288613300543182277634385366187255848886830152348256426987948561806739538540421604047933606321894315281553352034641449810410689845055295520457190270007426338861088619843183278482198358236292880273709904191965350569366324814686082304071277226264165230185737032743819276377563184858775716036046686097928065698256144429974229185644269702156561491161728084321791886311526080222888685136499274127567594045087419790727285500472421869763559672762527242003833860104367755962867667253570829056413119338466855710589491114114175709924138695293796160934496133036751554192227695340355832322214117303227987613014715860835413543316621368640353047047648314290350233821125139333112790872702771789782584501210722222703783359669379435801793748307170801775749560261075875434427980930792254288647966858884153272901446685872693744631947113568286751731664710863267907596158493183795215522262790859068835659100929015846538552496374670415232288851334044830679013489744950857529925277241324068183425519820107105504115687903582075974651998142745166759655213207017492854187557746571204796514071340541370140966604780052866586366008265759690677488779390792147953754291767297711076182097261779535627114728966313788802607664075228735109399965717583044240368947083946505563450004016434591186277475532730763508718445896058186052254796359842939564684567250005243043255726765250947689230144856849309070948828929928041431957398796700658884164155698510667087369680526543591819103921227575919200528009705278995359072473744071375163538763086926381984110638952889450796462144920648426002410631678751815643354004202499580275860090025915660320124945294294779493671261300631093584688331830011367541602934585009079273359509944831044766023884099701563557681733496830092182566137785470832598713333491384317996360517049805914061678342728333706273646000559060455701967600187557020196409094935353085504176124626005305044303579868378518597464833649678633309072685642894589450550319251355788479346726494983878760801907068684732897771542514120292878030429687299579682882378163768763347602004671775802762783315284013758732372709259755870854041245809753080167783876749977094231820001658140220064828369952308636590866064061973518519201929517230538580339426728939388397340037960336223663518503590698301967807594897677804627317304335685756345743521911777630038814500361206260590966049188377978112891357109232954491608696155751938353538354473136886895635185458943713909440523264723353883219442091539031349196281118334267157517053875601754404964486282509241084109355786155960319411094622651614209122415670943425925828560850309881328862101333551301504182427104102440394151365282621012178518740641175987521560307980240229530952600233867426923464142431874040374963894373094526655678808595734488939068160146356828176314420287586503884506913700719540617926332882517396135124570199406816035751838837007576103323194169204487801692272599363025528102451229796317009944725322065502173102501468808815128078674123057185122243824138449190488836383630078208117859361439660847225287589677856653409017923153753233958786336119020065240479449290622987752271281429126380619142094223745650679303488453064312606959819356404637330778187071722454443808725123958954362160351693675036522810884630526698504297800952867368701799379866609408263216043331861454499225427945767732860757822061841059316788807887267567579494882396053839618517084811755533010018373352672323499764426598286463004326846027118155641394103978719718700583540416887710204971329896666118290722956861491505743486401084645858328362553064800483474232203018771576314239505932047262231269044274033467410476856529136298809061236522072462098610015060080269727635131581028184966634027026135126384202507576028201856515056608959174128277930965013337996366717300983237123011638788511405982055316027006388469832239106200744655336959138176417816515115520314949292702495742549935663523099627054403232817682334941834539531669167950642778918585560528722384564319538705686179949056665003839439986758109053376735555663855579375981918639616691019163322434313624705524071522199601171795693285859174000800846637620918431655125103704271992460517913147660196266845989561002690868758581279417162766496280015951238718542508186319767395158698645889475750905427337084182270051931759834595305468956019594976551119676142225436480329127339601067079805438783488193013911966156464052285941435261641672310833062006958272804902671277288771384373529921816362814891252736615207361396898388284204254663825540605835153046281920232057369147006729937622439445219721262011508537170652251026135375046058837225996673166193485807680963105117472020729548361395756854739538548473813477914965978824352819593385926317221362150511460145988409766516901342073537817445329070869781326521048908621514366620848640320666320261068744393751601727175174238999212662565179497238054878944874354986346285471077670015074147598801224195869118877647214915474839399649704948730353189878391183232383854539845292898824969291774864143853418609845960672649335854027123838130645605847820791296981131744416415098769704170881923208100047428992901078317469199633699088994038496745322240675031475830761269759977075037842553978586987698092700876776584717103415786620185170605080026642144670952752466056261373234910042377914065640551053030717626646698406646976214449441084254180407786310927382758859706282724401786539400374852538966373136027782539760282026718733585416945181497637418065162675786914381350986805146931264158696825534959307327141841145794211551339719308491239684155924752959902379033593640075151637630062996438958631155484619591117419232025904175482829811061463291167554466835156301336930553651427582063483163574422073557962708761123432980320696943872698900239994534145019596379946794702318587707994113734747457956961903871165159863946110921326712020208892002991475076897985117210198268163463940066492969758981416440796255967095856162350072281905209281627340187259205380483740228595912298023085355766654370674801943671963435476854710995569259400288848390273281511871554936253261997230475010672862922703691560574431935045755544363964320494750716367360934172252098331796825334870301532277793595436997569018367892926926938331451197865376118199365715597627304331350218786999299415031001249061358548947143901863389679625196774841224667122104245579308689672501379535103351607761466829240074747443148464385773622608679962582001186595686878339380803397670061365539342196019324736320433588150019535921373581962655463733794436082803926524172686836848252999368321711649607542436369240776216929974556319789912136429451547004848081002855406143080892675604332829588324224370087323409050623492952719855592634467379013812668996706316551745866229727101015610448343655754640791305374824415011300038603440594224912108169573304273644918422270783943149979843000259686938121412491193745457661692097040429319275083098241557684863845522355031385114218359963198670513414531726464044918789750850418957913402151845380654633990458402292717053661665778131029814908999861673907285696455832178203303411681428400795298177820260431229280988980117941400858108637944118502302096219126428723430721454892160961301526077512858777836746726281785070615436508653436084598851834672877033974425414811772688627057943040860010541349789885407621556729429037658763516425240607192679777722781704959137948739758263880877627499703540476987468084554525533796064074763079769185966419103317498839075795820273216416223641303286118416070624777343497495432778083649257876091274130796444189465060915451004748487906237017883434675226320685393752130919932037274873000616349357189909976360575581430881660619016030925902232020284165618101300798029476512166893035867840178489360066083318621782898656415403173977079234580062435192225759689584026619712105665602360718477593655060273183146018782213113839511767123886764059267073245536090327988658765730992835807071242952839493396754981188223422487559299234249066533147781458674485718173524078648292113680353537982467312230526344626846672044687368358408038302597641795863582270215031754016741353784947982155035526023789656619030548359635676538228437671218485347642301576556296107014837782300253835358628311275175919203898836177212971583146635142752934989782701272785550959062896975309433585700611833630333255272829365624681009199503625502669698475511554903318067530144400504786409410432469787258458218370791988504842508639918816498439965029232326219252484423704097552416177075768776573760852052678302765450617955695597269564968801000496740065613827863742151839556298589966828675769999749757990539781277751324086517247869347954561198508184054955580341756094839162910281785869298183943204975762550404192782875069505043318454624341041487354508941090646423289283216596451994177862830900528468808573866167857020777972443229105922411159302958821864151932306342586677269884253893546943390813420096720572156876695861219827083278236009028150032907709906081583039480908671283264247948960617393531306189089630228053573315124955007618093587578888782302331519167731498056175826441856418852113206227759572900909832738330753962649684488424667586919114758766121961520789811375967593168955539905144137066394985461998172148019526218673306995686127554950942964687367440671230295429192264945445627633721151823095876419988708267101356704302335622192201645590841442382946190650798965725721634612992804568779385043377077889084920887076732542045946939119171379110328397660412011587052372079903293576791550970776067158380377868934501778804465927242094103326437542903058101989362090998461312131136012176005277728777658552208633284120672314132356352102710878955155008564420553228298951947304894389835526174173099874449130365479276966119424630732809963020897501959929986074170127948884612076030295613418210565013953411357942574585733239852361745503522228705473097280854536065357378798234788298660375429342731964061341124447656791580896819988145929557425516318631353955886219587273039954423962793223723342440476370543812045953272202277133626170540056587134966475243476765539155710696664761659236408642222319851599100201700803459118995222124190209029709513645116757698504671374669602447895972028042827604120159097672759123473555172763279437419055353586445332455382480411040518887700223173592477154000726640855344724759177866856841831888490221832348187320878173016485217094341772388053231359219685116021026202813682591788833194563226032233769919601256766573178394168598325288116807920824465987931295582601673182995320091188352413730985402590526718882328152530232679506135317662223425881621661675367585091753761498023362624617439828954354184142847260176243188681705961565226641075542996007951767529655632683313373482720378212184293140148922998602675253492419030117315892182282799969569789643525527313924914401818601999410276394550695544395702851420118858999620058575709376172154388533445217141585172626603165032254474263019043562891467013730016538432088003176846809058303208156976871415957123583950426817554229422001243761261148093014971905396356508954480109924646515651607846363216798360336986795108003963096726786401359892388819350165669812499591538336474654447839910447507501804551007703673093388381767577437499666112584496467455992720051407085078585835819603491972656037532454047316600316644938189373524531239993239724367188136130246736464318884230238158306398044882044314484286332323110202808358352045915227733303257609841009701129690553814172487890182466580916519721824947999748280675475924401889096474891791567204933445361644181524899415799337272770836969569377403564916707071528810269829264520594976338783844399836493885190149071378369813434464944951376959544144337963622708627112748711992148423819998167585237360487551445609668810406783017573200807465959203701558283531688642066057381127302863173319375492299323876835752451368394263850032348585941174808972936827808759481565926171273255463513458502369563894463569147019031597194667523407282207947118736270020993835236847020932937963228854451601687453780950076669375594450343809325236776833446494005377627172801769753258374238556872575523952580434632558616765700940274352016808438441341245421588516709948277581060696199840476456120593486677357424614798385489243378766192632687989105362220614134812686403865023649412440376163024830087273211411963864975692295667667267605206082936216547134235197783825119736387318667909317153421579766711193785144134988806116283484321064531393039674082609717591106829622314515872435550245524099749565368925345458328913431934896586510198691532219911083828693728360611590371990853352252897052674420025682290627751922426237386568826938148477876908783666163167161156147153655800743747101242954384678229546423175691912756447845771279980326008370606416462561448347545321367929727601905582960444615906199167086008794448427599450126063343773491024043527267707748053104278202387099230568193111017753932318207623150156620358694610054085193596374804259125424291251685981176146696359411971751134962427173256055909658388540019453643045377251100193329639576221913713442124801656452239294425543539080486499507391856140505130837933392201339237251569540775768193515118899935908787089005584416753329174593077617439570336956061106777569852999414455281339845686379288788299642238132957216533295956742218581517216523053849291571558135101363086235318244486428879005925427803105704198889048848534026906127536125056093920325812516762118654848674339091371824033127631183479445005658086901497498085313013619077783881061639507333228776625903503335641320871082354480497523722191565478889996869275881847328046119105010553610121272230613942854539788617852312589666796214176471755913126337245454622292501783432232480287622172670324649638528655664181396739889664720062896318583259788668941646556740270221782647229315870485856042731243640184174798728465543941941959179752519253632190910512497976668352716940490794764795758414257638870518066597386652106586026777388445904330831407077075154298397593066479304824465388910216218740910351443446018399963675345640398497954934232353490077406149689861197384703297598385532237413915019274777945267428073953414317571928120822736852079225749136811060332781801657943639581573506595681863501352224193014217222771888571594053194031436985983579251964884753826364598295289747904793080720516404738070885874810470522268823489509438703196247758846506271290165394003284103283469273257718435674719796789742427273300748745567246728175544132495374915335812252334759845832160019794429010639479987590702405184994399387446249258899629703618841635322892607328004721405783009041328486590581329173502068068846576646642855129962357309017195533731900432158872434601056761248834940808318686903573617896560736050927098906111618614405518800821451356101335680392024588873468069053799975985788093835173311498597536396922556591577590023040876203317575885422897495351603945785851130648177803166496769073164290098482971120514709922439179491813622938534633421047055870092119465631128428803190706909099803409321315344036714858995373172691552670269263013392874241535978474187988349141678858751964156494610219773103093158617220653253535670337185592408033756729852156077971883222937889410632561042235473232635330625309941600994454048850007820879275059570542675956275199750540841991705275283281755495815150758543588368701048761388698337695600281478926925824839151038234370781704283071330703014513419178511807072807647724353462087866983682357353954611178185971459257902029690343456650735157150815129423529677659019157791123401997780827869381738393506429171338655043695151729126041718360241442526783820157921259832515697145688017473915517373922659127087073393937439439355463980378584828438065534110103301351734247556893724232716111095576167516648185339534593849224005507267394614193760860757027504957544933656324786971937563935891162479149419353446936264796182482994205604416417459443820173517513672842682403441424807600061868381674966842313489594810410219408002617457223517214247521984141942619567123450115606906417123504358993642794851727655721762206356283794234953274004821729725377439583364198076575829062714044864826914831410435960764555402003116201208845237684272910480969264903330312300501034786887433964271906792458000027606246928845306707761259706240688256346077297212044814645417508559922298428661682477455266938299115698899957176452492212707809947036342136690641153620063380651729266296067479357434729769646936175512183571036547637467840713564050577302489399992825144920761470862487773450197078473034360451771806713045882378756673278751712124881326037537031518550946250120868780106359383856010810755896356137777725475951398688301716658239073897117290707058859979102647591806174958597052014126142263225051165145227074041526542578890556522275895842975690608536144626913097297330712556156246840615070281539922975526000094535662786100507839222330861543372570489289006816172472280590482667143027254175804166392879591608775206826274768054598786991498193492627845973052437666408577497837918471312148237754232200562359849181315350573397522048921791874538866289413365603722128063756173815596088031500802922988726564911461317253717025006736335537765027911901008667198186098754682421127090610945452666539404911870491566431461392902294388677576586864450165111730388968525819664909000657424737439815424773842147470753754153205273595335936250312410303177254037532012866409122296219472633518056262877814264680523782828809563606172262336273976857695964315594572265099208674105503276712322869376609296026301495054271737978783654348898597806825255583199368335938577112859154327118254762769682064131695955739763639407019498441797795289248240959929358100885542787774438428870064752780470135521808133703864862541791490179975751384277925981477648903027496876449900606221739195769957988759559572067275401226773469374510042262972874767589122073818878740688650409998721408851355384158389727320957769261105650430313368839759615952846046158036290768731236524172141460894209153871148248346184325717916276264833482602324036083524628610239078060582367273237640049456869129342094388094126870481369061949756895827607905259202254331258825268906838115529650561058528683035443526637277180919858063369366122414984079366332977598412908759322626316261388616623983236449660577912380851886564845206176197595133309240050282219551079163033450091200805538918810447400388718554857704181045486010754835137111221355028339272658347185234353356091611990806583842324058719123615498717366063348400978195849796004068963086695356195712218365921881138689868208012891277831574673111482434062802779503178356645506559551287229892466430307882091380337087346881831568996111454949493679050401178133293711954379434506672560691357896704954819977115438979398685445613190075446974258929319156741275277503886130891274401506152272770610041491800723103671856108054185816826286474989932849867358154725297245854165201678760636030081627370627189085189033775905970047120797131186202868350960213383319439181527597017175405642604097550023132698368362818424234492353242878843356256651410130577697697553001818131490825835608924764506637001249921236464252972947804268929052792035279713884274732775610118534421824060008845222099990734957677106158878716957320156763278102546469261420883741144796945704951692859803470549188884985542106298537858671385025856403318380913530357898904643976937330718401543654528324732125000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 4.622852508340333e-53
    },
    "boundary_normals_from_barycentric_gradient_basis_not_primary_polarization": true,
    "complete_zero_value_boundary_trace_dimension": 11
  },
  "edge_cell": {
    "independent_rank51": {
      "order": 51,
      "independent_neumann_bound_exact": "89680604618259676681501165115099727211839265686213002315102634915705893377272069693794328735179558262506653170156640721349433065065428688278669341772323326355774025031896488119843578297121252005758294788235667953130178829874884793305616043964376093603718371076520655025157003388869626777330724014470051306338495971464926002104097195754194457791452014615164279251406266220880933428830779071793606524041826175402107036153887434228803507733024955169029671578761464616700921946196073244372679573384413584727756903224009895492300109274169618981865189729782506146113024961278937623157066915725964429108267214049621257739036407712408621356614733417392928097263484589900514461644006903732504460600509564892034062406893680181754758122875946854435766409367935187373187666450227058492539352199078140321128938249089680630137656251006800395258007164993456638866468730935781000173528704430256124034638459624955847549837491563243888511155528007192089481072309738056580333577069933909256612767809586360216660435418001604118753660344215035899687306130415480892993871927387821687601162145950358809141382244470639571563646035407161428252007098309034211180525280925396895009837898651553898278362048092948750250618133507250183166888982154726900687241860061121667717369919919388703682926129435780750913396809640749535222963370838928270210399116109238588422418091333876047039263078547833003200659535663034881432845922154478558038781304317338084207811314429567145718964732557775850720880575464020018029980092385631774140933303609724999082750788818315623732371623836901293146367976331968992922641234236412315230756560145814324226073128464896881517201939925756614949626768794759119897898982478478142316979216270044593506297040392069244781465643150745816575133967068614322627116934059451091521170516171587720135217986850987743441419001371468777409221590456742538228677511629546296443766220389783192756420796787057286355699293324840935515642191861354308891000777090805257736535715512698372906756067400541098648640765826914500752493875548982198847234945937139428013009690185812112488238346759702671447734965559116880600837748607909915132658639134615436326872007688069223419180359449790663400659280962110082772998933149324959293353007939314191284783837743658814556746687036476495116946403992115109559688386079571267467972421835793965824229474603733531003429478605649333164711381575151997748783534571449384213672114291989019792838720973872837306557924150671626274124363206627896273709442593190720938447094794243879466721030978228293857473781277758637300169452038628470437746034893169303443151705480886953895473891783413950862226364166145473474629822845696689348251476861925836769471771429589971547007643766908012278278644450325751158495722610529220918834264423852737367463398032067060808591092522358519920232706669977687859301451917551879121959877047074161604506210457527145685447856814187330534058553500742969255104006691532394517984813912498467412143810261570706039408034648445143689103211794934218841338940439806917870628264119814793044310472357917445289919268578894582169632086602429404253043000876744128971083301825036690008306199347423142608619789927715955202178873199836382025285611191831613385726767755849799185621035630441837998354184453045218430828114629900872355966069019536763517419082075121479526560100061474816018560704048450682434409037252271922276388035022498139553623057990781202537596123992442405286459914943458421651349676745749109917142134685285974869724247464789301265836776936519593076989919686078288051566745149867547170668561168386872334324030138903392812857798320953988076520471921718768446670211725356290281154560855339062778322248114130726059188356354216121354888366995300187801824731921470937470070610359607571571123732244209035961948659697753918065447045889115774119827935874248701066394454346024878101708448328479703285646906704549433970477278433330867811310809017346765931772814463219666231318029800004883146613290564512821044645888162039854492388956647666647682189805278356569853014649256763622733116109728025769054298627916954678398225370064150844303394157495351505524664295987898191388996167157555786899162730724397322000185219060860125295514247787412689522159030040021167004090054374589448380601193080491785896467934202659816300226873109670437237575200527104094022267198552374338180518274988697817970538826333662602431794835740977755161728746612642328432611079885000932830160559965812504438864790773506443592524218747595554139624085024927177277289627092903261885554585142067731008054440123044535553378335237041780521302683663199730394048159364477820887201206512062251324408841610068725996197774497423001870078034270587769647559374333580651391632951921212630460014260099281008615941492490302196524661791397220881755968832916211629259798724277938475968683800870610641426634653571796985708943938406429226483100467970817878327379743372251740652489120585220407012271414485859090443038398997537138428169852238418436125272370719558874534484109162525531916070249625770430568451519701280730146308426832685086013612455249733031923391436275180729117883368113460570310885479337472507509944529167016450089695033907682110673899361618619268187580769352339642760997327282624170456464702720198619852379751765436211589769584918964922092133234117539764825441526400213344840648545477129500529750253169341053774003439553641206612483578447194312387298544324633679459800055963684492071919392433508394265930881122273430170658899190317673594303814491704658989579321597439601411624142371865531589848592402661367098092908442113532546519667016949939379112087788050675029359929164133302541917635015323826006675965843288197831188859587713674590070653265707587170645321932909160695378216575161190670249546255876640765117657958676132788577643364459432577648988837648134591622887191089949862884253570070325467117502891556240222461518089562478523995057674022017343859420254842481812202280978042953222204770799981090265815229766727887583200517645734837000883119834633396421646985396472519314479597321995429546097678978945816653912873642815164686011231365251373409141977420814021971924125539849411759759369965336868322029777913975955668799304315858640938691497995298559367457876234450616298371222917930284993607407012519564812072728722123600008036228146530555179373172841650768293132251822350123440211996978789393448958658911851323882817016506522342585911477659167618800402026905499433963587022147227021655106753272642121339268805968436474009084201426799357223851223025453134288292129130916247872220290292979339233167795925721879691341435195416801169858500567365872952721880084670406676963102345964822428647746303134233868294405822924766717716622424823382565935150293361586615063454819269797628275056206523612214951319433377258242276906757384132461716861510663799414978705447635317313728558346822982747323272663892140817034748239303567626696549918996538720011985232957083142953353265612332127162152194192592308593514299575072751489137880374199129589367214651773943116084232828411744806110143607777728022318771160437215560673562019709953362367281986236180970616087653106373122724651113239875557091584938604309060167778816375589143476569922788672468957149466771611733287436414007781107239023738601080258335485947704504413063617238582206011690150654848483434275159105861440428964741979754497170495084103666807190983973586421308067603168392691026186130208028097670432891753756151238665426634496929521588751390612997934113067193512083086243685896727625222620133430963220976803733383136182879700814537858546213387601010013013794443012646944719593350768615434627923267070306752635342702585762400980001063185036249241012747818582482636885198013069489907644946164540441389718718314987723924112395418372691670344877341820561788210249610798962933469722092375753552418328882891728908219308771302022420420233953074944414509265832392408592469505405171259192963788706827947008672182574523756410648145106730121276703704612840318768743357426893413093395813443984665337208921371625731853831962363903439243351208676853049838121614289830485807430412163975028458214613067624535304965100345024670734804757645217318374090343569724126851390359420612091323275937008783703501867092966989293514049491272559671982628498949958847751023079365931545489540027242782106607784094568557899393189670229511627310711205239390528420603099415727275005921812096075551356752382404912834474893253699824446733494535541634759548859203640231307780171065297528228616096080179306692623519971780054188245257937160446519130149271436605733055443491808480047591922621841316208886924532266524103242725293059644848570191060798737465184791127902016434962024908516684020659202331693651978834677528283138421055643668735368361007986892915839425644920845653213800726704050882701782780577695895713447133964320617263505781878054020276686052080162579698050719348584211808630287471313106909830216176041551636031126936756652574850177599366175903358009432829265627762758767950536984081777478904872956063272219818284508214748496027056139782982811767169475373259378659787118514746999612320995744583259385362758001671294731845359854270992631806266221172207052864654317677007427039808281162911475304515590683888977938734632831845596661043253485006655842751475775696158774159237554022486753848097061476696905272830759191411111135068268777782065815425613103539552110707972765748354252680102816462929530015521914675854953609047524824408360540624558074690005585976261543344702325923895909951454197112589936711042006808812474306935647038228534472261045003069606454055673190856784394760072521200181782773302942710498008566048394414940427655737399048881814536337816609059448754843998477284257053936857012423287009145103657156836479660054556156750288656882234860659828612531880764275165430342694944298305129762477781046293684109969951860262812358131315867510373788893308165188833841682067375536727511810474040582748919331180839710904275586993276277528456887341881179602597961838234768103080023685910762385148896287074894507882050862679915225946010135795108277633094482295353508308936604945772909638800874761192401618865430437114250025542255336286904256599879343507503564954209515745751393810419305469773313277860997328032981842910593543856102944281010762225069957044657392729439793109099043575964604053561694311031615257669694156265197723904609652325600286972579110179354278397507553095204485654157913680803764238510387479360337209977347335408726044343778453259618751311781292264816756146645821093495107948213733684558153490302531264753893310874096701909244049813757527584782798451711839820892730619943965489146485587783566053115137966474969291590030430937641145910732483040916765568988802102422197616077430886261473730330311139240775143603802633573867842216940509848149631549236603900867576556079629380314795599170094953240148061507886053091312489226749539889488150620661905942888868524287508728272621451614287889811382192762522634110213402727823341540459027648187472065746765278892379487754843882049903955549871800437299775197129871976964726459884008990058265409251629991328355089039389564237005907003632786050001533361515894121532464633350469645975547505336326161158325083340947773659011626193383220621791416959206721860329123498295528557195526195120523642173963373493594672845064799241251300357407382583467094707878977448800844641439409882868689644236773988048283864491993371789310431991076766116153798053359365704636607870820784345658282885649739531825954458314379746265064715181612858155985065739302127684983449950908643169648417502482141018049261801699746321023578324889632713570891486114819986986785783634925344395024674883009959412550134899424750815063853148133610864753441426777212404774851516934512159549239589111650202130429575624221045007296012325565263873119218798726027030785821312683030957175389437418576543898994816670550979848664585725544046457989790469146235853908844588956145797823368902071619801658838664784402835790882047159164612456840046920005653139085440390846108507766508411612741786773551760744692527250165537388774454427770566840442234975659143840172366017547741906000083835425184172628683623184081905221652203632420693980571228336888008675962304611216108996993794714618040935122582954703468761382246968607814878294287576733945468911480700713505070678639199653673579469115596138113857357322483402378748696257475296156201033268938839058569180550578650256907542805567992788791761662133098796218326804476400067739959830555687707415809993775373770157448278533246874004862169903969131250419765543644822381206370062548239089495073933802279787342797403247237697566776997296779824925214165437953823811178129257548311104744916997035952228177868672017222984071440542293161150172470465208983137288577227564367523779419506737393800501344364377650632892635356009139656537762856095117323556366282848492398043422765973225725104491727161481193838103502464771322980382810784749940982567955091031057855315970390840826865304572209822049059264635793644745225021489664581636928598301092989174808116044620271305166853078887859571813645156011925583141593658168585919154425803473228279864773142993134479568921656869774591743351272215462719061106741140220912526960456834665402015003688512733598174024370569810579662717063828798779197167516670275067474468481456217752171305140831343223142976641209641240246401364880720894262866344601487667011361228153818019806902355844621272736971561923364913833971290918281876541405376863463450103286797572222230648680105027740823786744418371492904436196440704554024463623818783996086979810764809234861100902323493380497200485656059786064896120432494341391467021889992023669549266400854136185685546618721803357226110933934762617827552314782537567253843729560302337274002287468045173666812560397067470872605615135880990352909784003563138897324199898220576042941949398537721221346725140877047803572888354862213943330464014559801361184591526542798603467747820169719171358367574676034662543114108865395313506865333830330792220641467826295009273946761408088352271770696006739990554816023172887755410788500176227738541789475594175606366804824161255537148142419832190950914792645554507200694207410066305821753074920975444416819258500361943212037604831920688673676073648274123686683621181849360583782509523544534444844958591211234206697950755538463945263858169939030685798837711803762771704891781002300283440496460790775696618496339751672307641262039945253272301620672752534661091633983309157785812756962654762612984114161671563947436582419900778030376471191571233360241980423485310850515263198769196986132853273385448903675672806374550017220447938525478577105717367753657469976302424521483326064597593527239494715740885405460892779512223362518354644994993684269305570841113017323888129262842360161570379303949910965694394369322973979430878800691376735018262836360011794664360344505606601454973727703075868240608448335389336675398045611239090376260304987315599272732092565139714072466628458049108410466883885320731465508441420786575037235589307442891049058135455342285107091333899996352814206421132490126835545453170664777652281299767914558292494218937997578471490422008246960056283321617551283795694645936318090044472813903011407365669743190994040289217943351536771040460573931164924285094265573786431125884705656798977900718232319871329877080431271109690029406060691194801809520451554002953637028012478479642270047026416856822926073112601474315427559642549398481068338853049674627339883892765191585808774158223949885170619792539984021090538337907906952376350692074586356003980164994193286583228600310649166712873899110072570097927866490391249537800970954697798299364142284593622109443126091413196447426811894773294960460091849659966633688769530301199243245737858312079305824863950925514226756899802101226821889153149994548502318851720987720021530915955518042287727716080807925071808559475144777673976187482200736607571668690582937740036524827385539131749183952094473283484841133283292930091378737978697537267418010821560464434299310618194408789740403261827550292403066828469848192800997844260937122458689008690498389851221865006101485759967675493973462183565073014748290681033631796986146984249557408494547861813205943303908320079914529601269022360281216690598479233039031326242329106636868471843788431141915740424071929355637454491006597194127839411120516188211948594808652758551015506054350917435299584143418420442693467725393304089219384007358499853581922385235110607361012441008788870571613967040604931042633518383770863579198474217305874206245750882349498891051414381347645947703252397436152769275624950644056769225303278613907222473374352872305990795447109388127060079898427501380172555096478259717790516051002921768574435995461914601555899870671505511759314033700401147676919825476895825212881607232115002739673328012295770239520686687486215404265809189996365903330084170230932337851865236828543373070475518545580045518471909481698253146787067499835477974023769945471461829883613048696780021887854871879423420591952836752569368893034529376559197065952031255934077828931049780947064766282459213481492096205414903244615774045910548283632265223800367612615342172950850060135190445434987382220139674496968635536345115822499454178127645263211537933793113580264488055223611177576588024635617962524279940216061351181832831904124557425588376548133872397022299488654705543707842417463278979957330952310772792061840258434779040245473138790016217695664783676228008138714300865781498526299157688510370320514720088332834528090145538125164295028421639462920184698360949392721362139045604294774225339402407490132840916627585017882411945084546243981348391757368861378881317821315015704265106954880570352105518088153168149016704321792265356996535657188052752788928450095355710628669013538239961185007423209239083255179654550054909976408643715635448420747824240601718024731638473347473317655305437452104705104746385475016810208890576803109639646746857828787393237903387088627838531029983969640604105390316619744480713305512421299117784587386985871497782659879922872030595379146623527462647742207104635927086628841963617469084029909205790073240124425483935277062544236890871383408846649804270933738952952470600720782589206409971446384740262824757035188728124675807096535267690185682604727589997619991961705526381426039940724737248850816376164470969224239922255612625931752222803778323608235354765376363426499261122920809061382666069444795629688819770601128677096184054950067602225600977746503457252823213602036984615850109004066164010863543812226577363411964825304405902570946163913134018737132883958805920356082713750025704031294609116771883671797856765219191086795724764145482628994848713096961399103960142584420368768415976607200942600927788692157008841610328586451748589067844107895096848280210087222226173587606896873515139012576980139553765057196627100330231427803660494050330542242654130552715017225021574430267459638362847310587201469641636005814985612717877360604603847085743663986294389705820130053549137021296957052844561756943036230349718553118745571354508171732057641538575603977683448288834342242966188444300331350824909607558800918617487094018276181199094905131235137164027275160837859720639582616521882573770609801827095688746621443534891628134842117196862239807844348994518474101874245286166800265711225857815442588468984385030397064557404214751340807511405223164737992444052028155201827022676158484169099513799202834933520618309323360453245028438305064712897691340303600365981982521264655690391539085806540298667757945570201455622270024942646406086993409452917555356073980626307589121229273999886188616982316635938872541552742028665305424070683148346154181737444562775206540039737422586127590159874458823870249425332862440090318697075971422641473089991845601996281691165204836961549245359916829298735094968070619141626804947522941925347216274004019944157073152735239194213105694793469774989230076331603078467690943365434967480395300053898899993707659120130983311277432296347687626733738702703982906562779168841104632554760076055705273311719985616529384290424385228464201774853095796474196693852575969510883526725191312169820880290593501559989948710751463548217584034335407142460270151421485322028603441394820440612963507809908908973868447878658754844619009966649166600309614843800528959116773711721399459975115908701139990753589015382766478413185871382508760469155400747176419630375940807629294455507670737154506174486632470303115238161455950732072868396799772802344668590599233856840837447497986463637470747094886719063103138966039305764817366576868594950349368918090356508177334788831137598114497282222889047939299944383088664628758832208008680808998998730017866852032228995196343751995792597194906406152400312176010176015766308333506328665329011466105236042727521163495210327236620656042371533383958030619347257567012164328619165087151609645352004504825917080647796792446296457318597198623131609273319914442622682160658572040421769696669484415481381581071686576729520748405665587289941556119245296257730081269293434564736934177006894936646447930429002909642367954970651109090012356839332069049914284386703571821623974763131925761689861143182180874594472842483932431061546060291764380157552602051482935431987666208930023389628353012270669992184617948349120410856787844254416320051681199181223339195468130398285211855961922533932154956592822639459644354210820751261967579167095860625122924159662672941507597907607288493973151246748603959535673322653849671646872224821586493195757812407160831423986502461888913879112476587331971595849092936360974765513037371829952542426390030496836757241339355278588427446881157769965795945533714508759105547430843766219021296730902368059224154041949367122948249012520369954324681347717561509407738222217078455880342392159268587379844060801714897347204077673554748456793675697102034247288181003366626699607447240753144683625430351913851452329880086877357013842259701396723420447208803372054741792329747620587046711576112640225516111271460723190190170477050925217987870290078152334494004904156629194771643429935149552185677364600276655350669690044830373232041256010771696932273523620532773749848273507972969387774848818545532111311306000533089906872370268608934574731772961819298828743777272564063564681152195873311498531888489218195566161206402546433295112717881346883661358184292299430835004428156398244654029521256231943327721500599442524904568337058838297380534834134000580012266413518029566709193771579964591580042138435435357339849240008121668757653872954239975396129339775825321540755385357163539669141084988532045451775614496484440643515952699898614108848026775479528035719896111819662217680922097446471172986129997789955634346411684520772759494126002456424710708121060716433734062015232225302860645216276990542166666289882986625149521510988292400964959154823459857061571084963275219984663776692205989974647985099880614978108657858990346076886222860965700065386073749736302270947428789864425332038181602823679515274497765571483546208042597607584332921797355187494067411313655102245901485112802023242038596117304846302916684192974342082457478895221417973812142790055368553556556879640717521350349106768316102719132440855693159946489926899466048704734902683604190648145907200880793290687863452797091800500037130554954840480922675528867382117950369659941271117442162043511998497854297025001074813670464869967155920363329336227613789227431163584542041927871051817408043600670282496408522107199210566054888871418569730007271192016170801644562775637240394823022673494091387737078440077016005749875622165350698476803505688105667851428279051415388057759551086790343917046970588880416208105498821969836266574740530818577467576272558519562941797947598424456194920835348104686265117436561641932980426565208202292244410347367942919921114891453066575770694426968314870541448022010888864679046479985572658268052471377738287330667143874896493146314249265229183478250891359102087498589946038877849496259928709579314843771635646286456339092857673918171084662038733786049353809895253493094518278454094693531685274493239133633471859597859092107873468950669727868279944194136368931817689894020145098605479499493896937875515783439269825973611462871488358445272110032575001305575192750505931414918131113761531318559259359585381836436424543726302306356447024246466350798046702014688308002386735390462195233640090383259280922749500406072260344048675912334769680791545629351970096159654281201554010691457591167232165732427908185330053472391986430782011279853886981869390742733231986283108809160764630897319177764635953982292316934199116320842464301770903727714957164092256929895859924453013452940858342101484702567748053462537104841910598764891994817579219765533060448434830971807536338284457902811159946890678977797021029611871667151610780840391579901222670022962530136208653587889349756640646161865131633671713970284735520941877148846641453456306570041449906527289951775270413196238138934559155357645895303035665405409532980795837443228843929189573126033213370838433983110615053027306340372816901286249460323272269669791635481895929360245079461022668028406678986789897584194761041473695327821928796807867312159904637126462653708583454771118840945130922816071873551529624364368374178511938625224496216414649187682133961911383999049370113258558463156098583473030750840153138086214994065147882712273986851536748398198027130178380030952622799697444503123131285634909954380215796814836841283687587292309859510963109173668001750618555584272773018299035961347877032898821723487360422211450619021846080908498496237009471859845865505015654221060233682958620473807759953960811297378940621385417726717329274740371691594085903178044695306428670273841500443506680004208111073561018635913436599763630996163528732603710990725286023950026900461356475699980895411838994682257747592788055805723295564649970572536843297380597867884189912273388463328346726309988846407292818461779595097433802781628033965624005250523192858684738455429576840249826557098261211010286325200434319558365351305286335625202559514368988609962529649210313638584997718278155256805435772471357775503502936910979311796622061585137085567862898943607748488659364934361697986630548165864255829236990918269986002717150292846805515612727478426392245106061420855099840083138822738103993072610721739668255117646088976816108705954558517078189072119048366941688807685285284986875994660095828393313675597328049223853605312331765666329499042604418516366104038420404516119173708278848976337312725766397482730706700642115558164964641760426325911277386582881412910417322746030014805857146879538207274306197819456593896598278687645564347307227233631799675135732537467991284244000017910529647188464482112952043066358991962566041234720983989469458963307963986225361586909045959091381538043587898666158766773478105170107439785571693799812548214778245261995617512833343788076948954870445020728870627552848005195769596947277763150244545201456979464993031332817142588845525969541441399857015439690744544663688111459760444361330220937875059659276896575869051775289927882934402160444697378515388094132786671204267103413322696759188447153340237948274930327655860201812751276826458511064239286431096056014896696314385077221039111884989938645116077579491838112006578576524982969904514719561577935097582006164098347047660744410531738470833736975409266180647038776593444577499684779941115201744164060575516916723979199672858477659156509617505285263625301252217501976678152166224814492546613675868321683071836267531755984435651985995867629992176615089300149897788122171777770287244499126707099167301642052779505656737535695140949499317822558424689655277724303196036506418642353031929208864530190633473654535529389341423555497802501132101727811103761746389627737587799731043594709667717907675581164564851680450347646419967314541865018598326520216113628978763021740344081849672714901223086981795099833742969122447319772941363880394697627125507777969911951446932683750117305372476479250278603291052761278245793120574402542477149560574644168071568384138264443201301193268422566604851457332775137830954235962235411276654012389024385424187594825027226034790580689137109070255468626117024665206169197559208301660939942443311068323277853977888398714088673046233641562504077821050659942470696901140342211824001497380469076842998879451153844779366724286636854649480775129070615439023905873654232178741414394607454115564654952090593378776757384408727802574934243886757686701741626507437471728998702168641158168313004844606856214069709687091210582912203262010863487024678555011636920974857406666920092618402573054354114599306031837676110568864329101611469689079090168658495812800726282577575671062795739421581103234997000438363688427488884776510241977134636282928285478544786579310133081030421735837913811112433370521199647597771688336018382753046577412937194186977762367605398603559296130357792167522762977017017686893146794814699484435788135365528051896848866589594697407341599210922130092296017520552762669101722579046367404052669232774229913746148815098192947829361910018471804621709614222007792533511422003733217285352880569098707124785714244530077617635160609146160833896555832077202098373876472239713299918973478602598456299336057828050166716852916415675610944378930874746451345110388403012568932577892946119153027900127830757061951344438582011258105413297200526373435510988015675207177295559871835706393597247697130457694583114830182470345363188960561350083453490655103800063453883365277116256838345907241983456448396394571142451950501576217453526767281040380269515689286462932648894667716321034655209958548757358047632927805776496194545995423143852781472171579991573381648040118345217307268276179966376710232939423595298726004264556604634859003297612804035115941692111383659563411083621942100176391007175231096865344105122412345489489495002328419759301349535085250257268065979894500595470335498676613156502131668277666808653727323571505011397613918022000507876570334639349795736195346363015856448776664757206648309185059238298991032207450709810029423965001779082813183542043998642229659999773188666517301034398413400410928100350467446183498468865761728813835492441250183642470307103501547221132926495496695192153265599160822310122063375033031817563546852590813322142135443649444855557415290309626951413032352730861945238096286906849608842521068028065566868046451529487648794312193462331211730415567249904006058635002007979567482477940179256791989091332835919144494760941721562203212792107429947355937018825204286986972746251563330132201700147440602310023703325533156728242836074338968478358235791845281968876984819486981214143868945438859792966248636195503698135207405324548021522467743590142664089890999497302559119989112476880106994749094734793369045401191778280955830571581072881713073346902669666057892080857549062601023608403472819242209135401640597769397018935250083526569807896179799915754210925601213015595809919030018665982578326579481492865573705949053168825157495968088506960820807853472913119911528496658442944100533038201483971824895797734874092157532641394354272350913938630100656059585206223403638543467203467822416152122904748483871978201198111730684453183270547166623835300715595357352732002131203249128805504998936962297826896440710665120143512071321687193932391890723038862640978476171833005004676116940586875432077101556337475720734532307461954697228908616620497754023866982533370722095256533849788085497501035081748162673139393165884529941043968675909821546401101221085152204119552378076426534107363330882500358261483843418971489451536231197612908206928919060100052812449401231445866551687663874774137826684899415160653458734512170076664586191773948687154481443743496529303305677346612101516192025367197241904836350517442573420036036371641853556514785014502921333158442763900361599088804065205039494567283103164454113357419648902631316737769387069878666092005912758823632297140047446899647009160256350648132217100455535159776817557721205113108396764303762696163308285556197662340735088017288440345269899483765914294504484758255815819426572465572197179506192266881246013565102603054790795166615188247630668356859493923644249726353980734114605993377672654211658215625726571987731370399688860198227693277848504017185966648556154507259863073806445842765494551356278573007590612167147825270091001874630276579/1684000305172647901483479108554668079165557173044954977417861536433650577954323138610462902197145181035268874623094110765067812098008631957435628763139921015168132282912131692315674652499412746239481439685257861421744370021582613207227530860772167154648936428760998604820139776540359275812087212117714349147392776738038265154146741898000907762665508426855524299325525814305183444914144291838307467498133733936315023905197674772162022125412904160084803646785491737665513977535843538818467445860581333217094661018235942726582677740578866731696064939308742785220835209911641196968600520461871821916307465761247341841539863698146217574007449350759080754356295468275721630364400035357993345221499431876434590355878832825907266921663858697109367060268848496734173908688813423284705706454663416255301388754502923840103629026944553138589915304901802885783254198115124591590710547887835516186858748311383471653681975623448415395837555645566881723258977448874295307030933734096967598931087899489005140472344967752936092483197999933156167496826096676341464429870176107156610864180998846844483365553785420755915273915341034945787354252121808296714277080030400408098179140341635136145773094810966978553889176574540246591607904735513777567209129260275481081978428666813369022629485956566012755417157971810539034095745245406251224349185622747016848018219146030856141545467772808956092866867142466522637405842342351160709139022709614650652694249722363215504623808286064066044594143342696069279116374999339296716579327789121259318293459250309135070697202554632326619291859925589239159126215002028074743837875035209662538968073578963407761426314789565989108109910496449170136897663104819938798544367107383357205953042109286467208457961268287086059783672384123270956627419935646964565468036382774329795015638172690715610450076227630744529953898196126490738495525652273181037240714218601377784730683359079823694059664219701381688149023246934452532910905555001398593125164659904723257602699298216872697994165402434741519790030604877341391933243835583851381648388352058850375855735834467241937750363729204827690654553818624201497331036861785993246893370164551252711347912689673781218901133247823305671597270874874617024584837391503824522458930270421665767348142434349398145453748751480458152486782400358125633400253388471086115723864550005268579902750750448741926580201657028073409247904157735826973890490331428457239054711737707784051888823319111052743489600419523435959453701904820642625800488148203468440901414792631523684608332418075483562677789490009457330467810847363235385124920529943289137715010201423619403969803213143438942987031976316638015976349106862783842337079270618847725123475650552678499089255092778965879550980049673407937781188325489467093737734487451948676408978986540752921833005030453538243442681467542529376993878211899541400247461962916018022485193894823498147815172680548700844326928406915541218135868803126670345482160998978381655655170187233733288142523181525621193913602711127416278720836923271510867253648802004994021166731066579473689997548745364278698798294409255794630159153312328257492394223013312524497988090627227091403171149109183625984981748883012894632632739642174008172718734308552804072264276416798161775779642565509785893831151969020573830501510528103170778961062572435646399667925390715784089463021810547174224874521547244042745333145027299178316737448404306373676671129991657368018573749847065655174701773046321064641775899172122656267015913044970506904284663394780414203206346343164352450517515327550900583416059706242816878829972301695882886498153440342813803941752576508562876379962269872725257631249149313970635823924677841425328621655784560218585371320777431467901970944917304806374970702446344312872588292615686582177711521212182296618611330623942857196534791215042154253072984574649040289562490417204741268756395306050316054172806717346326582086609527312783150518644864415157859989167585618626618176073667530489599640188744386482172426640635161813815280963841363065179969756586341256485611169923624930892721195491984936967471456257652895620801993748320960630426377050579316434494795331147926765369592900058800859553644044100436607606067588290853958345400956197797537160357396218187324088660645680419802630386432206131303146200588283870820305987506135405710349603014486990239969933539826480084628561435954429952221196945672666878520246939072326622945590819326935332016467847455684690094293677381646516173844768703394055590533879518073447908624634744097401844149773166770035254428985245304772528877750278977305408637297899056686878977206620336049114191765883743884147046210103646210275518583357942262830145039694122119924901783934216735336950403963872712835648889325008784803946374318669095489064101678010414473012952129596740434142264871118228834373141342548932988136166230797835193203198155065874963698803003683179579729517575604700857535039484526638254720883206763603643065866231217108282159182792774772979261853467599017939114996619217420973099319791238460142697185100385794511826962016175359221760577765646833493832826130758962748010778546994208398840612231644249000932456361520662655737183327051252632291937118035772132629560648925132589498104290281479259091188529212531144943856027371746691686947937881126576985260977048916751522837098862608874795828970364633605150624141088113109192610235677296445969629379332203564832912446023777828040008674106637097401439486873353687116966339438058973824801529280270004202082065492114598281767410279618082022410406283926955718961694465338542204007488856599985677836437061033092682853423207765043338911726352413918268258407847790510390815760338378388370745698303298055405316170259191835751300510489073015734721893099491185973421191788305451939172321520387371500811642514159089681514412524587408806365975243721480011457967685889760951394045586170078865923063833611472548959592198686932431243308403577455943342648686038853651849150967892033873544002986727126080766706420447571618970172905026521205910872867583579533386352896417340672318879052525553714861616104743463703507536231330203217126059404444647195144294362663372724220602986104728802643369198270074929653828822217088287553276951263506098254546724800942963811545941604166770017259616819072319983561287183161285931432717261802628918730795492073289770766537299824347264570931758978353280911680783196917647525107352814301388775158818782725118621081144631291850227905836486784143048666511573899121806319488877649800338551545845977350967344564306537963464115842601024564882639814651269074097863679362505882629943205866766530906640590354839158729659170527922663068298154404673218632068691994205794905600971329200005555252009454268708482068658064093928676550909609044898986915772136349900197294950196349308402008969794282740281987275954253334632326208152028631202001496255597459344295500826677677785551798129775177207682846348733448624526783467402002006461727304215081636559817862536373160845181154832009865380466445917067857647095712427081393713674560869860761444479810782253885395559958965449718275605976668702462158379696483025958251988681727820834792900701786357490881829606903742771854165855359162261875461555036372205374048330209641121292143167498440551729602789048096054416171187709572953955508351910966953284501554469119504559194014231897598941782217049583554446702803556994610553271656589136241480461672573103869193801365109661474747578186804288823461910235877789764760841957602583652598488175020900694985280329758644594573086114932914132919376722207459649334244812229730808339975745987637953466666283046135306747572774935599085336029286563853390600084754384914070651321187732128486474344605451886126227822056538743208209022719623557057809590260559160493139999382495517629064275054037861212170607702914172685224906750098360407394298128654645005486032101070618913505938363503021287648521714829092254781543362947909473789712888776597391731367168500698281600731501925518594136397492690069775431070654147150167250110873822747955437167052969528189596588782662410077002670062026390382580568594447024262183959983815277683305876129667440324168888661276585309484484138946023851428977615913328020766939940196057353939776945495882011376883556753692611381153030995821937333642307279344639353776102076829005672095818594400329576263671480821126262008814879608762503046643512272505725684031201337442924468178888187032519395311596099839115480865004009653349493857102547441497412096718694444389202034741227075011952396113178897014770586058411319785484268495571910596633401237864716031164858729633804824136892708712135374710951936612060663859046995175981121712154117805249282805110667407307508313000164891013585261903893280556637382689970751059536173001767493645365629933869608215552163328626900384284702637680773202955026234052886419342300594698588330807638602781678426055513162143588508276821340870276522156603423099428464889909414432382066186134508876699435924556919254087382619072156304479849183934973461005816417795317450337265133711857065064938169999704624644486266013035999733584890072877256036420900620229213471098098671027140712192952074350032508597520479214982490700681385703279925223158788459003593296973039364274943607132441806393928957104500378056811728939825727067354744634363470757739020439445344216226374798213849952418181403664861185590261876126385526038167219554348898140555756959832475830171069170077760969862968355591991938544125583805665056405927349566968504880314840168895667020666803221771898921483090062119543337138028227215574250459634671575547375040659584886100301189341028545105699879518378913338005125154783004480658242466544018949696147340220613149925190640932583584773854853955297551850788125633511761138886977484492541592092191237929798144724992023959611809279479287427260073438608198394022718825073291117008177630843345037944703241713140430009492191843336795052036518534230440166119866469875032765664141373121867240841542175174571845573876880029600617034227114352030881630910639100117420230287794710427589490077311482156671692112204008717760507527710778995842315901152386636961570667771815434678122872595045498871696644770025206841677238098792509544490605574353434313422052620859241794553939959958454016192141098268346943700051964949271212116446367617056391952774519028008322292485767111913329358287878545533233050641456491381873993181800873596259781270701509777006555109487831746752163636464832334763179789267389211200091240645506710069357173508788514301056031934111688526294075625127260283359252151012358092869353272454094705995862792292463784593344693994126372634204839850521807984423102973620867509556607146968755218280416032252717706064463001589974589042110308482223370159457571458686652956897666232875500309059325875938864983125295654978886500301461101107291156848764643222816290537055577567430032115546322802030286169688423290796363499763329072504730750704872506938838529513708982242339932271794495793312600244041534945085634789668597701751407392721399014568138297746775557463355666315598804573720167764472043695064285668582386300665152240731793902564010610111486949125492428433500215203024746597522055425336741554332414909578108745812517827537702002931953871357563806156018954713992089775554841027278269598242252042223120542304254336143434255270256856459367809015048347743826467959573306628487914340107935898748809929365771586329747142894289178520448414059214935526096289556625679792889378270241839420247387612032004938903782360403565551039799581812939726058806737092010843841108419306112211985194912763692664433048313147203729502070629431682025449435611499096040247552550775978952462707743329254542739767079484216884522427259119300239256891358406610516839653655953405649647874058101386083755897078695917037911291435056636466352581180691162182146643481959956075319720744316795178274608629577457659259134292422119199921702295211076661354952983810230373708200713465006541008488988524363809354386952152459183700298574089248042818700468853582171294981399015982543107672568734170517586349021914384065590518814110339651472384625541910849905191320929737408671103161001084335312415039257277698674895075485782505604644339162831258742038469276409736233219811510546109080762105521264975755788298911238845358606817110963589353849056766705243684924378596872623131962589574149867103458888863302915919595812928451561505583848922512555666518968374845277040099846886408865010590497874913799431718678648276443169772029251117543899134989131194275753521054400315691115024461164190349385390942327058537428871581705612664887514292616985682690329353679176712353276103392296201447409024049093749543810615049698246969465854909292013057976269108119646160738464809389540215580477174217480555178527199552877885543997326487451545474533317448884950963900443950468700208542462433433953593790276503166103684685895747150341591338326232490854936283794781275948155104529185583766455113259749284877876205313511585293068818393988835206552951276088963280580601564536965410696867213468763161474621492626472227821214600104893938115592498796612093083823503808611359867404437028501402230268693396016145375615318141653505774783040090082223590576665637827000356930621917135278210963442709622133893908495138922210657780719476075884709734003390483265984528618314458303340331819734017645674297911432102424637300849643899406747878077887485439839773880100909033412771492415779998907011340371137378985195483257628851007775434095476736809968085021069433652380985361772021017556923974615851543558184368592824763377266387266465807456520695224856128091942492100208774653871480811423626431063193708203082063282927784040248105504752862592734856139317914300009569338519861431096946202932310472270674811558594955394060676757702336138710174495271076827819954589093422670879823160242547178235318466091397959246107083769736216404893743930489441306584408078187426573400667030068062220706750368360280558707086318050043797533350696930095065630316461376330407525225978175689830726885620937116594068491752585444813255114253576056468909590217129943605495778133360058153122485745475284486979321518811894070553268372693394095434106793450781089551133312615302334922630049543199962643144040896584948621252855208943693542701704517705967952997675723978469519279164213080138291934420418135575495085539986093226300488353298840469690687737190585403121762865738363491031219256214950324095835187855307657928846944721865986668614396922496279004580302187567567808329231760583313942520299946493033541783899103246251907576508687190761515028087017099918104357381051514829610111656789883984259583255229357386755729021644270141332878047114781696351122623303883317200984708891875411736521119434907944995673699136144107552780954181401615741915406642080998316042618796967531863855947783685046455327307049185308849445629087562726092044471569309418677358971858865872976387609998813324247978983043337016877300171132499266615049434133808076117390669133107608211078374896800411009337573494351013905456611800854588302334868246896531215770475444534946661370424499208605384854336163834809806988167672358053766532244669894180058736607873271395539767712377182192682188771425615518015720492057417013971659569182161551147656286079170648170232230690122284641937108168353025471173399328309703708727354515380653461074225566997567668581172446226393288311158875381048502561620424804078455307010133653168139225610251829414618841249362466138505835081476928474424492374603806597073451363865017824166590312766073451702108878621421232943348350661420984493327352980353637699159732490394338935117869465513062548031143297206052079391524103669510122321832595271751122303233880150508867522514682654200518863288625376376887552845630544745321736178103986706693538660307840841786757501466890463731722064353852683683988517063923845294300665244183038501635006243716616883724569915908113814176532564073425386573717624435796291840670214148985717733559955171179873382535300215151706341991080374214439546280389803587019150908902995600347269232932055409473946313282897992680530740095007428009337863443170196456516428148170384559283031339131142036799204640823668662867257295200222625604729504042118768579675026689901109108054279326710614020335892109096717606854166665448714997275277486490575048418017816217874453407705621248124273007374240410257897613279458144708352988652208978572617393153464545342086345447807437395758714429074925697133277092334657262294001752210166018283124778826553722024058110646180390432684371347959294967840123951323215300878493890936321015945708764936693984914627592631187800783826787649871589561514921068104440534599214422681918064310835257777176394461012101982167557721594601927983761250008478533714176627740156238975018493894155986475926729032372348788878265292419649876580507314840979964550783089161526937136612265166471332146841103113363111438500940365847138416408022622358941576565013592170596427497826740076307495271991052475255065249013069744224882054475962553826284968443343070036453780307831917517779321363391493582966008721142538013989128881548326679308521199449283885602640096722164496280141204909725205863027553559951955720728625434346715588412549179552209471302987646536170829604290483523137693414282639570857851409434715463145786790287461590792525396966181868965725920451790706703650966873218095413513201190068153941241248117889539615724045128153620670210757970377333214497382499160381135505113121182164147547973434174514605779228268464141203556456042282111387466291633480844453430375817306233256158212401937429678554412112586239761392992643832653833945500661653156389848333816481896320190522448508152232290201528869508497952730281447758803084947110349983256320186496828147515636621715801085808639308423522645387213256628843257005083981829278739343800406939307751254574920039669375383197023835239246498278225492247272695607960088600699469105251196734620655390164840528610173032938229984813274300021335875902491525934197413051169128662824418718579612653453260590837989450196301653410911560463008727917747661462506898572056890433099657721736742803550564382074160163119303042762798860812705995793132522409546524676213604519112048027311603551949260715748651369810768183415856901191868788191554769116204332895116021258076788620177044651615997792237604139370826754304749112745945704367108496803412240623566752045593375068485184712472951841030181864462918291972768107182256469187413244953390442366197029493621121966379637716396970430781612735052970836913719260527193285211665344370904672543486689549218168962239623374564970630611880881747803579506962130698600013034513641185100679702642656366596064938476916587088367536132772052153530775943612111761585577470279496936154120508791755986515344986963375120780038604459656729279830409770242853814581905590648182071060094821641009925343144376693541484340754943780905009795694698206817367453004410215171266401806895452605185233518976994518796038146529253411376017526831416145382495151800319284343436028010729774079091928810032766754083665954850285060637396818064148990400823058180861421989857911437854655917281080135472728670947239657055255196204626751661418105886723882830134976916042848625824916779379815073854565417030851429384681434645271989041195696122638323196888236404972376288802877023315540908433228585498948264575933787764462859307885944876466513253820614155380571516187651282736944864202981419896001792764795762175539743159270182033492967234211129360114532734529645016033957653667269891401497691590317790005974376186864438617967274458716090310600427906475341369362214550768907740852005305383672195857982938031569940915869774236945151697502370231662941080574000061662053304283211021052669328012390097026445798799215683251521177692019608143586586522703042676594345809472063781301862445880333647875368107234448249833031728835013557159389687893442301952394690532728180268590904135615085600822608596215633206031662050419632522453152153487139589714360985578458292430495102378166879972173746390421286116874936643385408684012506225903931591671732028526815258644991367258484565518843878194131502323362105976641350347076708462455581425656959165985539655124669508767880171845792240942259155171819712824736920900069121120773385539072109469895383964337821330076602887256937519361069042461725492587136910461260083990950529731921351031037576960089238990598209735283604626568971223517279866470796715981736121902839832627073316571946248149002003792577788245584031688426465428401328972730332390278585037414180704317548976309294470311670951621338101451890393993519729114202316637226074498385862783655034524028752346985040308627002881592753047712313435174672921805758715272533908702259292182253759700421630836498349672165668479397975339807459193648780609079681902917918589038813087531442220888081521248840849254793410566179645033044747843672868228497045269451546248855813277105619309555550367959703031119875024304044975781996244352216581738844820165585137971542926621576101135046734243717751213464984116982774285325820440226347670210096943189264296904337501300280925967295779269929755115214184264059654132153206101731821969798872008168836137767765105773506702751778449136467157713816831346225737212117577513320075889166074167202664436649499640468628659685672568665771258803991602631054155314865338847907927387732440485200860308296984393827875089197774057937178810668104395845851192785634652559774912729299315720354054752170566589295768842202114048523397352976237859648515880088138399923257858392369434819001638493462284540918977522736428171424283510462992753067076786314291866118671212531974708803435820781327542061299661572304414787617380564095079257519607295784778166935357521800049421321650339269176641493196033197597433811844959642596075726369291415619700412297685786874047090180356049319631055202496596081254488749296224746299455683183943907327786120413752352273631883157692731701483601205800038998479379727876994234825787007863709312329730025468873037946819649634200608171116030196765061267951837055489664893356530091518498409927864374702180612762001364013879321807949001827710500955285943228092870632387137966317220498264956281045987940000800710627149233633269365608049584860380864032672586708555071466509586247845223341305467462965424963107653239704939602530357827606074480904782831477875328271615681169443484868148872118663098858905216339823798909017745345169845147530935880172152761777617079428915967676039425343779768821569873675652823892046109469266364340692250144943632458131014773745386943604658973458022722444910899906311046226694355639828729208120551465487164745657170740435591461658228331421085940177149980953302577557259986059884397733259061910453208256378937131973876120915258832878901410582834706119032173388602233781449043257784965130581724518203841792318121445799149073931199807285619059335333066475582790413731262883424670924168114112492001068626599704873642827809602529385873529936209324073275197846876084231939702705832436875408676920557856537944746090077697203593688335143331316010269268526153660445361937586064414258712194784439010312338514436470447016112111776936563495765803314427498194922631056380496108478482472749166493369116440268791061401003133643969502306814448581385739729510982004384426647639344969537563596602443401517505265311890979591419355408976646363483561256318198081547304391899939359824232148866129972154436669686811687148031117694157709977139328811873224168560394295773765876794755395313608144531659313972395084722824289953284842003659776237986722704937122251041950031384611622161191480676783611742666896123242922532369277411509105772411345588526243759962678675399108801521033240446986025657756294622739312410608252945731905975935182725677717302259810280498028148299574643522767149667374894374784381411159330626148696560128442254074195877729543524184426106874691998139413801263623013395812373097076624855643530755791704849357427528285437463333442029412100675781001808957336819601186536799667547144880232292105061407698915256307471141144973043870851559690562863162201037944337643659124878175044885925521655624272623821393075674764983275396522546744088693826239681497247187978819381094226110913804861186026128657315849839787615014820254270247294310898731239720480502406552661049584393549654599705337803017974191206950931864629035619716013695977617993714537795537989559133031209805021307748140068952227230725107206103411048152049562332895844793937671717576345505866278054164228911888107149082954765293012392400203247177505036470681213104266992821607629842983869077673409753881247568939765321946571840639734014548716174636758780550362017992803792921682419624377279425209378277801363722412517008970774155900787233301355940714602770459842138262007543536480888511582287867492585738790726420231082077801169170906288090777217523633589994652797017279672840583902571747966432659113309436889287077204174478842313437241003683341374007624832602860084248480386407105391583131900335291513258152336167852892458982439755503293570769936455028750771464296399784597514496587846769720457469329699234669383796256307571991296684318307511221500072612178275176403688589845463476971386104349917475451888754344178919837124191870222406587440862657814429392867918194652008918625065191954945262261590342305314286576318632347640610173938088115939027152051662718112154118570231237387304044202183271215123918349554231700152031514912688396114213428161447131195803553636232165438495994051756581031288683339539232605516762085968735152746286150208508664055381446017612777854169570774845826841702211786415515280839152834900910066128627162485979214681423913197441987483158475586973223048050404006328236140651080350561794323731359340917455985473412142152873688898198165368988382557372502042082584296721194884688201416503780975902308083855928568674853075442008958301268346336718086656959396716464588751158394258416541511744768290324040268688692399377278692119669953121511620356618076543788389556412920683321828004036783513604713158986912442209549306646023077549015612616571032576093334798547820000520723032149309409596500413321723622433642772532468699753925645189379189292844563507178384922422737087850403363224487954214192862340089569313810305066595959757007062948948495342263819507148803865924269557741638973436740526658576355513471540184150826351269314148250407590499056957194521428369584224386415947535792506293100890722931952529976845603399721046266290707470732906141357979903585962140922131863689637768411081422228340007053773914951108949337053101463048474270260483601181075227574618661262962285308991177552990018000681245140214105673107425286695899196132654785635408620145345512614102078090523699775638570242716789719309073571933458395701026137058295545644836917064469073481181608847321812237983099450052560392065327975939728337283944251028226376112347168423339395439778725393953973067857594974845581502441594521558479552604370799251040301766116296902917635597286601610404621680121565758579045497778585726739627426513526447464724814291272134783640193668765657967925554168978993907280126341215905271886480383929896189447749769983117310476251316755218266538892392037972188483355145835161029600691582120834614844616455236419859157273202401044778127177967028713616748201833833650875925968072219060250620480703593013024259397921375741149197987991060735846794441737360007550585411874914781265044263806296121113379366563578594882064499713910170855524567623199449470560685336884768011922506814830848907814627309418751842618313415512976309912016122423121204924286397676378231912542343646036169184460686041830952888367327845562328777145438190406465039464172755355904549659548165916956008197250812293344333006389199022337420239551385136677089814131061657608162344822141193994637203090915765650289755930132697958273539683729643221798322333500870676823954082506557532983763319836052188320379924455228158391373300573085223702696197565148558257493590246269402339918152439101552541512381984701376490716637720013655950663546406279061599213478935166753074978914826125316574156660650789580966837893688493203775428039711951697147752611605021183005653964031701147981339860429226483945278846318856718726039135432392949399026927030024865318022682577744893045173110064258820911069876926379292736989293454626387259793672746364525822961759340123465881400108958358065008171546856264313035863682967649819197508381729954667857648633083174905535643816507333722898096717079048177885221181896000964020620641427392255224071876532200092789180194412583586411085243829408440129171946874201540728647175923433582569183588649861237719690994732512540044396456575510201876496549666493457850817240280024853355467750419514738028822330771967546644501732958538130063391713877493239113695545199991171434870832025707955544744831381660005786022571767371265897972596913311814677049768080523870499757708517957627793089447053986069102208994400245027402574050206098029155514336250130406919304207038038354863087407271336835567817345322700178002536964194767941336432477855890593456871909274776378443937096183942264755453681908103908724690851587945017226420771491476584308952195490032659414719678964706574053300528103361731870872733053149104635678402423498151011072486608638610309775588719737033183565494403356445984151138573984479921732605523053772027735149954962755184439991823529235513761322642608524661565958738221225470064343806122522205633080849620753482457155372304844042714834217329162138654433148941607114294003184124196572872966742362546904221085143843670959163548203065922181123688032721849665507430692351455487746619773940229139659623102515040546735439073973927413300798499549619237985182237173205058551917165219456230473148508804513916771571756854383756246586807235373289522896365099887043893855816487562911414811295346925064335482173134314202677089854723708877044489092783094488350157068064328348295514850386886908153299992777103441133875587954334060489359295827895656150732082754998528101087405150542670742626491239052361786076810051217001038722964740681201104785113512604387783631859487689527100659188487105777605455111263893432653308829805768959675580378797091163092423243756298041515012633183052464428577808485211875836118025478425636451007859268220873566569164158138793104425594038035734882624671684012654821875553814670424305739953403214346379020660304223405018459283182811889514618692721683900161914176280917858459435875972369678281140011810525320780802588427976681900935423065318077085662237238219594123879261914609821977743157655301639340223686715132302074498769764097393159404495314868364532681593983777586148867509174320855683565754788936177104742373298786391210994590886562737120656634361311456950133329038609930656645307385785374553482803883878850428583421192692251395640647333277808734716786726270750760178857833434177016796519816119776300725321155914391207461770868442805209233472561075779007020851594622824401464938477770379493584048777527913405560767486240316831676720194635708124089152743486976824429261820574633206484631346775468148424360392555299064108615871529818950164613980869205928031950315504056803125967682613756895692076695104785934408252040540608230227735629266762236511089546086918863644343841633353161200229162992264694016901333285038257428472172406455913574850306345700561769902616861595941834386298532753039712109257006586444002842961633588000889244361550373282810192013224237000410225504742326383970950511046671934856811749756503138574164838445395021979421383490705230467650879679904817667488480581465445561623603084115913260130548871812583015344140032357835492452554907339040902614474311798524992272353288437822640512069090673306245445866166999708356994963745792938438112052027542750778085527272183229242631639182887213107976291525204475986744434661420854644387710912766564950896995280059077158793481424217188235163799755553565843766268100868766816536631897954846948663172970775375420703712306694359449285804708809853910060960031654466818769434388507041499951131382813662355300983418360060240640442433979258579286798297746898415282509154106278860781734662284505511061991114810559926242708606650834663193946019756676151749915188274371894903533145378375333451821396545377396840029513644904402686684337914289116907168433410475988061953593178997380593672244850157258725408793010726438478805432234540846823680498140029028594581391013260946963579899115442809653947436572826985247234582521870150888500000000000000000000000000000000000000000000000000000000",
      "independent_neumann_bound_float": 5.325450615584384e-53
    },
    "boundary_normals_from_barycentric_gradient_basis_not_primary_polarization": true,
    "complete_zero_value_boundary_trace_dimension": 11
  },
  "all_compatible_full_boundary_traces_plus_all_vertex_data_proved": true,
  "annular_unboundedness_not_claimed": true
}

==> anc/certificates/cert-060-collinear_interior_certificates.json <==
{
  "status": "PASS",
  "all_interior_vertices_collinear_full_vertex_and_any_boundary_edge_trace_interpolation_theorem_proved": true,
  "allows_nonconvex_normal_disks_and_arbitrarily_many_interior_vertices_and_boundary_chords": true,
  "does_not_require_absence_of_ordinary_pressure_kernel": true,
  "universal_five_collinear_partial_interpolation_with_offline_interior_vertices_proved": false,
  "cases": {
    "nonconvex_seven_I": {
      "name": "nonconvex_seven_I",
      "points": {
        "I0": [
          "0",
          "0"
        ],
        "I1": [
          "1",
          "0"
        ],
        "I2": [
          "2",
          "0"
        ],
        "I3": [
          "3",
          "0"
        ],
        "I4": [
          "4",
          "0"
        ],
        "I5": [
          "5",
          "0"
        ],
        "I6": [
          "6",
          "0"
        ],
        "U0": [
          "-1",
          "1"
        ],
        "U1": [
          "3",
          "2"
        ],
        "U2": [
          "7",
          "3/2"
        ],
        "D0": [
          "-1",
          "-5/4"
        ],
        "D1": [
          "7/4",
          "-1"
        ],
        "D2": [
          "9/2",
          "-2"
        ],
        "D3": [
          "7",
          "-1"
        ],
        "L": [
          "-2",
          "0"
        ],
        "R": [
          "8",
          "0"
        ]
      },
      "faces": [
        [
          "I0",
          "I1",
          "U0"
        ],
        [
          "I0",
          "D0",
          "I1"
        ],
        [
          "I1",
          "I2",
          "U0"
        ],
        [
          "I1",
          "D1",
          "I2"
        ],
        [
          "I2",
          "I3",
          "U1"
        ],
        [
          "I2",
          "D1",
          "I3"
        ],
        [
          "I3",
          "I4",
          "U1"
        ],
        [
          "I3",
          "D2",
          "I4"
        ],
        [
          "I4",
          "I5",
          "U2"
        ],
        [
          "I4",
          "D2",
          "I5"
        ],
        [
          "I5",
          "I6",
          "U2"
        ],
        [
          "I5",
          "D3",
          "I6"
        ],
        [
          "I1",
          "D0",
          "D1"
        ],
        [
          "I2",
          "U1",
          "U0"
        ],
        [
          "I3",
          "D1",
          "D2"
        ],
        [
          "I4",
          "U2",
          "U1"
        ],
        [
          "I5",
          "D2",
          "D3"
        ],
        [
          "I0",
          "U0",
          "L"
        ],
        [
          "I0",
          "L",
          "D0"
        ],
        [
          "I6",
          "D3",
          "R"
        ],
        [
          "I6",
          "R",
          "U2"
        ]
      ],
      "geometry": {
        "vertices": 16,
        "triangles": 21,
        "boundary_vertices": 9,
        "interior_vertices": 7,
        "interior_edges": 27,
        "boundary_cycle": [
          "D0",
          "D1",
          "D2",
          "D3",
          "R",
          "U2",
          "U1",
          "U0",
          "L"
        ],
        "minimum_doubled_area_lower": "1",
        "simple_boundary_exactly_checked": true,
        "positive_faces_strict_interval_checked": true,
        "embedding_from_positive_orientation_and_boundary_degree_one_proved": true
      },
      "vertex_order": [
        "I0",
        "I1",
        "I2",
        "I3",
        "I4",
        "I5",
        "I6",
        "U0",
        "U1",
        "U2",
        "D0",
        "D1",
        "D2",
        "D3",
        "L",
        "R"
      ],
      "prescribed_edge": [
        "L",
        "U0"
      ],
      "complete_operator_data_order": "all vertex values,then gx(a),gy(a),gx(b),gy(b),(-dy,dx) dot gradient(midpoint)",
      "physical_full_value_plus_edge_trace_operator": [
        [
          "1783*x**3/780 + 11757*x**2*y/520 - 787*x**2/390 - 677*x*y**2/13 + 68383*x*y/780 - 989*x/780 + 24601*y**3/1560 - 66809*y**2/780 + 16556*y/195 + 1",
          "-144*x**3/65 - 1359*x**2*y/65 + 209*x**2/130 + 630*x*y**2/13 - 10663*x*y/130 + 209*x/130 - 1933*y**3/130 + 5227*y**2/65 - 5227*y/65",
          "56*x**3/65 + 561*x**2*y/65 - 28*x**2/65 - 258*x*y**2/13 + 2216*x*y/65 - 28*x/65 + 421*y**3/65 - 2188*y**2/65 + 2188*y/65",
          "-3*x**3/13 - 81*x**2*y/26 + 3*x**2/26 + 90*x*y**2/13 - 321*x*y/26 + 3*x/26 - 33*y**3/13 + 159*y**2/13 - 159*y/13",
          "4*x**3/65 + 54*x**2*y/65 - 2*x**2/65 - 24*x*y**2/13 + 214*x*y/65 - 2*x/65 + 44*y**3/65 - 212*y**2/65 + 212*y/65",
          "-x**3/65 - 27*x**2*y/130 + x**2/130 + 6*x*y**2/13 - 107*x*y/130 + x/130 - 11*y**3/65 + 53*y**2/65 - 53*y/65",
          "x**3/390 + 9*x**2*y/260 - x**2/780 - x*y**2/13 + 107*x*y/780 - x/780 + 11*y**3/390 - 53*y**2/390 + 53*y/390",
          "-3*x**2*y/2 - 3*x*y - y**3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-3*x**3/4 - 51*x**2*y/8 + 3*x**2/4 + 18*x*y**2 - 27*x*y - 39*y**3/8 + 117*y**2/4 - 57*y/2",
          "0",
          "-x**3/2 - 4*x**2*y + x**2/2 + 12*x*y**2 - 35*x*y/2 - 7*y**3/2 + 20*y**2 - 19*y",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - y**3/4 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - y**2/2",
          "x**2*y + 2*x*y - y**3 + 2*y**2"
        ],
        [
          "1783*x**3/780 + 11757*x**2*y/520 - 787*x**2/390 + 68383*x*y/780 - 989*x/780 - 2005163*y**3/24375 - 66809*y**2/780 + 16556*y/195 + 1",
          "-144*x**3/65 - 1359*x**2*y/65 + 209*x**2/130 - 10663*x*y/130 + 209*x/130 + 632276*y**3/8125 + 5227*y**2/65 - 5227*y/65",
          "56*x**3/65 + 561*x**2*y/65 - 28*x**2/65 + 2216*x*y/65 - 28*x/65 - 265024*y**3/8125 - 2188*y**2/65 + 2188*y/65",
          "-3*x**3/13 - 81*x**2*y/26 + 3*x**2/26 - 321*x*y/26 + 3*x/26 + 19212*y**3/1625 + 159*y**2/13 - 159*y/13",
          "4*x**3/65 + 54*x**2*y/65 - 2*x**2/65 + 214*x*y/65 - 2*x/65 - 25616*y**3/8125 - 212*y**2/65 + 212*y/65",
          "-x**3/65 - 27*x**2*y/130 + x**2/130 - 107*x*y/130 + x/130 + 6404*y**3/8125 + 53*y**2/65 - 53*y/65",
          "x**3/390 + 9*x**2*y/260 - x**2/780 + 107*x*y/780 - x/780 - 3202*y**3/24375 - 53*y**2/390 + 53*y/390",
          "-3*x**2*y/2 - 3*x*y - 24*y**3/25",
          "0",
          "0",
          "-64*y**3/125",
          "0",
          "0",
          "0",
          "-3*x**3/4 - 51*x**2*y/8 + 3*x**2/4 - 27*x*y + 3651*y**3/125 + 117*y**2/4 - 57*y/2",
          "0",
          "-x**3/2 - 4*x**2*y + x**2/2 - 35*x*y/2 + 2504*y**3/125 + 20*y**2 - 19*y",
          "x**2*y/4 + x*y/2 - 42*y**3/25 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 + 14*y**3/25 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 6*y**3/25 - y**2/2",
          "x**2*y + 2*x*y + 56*y**3/25 + 2*y**2"
        ],
        [
          "-4987*x**3/780 + 11757*x**2*y/520 + 4684*x**2/195 + 677*x*y**2/13 + 68383*x*y/780 - 21299*x/780 + 18557*y**3/120 - 148049*y**2/780 + 16556*y/195 + 755/78",
          "381*x**3/65 - 1359*x**2*y/65 - 2941*x**2/130 - 630*x*y**2/13 - 10663*x*y/130 + 3359*x/130 - 1441*y**3/10 + 11527*y**2/65 - 5227*y/65 - 105/13",
          "-159*x**3/65 + 561*x**2*y/65 + 617*x**2/65 + 258*x*y**2/13 + 2216*x*y/65 - 673*x/65 + 297*y**3/5 - 4768*y**2/65 + 2188*y/65 + 43/13",
          "12*x**3/13 - 81*x**2*y/26 - 87*x**2/26 - 90*x*y**2/13 - 321*x*y/26 + 93*x/26 - 21*y**3 + 339*y**2/13 - 159*y/13 - 15/13",
          "-16*x**3/65 + 54*x**2*y/65 + 58*x**2/65 + 24*x*y**2/13 + 214*x*y/65 - 62*x/65 + 28*y**3/5 - 452*y**2/65 + 212*y/65 + 4/13",
          "4*x**3/65 - 27*x**2*y/130 - 29*x**2/130 - 6*x*y**2/13 - 107*x*y/130 + 31*x/130 - 7*y**3/5 + 113*y**2/65 - 53*y/65 - 1/13",
          "-2*x**3/195 + 9*x**2*y/260 + 29*x**2/780 + x*y**2/13 + 107*x*y/780 - 31*x/780 + 7*y**3/30 - 113*y**2/390 + 53*y/390 + 1/78",
          "-3*x**2*y/2 - 3*x*y - y**3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "9*x**3/4 - 51*x**2*y/8 - 33*x**2/4 - 18*x*y**2 - 27*x*y + 9*x - 423*y**3/8 + 261*y**2/4 - 57*y/2 - 3",
          "0",
          "3*x**3/2 - 4*x**2*y - 11*x**2/2 - 12*x*y**2 - 35*x*y/2 + 6*x - 71*y**3/2 + 44*y**2 - 19*y - 2",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - y**3/4 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - y**2/2",
          "x**2*y + 2*x*y - y**3 + 2*y**2"
        ],
        [
          "-4987*x**3/780 + 11757*x**2*y/520 + 4684*x**2/195 + 5593*x*y**2/2080 + 68383*x*y/780 - 21299*x/780 - 3893893*y**3/9984 - 551251*y**2/6240 + 16556*y/195 + 755/78",
          "381*x**3/65 - 1359*x**2*y/65 - 2941*x**2/130 - 2349*x*y**2/1040 - 10663*x*y/130 + 3359*x/130 + 152247*y**3/416 + 85981*y**2/1040 - 5227*y/65 - 105/13",
          "-159*x**3/65 + 561*x**2*y/65 + 617*x**2/65 + 51*x*y**2/65 + 2216*x*y/65 - 673*x/65 - 126197*y**3/832 - 2239*y**2/65 + 2188*y/65 + 43/13",
          "12*x**3/13 - 81*x**2*y/26 - 87*x**2/26 - 33*x*y**2/104 - 321*x*y/26 + 93*x/26 + 22953*y**3/416 + 1305*y**2/104 - 159*y/13 - 15/13",
          "-16*x**3/65 + 54*x**2*y/65 + 58*x**2/65 + 57*x*y**2/520 + 214*x*y/65 - 62*x/65 - 6113*y**3/416 - 1753*y**2/520 + 212*y/65 + 4/13",
          "4*x**3/65 - 27*x**2*y/130 - 29*x**2/130 - 57*x*y**2/2080 - 107*x*y/130 + 31*x/130 + 6113*y**3/1664 + 1753*y**2/2080 - 53*y/65 - 1/13",
          "-2*x**3/195 + 9*x**2*y/260 + 29*x**2/780 + 19*x*y**2/4160 + 107*x*y/780 - 31*x/780 - 6113*y**3/9984 - 1753*y**2/12480 + 53*y/390 + 1/78",
          "-3*x**2*y/2 - 3*x*y + 315*y**3/32",
          "0",
          "0",
          "0",
          "-y**3",
          "0",
          "0",
          "9*x**3/4 - 51*x**2*y/8 - 33*x**2/4 - 63*x*y**2/64 - 27*x*y + 9*x + 7893*y**3/64 + 1935*y**2/64 - 57*y/2 - 3",
          "0",
          "3*x**3/2 - 4*x**2*y - 11*x**2/2 - 21*x*y**2/32 - 35*x*y/2 + 6*x + 5189*y**3/64 + 661*y**2/32 - 19*y - 2",
          "x**2*y/4 + x*y/2 - 265*y**3/64 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 733*y**3/64 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 137*y**3/64 - y**2/2",
          "x**2*y + 2*x*y - 73*y**3/16 + 2*y**2"
        ],
        [
          "1159*x**3/52 + 11757*x**2*y/520 - 28874*x**2/195 + 68383*x*y/780 + 49433*x/156 - 592949*y**3/6240 - 66809*y**2/780 + 16556*y/195 - 28571/130",
          "-237*x**3/13 - 1359*x**2*y/65 + 15851*x**2/130 - 10663*x*y/130 - 6845*x/26 + 45997*y**3/520 + 5227*y**2/65 - 5227*y/65 + 12003/65",
          "77*x**3/13 + 561*x**2*y/65 - 2647*x**2/65 + 2216*x*y/65 + 1171*x/13 - 9509*y**3/260 - 2188*y**2/65 + 2188*y/65 - 4137/65",
          "-32*x**3/13 - 81*x**2*y/26 + 441*x**2/26 - 321*x*y/26 - 963*x/26 + 1361*y**3/104 + 159*y**2/13 - 159*y/13 + 337/13",
          "12*x**3/13 + 54*x**2*y/65 - 398*x**2/65 + 214*x*y/65 + 170*x/13 - 229*y**3/65 - 212*y**2/65 + 212*y/65 - 588/65",
          "-3*x**3/13 - 27*x**2*y/130 + 199*x**2/130 - 107*x*y/130 - 85*x/26 + 229*y**3/260 + 53*y**2/65 - 53*y/65 + 147/65",
          "x**3/26 + 9*x**2*y/260 - 199*x**2/780 + 107*x*y/780 + 85*x/156 - 229*y**3/1560 - 53*y**2/390 + 53*y/390 - 49/130",
          "-3*x**2*y/2 - 3*x*y + 45*y**3/8",
          "y**3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-33*x**3/4 - 51*x**2*y/8 + 219*x**2/4 - 27*x*y - 117*x + 867*y**3/32 + 117*y**2/4 - 57*y/2 + 81",
          "0",
          "-11*x**3/2 - 4*x**2*y + 73*x**2/2 - 35*x*y/2 - 78*x + 135*y**3/8 + 20*y**2 - 19*y + 54",
          "x**2*y/4 + x*y/2 - 7*y**3/16 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 99*y**3/16 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 11*y**3/16 - y**2/2",
          "x**2*y + 2*x*y - 19*y**3/4 + 2*y**2"
        ],
        [
          "1159*x**3/52 + 11757*x**2*y/520 - 28874*x**2/195 - 5593*x*y**2/2080 + 68383*x*y/780 + 49433*x/156 - 6474907*y**3/16640 - 96827*y**2/1248 + 16556*y/195 - 28571/130",
          "-237*x**3/13 - 1359*x**2*y/65 + 15851*x**2/130 + 2349*x*y**2/1040 - 10663*x*y/130 - 6845*x/26 + 759669*y**3/2080 + 15317*y**2/208 - 5227*y/65 + 12003/65",
          "77*x**3/13 + 561*x**2*y/65 - 2647*x**2/65 - 51*x*y**2/65 + 2216*x*y/65 + 1171*x/13 - 629897*y**3/4160 - 407*y**2/13 + 2188*y/65 - 4137/65",
          "-32*x**3/13 - 81*x**2*y/26 + 441*x**2/26 + 33*x*y**2/104 - 321*x*y/26 - 963*x/26 + 22909*y**3/416 + 1173*y**2/104 - 159*y/13 + 337/13",
          "12*x**3/13 + 54*x**2*y/65 - 398*x**2/65 - 57*x*y**2/520 + 214*x*y/65 + 170*x/13 - 30489*y**3/2080 - 305*y**2/104 + 212*y/65 - 588/65",
          "-3*x**3/13 - 27*x**2*y/130 + 199*x**2/130 + 57*x*y**2/2080 - 107*x*y/130 - 85*x/26 + 30489*y**3/8320 + 305*y**2/416 - 53*y/65 + 147/65",
          "x**3/26 + 9*x**2*y/260 - 199*x**2/780 - 19*x*y**2/4160 + 107*x*y/780 + 85*x/156 - 10163*y**3/16640 - 305*y**2/2496 + 53*y/390 - 49/130",
          "-3*x**2*y/2 - 3*x*y + 315*y**3/32",
          "0",
          "0",
          "0",
          "-y**3",
          "0",
          "0",
          "-33*x**3/4 - 51*x**2*y/8 + 219*x**2/4 + 63*x*y**2/64 - 27*x*y - 117*x + 123*y**3 + 1683*y**2/64 - 57*y/2 + 81",
          "0",
          "-11*x**3/2 - 4*x**2*y + 73*x**2/2 + 21*x*y**2/32 - 35*x*y/2 - 78*x + 5175*y**3/64 + 577*y**2/32 - 19*y + 54",
          "x**2*y/4 + x*y/2 - 265*y**3/64 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 733*y**3/64 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 137*y**3/64 - y**2/2",
          "x**2*y + 2*x*y - 73*y**3/16 + 2*y**2"
        ],
        [
          "-64553*x**3/780 + 11757*x**2*y/520 + 23921*x**2/30 + 68383*x*y/780 - 1965161*x/780 - 592949*y**3/6240 - 66809*y**2/780 + 16556*y/195 + 34015/13",
          "4294*x**3/65 - 1359*x**2*y/65 - 6367*x**2/10 - 10663*x*y/130 + 261641*x/130 + 45997*y**3/520 + 5227*y**2/65 - 5227*y/65 - 27186/13",
          "-1186*x**3/65 + 561*x**2*y/65 + 884*x**2/5 + 2216*x*y/65 - 36562*x/65 - 9509*y**3/260 - 2188*y**2/65 + 2188*y/65 + 7656/13",
          "77*x**3/13 - 81*x**2*y/26 - 117*x**2/2 - 321*x*y/26 + 4923*x/26 + 1361*y**3/104 + 159*y**2/13 - 159*y/13 - 2606/13",
          "-159*x**3/65 + 54*x**2*y/65 + 121*x**2/5 + 214*x*y/65 - 5063*x/65 - 229*y**3/65 - 212*y**2/65 + 212*y/65 + 1065/13",
          "56*x**3/65 - 27*x**2*y/130 - 83*x**2/10 - 107*x*y/130 + 3409*x/130 + 229*y**3/260 + 53*y**2/65 - 53*y/65 - 354/13",
          "-28*x**3/195 + 9*x**2*y/260 + 83*x**2/60 + 107*x*y/780 - 3409*x/780 - 229*y**3/1560 - 53*y**2/390 + 53*y/390 + 59/13",
          "-3*x**2*y/2 - 3*x*y + 45*y**3/8",
          "y**3/8",
          "0",
          "0",
          "0",
          "0",
          "0",
          "123*x**3/4 - 51*x**2*y/8 - 1185*x**2/4 - 27*x*y + 936*x + 867*y**3/32 + 117*y**2/4 - 57*y/2 - 972",
          "0",
          "41*x**3/2 - 4*x**2*y - 395*x**2/2 - 35*x*y/2 + 624*x + 135*y**3/8 + 20*y**2 - 19*y - 648",
          "x**2*y/4 + x*y/2 - 7*y**3/16 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 99*y**3/16 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 11*y**3/16 - y**2/2",
          "x**2*y + 2*x*y - 19*y**3/4 + 2*y**2"
        ],
        [
          "-64553*x**3/780 + 11757*x**2*y/520 + 23921*x**2/30 + 15269*x*y**2/416 + 68383*x*y/780 - 1965161*x/780 - 4394407*y**3/16640 - 1221577*y**2/6240 + 16556*y/195 + 34015/13",
          "4294*x**3/65 - 1359*x**2*y/65 - 6367*x**2/10 - 12171*x*y**2/416 - 10663*x*y/130 + 261641*x/130 + 2063541*y**3/8320 + 349829*y**2/2080 - 5227*y/65 - 27186/13",
          "-1186*x**3/65 + 561*x**2*y/65 + 884*x**2/5 + 411*x*y**2/52 + 2216*x*y/65 - 36562*x/65 - 217281*y**3/2080 - 14917*y**2/260 + 2188*y/65 + 7656/13",
          "77*x**3/13 - 81*x**2*y/26 - 117*x**2/2 - 471*x*y**2/208 - 321*x*y/26 + 4923*x/26 + 31595*y**3/832 + 3957*y**2/208 - 159*y/13 - 2606/13",
          "-159*x**3/65 + 54*x**2*y/65 + 121*x**2/5 + 81*x*y**2/104 + 214*x*y/65 - 5063*x/65 - 41403*y**3/4160 - 2911*y**2/520 + 212*y/65 + 1065/13",
          "56*x**3/65 - 27*x**2*y/130 - 83*x**2/10 - 15*x*y**2/52 - 107*x*y/130 + 3409*x/130 + 10497*y**3/4160 + 437*y**2/260 - 53*y/65 - 354/13",
          "-28*x**3/195 + 9*x**2*y/260 + 83*x**2/60 + 53*x*y**2/832 + 107*x*y/780 - 3409*x/780 - 6803*y**3/16640 - 4081*y**2/12480 + 53*y/390 + 59/13",
          "-3*x**2*y/2 - 3*x*y + 351*y**3/32",
          "0",
          "0",
          "0",
          "0",
          "-y**3/8",
          "0",
          "123*x**3/4 - 51*x**2*y/8 - 1185*x**2/4 - 873*x*y**2/64 - 27*x*y + 936*x + 5091*y**3/64 + 4491*y**2/64 - 57*y/2 - 972",
          "0",
          "41*x**3/2 - 4*x**2*y - 395*x**2/2 - 291*x*y**2/32 - 35*x*y/2 + 624*x + 3293*y**3/64 + 1513*y**2/32 - 19*y - 648",
          "x**2*y/4 + x*y/2 - 181*y**3/64 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 673*y**3/64 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 133*y**3/64 - y**2/2",
          "x**2*y + 2*x*y - 101*y**3/16 + 2*y**2"
        ],
        [
          "240827*x**3/780 + 11757*x**2*y/520 - 1521307*x**2/390 - 2279164*x*y**2/585 + 68383*x*y/780 + 12693079*x/780 + 3041227*y**3/585 + 36266197*y**2/2340 + 16556*y/195 - 875171/39",
          "-15991*x**3/65 - 1359*x**2*y/65 + 404069*x**2/130 + 605288*x*y**2/195 - 10663*x*y/130 - 1685719*x/130 - 788464*y**3/195 - 2405471*y**2/195 - 5227*y/65 + 232462/13",
          "4294*x**3/65 + 561*x**2*y/65 - 54268*x**2/65 - 162272*x*y**2/195 + 2216*x*y/65 + 226478*x/65 + 63892*y**3/65 + 642524*y**2/195 + 2188*y/65 - 62488/13",
          "-237*x**3/13 - 81*x**2*y/26 + 6015*x**2/26 + 2920*x*y**2/13 - 321*x*y/26 - 25221*x/26 - 9298*y**3/39 - 11521*y**2/13 - 159*y/13 + 17490/13",
          "381*x**3/65 + 54*x**2*y/65 - 4907*x**2/65 - 4136*x*y**2/65 + 214*x*y/65 + 20857*x/65 + 118856*y**3/1755 + 16332*y**2/65 + 212*y/65 - 5847/13",
          "-144*x**3/65 - 27*x**2*y/130 + 3721*x**2/130 + 3752*x*y**2/195 - 107*x*y/130 - 15791*x/130 - 1322*y**3/65 - 14849*y**2/195 - 53*y/65 + 2206/13",
          "209*x**3/390 + 9*x**2*y/260 - 5281*x**2/780 - 2396*x*y**2/585 + 107*x*y/780 + 22031*x/780 + 2243*y**3/585 + 19009*y**2/1170 + 53*y/390 - 1519/39",
          "-3*x**2*y/2 - 3*x*y + 42*y**3",
          "0",
          "8*y**3/27",
          "0",
          "0",
          "0",
          "0",
          "-459*x**3/4 - 51*x**2*y/8 + 5799*x**2/4 + 1448*x*y**2 - 27*x*y - 6048*x - 5980*y**3/3 - 23051*y**2/4 - 57*y/2 + 8340",
          "0",
          "-153*x**3/2 - 4*x**2*y + 1933*x**2/2 + 2896*x*y**2/3 - 35*x*y/2 - 4032*x - 12026*y**3/9 - 11524*y**2/3 - 19*y + 5560",
          "x**2*y/4 + x*y/2 - 58*y**3/9 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 118*y**3/3 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 20*y**3/3 - y**2/2",
          "x**2*y + 2*x*y - 88*y**3/3 + 2*y**2"
        ],
        [
          "240827*x**3/780 + 11757*x**2*y/520 - 1521307*x**2/390 - 15269*x*y**2/416 + 68383*x*y/780 + 12693079*x/780 - 13793981*y**3/49920 + 610703*y**2/6240 + 16556*y/195 - 875171/39",
          "-15991*x**3/65 - 1359*x**2*y/65 + 404069*x**2/130 + 12171*x*y**2/416 - 10663*x*y/130 - 1685719*x/130 + 2144681*y**3/8320 - 137011*y**2/2080 - 5227*y/65 + 232462/13",
          "4294*x**3/65 + 561*x**2*y/65 - 54268*x**2/65 - 411*x*y**2/52 + 2216*x*y/65 + 226478*x/65 - 222761*y**3/2080 + 1523*y**2/260 + 2188*y/65 - 62488/13",
          "-237*x**3/13 - 81*x**2*y/26 + 6015*x**2/26 + 471*x*y**2/208 - 321*x*y/26 - 25221*x/26 + 32223*y**3/832 + 189*y**2/208 - 159*y/13 + 17490/13",
          "381*x**3/65 + 54*x**2*y/65 - 4907*x**2/65 - 81*x*y**2/104 + 214*x*y/65 + 20857*x/65 - 42483*y**3/4160 + 329*y**2/520 + 212*y/65 - 5847/13",
          "-144*x**3/65 - 27*x**2*y/130 + 3721*x**2/130 + 15*x*y**2/52 - 107*x*y/130 - 15791*x/130 + 10897*y**3/4160 - 163*y**2/260 - 53*y/65 + 2206/13",
          "209*x**3/390 + 9*x**2*y/260 - 5281*x**2/780 - 53*x*y**2/832 + 107*x*y/780 + 22031*x/780 - 21469*y**3/49920 + 2279*y**2/12480 + 53*y/390 - 1519/39",
          "-3*x**2*y/2 - 3*x*y + 351*y**3/32",
          "0",
          "0",
          "0",
          "0",
          "-y**3/8",
          "0",
          "-459*x**3/4 - 51*x**2*y/8 + 5799*x**2/4 + 873*x*y**2/64 - 27*x*y - 6048*x + 2691*y**3/32 - 2493*y**2/64 - 57*y/2 + 8340",
          "0",
          "-153*x**3/2 - 4*x**2*y + 1933*x**2/2 + 291*x*y**2/32 - 35*x*y/2 - 4032*x + 3487*y**3/64 - 815*y**2/32 - 19*y + 5560",
          "x**2*y/4 + x*y/2 - 181*y**3/64 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 673*y**3/64 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 133*y**3/64 - y**2/2",
          "x**2*y + 2*x*y - 101*y**3/16 + 2*y**2"
        ],
        [
          "-4609*x**3/4 + 11757*x**2*y/520 + 3512779*x**2/195 + 2279164*x*y**2/585 + 68383*x*y/780 - 72775571*x/780 - 9095581*y**3/5265 - 18300121*y**2/780 + 16556*y/195 + 4164811/26",
          "918*x**3 - 1359*x**2*y/65 - 1865761*x**2/130 - 605288*x*y**2/195 - 10663*x*y/130 + 9663431*x/130 + 2588432*y**3/1755 + 1215803*y**2/65 - 5227*y/65 - 1659063/13",
          "-246*x**3 + 561*x**2*y/65 + 249992*x**2/65 + 162272*x*y**2/195 + 2216*x*y/65 - 1294822*x/65 - 871268*y**3/1755 - 326732*y**2/65 + 2188*y/65 + 444612/13",
          "66*x**3 - 81*x**2*y/26 - 26835*x**2/26 - 2920*x*y**2/13 - 321*x*y/26 + 139029*x/26 + 18826*y**3/117 + 17679*y**2/13 - 159*y/13 - 119385/13",
          "-18*x**3 + 54*x**2*y/65 + 18358*x**2/65 + 4136*x*y**2/65 + 214*x*y/65 - 95468*x/65 - 79672*y**3/1755 - 25028*y**2/65 + 212*y/65 + 32928/13",
          "5*x**3 - 27*x**2*y/130 - 10349*x**2/130 - 3752*x*y**2/195 - 107*x*y/130 + 54559*x/130 + 24338*y**3/1755 + 7557*y**2/65 - 53*y/65 - 9519/13",
          "-x**3 + 9*x**2*y/260 + 12689*x**2/780 + 2396*x*y**2/585 + 107*x*y/780 - 67819*x/780 - 18149*y**3/5265 - 9637*y**2/390 + 53*y/390 + 3979/26",
          "-3*x**2*y/2 - 3*x*y + 42*y**3",
          "0",
          "8*y**3/27",
          "0",
          "0",
          "0",
          "0",
          "1713*x**3/4 - 51*x**2*y/8 - 26781*x**2/4 - 1448*x*y**2 - 27*x*y + 34677*x + 5228*y**3/9 + 34869*y**2/4 - 57*y/2 - 59535",
          "0",
          "571*x**3/2 - 4*x**2*y - 8927*x**2/2 - 2896*x*y**2/3 - 35*x*y/2 + 23118*x + 10258*y**3/27 + 5812*y**2 - 19*y - 39690",
          "x**2*y/4 + x*y/2 - 58*y**3/9 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 118*y**3/3 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 20*y**3/3 - y**2/2",
          "x**2*y + 2*x*y - 88*y**3/3 + 2*y**2"
        ],
        [
          "-4609*x**3/4 + 11757*x**2*y/520 + 3512779*x**2/195 + 68383*x*y/780 - 72775571*x/780 - 3819201*y**3/520 - 66809*y**2/780 + 16556*y/195 + 4164811/26",
          "918*x**3 - 1359*x**2*y/65 - 1865761*x**2/130 - 10663*x*y/130 + 9663431*x/130 + 793449*y**3/130 + 5227*y**2/65 - 5227*y/65 - 1659063/13",
          "-246*x**3 + 561*x**2*y/65 + 249992*x**2/65 + 2216*x*y/65 - 1294822*x/65 - 123033*y**3/65 - 2188*y**2/65 + 2188*y/65 + 444612/13",
          "66*x**3 - 81*x**2*y/26 - 26835*x**2/26 - 321*x*y/26 + 139029*x/26 + 7479*y**3/13 + 159*y**2/13 - 159*y/13 - 119385/13",
          "-18*x**3 + 54*x**2*y/65 + 18358*x**2/65 + 214*x*y/65 - 95468*x/65 - 9972*y**3/65 - 212*y**2/65 + 212*y/65 + 32928/13",
          "5*x**3 - 27*x**2*y/130 - 10349*x**2/130 - 107*x*y/130 + 54559*x/130 + 2428*y**3/65 + 53*y**2/65 - 53*y/65 - 9519/13",
          "-x**3 + 9*x**2*y/260 + 12689*x**2/780 + 107*x*y/780 - 67819*x/780 - 571*y**3/130 - 53*y**2/390 + 53*y/390 + 3979/26",
          "-3*x**2*y/2 - 3*x*y + 189*y**3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-y**3",
          "1713*x**3/4 - 51*x**2*y/8 - 26781*x**2/4 - 27*x*y + 34677*x + 20685*y**3/8 + 117*y**2/4 - 57*y/2 - 59535",
          "0",
          "571*x**3/2 - 4*x**2*y - 8927*x**2/2 - 35*x*y/2 + 23118*x + 3417*y**3/2 + 20*y**2 - 19*y - 39690",
          "x**2*y/4 + x*y/2 - 73*y**3/4 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 349*y**3/4 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 65*y**3/4 - y**2/2",
          "x**2*y + 2*x*y - 61*y**3 + 2*y**2"
        ],
        [
          "-762084997*x**3/16196388 + 47542128159*x**2*y/539879600 + 591160339*x**2/4049097 + 5718600851*x*y**2/33742475 - 35009692057*x*y/809819400 - 12089305129*x/80981940 - 32280509537*y**3/101227425 - 103304764247*y**2/404909700 + 243518461187*y/1619638800 + 156789359/3114690",
          "59369842*x**3/1349699 - 2774836869*x**2*y/33742475 - 369819865*x**2/2699398 - 5351158656*x*y**2/33742475 + 2742115091*x*y/67484950 + 1892497339*x/13496990 + 10099547724*y**3/33742475 + 8064572761*y**2/33742475 - 4782773689*y/33742475 - 23984594/519115",
          "-24606383*x**3/1349699 + 4588225899*x**2*y/134969900 + 76726193*x**2/1349699 + 2209021044*x*y**2/33742475 - 1122614159*x*y/67484950 - 389445053*x/6748495 - 4187223376*y**3/33742475 - 3344844664*y**2/33742475 + 7966626319*y/134969900 + 9911231/519115",
          "9052470*x**3/1349699 - 83059428*x**2*y/6748495 - 55872165*x**2/2699398 - 161062392*x*y**2/6748495 + 81505167*x*y/13496990 + 56495103*x/2699398 + 304522548*y**3/6748495 + 243601677*y**2/6748495 - 289149111*y/13496990 - 720303/103823",
          "-2407882*x**3/1349699 + 220743333*x**2*y/67484950 + 7431292*x**2/1349699 + 214774296*x*y**2/33742475 - 53588303*x*y/33742475 - 37571752*x/6748495 - 405736784*y**3/33742475 - 324826676*y**2/33742475 + 384783673*y/67484950 + 958054/519115",
          "1203941*x**3/2699398 - 220743333*x**2*y/269939800 - 1857823*x**2/1349699 - 53693574*x*y**2/33742475 + 53588303*x*y/134969900 + 9392938*x/6748495 + 101434196*y**3/33742475 + 81206669*y**2/33742475 - 384783673*y/269939800 - 479027/1038230",
          "-1203941*x**3/16196388 + 73581111*x**2*y/539879600 + 1857823*x**2/8098194 + 8948929*x*y**2/33742475 - 53588303*x*y/809819400 - 4696469*x/20245485 - 50717098*y**3/101227425 - 81206669*y**2/202454850 + 384783673*y/1619638800 + 479027/6229380",
          "172860*x**3/103823 - 376131*x**2*y/103823 - 518580*x**2/103823 - 622296*x*y**2/103823 + 129324*x*y/103823 + 518580*x/103823 + 752184*y**3/103823 + 622296*y**2/103823 - 440793*y/207646 - 172860/103823",
          "0",
          "0",
          "8192*x**3/103823 - 52224*x**2*y/519115 - 24576*x**2/103823 - 147456*x*y**2/519115 + 104448*x*y/519115 + 24576*x/103823 - 63936*y**3/519115 + 147456*y**2/519115 - 52224*y/519115 - 8192/103823",
          "-16000*x**3/103823 + 20400*x**2*y/103823 + 48000*x**2/103823 + 57600*x*y**2/103823 - 40800*x*y/103823 - 48000*x/103823 - 78848*y**3/103823 - 57600*y**2/103823 + 20400*y/103823 + 16000/103823",
          "0",
          "0",
          "1496286*x**3/103823 - 13795014*x**2*y/519115 - 9289185*x**2/207646 - 26893386*x*y**2/519115 + 27820827*x*y/2076460 + 18889839*x/415292 + 52796349*y**3/519115 + 168309999*y**2/2076460 - 202243467*y/4152920 - 6296613/415292",
          "0",
          "970314*x**3/103823 - 17786867*x**2*y/1038230 - 3014765*x**2/103823 - 17439144*x*y**2/519115 + 9098869*x*y/1038230 + 6133353*x/207646 + 34817816*y**3/519115 + 27821444*y**2/519115 - 33360317*y/1038230 - 2044451/207646",
          "-39370*x**3/103823 + 152305*x**2*y/207646 + 118110*x**2/103823 + 141732*x*y**2/103823 - 48482*x*y/103823 - 118110*x/103823 - 368438*y**3/103823 - 594933*y**2/207646 + 616079*y/415292 + 39370/103823",
          "-192210*x**3/103823 + 749693*x**2*y/207646 + 576630*x**2/103823 + 691956*x*y**2/103823 - 126755*x*y/103823 - 576630*x/103823 - 889070*y**3/103823 - 1280089*y**2/207646 + 1810855*y/415292 + 192210/103823",
          "-30410*x**3/103823 + 129457*x**2*y/207646 + 91230*x**2/103823 + 109476*x*y**2/103823 - 25634*x*y/103823 - 91230*x/103823 - 174778*y**3/103823 - 322775*y**2/207646 + 155091*y/415292 + 30410/103823",
          "-108840*x**3/103823 + 242594*x**2*y/103823 + 326520*x**2/103823 + 391824*x*y**2/103823 - 69896*x*y/103823 - 326520*x/103823 - 303800*y**3/103823 - 184178*y**2/103823 + 138771*y/103823 + 108840/103823"
        ],
        [
          "1017953*x**3/267540 + 251877*x**2*y/4459 - 2486129*x**2/66885 - 137303*x*y**2/6860 - 2559841*x*y/53508 + 25436371*x/267540 - 24393053*y**3/267540 - 12205853*y**2/267540 + 29484703*y/133770 - 9619151/133770",
          "-77929*x**3/22295 - 460653*x**2*y/8918 + 1494581*x**2/44590 + 33777*x*y**2/1715 + 365311*x*y/8918 - 3854551*x/44590 + 1882879*y**3/22295 + 914659*y**2/22295 - 4534843*y/22295 + 1488821/22295",
          "29811*x**3/22295 + 93102*x**2*y/4459 - 294457*x**2/22295 - 15108*x*y**2/1715 - 66452*x*y/4459 + 781337*x/22295 - 772686*y**3/22295 - 357676*y**2/22295 + 1842832*y/22295 - 601039/22295",
          "-2010*x**3/4459 - 34071*x**2*y/4459 + 43671*x**2/8918 + 1035*x*y**2/343 + 51333*x*y/8918 - 115125*x/8918 + 111099*y**3/8918 + 27627*y**2/4459 - 135255*y/4459 + 43863/4459",
          "3044*x**3/22295 + 9486*x**2*y/4459 - 31298*x**2/22295 - 1212*x*y**2/1715 - 8446*x*y/4459 + 81118*x/22295 - 75704*y**3/22295 - 41204*y**2/22295 + 188348*y/22295 - 61396/22295",
          "-761*x**3/22295 - 4743*x**2*y/8918 + 15649*x**2/44590 + 303*x*y**2/1715 + 4223*x*y/8918 - 40559*x/44590 + 18926*y**3/22295 + 10301*y**2/22295 - 47087*y/22295 + 15349/22295",
          "761*x**3/133770 + 1581*x**2*y/17836 - 15649*x**2/267540 - 101*x*y**2/3430 - 4223*x*y/53508 + 40559*x/267540 - 9463*y**3/66885 - 10301*y**2/133770 + 47087*y/133770 - 15349/133770",
          "-2*x**3/7 - 18*x**2*y/7 + 12*x**2/7 + 9*x*y**2/7 + 9*x*y/7 - 24*x/7 + 37*y**3/7 - 18*y**2/7 - 30*y/7 + 16/7",
          "-2*x**3/343 - 15*x**2*y/686 + 12*x**2/343 + 9*x*y**2/343 + 30*x*y/343 - 24*x/343 + 81*y**3/686 - 18*y**2/343 - 30*y/343 + 16/343",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-1389*x**3/1372 - 23547*x**2*y/1372 + 15537*x**2/1372 + 7353*x*y**2/1372 + 11079*x*y/686 - 10341*x/343 + 35955*y**3/1372 + 25425*y**2/1372 - 24576*y/343 + 7923/343",
          "0",
          "-433*x**3/686 - 7565*x**2*y/686 + 4999*x**2/686 + 1158*x*y**2/343 + 7279*x*y/686 - 6714*x/343 + 5603*y**3/343 + 4544*y**2/343 - 16159*y/343 + 5162/343",
          "19*x**3/343 + 157*x**2*y/343 - 114*x**2/343 - 171*x*y**2/686 - 227*x*y/686 + 228*x/343 - 255*y**3/686 - 687*y**2/686 + 628*y/343 - 152/343",
          "95*x**3/343 + 785*x**2*y/343 - 570*x**2/343 - 855*x*y**2/686 - 449*x*y/686 + 1140*x/343 - 4019*y**3/686 + 2053*y**2/686 + 2111*y/343 - 760/343",
          "23*x**3/343 + 172*x**2*y/343 - 138*x**2/343 - 207*x*y**2/686 - 347*x*y/686 + 276*x/343 - 417*y**3/686 + 71*y**2/686 + 345*y/343 - 184/343",
          "60*x**3/343 + 568*x**2*y/343 - 360*x**2/343 - 270*x*y**2/343 - 214*x*y/343 + 720*x/343 - 1558*y**3/343 + 1226*y**2/343 + 900*y/343 - 480/343"
        ],
        [
          "151557*x**3/6656 + 1510049*x**2*y/26624 - 15216163*x**2/99840 - 48038213*x*y**2/532480 - 23358029*x*y/199680 + 6587029*x/19968 - 54713117*y**3/163840 + 59103817*y**2/319488 + 156498919*y/399360 - 7746851/33280",
          "-75981*x**3/3328 - 600897*x**2*y/13312 + 2717833*x**2/16640 + 22470909*x*y**2/266240 + 2108879*x*y/33280 - 1289503*x/3328 + 25345581*y**3/81920 - 9200587*y**2/53248 - 19868269*y/66560 + 5139483/16640",
          "549*x**3/52 + 10965*x**2*y/832 - 21433*x**2/260 - 281883*x*y**2/8320 + 14149*x*y/2080 + 11191*x/52 - 646179*y**3/5120 + 113117*y**2/1664 + 310321*y/4160 - 49083/260",
          "-14123*x**3/3328 - 62175*x**2*y/13312 + 109827*x**2/3328 + 668751*x*y**2/53248 - 20067*x*y/6656 - 283401*x/3328 + 748391*y**3/16384 - 1354989*y**2/53248 - 349143*y/13312 + 246409/3328",
          "453*x**3/416 + 3171*x**2*y/1664 - 15841*x**2/2080 - 118953*x*y**2/33280 - 13133*x*y/4160 + 7303*x/416 - 126267*y**3/10240 + 49663*y**2/6656 + 107623*y/8320 - 28131/2080",
          "-633*x**3/3328 - 8253*x**2*y/13312 + 19397*x**2/16640 + 231081*x*y**2/266240 + 54931*x*y/33280 - 7235*x/3328 + 260409*y**3/81920 - 95231*y**2/53248 - 301241*y/66560 + 19407/16640",
          "237*x**3/6656 + 2569*x**2*y/26624 - 22907*x**2/99840 - 77677*x*y**2/532480 - 46741*x*y/199680 + 9341*x/19968 - 86053*y**3/163840 + 96401*y**2/319488 + 276671*y/399360 - 9979/33280",
          "9*x**3/32 - 219*x**2*y/128 - 81*x**2/32 - 405*x*y**2/512 - 111*x*y/64 + 243*x/32 + 21735*y**3/2048 + 1215*y**2/512 - 243*y/128 - 243/32",
          "0",
          "0",
          "0",
          "x**3/4 - 3*x**2*y/16 - 9*x**2/4 - 45*x*y**2/64 + 9*x*y/8 + 27*x/4 - 81*y**3/256 + 135*y**2/64 - 27*y/16 - 27/4",
          "-x**3/32 + 3*x**2*y/128 + 9*x**2/32 + 45*x*y**2/512 - 9*x*y/64 - 27*x/32 - 175*y**3/2048 - 135*y**2/512 + 27*y/128 + 27/32",
          "0",
          "-123*x**3/16 - 627*x**2*y/32 + 795*x**2/16 + 8037*x*y**2/256 + 837*x*y/16 - 1629*x/16 + 26763*y**3/256 - 16623*y**2/256 - 4719*y/32 + 1053/16",
          "0",
          "-335*x**3/64 - 3259*x**2*y/256 + 2183*x**2/64 + 21747*x*y**2/1024 + 4465*x*y/128 - 4533*x/64 + 279575*y**3/4096 - 44761*y**2/1024 - 24979*y/256 + 2997/64",
          "21*x**3/64 + x**2*y/256 - 189*x**2/64 - 945*x*y**2/1024 + 253*x*y/128 + 567*x/64 - 13285*y**3/4096 + 1299*y**2/1024 - 311*y/256 - 567/64",
          "15*x**3/64 + 275*x**2*y/256 - 135*x**2/64 - 675*x*y**2/1024 + 583*x*y/128 + 405*x/64 - 44287*y**3/4096 + 2537*y**2/1024 + 107*y/256 - 405/64",
          "x**3/64 + 61*x**2*y/256 - 9*x**2/64 - 45*x*y**2/1024 + 73*x*y/128 + 27*x/64 - 8593*y**3/4096 - 377*y**2/1024 - 27*y/256 - 27/64",
          "-7*x**3/16 + 85*x**2*y/64 + 63*x**2/16 + 315*x*y**2/256 + x*y/32 - 189*x/16 - 5897*y**3/1024 - 433*y**2/256 + 189*y/64 + 189/16"
        ],
        [
          "-2079209*x**3/58500 + 1123171*x**2*y/14625 + 57687*x**2/250 + 549161*x*y**2/29250 - 20231447*x*y/58500 - 4932769*x/19500 - 69961*y**3/750 - 9403963*y**2/58500 + 13921786*y/14625 - 5929381/14625",
          "84488*x**3/4875 - 384541*x**2*y/9750 - 12983*x**2/250 + 87826*x*y**2/4875 + 645803*x*y/9750 - 1060959*x/3250 + 36002*y**3/375 + 40721*y**2/4875 - 1837553*y/4875 + 5009218/4875",
          "10858*x**3/1625 - 56314*x**2*y/4875 - 15292*x**2/125 - 189532*x*y**2/4875 + 953312*x*y/4875 + 1030334*x/1625 - 17944*y**3/375 + 594028*y**2/4875 - 1410124*y/4875 - 1635512/1625",
          "-4963*x**3/975 + 2801*x**2*y/325 + 3683*x**2/50 + 6498*x*y**2/325 - 69041*x*y/650 - 220541*x/650 + 1408*y**3/75 - 22017*y**2/325 + 57041*y/325 + 491782/975",
          "17431*x**3/8775 - 1882*x**2*y/975 - 6523*x**2/225 - 712*x*y**2/117 + 24746*x*y/975 + 394501*x/2925 - 3592*y**3/675 + 12332*y**2/585 - 39892*y/975 - 1770469/8775",
          "-1668*x**3/1625 + 4913*x**2*y/9750 + 3589*x**2/250 + 10372*x*y**2/4875 - 63529*x*y/9750 - 209303*x/3250 + 574*y**3/375 - 37513*y**2/4875 + 51529*y/4875 + 152102/1625",
          "5102*x**3/14625 - 15313*x**2*y/58500 - 2263*x**2/500 - 9736*x*y**2/14625 + 146729*x*y/58500 + 375703*x/19500 - 43*y**3/125 + 73913*y**2/29250 - 134729*y/29250 - 394553/14625",
          "-582*x**3/125 + 1122*x**2*y/125 + 6984*x**2/125 + 1746*x*y**2/125 - 10851*x*y/125 - 27936*x/125 + 1176*y**3/125 - 6984*y**2/125 + 20952*y/125 + 37248/125",
          "2*x**3/125 - 9*x**2*y/250 - 24*x**2/125 - 6*x*y**2/125 + 36*x*y/125 + 96*x/125 + 14*y**3/125 + 24*y**2/125 - 72*y/125 - 128/125",
          "-128*x**3/3375 + 32*x**2*y/375 + 512*x**2/1125 + 128*x*y**2/1125 - 256*x*y/375 - 2048*x/1125 + 104*y**3/3375 - 512*y**2/1125 + 512*y/375 + 8192/3375",
          "0",
          "0",
          "0",
          "0",
          "29983*x**3/1500 - 20881*x**2*y/500 - 83557*x**2/500 - 6829*x*y**2/250 + 32012*x*y/125 + 52432*x/125 + 15703*y**3/750 + 69257*y**2/500 - 148673*y/250 - 106228/375",
          "0",
          "31753*x**3/2250 - 22021*x**2*y/750 - 90637*x**2/750 - 7714*x*y**2/375 + 139043*x*y/750 + 119024*x/375 + 13648*y**3/1125 + 38356*y**2/375 - 159293*y/375 - 269096/1125",
          "173*x**3/225 - 37*x**2*y/25 - 692*x**2/75 - 173*x*y**2/75 + 717*x*y/50 + 2768*x/75 - 239*y**3/225 + 1159*y**2/150 - 667*y/25 - 11072/225",
          "1591*x**3/375 - 1037*x**2*y/125 - 6364*x**2/125 - 1591*x*y**2/125 + 19967*x*y/250 + 25456*x/125 - 3613*y**3/375 + 12853*y**2/250 - 18842*y/125 - 101824/375",
          "287*x**3/375 - 184*x**2*y/125 - 1148*x**2/125 - 287*x*y**2/125 + 3569*x*y/250 + 4592*x/125 - 491*y**3/375 + 2171*y**2/250 - 3444*y/125 - 18368/375",
          "236*x**3/75 - 152*x**2*y/25 - 944*x**2/25 - 236*x*y**2/25 + 1466*x*y/25 + 3776*x/25 - 548*y**3/75 + 994*y**2/25 - 2832*y/25 - 15104/75"
        ],
        [
          "-29680177*x**3/12636 - 258260407*x**2*y/84240 + 378694391*x**2/10530 + 42241879*x*y**2/21060 + 1304517887*x*y/42120 - 3854983667*x/21060 - 69800729*y**3/126360 - 106506619*y**2/10530 - 6496973833*y/84240 + 978535349/3159",
          "446701*x**3/234 + 3959923*x**2*y/1560 - 5697254*x**2/195 - 645241*x*y**2/390 - 20026673*x*y/780 + 28988209*x/195 + 283769*y**3/585 + 3257567*y**2/390 + 99688027*y/1560 - 58849259/234",
          "-1737622*x**3/3159 - 8195141*x**2*y/10530 + 44262052*x**2/5265 + 2638114*x*y**2/5265 + 41609611*x*y/5265 - 224944082*x/5265 - 2772517*y**3/15795 - 13367798*y**2/5265 - 206796119*y/10530 + 228104216/3159",
          "166030*x**3/1053 + 329267*x**2*y/1404 - 1689865*x**2/702 - 52487*x*y**2/351 - 838436*x*y/351 + 8580383*x/702 + 62210*y**3/1053 + 266728*y**2/351 + 8323853*y/1404 - 21736685/1053",
          "-44695*x**3/1053 - 438871*x**2*y/7020 + 1139191*x**2/1755 + 70117*x*y**2/1755 + 2235071*x*y/3510 - 5795261*x/1755 - 82561*y**3/5265 - 356309*y**2/1755 - 11094679*y/7020 + 5884793/1053",
          "103258*x**3/9477 + 949711*x**2*y/63180 - 5308457*x**2/31590 - 154627*x*y**2/15795 - 2420083*x*y/15795 + 27226087*x/31590 + 188671*y**3/47385 + 786014*y**2/15795 + 24019309*y/63180 - 13923476/9477",
          "-20885*x**3/12636 - 137243*x**2*y/84240 + 137207*x**2/5265 + 24821*x*y**2/21060 + 706573*x*y/42120 - 1431119*x/10530 - 38063*y**3/63180 - 126967*y**2/21060 - 3492527*y/84240 + 2964919/12636",
          "44*x**3/3 + 37*x**2*y - 220*x**2 - 22*x*y**2 - 388*x*y + 1100*x + 83*y**3/6 + 110*y**2 + 1925*y/2 - 5500/3",
          "0",
          "0",
          "0",
          "0",
          "16*x**3/729 + 14*x**2*y/243 - 80*x**2/243 - 8*x*y**2/243 - 140*x*y/243 + 400*x/243 - 88*y**3/729 + 40*y**2/243 + 350*y/243 - 2000/729",
          "-128*x**3/729 - 112*x**2*y/243 + 640*x**2/243 + 64*x*y**2/243 + 1120*x*y/243 - 3200*x/243 - 25*y**3/729 - 320*y**2/243 - 2800*y/243 + 16000/729",
          "68927*x**3/81 + 117031*x**2*y/108 - 703931*x**2/54 - 38471*x*y**2/54 - 1180111*x*y/108 + 7168991*x/108 + 118193*y**3/648 + 387869*y**2/108 + 5879819*y/216 - 36408715/324",
          "0",
          "411812*x**3/729 + 174076*x**2*y/243 - 2103043*x**2/243 - 114538*x*y**2/243 - 3509465*x*y/486 + 21419473*x/486 + 174305*y**3/1458 + 577550*y**2/243 + 4371583*y/243 - 108788645/1458",
          "-658*x**3/243 - 1111*x**2*y/162 + 3290*x**2/81 + 329*x*y**2/81 + 5798*x*y/81 - 16450*x/81 - 3263*y**3/972 - 3533*y**2/162 - 57251*y/324 + 82250/243",
          "-3274*x**3/243 - 5527*x**2*y/162 + 16370*x**2/81 + 1637*x*y**2/81 + 28931*x*y/81 - 81850*x/81 - 12779*y**3/972 - 16289*y**2/162 - 285827*y/324 + 409250/243",
          "-1814*x**3/729 - 3053*x**2*y/486 + 9070*x**2/243 + 907*x*y**2/243 + 15994*x*y/243 - 45350*x/243 - 7477*y**3/2916 - 9313*y**2/486 - 158725*y/972 + 226750/729",
          "-7000*x**3/729 - 5882*x**2*y/243 + 35000*x**2/243 + 3500*x*y**2/243 + 61736*x*y/243 - 175000*x/243 - 5969*y**3/729 - 17014*y**2/243 - 153125*y/243 + 875000/729"
        ],
        [
          "-1769*x**3/3120 + 11757*x**2*y/520 - 787*x**2/390 - 45259*x*y**2/1040 + 68383*x*y/780 - 989*x/780 + 16751*y**3/780 - 66809*y**2/780 + 16556*y/195 + 1",
          "209*x**3/520 - 1359*x**2*y/65 + 209*x**2/130 + 21117*x*y**2/520 - 10663*x*y/130 + 209*x/130 - 5227*y**3/260 + 5227*y**2/65 - 5227*y/65",
          "-7*x**3/65 + 561*x**2*y/65 - 28*x**2/65 - 1101*x*y**2/65 + 2216*x*y/65 - 28*x/65 + 547*y**3/65 - 2188*y**2/65 + 2188*y/65",
          "3*x**3/104 - 81*x**2*y/26 + 3*x**2/26 + 639*x*y**2/104 - 321*x*y/26 + 3*x/26 - 159*y**3/52 + 159*y**2/13 - 159*y/13",
          "-x**3/130 + 54*x**2*y/65 - 2*x**2/65 - 213*x*y**2/130 + 214*x*y/65 - 2*x/65 + 53*y**3/65 - 212*y**2/65 + 212*y/65",
          "x**3/520 - 27*x**2*y/130 + x**2/130 + 213*x*y**2/520 - 107*x*y/130 + x/130 - 53*y**3/260 + 53*y**2/65 - 53*y/65",
          "-x**3/3120 + 9*x**2*y/260 - x**2/780 - 71*x*y**2/1040 + 107*x*y/780 - x/780 + 53*y**3/1560 - 53*y**2/390 + 53*y/390",
          "-3*x**2*y/2 - 3*x*y - y**3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "x**3/4 - 51*x**2*y/8 + 3*x**2/4 + 15*x*y**2 - 27*x*y - 55*y**3/8 + 117*y**2/4 - 57*y/2",
          "0",
          "x**3/4 - 4*x**2*y + x**2/2 + 39*x*y**2/4 - 35*x*y/2 - 5*y**3 + 20*y**2 - 19*y",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - y**3/4 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 + 3*y**3/4 - y**2/2",
          "x**2*y + 2*x*y - y**3 + 2*y**2"
        ],
        [
          "-1769*x**3/3120 + 11757*x**2*y/520 - 787*x**2/390 + 8901*x*y**2/1625 + 68383*x*y/780 - 989*x/780 - 2076371*y**3/24375 - 66809*y**2/780 + 16556*y/195 + 1",
          "209*x**3/520 - 1359*x**2*y/65 + 209*x**2/130 - 8166*x*y**2/1625 - 10663*x*y/130 + 209*x/130 + 654052*y**3/8125 + 5227*y**2/65 - 5227*y/65",
          "-7*x**3/65 + 561*x**2*y/65 - 28*x**2/65 + 3024*x*y**2/1625 + 2216*x*y/65 - 28*x/65 - 273088*y**3/8125 - 2188*y**2/65 + 2188*y/65",
          "3*x**3/104 - 81*x**2*y/26 + 3*x**2/26 - 162*x*y**2/325 - 321*x*y/26 + 3*x/26 + 19644*y**3/1625 + 159*y**2/13 - 159*y/13",
          "-x**3/130 + 54*x**2*y/65 - 2*x**2/65 + 216*x*y**2/1625 + 214*x*y/65 - 2*x/65 - 26192*y**3/8125 - 212*y**2/65 + 212*y/65",
          "x**3/520 - 27*x**2*y/130 + x**2/130 - 54*x*y**2/1625 - 107*x*y/130 + x/130 + 6548*y**3/8125 + 53*y**2/65 - 53*y/65",
          "-x**3/3120 + 9*x**2*y/260 - x**2/780 + 9*x*y**2/1625 + 107*x*y/780 - x/780 - 3274*y**3/24375 - 53*y**2/390 + 53*y/390",
          "-3*x**2*y/2 - 3*x*y - 24*y**3/25",
          "0",
          "0",
          "-64*y**3/125",
          "0",
          "0",
          "0",
          "x**3/4 - 51*x**2*y/8 + 3*x**2/4 - 48*x*y**2/25 - 27*x*y + 3779*y**3/125 + 117*y**2/4 - 57*y/2",
          "0",
          "x**3/4 - 4*x**2*y + x**2/2 - 36*x*y**2/25 - 35*x*y/2 + 104*y**3/5 + 20*y**2 - 19*y",
          "x**2*y/4 + x*y/2 - 42*y**3/25 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 + 14*y**3/25 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 6*y**3/25 - y**2/2",
          "x**2*y + 2*x*y + 56*y**3/25 + 2*y**2"
        ],
        [
          "1826889*x**3/1040 + 11757*x**2*y/520 - 53578951*x**2/1560 - 9075687*x*y**2/1040 + 68383*x*y/780 + 86133989*x/390 - 684443*y**3/52 + 16309513*y**2/312 + 16556*y/195 - 30428564/65",
          "-727737*x**3/520 - 1359*x**2*y/65 + 7114351*x**2/260 + 3615291*x*y**2/520 - 10663*x*y/130 - 11437094*x/65 + 558399*y**3/52 - 2164993*y**2/52 - 5227*y/65 + 24242304/65",
          "48747*x**3/130 + 561*x**2*y/65 - 476551*x**2/65 - 242181*x*y**2/130 + 2216*x*y/65 + 3064436*x/65 - 40752*y**3/13 + 144871*y**2/13 + 2188*y/65 - 6495456/65",
          "-10443*x**3/104 - 81*x**2*y/26 + 102093*x**2/52 + 51921*x*y**2/104 - 321*x*y/26 - 164130*x/13 + 47223*y**3/52 - 155127*y**2/52 - 159*y/13 + 347904/13",
          "1734*x**3/65 + 54*x**2*y/65 - 33914*x**2/65 - 8712*x*y**2/65 + 214*x*y/65 + 218164*x/65 - 3156*y**3/13 + 10412*y**2/13 + 212*y/65 - 462624/65",
          "-3273*x**3/520 - 27*x**2*y/130 + 32159*x**2/260 + 17619*x*y**2/520 - 107*x*y/130 - 52006*x/65 + 3117*y**3/52 - 10529*y**2/52 - 53*y/65 + 110976/65",
          "701*x**3/1040 + 9*x**2*y/260 - 21629*x**2/1560 - 5223*x*y**2/1040 + 107*x*y/780 + 36601*x/390 - 805*y**3/104 + 9359*y**2/312 + 53*y/390 - 13556/65",
          "-3*x**2*y/2 - 3*x*y + 189*y**3/2",
          "0",
          "0",
          "0",
          "0",
          "0",
          "-y**3",
          "-5223*x**3/8 - 51*x**2*y/8 + 12765*x**2 + 25947*x*y**2/8 - 27*x*y - 164169*x/2 + 37983*y**3/8 - 19431*y**2 - 57*y/2 + 173988",
          "x**3/8 - 9*x**2/4 - 3*x*y**2/8 + 27*x/2 - y**3/4 + 9*y**2/4 - 27",
          "-1741*x**3/4 - 4*x**2*y + 8510*x**2 + 8649*x*y**2/4 - 35*x*y/2 - 54723*x + 3150*y**3 - 25907*y**2/2 - 19*y + 115992",
          "x**2*y/4 + x*y/2 - 73*y**3/4 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 349*y**3/4 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 65*y**3/4 - y**2/2",
          "x**2*y + 2*x*y - 61*y**3 + 2*y**2"
        ],
        [
          "1826889*x**3/1040 + 11757*x**2*y/520 - 53578951*x**2/1560 + 40969*x*y**2/2340 + 68383*x*y/780 + 86133989*x/390 - 19894*y**3/5265 - 148747*y**2/780 + 16556*y/195 - 30428564/65",
          "-727737*x**3/520 - 1359*x**2*y/65 + 7114351*x**2/260 - 5479*x*y**2/390 - 10663*x*y/130 - 11437094*x/65 + 178238*y**3/1755 + 10706*y**2/65 - 5227*y/65 + 24242304/65",
          "48747*x**3/130 + 561*x**2*y/65 - 476551*x**2/65 + 818*x*y**2/195 + 2216*x*y/65 + 3064436*x/65 - 225452*y**3/1755 - 3824*y**2/65 + 2188*y/65 - 6495456/65",
          "-10443*x**3/104 - 81*x**2*y/26 + 102093*x**2/52 - 71*x*y**2/26 - 321*x*y/26 - 164130*x/13 + 7288*y**3/117 + 372*y**2/13 - 159*y/13 + 347904/13",
          "1734*x**3/65 + 54*x**2*y/65 - 33914*x**2/65 + 264*x*y**2/65 + 214*x*y/65 + 218164*x/65 - 33208*y**3/1755 - 1796*y**2/65 + 212*y/65 - 462624/65",
          "-3273*x**3/520 - 27*x**2*y/130 + 32159*x**2/260 - 1631*x*y**2/390 - 107*x*y/130 - 52006*x/65 + 12592*y**3/1755 + 1684*y**2/65 - 53*y/65 + 110976/65",
          "701*x**3/1040 + 9*x**2*y/260 - 21629*x**2/1560 + 4361*x*y**2/2340 + 107*x*y/780 + 36601*x/390 - 12926*y**3/5265 - 2207*y**2/195 + 53*y/390 - 13556/65",
          "-3*x**2*y/2 - 3*x*y + 42*y**3",
          "0",
          "8*y**3/27",
          "0",
          "0",
          "0",
          "0",
          "-5223*x**3/8 - 51*x**2*y/8 + 12765*x**2 - 13*x*y**2/2 - 27*x*y - 164169*x/2 - 538*y**3/9 + 273*y**2/4 - 57*y/2 + 173988",
          "x**3/8 - 9*x**2/4 - x*y**2/6 + 27*x/2 + 2*y**3/27 + y**2 - 27",
          "-1741*x**3/4 - 4*x**2*y + 8510*x**2 - 13*x*y**2/3 - 35*x*y/2 - 54723*x - 1274*y**3/27 + 46*y**2 - 19*y + 115992",
          "x**2*y/4 + x*y/2 - 58*y**3/9 - 3*y**2/2 + y",
          "5*x**2*y/4 + 7*x*y/2 - 118*y**3/3 + y**2/2 + 2*y",
          "x**2*y/4 + x*y/2 - 20*y**3/3 - y**2/2",
          "x**2*y + 2*x*y - 88*y**3/3 + 2*y**2"
        ]
      ],
      "chord_tree_blocks": [
        {
          "component": 0,
          "faces": [
            0,
            1,
            2,
            17,
            18,
            12,
            3,
            13,
            5,
            4,
            14,
            6,
            7,
            15,
            9,
            8,
            16,
            10,
            11,
            20,
            19
          ],
          "parent": null,
          "interface": [
            "L",
            "U0"
          ],
          "local_extension": {
            "kind": "collinear_chordfree",
            "vertices": [
              "I0",
              "I1",
              "I2",
              "I3",
              "I4",
              "I5",
              "I6",
              "U0",
              "U1",
              "U2",
              "D0",
              "D1",
              "D2",
              "D3",
              "L",
              "R"
            ],
            "interior_order": [
              "I0",
              "I1",
              "I2",
              "I3",
              "I4",
              "I5",
              "I6"
            ],
            "edge": [
              "L",
              "U0"
            ],
            "four_dimensional_trace_matrix": [
              [
                "0",
                "0",
                "0",
                "0",
                "0",
                "0"
              ],
              [
                "1",
                "-2",
                "0",
                "4",
                "0",
                "0"
              ],
              [
                "0",
                "1",
                "0",
                "-2",
                "1",
                "0"
              ],
              [
                "-2",
                "2",
                "-1",
                "-2",
                "1",
                "0"
              ],
              [
                "1/4",
                "-5/4",
                "1/4",
                "3",
                "-1",
                "0"
              ]
            ],
            "fifth_mode_trace": [
              "1",
              "0",
              "19/2",
              "9",
              "-81/8"
            ],
            "selected_columns": [
              0,
              1,
              2,
              3,
              6
            ],
            "base_face_anchor": "I0"
          }
        }
      ],
      "operator_columns": 21,
      "rank_native_H": 27,
      "rank_native_H0": 27,
      "native_H_rows": 27,
      "full_space_dimension": 42,
      "vertex_evaluation_rank": 16,
      "all_value_and_five_independent_edge_trace_data_identity_verified": true,
      "complete_transverse_mesh_crosscuts_in_inner_span": []
    },
    "ordinary_sigma_five_I": {
      "name": "ordinary_sigma_five_I",
      "points": {
        "I0": [
          "0",
          "0"
        ],
        "I1": [
          "1",
          "0"
        ],
        "I2": [
          "2",
          "0"
        ],
        "I3": [
          "3",
          "0"
        ],
        "I4": [
          "4",
          "0"
        ],
        "L": [
          "-1",
          "0"
        ],
        "R": [
          "5",
          "0"
        ],
        "U": [
          "0",
          "2"
        ],
        "D": [
          "0",
          "-1"
        ]
      },
      "faces": [
        [
          "L",
          "I0",
          "U"
        ],
        [
          "L",
          "D",
          "I0"
        ],
        [
          "I0",
          "I1",
          "U"
        ],
        [
          "I0",
          "D",
          "I1"
        ],
        [
          "I1",
          "I2",
          "U"
        ],
        [
          "I1",
          "D",
          "I2"
        ],
        [
          "I2",
          "I3",
          "U"
        ],
        [
          "I2",
          "D",
          "I3"
        ],
        [
          "I3",
          "I4",
          "U"
        ],
        [
          "I3",
          "D",
          "I4"
        ],
        [
          "I4",
          "R",
          "U"
        ],
        [
          "I4",
          "D",
          "R"
        ]
      ],
      "geometry": {
        "vertices": 9,
        "triangles": 12,
        "boundary_vertices": 4,
        "interior_vertices": 5,
        "interior_edges": 16,
        "boundary_cycle": [
          "D",
          "R",
          "U",
          "L"
        ],
        "minimum_doubled_area_lower": "1",
        "simple_boundary_exactly_checked": true,
        "positive_faces_strict_interval_checked": true,
        "embedding_from_positive_orientation_and_boundary_degree_one_proved": true
      },
      "vertex_order": [
        "I0",
        "I1",
        "I2",
        "I3",
        "I4",
        "L",
        "R",
        "U",
        "D"
      ],
      "prescribed_edge": [
        "L",
        "U"
      ],
      "complete_operator_data_order": "all vertex values,then gx(a),gy(a),gx(b),gy(b),(-dy,dx) dot gradient(midpoint)",
      "physical_full_value_plus_edge_trace_operator": [
        [
          "-183*x**3/56 + 43041*x**2*y/112 - 155*x**2/28 - 12219*x*y**2/32 + 21401*x*y/28 - 71*x/56 + 42675*y**3/448 - 42647*y**2/112 + 42563*y/112 + 1",
          "45*x**3/28 - 3117*x**2*y/14 + 45*x**2/14 + 3543*x*y**2/16 - 12423*x*y/28 + 45*x/28 - 6189*y**3/112 + 6189*y**2/28 - 6189*y/28",
          "-3*x**3/7 + 417*x**2*y/7 - 6*x**2/7 - 237*x*y**2/4 + 831*x*y/7 - 3*x/7 + 207*y**3/14 - 414*y**2/7 + 414*y/7",
          "3*x**3/28 - 219*x**2*y/14 + 3*x**2/14 + 249*x*y**2/16 - 873*x*y/28 + 3*x/28 - 435*y**3/112 + 435*y**2/28 - 435*y/28",
          "-x**3/56 + 327*x**2*y/112 - x**2/28 - 93*x*y**2/32 + 163*x*y/28 - x/56 + 325*y**3/448 - 325*y**2/112 + 325*y/112",
          "2*x**3 - 1041*x**2*y/5 + 3*x**2 + 207*x*y**2 - 414*x*y - 1029*y**3/20 + 1029*y**2/5 - 1029*y/5",
          "0",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "x**3 - 346*x**2*y/5 + x**2 + 69*x*y**2 - 138*x*y - 86*y**3/5 + 344*y**2/5 - 344*y/5",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "-183*x**3/56 + 43041*x**2*y/112 - 155*x**2/28 - 12219*x*y**2/8 + 21401*x*y/28 - 71*x/56 - 42549*y**3/56 - 42647*y**2/112 + 42563*y/112 + 1",
          "45*x**3/28 - 3117*x**2*y/14 + 45*x**2/14 + 3543*x*y**2/4 - 12423*x*y/28 + 45*x/28 + 6189*y**3/14 + 6189*y**2/28 - 6189*y/28",
          "-3*x**3/7 + 417*x**2*y/7 - 6*x**2/7 - 237*x*y**2 + 831*x*y/7 - 3*x/7 - 828*y**3/7 - 414*y**2/7 + 414*y/7",
          "3*x**3/28 - 219*x**2*y/14 + 3*x**2/14 + 249*x*y**2/4 - 873*x*y/28 + 3*x/28 + 435*y**3/14 + 435*y**2/28 - 435*y/28",
          "-x**3/56 + 327*x**2*y/112 - x**2/28 - 93*x*y**2/8 + 163*x*y/28 - x/56 - 325*y**3/56 - 325*y**2/112 + 325*y/112",
          "2*x**3 - 1041*x**2*y/5 + 3*x**2 + 828*x*y**2 - 414*x*y + 2058*y**3/5 + 1029*y**2/5 - 1029*y/5",
          "0",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "x**3 - 346*x**2*y/5 + x**2 + 276*x*y**2 - 138*x*y + 688*y**3/5 + 344*y**2/5 - 344*y/5",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ],
        [
          "325*x**3/56 + 43041*x**2*y/112 - 155*x**2/28 - 12219*x*y**2/32 + 21401*x*y/28 - 71*x/56 + 42675*y**3/448 - 42647*y**2/112 + 42563*y/112 + 1",
          "-107*x**3/28 - 3117*x**2*y/14 + 45*x**2/14 + 3543*x*y**2/16 - 12423*x*y/28 + 45*x/28 - 6189*y**3/112 + 6189*y**2/28 - 6189*y/28",
          "9*x**3/7 + 417*x**2*y/7 - 6*x**2/7 - 237*x*y**2/4 + 831*x*y/7 - 3*x/7 + 207*y**3/14 - 414*y**2/7 + 414*y/7",
          "-9*x**3/28 - 219*x**2*y/14 + 3*x**2/14 + 249*x*y**2/16 - 873*x*y/28 + 3*x/28 - 435*y**3/112 + 435*y**2/28 - 435*y/28",
          "3*x**3/56 + 327*x**2*y/112 - x**2/28 - 93*x*y**2/32 + 163*x*y/28 - x/56 + 325*y**3/448 - 325*y**2/112 + 325*y/112",
          "-3*x**3 - 1041*x**2*y/5 + 3*x**2 + 207*x*y**2 - 414*x*y - 1029*y**3/20 + 1029*y**2/5 - 1029*y/5",
          "0",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "-x**3 - 346*x**2*y/5 + x**2 + 69*x*y**2 - 138*x*y - 86*y**3/5 + 344*y**2/5 - 344*y/5",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "325*x**3/56 + 43041*x**2*y/112 - 155*x**2/28 - 12219*x*y**2/8 + 21401*x*y/28 - 71*x/56 - 42549*y**3/56 - 42647*y**2/112 + 42563*y/112 + 1",
          "-107*x**3/28 - 3117*x**2*y/14 + 45*x**2/14 + 3543*x*y**2/4 - 12423*x*y/28 + 45*x/28 + 6189*y**3/14 + 6189*y**2/28 - 6189*y/28",
          "9*x**3/7 + 417*x**2*y/7 - 6*x**2/7 - 237*x*y**2 + 831*x*y/7 - 3*x/7 - 828*y**3/7 - 414*y**2/7 + 414*y/7",
          "-9*x**3/28 - 219*x**2*y/14 + 3*x**2/14 + 249*x*y**2/4 - 873*x*y/28 + 3*x/28 + 435*y**3/14 + 435*y**2/28 - 435*y/28",
          "3*x**3/56 + 327*x**2*y/112 - x**2/28 - 93*x*y**2/8 + 163*x*y/28 - x/56 - 325*y**3/56 - 325*y**2/112 + 325*y/112",
          "-3*x**3 - 1041*x**2*y/5 + 3*x**2 + 828*x*y**2 - 414*x*y + 2058*y**3/5 + 1029*y**2/5 - 1029*y/5",
          "0",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "-x**3 - 346*x**2*y/5 + x**2 + 276*x*y**2 - 138*x*y + 688*y**3/5 + 344*y**2/5 - 344*y/5",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ],
        [
          "-949*x**3/56 + 43041*x**2*y/112 + 439*x**2/7 - 11673*x*y**2/32 + 21401*x*y/28 - 3893*x/56 + 45223*y**3/448 - 22279*y**2/56 + 42563*y/112 + 95/4",
          "299*x**3/28 - 3117*x**2*y/14 - 282*x**2/7 + 3369*x*y**2/16 - 12423*x*y/28 + 1263*x/28 - 6595*y**3/112 + 12987*y**2/56 - 6189*y/28 - 29/2",
          "-26*x**3/7 + 417*x**2*y/7 + 99*x**2/7 - 111*x*y**2/2 + 831*x*y/7 - 108*x/7 + 449*y**3/28 - 1761*y**2/28 + 414*y/7 + 5",
          "33*x**3/28 - 219*x**2*y/14 - 30*x**2/7 + 231*x*y**2/16 - 873*x*y/28 + 129*x/28 - 477*y**3/112 + 933*y**2/56 - 435*y/28 - 3/2",
          "-11*x**3/56 + 327*x**2*y/112 + 5*x**2/7 - 87*x*y**2/32 + 163*x*y/28 - 43*x/56 + 353*y**3/448 - 173*y**2/56 + 325*y/112 + 1/4",
          "9*x**3 - 1041*x**2*y/5 - 33*x**2 + 198*x*y**2 - 414*x*y + 36*x - 1089*y**3/20 + 1074*y**2/5 - 1029*y/5 - 12",
          "0",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "3*x**3 - 346*x**2*y/5 - 11*x**2 + 66*x*y**2 - 138*x*y + 12*x - 91*y**3/5 + 359*y**2/5 - 344*y/5 - 4",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "-949*x**3/56 + 43041*x**2*y/112 + 439*x**2/7 - 11673*x*y**2/8 + 21401*x*y/28 - 3893*x/56 - 45097*y**3/56 - 50291*y**2/112 + 42563*y/112 + 95/4",
          "299*x**3/28 - 3117*x**2*y/14 - 282*x**2/7 + 3369*x*y**2/4 - 12423*x*y/28 + 1263*x/28 + 6595*y**3/14 + 7407*y**2/28 - 6189*y/28 - 29/2",
          "-26*x**3/7 + 417*x**2*y/7 + 99*x**2/7 - 222*x*y**2 + 831*x*y/7 - 108*x/7 - 898*y**3/7 - 519*y**2/7 + 414*y/7 + 5",
          "33*x**3/28 - 219*x**2*y/14 - 30*x**2/7 + 231*x*y**2/4 - 873*x*y/28 + 129*x/28 + 477*y**3/14 + 561*y**2/28 - 435*y/28 - 3/2",
          "-11*x**3/56 + 327*x**2*y/112 + 5*x**2/7 - 87*x*y**2/8 + 163*x*y/28 - 43*x/56 - 353*y**3/56 - 409*y**2/112 + 325*y/112 + 1/4",
          "9*x**3 - 1041*x**2*y/5 - 33*x**2 + 792*x*y**2 - 414*x*y + 36*x + 2178*y**3/5 + 1209*y**2/5 - 1029*y/5 - 12",
          "0",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "3*x**3 - 346*x**2*y/5 - 11*x**2 + 264*x*y**2 - 138*x*y + 12*x + 728*y**3/5 + 404*y**2/5 - 344*y/5 - 4",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ],
        [
          "3415*x**3/56 + 43041*x**2*y/112 - 2834*x**2/7 - 134079*x*y**2/224 + 21401*x*y/28 + 6925*x/8 - 24601*y**3/448 + 3905*y**2/56 + 42563*y/112 - 16791/28",
          "-1005*x**3/28 - 3117*x**2*y/14 + 1674*x**2/7 + 39231*x*y**2/112 - 12423*x*y/28 - 2055*x/4 + 3837*y**3/112 - 2661*y**2/56 - 6189*y/28 + 5013/14",
          "74*x**3/7 + 417*x**2*y/7 - 501*x**2/7 - 1377*x*y**2/14 + 831*x*y/7 + 156*x - 351*y**3/28 + 639*y**2/28 + 414*y/7 - 765/7",
          "-95*x**3/28 - 219*x**2*y/14 + 162*x**2/7 + 3153*x*y**2/112 - 873*x*y/28 - 201*x/4 + 547*y**3/112 - 603*y**2/56 - 435*y/28 + 491/14",
          "41*x**3/56 + 327*x**2*y/112 - 34*x**2/7 - 1233*x*y**2/224 + 163*x*y/28 + 83*x/8 - 479*y**3/448 + 139*y**2/56 + 325*y/112 - 201/28",
          "-33*x**3 - 1041*x**2*y/5 + 219*x**2 + 324*x*y**2 - 414*x*y - 468*x + 591*y**3/20 - 186*y**2/5 - 1029*y/5 + 324",
          "0",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "-11*x**3 - 346*x**2*y/5 + 73*x**2 + 108*x*y**2 - 138*x*y - 156*x + 49*y**3/5 - 61*y**2/5 - 344*y/5 + 108",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "3415*x**3/56 + 43041*x**2*y/112 - 2834*x**2/7 - 134079*x*y**2/56 + 21401*x*y/28 + 6925*x/8 + 24727*y**3/56 + 159181*y**2/112 + 42563*y/112 - 16791/28",
          "-1005*x**3/28 - 3117*x**2*y/14 + 1674*x**2/7 + 39231*x*y**2/28 - 12423*x*y/28 - 2055*x/4 - 3837*y**3/14 - 23889*y**2/28 - 6189*y/28 + 5013/14",
          "74*x**3/7 + 417*x**2*y/7 - 501*x**2/7 - 2754*x*y**2/7 + 831*x*y/7 + 156*x + 702*y**3/7 + 1881*y**2/7 + 414*y/7 - 765/7",
          "-95*x**3/28 - 219*x**2*y/14 + 162*x**2/7 + 3153*x*y**2/28 - 873*x*y/28 - 201*x/4 - 547*y**3/14 - 2511*y**2/28 - 435*y/28 + 491/14",
          "41*x**3/56 + 327*x**2*y/112 - 34*x**2/7 - 1233*x*y**2/56 + 163*x*y/28 + 83*x/8 + 479*y**3/56 + 2087*y**2/112 + 325*y/112 - 201/28",
          "-33*x**3 - 1041*x**2*y/5 + 219*x**2 + 1296*x*y**2 - 414*x*y - 468*x - 1182*y**3/5 - 3831*y**2/5 - 1029*y/5 + 324",
          "0",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "-11*x**3 - 346*x**2*y/5 + 73*x**2 + 432*x*y**2 - 138*x*y - 156*x - 392*y**3/5 - 1276*y**2/5 - 344*y/5 + 108",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ],
        [
          "-12711*x**3/56 + 43041*x**2*y/112 + 61231*x**2/28 + 301323*x*y**2/224 + 21401*x*y/28 - 386927*x/56 + 846203*y**3/448 - 645293*y**2/112 + 42563*y/112 + 100455/14",
          "3693*x**3/28 - 3117*x**2*y/14 - 17793*x**2/14 - 87615*x*y**2/112 - 12423*x*y/28 + 112461*x/28 - 123009*y**3/112 + 23451*y**2/7 - 6189*y/28 - 29205/7",
          "-249*x**3/7 + 417*x**2*y/7 + 2406*x**2/7 + 5967*x*y**2/28 + 831*x*y/7 - 7629*x/7 + 4185*y**3/14 - 6381*y**2/7 + 414*y/7 + 7956/7",
          "263*x**3/28 - 219*x**2*y/14 - 1287*x**2/14 - 6513*x*y**2/112 - 873*x*y/28 + 8259*x/28 - 9119*y**3/112 + 1737*y**2/7 - 435*y/28 - 2171/7",
          "-97*x**3/56 + 327*x**2*y/112 + 485*x**2/28 + 2493*x*y**2/224 + 163*x*y/28 - 3145*x/56 + 6973*y**3/448 - 5311*y**2/112 + 325*y/112 + 831/14",
          "123*x**3 - 1041*x**2*y/5 - 1185*x**2 - 729*x*y**2 - 414*x*y + 3744*x - 20469*y**3/20 + 15609*y**2/5 - 1029*y/5 - 3888",
          "0",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "41*x**3 - 346*x**2*y/5 - 395*x**2 - 243*x*y**2 - 138*x*y + 1248*x - 1706*y**3/5 + 5204*y**2/5 - 344*y/5 - 1296",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "-12711*x**3/56 + 43041*x**2*y/112 + 61231*x**2/28 + 301323*x*y**2/56 + 21401*x*y/28 - 386927*x/56 - 846077*y**3/56 - 2453231*y**2/112 + 42563*y/112 + 100455/14",
          "3693*x**3/28 - 3117*x**2*y/14 - 17793*x**2/14 - 87615*x*y**2/28 - 12423*x*y/28 + 112461*x/28 + 123009*y**3/14 + 356649*y**2/28 - 6189*y/28 - 29205/7",
          "-249*x**3/7 + 417*x**2*y/7 + 2406*x**2/7 + 5967*x*y**2/7 + 831*x*y/7 - 7629*x/7 - 16740*y**3/7 - 24282*y**2/7 + 414*y/7 + 7956/7",
          "263*x**3/28 - 219*x**2*y/14 - 1287*x**2/14 - 6513*x*y**2/28 - 873*x*y/28 + 8259*x/28 + 9119*y**3/14 + 26487*y**2/28 - 435*y/28 - 2171/7",
          "-97*x**3/56 + 327*x**2*y/112 + 485*x**2/28 + 2493*x*y**2/56 + 163*x*y/28 - 3145*x/56 - 6973*y**3/56 - 20269*y**2/112 + 325*y/112 + 831/14",
          "123*x**3 - 1041*x**2*y/5 - 1185*x**2 - 2916*x*y**2 - 414*x*y + 3744*x + 40938*y**3/5 + 59349*y**2/5 - 1029*y/5 - 3888",
          "0",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "41*x**3 - 346*x**2*y/5 - 395*x**2 - 972*x*y**2 - 138*x*y + 1248*x + 13648*y**3/5 + 19784*y**2/5 - 344*y/5 - 1296",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ],
        [
          "47429*x**3/56 + 43041*x**2*y/112 - 299609*x**2/28 - 2585397*x*y**2/224 + 21401*x*y/28 + 2499793*x/56 - 6851717*y**3/448 + 5128147*y**2/112 + 42563*y/112 - 861785/14",
          "-13767*x**3/28 - 3117*x**2*y/14 + 86967*x**2/14 + 750465*x*y**2/112 - 12423*x*y/28 - 725619*x/28 + 994431*y**3/112 - 186069*y**2/7 - 6189*y/28 + 250155/7",
          "915*x**3/7 + 417*x**2*y/7 - 11562*x**2/7 - 49905*x*y**2/28 + 831*x*y/7 + 48243*x/7 - 33063*y**3/14 + 49491*y**2/7 + 414*y/7 - 66540/7",
          "-873*x**3/28 - 219*x**2*y/14 + 5529*x**2/14 + 48015*x*y**2/112 - 873*x*y/28 - 46269*x/28 + 63585*y**3/112 - 11895*y**2/7 - 435*y/28 + 16005/7",
          "179*x**3/56 + 327*x**2*y/112 - 1171*x**2/28 - 10755*x*y**2/224 + 163*x*y/28 + 10103*x/56 - 28355*y**3/448 + 21185*y**2/112 + 325*y/112 - 3585/14",
          "-459*x**3 - 1041*x**2*y/5 + 5799*x**2 + 6255*x*y**2 - 414*x*y - 24192*x + 165771*y**3/20 - 124071*y**2/5 - 1029*y/5 + 33360",
          "x**3 - 12*x**2 - 12*x*y**2 + 48*x - 16*y**3 + 48*y**2 - 64",
          "-3*x**2*y/10 - 7*y**3/40 + 9*y**2/20 + 3*y/10",
          "0",
          "-153*x**3 - 346*x**2*y/5 + 1933*x**2 + 2085*x*y**2 - 138*x*y - 8064*x + 13814*y**3/5 - 41356*y**2/5 - 344*y/5 + 11120",
          "x**2*y/10 + 9*y**3/40 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 - y**3/80 + y**2/20 - y/20",
          "x**2*y/10 + 9*y**3/40 - 2*y**2/5 - y/10",
          "2*x**2*y/5 - y**3/10 + 2*y**2/5 - 2*y/5"
        ],
        [
          "47429*x**3/56 + 43041*x**2*y/112 - 299609*x**2/28 - 2585397*x*y**2/56 + 21401*x*y/28 + 2499793*x/56 + 6851843*y**3/56 + 2948647*y**2/16 + 42563*y/112 - 861785/14",
          "-13767*x**3/28 - 3117*x**2*y/14 + 86967*x**2/14 + 750465*x*y**2/28 - 12423*x*y/28 - 725619*x/28 - 994431*y**3/14 - 427953*y**2/4 - 6189*y/28 + 250155/7",
          "915*x**3/7 + 417*x**2*y/7 - 11562*x**2/7 - 49905*x*y**2/7 + 831*x*y/7 + 48243*x/7 + 132252*y**3/7 + 28458*y**2 + 414*y/7 - 66540/7",
          "-873*x**3/28 - 219*x**2*y/14 + 5529*x**2/14 + 48015*x*y**2/28 - 873*x*y/28 - 46269*x/28 - 63585*y**3/14 - 27375*y**2/4 - 435*y/28 + 16005/7",
          "179*x**3/56 + 327*x**2*y/112 - 1171*x**2/28 - 10755*x*y**2/56 + 163*x*y/28 + 10103*x/56 + 28355*y**3/56 + 12245*y**2/16 + 325*y/112 - 3585/14",
          "-459*x**3 - 1041*x**2*y/5 + 5799*x**2 + 25020*x*y**2 - 414*x*y - 24192*x - 331542*y**3/5 - 499371*y**2/5 - 1029*y/5 + 33360",
          "x**3 - 12*x**2 - 48*x*y**2 + 48*x + 128*y**3 + 192*y**2 - 64",
          "-3*x**2*y/10 + 3*y**3/20 + 9*y**2/20 + 3*y/10",
          "-y**3",
          "-153*x**3 - 346*x**2*y/5 + 1933*x**2 + 8340*x*y**2 - 138*x*y - 8064*x - 110512*y**3/5 - 166456*y**2/5 - 344*y/5 + 11120",
          "x**2*y/10 - 9*y**3/5 - 9*y**2/10 + 9*y/10",
          "11*x**2*y/20 + x*y/2 + y**3/10 + y**2/20 - y/20",
          "x**2*y/10 - 3*y**3/10 - 2*y**2/5 - y/10",
          "2*x**2*y/5 + 4*y**3/5 + 2*y**2/5 - 2*y/5"
        ]
      ],
      "chord_tree_blocks": [
        {
          "component": 0,
          "faces": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11
          ],
          "parent": null,
          "interface": [
            "L",
            "U"
          ],
          "local_extension": {
            "kind": "collinear_chordfree",
            "vertices": [
              "I0",
              "I1",
              "I2",
              "I3",
              "I4",
              "L",
              "R",
              "U",
              "D"
            ],
            "interior_order": [
              "I0",
              "I1",
              "I2",
              "I3",
              "I4"
            ],
            "edge": [
              "L",
              "U"
            ],
            "four_dimensional_trace_matrix": [
              [
                "0",
                "0",
                "0",
                "0",
                "0",
                "0"
              ],
              [
                "1",
                "-1",
                "0",
                "1",
                "0",
                "0"
              ],
              [
                "0",
                "2",
                "0",
                "0",
                "4",
                "0"
              ],
              [
                "-2",
                "0",
                "-2",
                "0",
                "0",
                "0"
              ],
              [
                "1/4",
                "-5/2",
                "1/2",
                "9/4",
                "-3",
                "0"
              ]
            ],
            "fifth_mode_trace": [
              "1/2",
              "0",
              "138",
              "0",
              "-413/4"
            ],
            "selected_columns": [
              0,
              1,
              2,
              3,
              6
            ],
            "base_face_anchor": "I0"
          }
        }
      ],
      "operator_columns": 14,
      "rank_native_H": 15,
      "rank_native_H0": 15,
      "native_H_rows": 16,
      "full_space_dimension": 24,
      "vertex_evaluation_rank": 9,
      "all_value_and_five_independent_edge_trace_data_identity_verified": true,
      "complete_transverse_mesh_crosscuts_in_inner_span": []
    },
    "two_chords_with_triangle_root": {
      "name": "two_chords_with_triangle_root",
      "points": {
        "A": [
          "0",
          "2"
        ],
        "B": [
          "0",
          "-3"
        ],
        "L": [
          "-4",
          "0"
        ],
        "R": [
          "4",
          "0"
        ],
        "C": [
          "-5",
          "3"
        ],
        "M3": [
          "-3",
          "0"
        ],
        "M2": [
          "-2",
          "0"
        ],
        "M1": [
          "-1",
          "0"
        ],
        "P3": [
          "3",
          "0"
        ],
        "P2": [
          "2",
          "0"
        ],
        "P1": [
          "1",
          "0"
        ]
      },
      "faces": [
        [
          "M3",
          "M2",
          "A"
        ],
        [
          "M3",
          "B",
          "M2"
        ],
        [
          "M2",
          "M1",
          "A"
        ],
        [
          "M2",
          "B",
          "M1"
        ],
        [
          "M3",
          "A",
          "L"
        ],
        [
          "M3",
          "L",
          "B"
        ],
        [
          "M1",
          "B",
          "A"
        ],
        [
          "P1",
          "P2",
          "A"
        ],
        [
          "P1",
          "B",
          "P2"
        ],
        [
          "P2",
          "P3",
          "A"
        ],
        [
          "P2",
          "B",
          "P3"
        ],
        [
          "P3",
          "R",
          "A"
        ],
        [
          "P3",
          "B",
          "R"
        ],
        [
          "P1",
          "A",
          "B"
        ],
        [
          "C",
          "L",
          "A"
        ]
      ],
      "geometry": {
        "vertices": 11,
        "triangles": 15,
        "boundary_vertices": 5,
        "interior_vertices": 6,
        "interior_edges": 20,
        "boundary_cycle": [
          "A",
          "C",
          "L",
          "B",
          "R"
        ],
        "minimum_doubled_area_lower": "2",
        "simple_boundary_exactly_checked": true,
        "positive_faces_strict_interval_checked": true,
        "embedding_from_positive_orientation_and_boundary_degree_one_proved": true
      },
      "vertex_order": [
        "A",
        "B",
        "L",
        "R",
        "C",
        "M3",
        "M2",
        "M1",
        "P3",
        "P2",
        "P1"
      ],
      "prescribed_edge": [
        "A",
        "C"
      ],
      "complete_operator_data_order": "all vertex values,then gx(a),gy(a),gx(b),gy(b),(-dy,dx) dot gradient(midpoint)",
      "physical_full_value_plus_edge_trace_operator": [
        [
          "-3319*x**3/11375 - 6579*x**2*y/18200 - 26552*x**2/11375 + 19914*x*y**2/11375 - 9957*x*y/22750 - 9957*x/1625 - 5994*y**3/11375 + 3541*y**2/6500 + 47141*y/11375 - 59742/11375",
          "0",
          "-20*x**3/7 - 213*x**2*y/112 - 160*x**2/7 + 120*x*y**2/7 - 30*x*y/7 - 60*x - 68*y**3/7 + 26*y**2 + 88*y/7 - 360/7",
          "0",
          "242*x**3/1625 + 261*x**2*y/1300 + 1936*x**2/1625 - 1452*x*y**2/1625 + 363*x*y/1625 + 5082*x/1625 + 392*y**3/1625 - 479*y**2/1625 - 2788*y/1625 + 4356/1625",
          "23*x**3/4 + 3*x**2*y + 185*x**2/4 - 135*x*y**2/4 + 7*x*y + 121*x + 83*y**3/4 - 229*y**2/4 - 20*y + 103",
          "-7*x**3/2 - 15*x**2*y/16 - 57*x**2/2 + 39*x*y**2/2 - 3*x*y/2 - 75*x - 27*y**3/2 + 153*y**2/4 + 9*y - 63",
          "3*x**3/4 + 25*x**2/4 - 15*x*y**2/4 - x*y + 17*x + 11*y**3/4 - 29*y**2/4 - 4*y + 15",
          "0",
          "0",
          "0",
          "34*x**3/91 + 961*x**2*y/1820 + 272*x**2/91 - 204*x*y**2/91 + 193*x*y/182 + 102*x/13 + 54*y**3/91 - 9*y**2/13 - 396*y/91 + 612/91",
          "-2397*x**3/11375 - 2377*x**2*y/18200 - 19176*x**2/11375 + 14382*x*y**2/11375 - 7191*x*y/22750 - 7191*x/1625 - 5172*y**3/11375 + 2227*y**2/1625 + 11083*y/11375 - 43146/11375",
          "-31*x**3/91 - 1003*x**2*y/3640 - 248*x**2/91 + 186*x*y**2/91 - 93*x*y/182 - 93*x/13 - 76*y**3/91 + 47*y**2/26 + 254*y/91 - 558/91",
          "-12147*x**3/11375 - 19927*x**2*y/18200 - 97176*x**2/11375 + 72882*x*y**2/11375 - 36441*x*y/22750 - 36441*x/1625 - 24672*y**3/11375 + 12579*y**2/3250 + 119958*y/11375 - 218646/11375",
          "-92*x**3/325 - 7*x**2*y/26 - 736*x**2/325 + 552*x*y**2/325 - 138*x*y/325 - 1932*x/325 - 192*y**3/325 + 354*y**2/325 + 888*y/325 - 1656/325"
        ],
        [
          "-3319*x**3/11375 - 6579*x**2*y/18200 - 26552*x**2/11375 + 26552*x*y**2/34125 - 9957*x*y/22750 - 9957*x/1625 - 592139*y**3/409500 - 107973*y**2/45500 + 47141*y/11375 - 59742/11375",
          "-y**3/27",
          "-20*x**3/7 - 213*x**2*y/112 - 160*x**2/7 + 160*x*y**2/21 - 30*x*y/7 - 60*x - 262*y**3/63 - 18*y**2/7 + 88*y/7 - 360/7",
          "0",
          "242*x**3/1625 + 261*x**2*y/1300 + 1936*x**2/1625 - 1936*x*y**2/4875 + 363*x*y/1625 + 5082*x/1625 + 10063*y**3/14625 + 1941*y**2/1625 - 2788*y/1625 + 4356/1625",
          "23*x**3/4 + 3*x**2*y + 185*x**2/4 - 15*x*y**2 + 7*x*y + 121*x + 154*y**3/27 - y**2 - 20*y + 103",
          "-7*x**3/2 - 15*x**2*y/16 - 57*x**2/2 + 26*x*y**2/3 - 3*x*y/2 - 75*x - 17*y**3/12 + 23*y**2/4 + 9*y - 63",
          "3*x**3/4 + 25*x**2/4 - 5*x*y**2/3 - x*y + 17*x + 2*y**3/3 - y**2 - 4*y + 15",
          "0",
          "0",
          "0",
          "34*x**3/91 + 961*x**2*y/1820 + 272*x**2/91 - 272*x*y**2/273 + 193*x*y/182 + 102*x/13 + 159*y**3/91 + 277*y**2/91 - 396*y/91 + 612/91",
          "-2397*x**3/11375 - 2377*x**2*y/18200 - 19176*x**2/11375 + 6392*x*y**2/11375 - 7191*x*y/22750 - 7191*x/1625 - 50608*y**3/102375 - 8381*y**2/11375 + 11083*y/11375 - 43146/11375",
          "-31*x**3/91 - 1003*x**2*y/3640 - 248*x**2/91 + 248*x*y**2/273 - 93*x*y/182 - 93*x/13 - 1753*y**3/1638 - 291*y**2/182 + 254*y/91 - 558/91",
          "-12147*x**3/11375 - 19927*x**2*y/18200 - 97176*x**2/11375 + 32392*x*y**2/11375 - 36441*x*y/22750 - 36441*x/1625 - 283447*y**3/68250 - 154887*y**2/22750 + 119958*y/11375 - 218646/11375",
          "-92*x**3/325 - 7*x**2*y/26 - 736*x**2/325 + 736*x*y**2/975 - 138*x*y/325 - 1932*x/325 - 1046*y**3/975 - 566*y**2/325 + 888*y/325 - 1656/325"
        ],
        [
          "9957*x**3/11375 - 6579*x**2*y/18200 + 53104*x**2/11375 - 19914*x*y**2/11375 - 9957*x*y/22750 + 89613*x/11375 + 20558*y**3/11375 - 293837*y**2/45500 + 47141*y/11375 + 6638/1625",
          "0",
          "60*x**3/7 - 213*x**2*y/112 + 320*x**2/7 - 120*x*y**2/7 - 30*x*y/7 + 540*x/7 + 92*y**3/7 - 298*y**2/7 + 88*y/7 + 40",
          "0",
          "-726*x**3/1625 + 261*x**2*y/1300 - 3872*x**2/1625 + 1452*x*y**2/1625 + 363*x*y/1625 - 6534*x/1625 - 1544*y**3/1625 + 5329*y**2/1625 - 2788*y/1625 - 3388/1625",
          "-67*x**3/4 + 3*x**2*y - 355*x**2/4 + 135*x*y**2/4 + 7*x*y - 149*x - 97*y**3/4 + 311*y**2/4 - 20*y - 77",
          "19*x**3/2 - 15*x**2*y/16 + 99*x**2/2 - 39*x*y**2/2 - 3*x*y/2 + 81*x + 25*y**3/2 - 159*y**2/4 + 9*y + 41",
          "-7*x**3/4 - 35*x**2/4 + 15*x*y**2/4 - x*y - 13*x - 9*y**3/4 + 31*y**2/4 - 4*y - 5",
          "0",
          "0",
          "0",
          "-102*x**3/91 + 961*x**2*y/1820 - 544*x**2/91 + 204*x*y**2/91 + 193*x*y/182 - 918*x/91 - 218*y**3/91 + 753*y**2/91 - 396*y/91 - 68/13",
          "7191*x**3/11375 - 2377*x**2*y/18200 + 38352*x**2/11375 - 14382*x*y**2/11375 - 7191*x*y/22750 + 64719*x/11375 + 14004*y**3/11375 - 41939*y**2/11375 + 11083*y/11375 + 4794/1625",
          "93*x**3/91 - 1003*x**2*y/3640 + 496*x**2/91 - 186*x*y**2/91 - 93*x*y/182 + 837*x/91 + 172*y**3/91 - 1159*y**2/182 + 254*y/91 + 62/13",
          "36441*x**3/11375 - 19927*x**2*y/18200 + 194352*x**2/11375 - 72882*x*y**2/11375 - 36441*x*y/22750 + 327969*x/11375 + 72504*y**3/11375 - 495003*y**2/22750 + 119958*y/11375 + 24294/1625",
          "276*x**3/325 - 7*x**2*y/26 + 1472*x**2/325 - 552*x*y**2/325 - 138*x*y/325 + 2484*x/325 + 544*y**3/325 - 1854*y**2/325 + 888*y/325 + 1288/325"
        ],
        [
          "9957*x**3/11375 - 6579*x**2*y/18200 + 53104*x**2/11375 - 26552*x*y**2/34125 - 9957*x*y/22750 + 89613*x/11375 - 2626081*y**3/1228500 - 748751*y**2/136500 + 47141*y/11375 + 6638/1625",
          "-y**3/27",
          "60*x**3/7 - 213*x**2*y/112 + 320*x**2/7 - 160*x*y**2/21 - 30*x*y/7 + 540*x/7 - 2066*y**3/189 - 694*y**2/21 + 88*y/7 + 40",
          "0",
          "-726*x**3/1625 + 261*x**2*y/1300 - 3872*x**2/1625 + 1936*x*y**2/4875 + 363*x*y/1625 - 6534*x/1625 + 45677*y**3/43875 + 13567*y**2/4875 - 2788*y/1625 - 3388/1625",
          "-67*x**3/4 + 3*x**2*y - 355*x**2/4 + 15*x*y**2 + 7*x*y - 149*x + 514*y**3/27 + 59*y**2 - 20*y - 77",
          "19*x**3/2 - 15*x**2*y/16 + 99*x**2/2 - 26*x*y**2/3 - 3*x*y/2 + 81*x - 985*y**3/108 - 347*y**2/12 + 9*y + 41",
          "-7*x**3/4 - 35*x**2/4 + 5*x*y**2/3 - x*y - 13*x + 58*y**3/27 + 17*y**2/3 - 4*y - 5",
          "0",
          "0",
          "0",
          "-102*x**3/91 + 961*x**2*y/1820 - 544*x**2/91 + 272*x*y**2/273 + 193*x*y/182 - 918*x/91 + 6469*y**3/2457 + 1919*y**2/273 - 396*y/91 - 68/13",
          "7191*x**3/11375 - 2377*x**2*y/18200 + 38352*x**2/11375 - 6392*x*y**2/11375 - 7191*x*y/22750 + 64719*x/11375 - 101744*y**3/102375 - 33949*y**2/11375 + 11083*y/11375 + 4794/1625",
          "93*x**3/91 - 1003*x**2*y/3640 + 496*x**2/91 - 248*x*y**2/273 - 93*x*y/182 + 837*x/91 - 9227*y**3/4914 - 2857*y**2/546 + 254*y/91 + 62/13",
          "36441*x**3/11375 - 19927*x**2*y/18200 + 194352*x**2/11375 - 32392*x*y**2/11375 - 36441*x*y/22750 + 327969*x/11375 - 1368613*y**3/204750 - 414023*y**2/22750 + 119958*y/11375 + 24294/1625",
          "276*x**3/325 - 7*x**2*y/26 + 1472*x**2/325 - 736*x*y**2/975 - 138*x*y/325 + 2484*x/325 - 15302*y**3/8775 - 4642*y**2/975 + 888*y/325 + 1288/325"
        ],
        [
          "3319*x**3/11375 - 6579*x**2*y/18200 + 6638*x**2/2275 - 9957*x*y**2/4550 - 9957*x*y/22750 + 109527*x/11375 + 621*y**3/182 - 512891*y**2/45500 + 47141*y/11375 + 119484/11375",
          "0",
          "13*x**3/7 - 213*x**2*y/112 + 137*x**2/7 - 411*x*y**2/28 - 30*x*y/7 + 471*x/7 + 619*y**3/28 - 1945*y**2/28 + 88*y/7 + 531/7",
          "0",
          "-242*x**3/1625 + 261*x**2*y/1300 - 484*x**2/325 + 363*x*y**2/325 + 363*x*y/1625 - 7986*x/1625 - 23*y**3/13 + 9322*y**2/1625 - 2788*y/1625 - 8712/1625",
          "-13*x**3/4 + 3*x**2*y - 139*x**2/4 + 27*x*y**2 + 7*x*y - 122*x - 40*y**3 + 125*y**2 - 20*y - 140",
          "3*x**3/2 - 15*x**2*y/16 + 33*x**2/2 - 57*x*y**2/4 - 3*x*y/2 + 60*x + 81*y**3/4 - 63*y**2 + 9*y + 72",
          "-x**3/4 - 11*x**2/4 + 3*x*y**2 - x*y - 10*x - 4*y**3 + 13*y**2 - 4*y - 12",
          "0",
          "0",
          "0",
          "-34*x**3/91 + 961*x**2*y/1820 - 340*x**2/91 + 255*x*y**2/91 + 193*x*y/182 - 1122*x/91 - 405*y**3/91 + 1314*y**2/91 - 396*y/91 - 1224/91",
          "2397*x**3/11375 - 2377*x**2*y/18200 + 4794*x**2/2275 - 7191*x*y**2/4550 - 7191*x*y/22750 + 79101*x/11375 + 435*y**3/182 - 162979*y**2/22750 + 11083*y/11375 + 86292/11375",
          "31*x**3/91 - 1003*x**2*y/3640 + 310*x**2/91 - 465*x*y**2/182 - 93*x*y/182 + 1023*x/91 + 685*y**3/182 - 1091*y**2/91 + 254*y/91 + 1116/91",
          "12147*x**3/11375 - 19927*x**2*y/18200 + 24294*x**2/2275 - 36441*x*y**2/4550 - 36441*x*y/22750 + 400851*x/11375 + 2229*y**3/182 - 447927*y**2/11375 + 119958*y/11375 + 437292/11375",
          "92*x**3/325 - 7*x**2*y/26 + 184*x**2/65 - 138*x*y**2/65 - 138*x*y/325 + 3036*x/325 + 42*y**3/13 - 3372*y**2/325 + 888*y/325 + 3312/325"
        ],
        [
          "3319*x**3/11375 - 6579*x**2*y/18200 + 6638*x**2/2275 - 6638*x*y**2/6825 - 9957*x*y/22750 + 109527*x/11375 - 42803*y**3/16380 - 49563*y**2/6500 + 47141*y/11375 + 119484/11375",
          "-y**3/27",
          "13*x**3/7 - 213*x**2*y/112 + 137*x**2/7 - 137*x*y**2/21 - 30*x*y/7 + 471*x/7 - 856*y**3/63 - 45*y**2 + 88*y/7 + 531/7",
          "0",
          "-242*x**3/1625 + 261*x**2*y/1300 - 484*x**2/325 + 484*x*y**2/975 + 363*x*y/1625 - 7986*x/1625 + 751*y**3/585 + 6297*y**2/1625 - 2788*y/1625 - 8712/1625",
          "-13*x**3/4 + 3*x**2*y - 139*x**2/4 + 12*x*y**2 + 7*x*y - 122*x + 640*y**3/27 + 80*y**2 - 20*y - 140",
          "3*x**3/2 - 15*x**2*y/16 + 33*x**2/2 - 19*x*y**2/3 - 3*x*y/2 + 60*x - 137*y**3/12 - 157*y**2/4 + 9*y + 72",
          "-x**3/4 - 11*x**2/4 + 4*x*y**2/3 - x*y - 10*x + 8*y**3/3 + 8*y**2 - 4*y - 12",
          "0",
          "0",
          "0",
          "-34*x**3/91 + 961*x**2*y/1820 - 340*x**2/91 + 340*x*y**2/273 + 193*x*y/182 - 1122*x/91 + 295*y**3/91 + 127*y**2/13 - 396*y/91 - 1224/91",
          "2397*x**3/11375 - 2377*x**2*y/18200 + 4794*x**2/2275 - 1598*x*y**2/2275 - 7191*x*y/22750 + 79101*x/11375 - 5476*y**3/4095 - 7361*y**2/1625 + 11083*y/11375 + 86292/11375",
          "31*x**3/91 - 1003*x**2*y/3640 + 310*x**2/91 - 310*x*y**2/273 - 93*x*y/182 + 1023*x/91 - 3985*y**3/1638 - 201*y**2/26 + 254*y/91 + 1116/91",
          "12147*x**3/11375 - 19927*x**2*y/18200 + 24294*x**2/2275 - 8098*x*y**2/2275 - 36441*x*y/22750 + 400851*x/11375 - 22999*y**3/2730 - 84597*y**2/3250 + 119958*y/11375 + 437292/11375",
          "92*x**3/325 - 7*x**2*y/26 + 184*x**2/65 - 184*x*y**2/195 - 138*x*y/325 + 3036*x/325 - 86*y**3/39 - 2222*y**2/325 + 888*y/325 + 3312/325"
        ],
        [
          "-709699*x**3/56875 + 1088973*x**2*y/455000 - 2012932*x**2/56875 + 44766*x*y**2/8125 + 576939*x*y/113750 - 140799*x/4375 - 191643*y**3/227500 + 182543*y**2/227500 + 392386*y/56875 - 527154/56875",
          "-16*x**3/125 + 4*x**2*y/125 - 48*x**2/125 + 8*x*y**2/125 + 8*x*y/125 - 48*x/125 - 3*y**3/125 + 8*y**2/125 + 4*y/125 - 16/125",
          "-2516*x**3/35 + 6999*x**2*y/560 - 6848*x**2/35 + 144*x*y**2/5 + 858*x*y/35 - 5748*x/35 - 118*y**3/35 + 118*y**2/35 + 944*y/35 - 1416/35",
          "0",
          "51122*x**3/8125 - 38547*x**2*y/32500 + 144896*x**2/8125 - 22536*x*y**2/8125 - 20721*x*y/8125 + 10122*x/625 + 3151*y**3/8125 - 3151*y**2/8125 - 25208*y/8125 + 37812/8125",
          "2549*x**3/20 - 109*x**2*y/5 + 6877*x**2/20 - 248*x*y**2/5 - 213*x*y/5 + 1418*x/5 + 28*y**3/5 - 28*y**2/5 - 224*y/5 + 336/5",
          "-621*x**3/10 + 837*x**2*y/80 - 1653*x**2/10 + 114*x*y**2/5 + 213*x*y/10 - 669*x/5 - 51*y**3/20 + 51*y**2/20 + 102*y/5 - 153/5",
          "257*x**3/20 - 12*x**2*y/5 + 701*x**2/20 - 24*x*y**2/5 - 29*x*y/5 + 154*x/5 + 4*y**3/5 - 4*y**2/5 - 32*y/5 + 48/5",
          "0",
          "0",
          "0",
          "7234*x**3/455 - 5423*x**2*y/1820 + 20512*x**2/455 - 456*x*y**2/65 - 5419*x*y/910 + 1434*x/35 + 447*y**3/455 - 447*y**2/455 - 3576*y/455 + 5364/455",
          "-389877*x**3/56875 + 600479*x**2*y/455000 - 1085736*x**2/56875 + 23568*x*y**2/8125 + 293997*x*y/113750 - 73377*x/4375 - 15816*y**3/56875 + 27191*y**2/56875 + 137903*y/56875 - 258042/56875",
          "-5311*x**3/455 + 8069*x**2*y/3640 - 14848*x**2/455 + 324*x*y**2/65 + 4071*x*y/910 - 1011*x/35 - 601*y**3/910 + 601*y**2/910 + 2404*y/455 - 3606/455",
          "-2326227*x**3/56875 + 3546929*x**2*y/455000 - 6553536*x**2/56875 + 144468*x*y**2/8125 + 1840347*x*y/113750 - 452727*x/4375 - 276357*y**3/113750 + 276357*y**2/113750 + 1105428*y/56875 - 1658142/56875",
          "-17372*x**3/1625 + 6661*x**2*y/3250 - 48896*x**2/1625 + 7536*x*y**2/1625 + 6846*x*y/1625 - 3372*x/125 - 1026*y**3/1625 + 1026*y**2/1625 + 8208*y/1625 - 12312/1625"
        ],
        [
          "487407*x**3/8125 - 1949628*x**2/8125 - 9658608*x*y**2/56875 + 21575187*x*y/113750 + 487407*x/1625 - 11737749*y**3/227500 + 40070423*y**2/227500 - 4857176*y/56875 - 974814/8125",
          "96*x**3/125 - 384*x**2/125 - 272*x*y**2/125 + 304*x*y/125 + 96*x/25 - 84*y**3/125 + 288*y**2/125 - 144*y/125 - 192/125",
          "1428*x**3/5 - 5712*x**2/5 - 28272*x*y**2/35 + 31554*x*y/35 + 1428*x - 8599*y**3/35 + 29398*y**2/35 - 14404*y/35 - 2856/5",
          "0",
          "-245022*x**3/8125 + 980088*x**2/8125 + 693624*x*y**2/8125 - 774693*x*y/8125 - 245022*x/1625 + 420911*y**3/16250 - 719311*y**2/8125 + 351778*y/8125 + 490044/8125",
          "-2426*x**3/5 + 9704*x**2/5 + 6862*x*y**2/5 - 7659*x*y/5 - 2426*x + 8351*y**3/20 - 7138*y**2/5 + 3499*y/5 + 4852/5",
          "1128*x**3/5 - 4512*x**2/5 - 6387*x*y**2/10 + 3567*x*y/5 + 1128*x - 15537*y**3/80 + 13281*y**2/20 - 6513*y/20 - 2256/5",
          "-298*x**3/5 + 1192*x**2/5 + 846*x*y**2/5 - 947*x*y/5 - 298*x + 1023*y**3/20 - 874*y**2/5 + 427*y/5 + 596/5",
          "3*x**3/4 - 11*x**2/4 - 7*x*y**2/4 + 2*x*y + 3*x - y**3/2 + 7*y**2/4 - y - 1",
          "-7*x**3/2 + 27*x**2/2 + 9*x*y**2 - 21*x*y/2 - 15*x + 41*y**3/16 - 9*y**2 + 21*y/4 + 5",
          "23*x**3/4 - 91*x**2/4 - 63*x*y**2/4 + 18*x*y + 27*x - 9*y**3/2 + 63*y**2/4 - 9*y - 9",
          "-4962*x**3/65 + 19848*x**2/65 + 98328*x*y**2/455 - 219187*x*y/910 - 4962*x/13 + 59667*y**3/910 - 101967*y**2/455 + 49866*y/455 + 9924/65",
          "246861*x**3/8125 - 987444*x**2/8125 - 4890084*x*y**2/56875 + 10920201*x*y/113750 + 246861*x/1625 - 5917827*y**3/227500 + 5082251*y**2/56875 - 2518648*y/56875 - 493722/8125",
          "3423*x**3/65 - 13692*x**2/65 - 67812*x*y**2/455 + 151443*x*y/910 + 3423*x/13 - 82361*y**3/1820 + 140761*y**2/910 - 34439*y/455 - 6846/65",
          "1551411*x**3/8125 - 6205644*x**2/8125 - 30739284*x*y**2/56875 + 68657751*x*y/113750 + 1551411*x/1625 - 37318677*y**3/227500 + 63777477*y**2/113750 - 15598923*y/56875 - 3102822/8125",
          "80772*x**3/1625 - 323088*x**2/1625 - 228624*x*y**2/1625 + 255318*x*y/1625 + 80772*x/325 - 69393*y**3/1625 + 237186*y**2/1625 - 116028*y/1625 - 161544/1625"
        ],
        [
          "487407*x**3/8125 - 1949628*x**2/8125 + 1714222*x*y**2/56875 + 21575187*x*y/113750 + 487407*x/1625 - 50703*y**3/17500 - 5420897*y**2/227500 - 4857176*y/56875 - 974814/8125",
          "96*x**3/125 - 384*x**2/125 + 48*x*y**2/125 + 304*x*y/125 + 96*x/25 - 173*y**3/3375 - 32*y**2/125 - 144*y/125 - 192/125",
          "1428*x**3/5 - 5712*x**2/5 + 5048*x*y**2/35 + 31554*x*y/35 + 1428*x - 1342*y**3/105 - 3922*y**2/35 - 14404*y/35 - 2856/5",
          "0",
          "-245022*x**3/8125 + 980088*x**2/8125 - 123116*x*y**2/8125 - 774693*x*y/8125 - 245022*x/1625 + 2663*y**3/1875 + 97429*y**2/8125 + 351778*y/8125 + 490044/8125",
          "-2426*x**3/5 + 9704*x**2/5 - 3674*x*y**2/15 - 7659*x*y/5 - 2426*x + 2893*y**3/135 + 2846*y**2/15 + 3499*y/5 + 4852/5",
          "1128*x**3/5 - 4512*x**2/5 + 1133*x*y**2/10 + 3567*x*y/5 + 1128*x - 443*y**3/45 - 1759*y**2/20 - 6513*y/20 - 2256/5",
          "-298*x**3/5 + 1192*x**2/5 - 442*x*y**2/15 - 947*x*y/5 - 298*x + 389*y**3/135 + 358*y**2/15 + 427*y/5 + 596/5",
          "3*x**3/4 - 11*x**2/4 + x*y**2/3 + 2*x*y + 3*x - y**3/27 - y**2/3 - y - 1",
          "-7*x**3/2 + 27*x**2/2 - 11*x*y**2/6 - 21*x*y/2 - 15*x + 23*y**3/108 + 11*y**2/6 + 21*y/4 + 5",
          "23*x**3/4 - 91*x**2/4 + 3*x*y**2 + 18*x*y + 27*x - y**3/3 - 3*y**2 - 9*y - 9",
          "-4962*x**3/65 + 19848*x**2/65 - 17452*x*y**2/455 - 219187*x*y/910 - 4962*x/13 + 1133*y**3/315 + 13813*y**2/455 + 49866*y/455 + 9924/65",
          "246861*x**3/8125 - 987444*x**2/8125 + 870006*x*y**2/56875 + 10920201*x*y/113750 + 246861*x/1625 - 51299*y**3/39375 - 677839*y**2/56875 - 2518648*y/56875 - 493722/8125",
          "3423*x**3/65 - 13692*x**2/65 + 12058*x*y**2/455 + 151443*x*y/910 + 3423*x/13 - 171*y**3/70 - 18979*y**2/910 - 34439*y/455 - 6846/65",
          "1551411*x**3/8125 - 6205644*x**2/8125 + 5460306*x*y**2/56875 + 68657751*x*y/113750 + 1551411*x/1625 - 234541*y**3/26250 - 8621703*y**2/113750 - 15598923*y/56875 - 3102822/8125",
          "80772*x**3/1625 - 323088*x**2/1625 + 40616*x*y**2/1625 + 255318*x*y/1625 + 80772*x/325 - 2614*y**3/1125 - 32054*y**2/1625 - 116028*y/1625 - 161544/1625"
        ],
        [
          "-1462221*x**3/8125 + 1949628*x**2/1625 + 6256716*x*y**2/11375 + 21575187*x*y/113750 - 20958501*x/8125 + 97441419*y**3/227500 - 287467081*y**2/227500 - 4857176*y/56875 + 2924442/1625",
          "-288*x**3/125 + 384*x**2/25 + 176*x*y**2/25 + 304*x*y/125 - 4128*x/125 + 684*y**3/125 - 2016*y**2/125 - 144*y/125 + 576/25",
          "-4284*x**3/5 + 5712*x**2 + 18336*x*y**2/7 + 31554*x*y/35 - 61404*x/5 + 71369*y**3/35 - 210506*y**2/35 - 14404*y/35 + 8568",
          "0",
          "735066*x**3/8125 - 980088*x**2/1625 - 449328*x*y**2/1625 - 774693*x*y/8125 + 10535946*x/8125 - 3499441*y**3/16250 + 5161217*y**2/8125 + 351778*y/8125 - 1470132/1625",
          "7278*x**3/5 - 9704*x**2 - 4450*x*y**2 - 7659*x*y/5 + 104318*x/5 - 69281*y**3/20 + 51086*y**2/5 + 3499*y/5 - 14556",
          "-3384*x**3/5 + 4512*x**2 + 4137*x*y**2/2 + 3567*x*y/5 - 48504*x/5 + 128847*y**3/80 - 95007*y**2/20 - 6513*y/20 + 6768",
          "894*x**3/5 - 1192*x**2 - 546*x*y**2 - 947*x*y/5 + 12814*x/5 - 8513*y**3/20 + 6278*y**2/5 + 427*y/5 - 1788",
          "-7*x**3/4 + 49*x**2/4 + 23*x*y**2/4 + 2*x*y - 27*x + 9*y**3/2 - 53*y**2/4 - y + 19",
          "19*x**3/2 - 129*x**2/2 - 30*x*y**2 - 21*x*y/2 + 141*x - 375*y**3/16 + 69*y**2 + 21*y/4 - 99",
          "-67*x**3/4 + 449*x**2/4 + 207*x*y**2/4 + 18*x*y - 243*x + 81*y**3/2 - 477*y**2/4 - 9*y + 171",
          "14886*x**3/65 - 19848*x**2/13 - 63696*x*y**2/91 - 219187*x*y/910 + 213366*x/65 - 496077*y**3/910 + 731649*y**2/455 + 49866*y/455 - 29772/13",
          "-740583*x**3/8125 + 987444*x**2/1625 + 3169248*x*y**2/11375 + 10920201*x*y/113750 - 10615023*x/8125 + 49379037*y**3/227500 - 36390397*y**2/56875 - 2518648*y/56875 + 1481166/1625",
          "-10269*x**3/65 + 13692*x**2/13 + 43944*x*y**2/91 + 151443*x*y/910 - 147189*x/65 + 684391*y**3/1820 - 1009367*y**2/910 - 34439*y/455 + 20538/13",
          "-4654233*x**3/8125 + 6205644*x**2/1625 + 19915848*x*y**2/11375 + 68657751*x*y/113750 - 66710673*x/8125 + 310197387*y**3/227500 - 457496619*y**2/113750 - 15598923*y/56875 + 9308466/1625",
          "-242316*x**3/1625 + 323088*x**2/325 + 148128*x*y**2/325 + 255318*x*y/1625 - 3473196*x/1625 + 576783*y**3/1625 - 1701342*y**2/1625 - 116028*y/1625 + 484632/325"
        ],
        [
          "-1462221*x**3/8125 + 1949628*x**2/1625 + 159286*x*y**2/455 + 21575187*x*y/113750 - 20958501*x/8125 - 297076699*y**3/2047500 - 150993121*y**2/227500 - 4857176*y/56875 + 2924442/1625",
          "-288*x**3/125 + 384*x**2/25 + 112*x*y**2/25 + 304*x*y/125 - 4128*x/125 - 6317*y**3/3375 - 1056*y**2/125 - 144*y/125 + 576/25",
          "-4284*x**3/5 + 5712*x**2 + 11672*x*y**2/7 + 31554*x*y/35 - 61404*x/5 - 217274*y**3/315 - 110546*y**2/35 - 14404*y/35 + 8568",
          "0",
          "735066*x**3/8125 - 980088*x**2/1625 - 57196*x*y**2/325 - 774693*x*y/8125 + 10535946*x/8125 + 5330993*y**3/73125 + 2710997*y**2/8125 + 351778*y/8125 - 1470132/1625",
          "7278*x**3/5 - 9704*x**2 - 8498*x*y**2/3 - 7659*x*y/5 + 104318*x/5 + 17573*y**3/15 + 26826*y**2/5 + 3499*y/5 - 14556",
          "-3384*x**3/5 + 4512*x**2 + 2633*x*y**2/2 + 3567*x*y/5 - 48504*x/5 - 2723*y**3/5 - 49887*y**2/20 - 6513*y/20 + 6768",
          "894*x**3/5 - 1192*x**2 - 1042*x*y**2/3 - 947*x*y/5 + 12814*x/5 + 6487*y**3/45 + 3298*y**2/5 + 427*y/5 - 1788",
          "-7*x**3/4 + 49*x**2/4 + 11*x*y**2/3 + 2*x*y - 27*x - 41*y**3/27 - 7*y**2 - y + 19",
          "19*x**3/2 - 129*x**2/2 - 115*x*y**2/6 - 21*x*y/2 + 141*x + 95*y**3/12 + 73*y**2/2 + 21*y/4 - 99",
          "-67*x**3/4 + 449*x**2/4 + 33*x*y**2 + 18*x*y - 243*x - 41*y**3/3 - 63*y**2 - 9*y + 171",
          "14886*x**3/65 - 19848*x**2/13 - 40540*x*y**2/91 - 219187*x*y/910 + 213366*x/65 + 83969*y**3/455 + 384309*y**2/455 + 49866*y/455 - 29772/13",
          "-740583*x**3/8125 + 987444*x**2/1625 + 403446*x*y**2/2275 + 10920201*x*y/113750 - 10615023*x/8125 - 37531463*y**3/511875 - 19110127*y**2/56875 - 2518648*y/56875 + 1481166/1625",
          "-10269*x**3/65 + 13692*x**2/13 + 27970*x*y**2/91 + 151443*x*y/910 - 147189*x/65 - 1042343*y**3/8190 - 530147*y**2/910 - 34439*y/455 + 20538/13",
          "-4654233*x**3/8125 + 6205644*x**2/1625 + 2535186*x*y**2/2275 + 68657751*x*y/113750 - 66710673*x/8125 - 157500617*y**3/341250 - 240299079*y**2/113750 - 15598923*y/56875 + 9308466/1625",
          "-242316*x**3/1625 + 323088*x**2/325 + 18856*x*y**2/65 + 255318*x*y/1625 - 3473196*x/1625 - 585706*y**3/4875 - 893622*y**2/1625 - 116028*y/1625 + 484632/325"
        ],
        [
          "5361477*x**3/8125 - 51665142*x**2/8125 - 44790177*x*y**2/8750 + 21575187*x*y/113750 + 32656269*x/1625 - 1192237503*y**3/227500 + 716313937*y**2/45500 - 4857176*y/56875 - 169617636/8125",
          "1056*x**3/125 - 10176*x**2/125 - 8192*x*y**2/125 + 304*x*y/125 + 6432*x/25 - 8388*y**3/125 + 1008*y**2/5 - 144*y/125 - 33408/125",
          "15708*x**3/5 - 151368*x**2/5 - 852942*x*y**2/35 + 31554*x*y/35 + 95676*x - 873253*y**3/35 + 524672*y**2/7 - 14404*y/35 - 496944/5",
          "x**3 - 9*x**2 - 27*x*y**2/4 + 27*x - 27*y**3/4 + 81*y**2/4 - 27",
          "-2695242*x**3/8125 + 25972332*x**2/8125 + 1608303*x*y**2/625 - 774693*x*y/8125 - 16416474*x/1625 + 42809717*y**3/16250 - 12860504*y**2/1625 + 351778*y/8125 + 85267656/8125",
          "-26686*x**3/5 + 257156*x**2/5 + 207007*x*y**2/5 - 7659*x*y/5 - 162542*x + 847747*y**3/20 - 127337*y**2 + 3499*y/5 + 844248/5",
          "12408*x**3/5 - 119568*x**2/5 - 192507*x*y**2/10 + 3567*x*y/5 + 75576*x - 1576689*y**3/80 + 236829*y**2/4 - 6513*y/20 - 392544/5",
          "-3278*x**3/5 + 31588*x**2/5 + 25431*x*y**2/5 - 947*x*y/5 - 19966*x + 104131*y**3/20 - 15641*y**2 + 427*y/5 + 103704/5",
          "13*x**3/4 - 131*x**2/4 - 28*x*y**2 + 2*x*y + 108*x - 117*y**3/4 + 88*y**2 - y - 116",
          "-63*x**3/2 + 609*x**2/2 + 987*x*y**2/4 - 21*x*y/2 - 966*x + 4053*y**3/16 - 3045*y**2/4 + 21*y/4 + 1008",
          "241*x**3/4 - 2323*x**2/4 - 468*x*y**2 + 18*x*y + 1836*x - 1917*y**3/4 + 1440*y**2 - 9*y - 1908",
          "-54582*x**3/65 + 525972*x**2/65 + 227991*x*y**2/35 - 219187*x*y/910 - 332454*x/13 + 6068649*y**3/910 - 1823088*y**2/91 + 49866*y/455 + 1726776/65",
          "2715471*x**3/8125 - 26167266*x**2/8125 - 22684971*x*y**2/8750 + 10920201*x*y/113750 + 16539687*x/1625 - 603815169*y**3/227500 + 181402103*y**2/22750 - 2518648*y/56875 - 85907628/8125",
          "37653*x**3/65 - 362838*x**2/65 - 314553*x*y**2/70 + 151443*x*y/910 + 229341*x/13 - 8372867*y**3/1820 + 1257652*y**2/91 - 34439*y/455 - 1191204/65",
          "17065521*x**3/8125 - 164449566*x**2/8125 - 142566021*x*y**2/8750 + 68657751*x*y/113750 + 103944537*x/1625 - 3794836119*y**3/227500 + 570005364*y**2/11375 - 15598923*y/56875 - 539891028/8125",
          "888492*x**3/1625 - 8561832*x**2/1625 - 530178*x*y**2/125 + 255318*x*y/1625 + 5411724*x/325 - 7056171*y**3/1625 + 4239504*y**2/325 - 116028*y/1625 - 28108656/1625"
        ],
        [
          "5361477*x**3/8125 - 51665142*x**2/8125 - 123386908*x*y**2/56875 + 21575187*x*y/113750 + 32656269*x/1625 + 3142067093*y**3/2047500 + 62743151*y**2/9100 - 4857176*y/56875 - 169617636/8125",
          "1056*x**3/125 - 10176*x**2/125 - 3472*x*y**2/125 + 304*x*y/125 + 6432*x/25 + 66259*y**3/3375 + 2208*y**2/25 - 144*y/125 - 33408/125",
          "15708*x**3/5 - 151368*x**2/5 - 361472*x*y**2/35 + 31554*x*y/35 + 95676*x + 2301718*y**3/315 + 229790*y**2/7 - 14404*y/35 - 496944/5",
          "x**3 - 9*x**2 - 3*x*y**2 + 27*x + 2*y**3 + 9*y**2 - 27",
          "-2695242*x**3/8125 + 25972332*x**2/8125 + 8861024*x*y**2/8125 - 774693*x*y/8125 - 16416474*x/1625 - 56414551*y**3/73125 - 1126471*y**2/325 + 351778*y/8125 + 85267656/8125",
          "-26686*x**3/5 + 257156*x**2/5 + 263186*x*y**2/15 - 7659*x*y/5 - 162542*x - 186211*y**3/15 - 55770*y**2 + 3499*y/5 + 844248/5",
          "12408*x**3/5 - 119568*x**2/5 - 81587*x*y**2/10 + 3567*x*y/5 + 75576*x + 28861*y**3/5 + 103725*y**2/4 - 6513*y/20 - 392544/5",
          "-3278*x**3/5 + 31588*x**2/5 + 32338*x*y**2/15 - 947*x*y/5 - 19966*x - 68609*y**3/45 - 6850*y**2 + 427*y/5 + 103704/5",
          "13*x**3/4 - 131*x**2/4 - 34*x*y**2/3 + 2*x*y + 108*x + 229*y**3/27 + 38*y**2 - y - 116",
          "-63*x**3/2 + 609*x**2/2 + 623*x*y**2/6 - 21*x*y/2 - 966*x - 889*y**3/12 - 665*y**2/2 + 21*y/4 + 1008",
          "241*x**3/4 - 2323*x**2/4 - 198*x*y**2 + 18*x*y + 1836*x + 421*y**3/3 + 630*y**2 - 9*y - 1908",
          "-54582*x**3/65 + 525972*x**2/65 + 1256128*x*y**2/455 - 219187*x*y/910 - 332454*x/13 - 888583*y**3/455 - 798435*y**2/91 + 49866*y/455 + 1726776/65",
          "2715471*x**3/8125 - 26167266*x**2/8125 - 62490984*x*y**2/56875 + 10920201*x*y/113750 + 16539687*x/1625 + 397931341*y**3/511875 + 7944851*y**2/2275 - 2518648*y/56875 - 85907628/8125",
          "37653*x**3/65 - 362838*x**2/65 - 866512*x*y**2/455 + 151443*x*y/910 + 229341*x/13 + 11034001*y**3/8190 + 1101605*y**2/182 - 34439*y/455 - 1191204/65",
          "17065521*x**3/8125 - 164449566*x**2/8125 - 392735184*x*y**2/56875 + 68657751*x*y/113750 + 103944537*x/1625 + 1666958719*y**3/341250 + 99855597*y**2/4550 - 15598923*y/56875 - 539891028/8125",
          "888492*x**3/1625 - 8561832*x**2/1625 - 2921024*x*y**2/1625 + 255318*x*y/1625 + 5411724*x/325 + 6199142*y**3/4875 + 371346*y**2/65 - 116028*y/1625 - 28108656/1625"
        ],
        [
          "-576939*x**3/11375 + 5249562*x**2*y/56875 + 5242236*x**2/56875 + 44766*x*y**2/8125 + 576939*x*y/113750 - 140799*x/4375 - 191643*y**3/227500 + 182543*y**2/227500 + 392386*y/56875 - 527154/56875",
          "-16*x**3/25 + 148*x**2*y/125 + 144*x**2/125 + 8*x*y**2/125 + 8*x*y/125 - 48*x/125 - 3*y**3/125 + 8*y**2/125 + 4*y/125 - 16/125",
          "-1716*x**3/7 + 15348*x**2*y/35 + 15744*x**2/35 + 144*x*y**2/5 + 858*x*y/35 - 5748*x/35 - 118*y**3/35 + 118*y**2/35 + 944*y/35 - 1416/35",
          "0",
          "41442*x**3/1625 - 376986*x**2*y/8125 - 376608*x**2/8125 - 22536*x*y**2/8125 - 20721*x*y/8125 + 10122*x/625 + 3151*y**3/8125 - 3151*y**2/8125 - 25208*y/8125 + 37812/8125",
          "418*x**3 - 3723*x**2*y/5 - 3844*x**2/5 - 248*x*y**2/5 - 213*x*y/5 + 1418*x/5 + 28*y**3/5 - 28*y**2/5 - 224*y/5 + 336/5",
          "-195*x**3 + 6921*x**2*y/20 + 1797*x**2/5 + 114*x*y**2/5 + 213*x*y/10 - 669*x/5 - 51*y**3/20 + 51*y**2/20 + 102*y/5 - 153/5",
          "50*x**3 - 459*x**2*y/5 - 452*x**2/5 - 24*x*y**2/5 - 29*x*y/5 + 154*x/5 + 4*y**3/5 - 4*y**2/5 - 32*y/5 + 48/5",
          "-x**3/4 + x**2*y + x**2/4",
          "3*x**3/2 - 21*x**2*y/4 - 3*x**2/2",
          "-13*x**3/4 + 9*x**2*y + 17*x**2/4",
          "5874*x**3/91 - 53442*x**2*y/455 - 53376*x**2/455 - 456*x*y**2/65 - 5419*x*y/910 + 1434*x/35 + 447*y**3/455 - 447*y**2/455 - 3576*y/455 + 5364/455",
          "-293997*x**3/11375 + 2656551*x**2*y/56875 + 2681928*x**2/56875 + 23568*x*y**2/8125 + 293997*x*y/113750 - 73377*x/4375 - 15816*y**3/56875 + 27191*y**2/56875 + 137903*y/56875 - 258042/56875",
          "-4071*x**3/91 + 36843*x**2*y/455 + 37104*x**2/455 + 324*x*y**2/65 + 4071*x*y/910 - 1011*x/35 - 601*y**3/910 + 601*y**2/910 + 2404*y/455 - 3606/455",
          "-1840347*x**3/11375 + 16704351*x**2*y/56875 + 16745328*x**2/56875 + 144468*x*y**2/8125 + 1840347*x*y/113750 - 452727*x/4375 - 276357*y**3/113750 + 276357*y**2/113750 + 1105428*y/56875 - 1658142/56875",
          "-13692*x**3/325 + 124236*x**2*y/1625 + 124608*x**2/1625 + 7536*x*y**2/1625 + 6846*x*y/1625 - 3372*x/125 - 1026*y**3/1625 + 1026*y**2/1625 + 8208*y/1625 - 12312/1625"
        ],
        [
          "-23*x**3/1625 + 3*x**2*y/325 - 41497*x**2/318500 + 1133*x*y/31850 - 1133*x/15925 - 337*y**2/12740 + 337*y/3185 + 2848/3185",
          "0",
          "x**2/196 + 5*x*y/98 - 5*x/49 + 25*y**2/196 - 25*y/49 + 25/49",
          "0",
          "23*x**3/1625 - 3*x**2*y/325 + 1424*x**2/11375 - 197*x*y/2275 + 394*x/2275 - 46*y**2/455 + 184*y/455 - 184/455",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "x**3/26 - x**2*y/130 + 521*x**2/1274 - 33*x*y/1274 + 670*x/637 + 20*y**2/637 - 80*y/637 + 80/637",
          "27*x**3/3250 + 53*x**2*y/650 - 9834*x**2/79625 + 18729*x*y/31850 - 18729*x/15925 - 313*y**2/6370 + 3811*y/3185 - 6996/3185",
          "x**3/26 - x**2*y/130 + 261*x**2/1274 - 85*x*y/1274 + 85*x/637 - 45*y**2/637 + 180*y/637 - 180/637",
          "27*x**3/3250 + 53*x**2*y/650 - 24543*x**2/159250 + 8979*x*y/31850 - 8979*x/15925 + 591*y**2/3185 - 2364*y/3185 + 2364/3185",
          "2*x**3/325 + 2*x**2*y/65 - 74*x**2/2275 + 62*x*y/455 - 124*x/455 - 4*y**2/91 + 16*y/91 - 16/91"
        ]
      ],
      "chord_tree_blocks": [
        {
          "component": 2,
          "faces": [
            14
          ],
          "parent": null,
          "interface": [
            "A",
            "C"
          ],
          "local_extension": {
            "kind": "triangle",
            "vertices": [
              "A",
              "L",
              "C"
            ]
          }
        },
        {
          "component": 0,
          "faces": [
            0,
            1,
            2,
            4,
            3,
            5,
            6
          ],
          "parent": 2,
          "interface": [
            "A",
            "L"
          ],
          "local_extension": {
            "kind": "collinear_chordfree",
            "vertices": [
              "A",
              "B",
              "L",
              "M3",
              "M2",
              "M1"
            ],
            "interior_order": [
              "M3",
              "M2",
              "M1"
            ],
            "edge": [
              "A",
              "L"
            ],
            "four_dimensional_trace_matrix": [
              [
                "0",
                "2",
                "0",
                "0",
                "4",
                "0"
              ],
              [
                "-2",
                "0",
                "-2",
                "0",
                "0",
                "0"
              ],
              [
                "0",
                "0",
                "0",
                "0",
                "0",
                "0"
              ],
              [
                "1",
                "-4",
                "0",
                "16",
                "0",
                "0"
              ],
              [
                "-1",
                "10",
                "-2",
                "-24",
                "18",
                "0"
              ]
            ],
            "fifth_mode_trace": [
              "3/2",
              "-9/2",
              "1/2",
              "0",
              "-13"
            ],
            "selected_columns": [
              0,
              1,
              2,
              3,
              6
            ],
            "base_face_anchor": "M3"
          }
        },
        {
          "component": 1,
          "faces": [
            7,
            8,
            9,
            13,
            10,
            11,
            12
          ],
          "parent": 0,
          "interface": [
            "A",
            "B"
          ],
          "local_extension": {
            "kind": "collinear_chordfree",
            "vertices": [
              "A",
              "B",
              "R",
              "P3",
              "P2",
              "P1"
            ],
            "interior_order": [
              "P1",
              "P2",
              "P3"
            ],
            "edge": [
              "A",
              "B"
            ],
            "four_dimensional_trace_matrix": [
              [
                "0",
                "2",
                "0",
                "0",
                "4",
                "0"
              ],
              [
                "-2",
                "0",
                "-2",
                "0",
                "0",
                "0"
              ],
              [
                "0",
                "-3",
                "0",
                "0",
                "9",
                "0"
              ],
              [
                "-2",
                "0",
                "3",
                "0",
                "0",
                "0"
              ],
              [
                "-15/2",
                "-5/2",
                "-45",
                "0",
                "5/4",
                "0"
              ]
            ],
            "fifth_mode_trace": [
              "19/2",
              "9/2",
              "19/2",
              "-3",
              "295/4"
            ],
            "selected_columns": [
              0,
              1,
              2,
              4,
              6
            ],
            "base_face_anchor": "P1"
          }
        }
      ],
      "operator_columns": 16,
      "rank_native_H": 20,
      "rank_native_H0": 20,
      "native_H_rows": 20,
      "full_space_dimension": 28,
      "vertex_evaluation_rank": 11,
      "all_value_and_five_independent_edge_trace_data_identity_verified": true,
      "complete_transverse_mesh_crosscuts_in_inner_span": [
        [
          "0",
          "0"
        ]
      ]
    }
  },
  "non_meshline_chord_partial_example": {
    "points": {
      "A": [
        "3/2",
        "2"
      ],
      "B": [
        "3/2",
        "-2"
      ],
      "L": [
        "-1",
        "0"
      ],
      "R": [
        "5",
        "0"
      ],
      "C": [
        "-1",
        "4"
      ],
      "Z": [
        "9/5",
        "1"
      ],
      "I0": [
        "0",
        "0"
      ],
      "I1": [
        "1",
        "0"
      ],
      "I2": [
        "2",
        "0"
      ],
      "I3": [
        "3",
        "0"
      ],
      "I4": [
        "4",
        "0"
      ]
    },
    "faces": [
      [
        "I0",
        "I1",
        "A"
      ],
      [
        "I0",
        "B",
        "I1"
      ],
      [
        "I0",
        "A",
        "L"
      ],
      [
        "I0",
        "L",
        "B"
      ],
      [
        "I1",
        "B",
        "A"
      ],
      [
        "Z",
        "I3",
        "A"
      ],
      [
        "Z",
        "I2",
        "I3"
      ],
      [
        "I2",
        "B",
        "I3"
      ],
      [
        "I3",
        "I4",
        "A"
      ],
      [
        "I3",
        "B",
        "I4"
      ],
      [
        "I4",
        "R",
        "A"
      ],
      [
        "I4",
        "B",
        "R"
      ],
      [
        "Z",
        "A",
        "B"
      ],
      [
        "Z",
        "B",
        "I2"
      ],
      [
        "A",
        "R",
        "C"
      ]
    ],
    "geometry": {
      "vertices": 11,
      "triangles": 15,
      "boundary_vertices": 5,
      "interior_vertices": 6,
      "interior_edges": 20,
      "boundary_cycle": [
        "A",
        "L",
        "B",
        "R",
        "C"
      ],
      "minimum_doubled_area_lower": "9/10",
      "simple_boundary_exactly_checked": true,
      "positive_faces_strict_interval_checked": true,
      "embedding_from_positive_orientation_and_boundary_degree_one_proved": true
    },
    "selected_vertices": [
      "I0",
      "I1",
      "I2",
      "I3",
      "I4"
    ],
    "separating_chord": [
      "A",
      "B"
    ],
    "smaller_target_side_faces": [
      0,
      1,
      2,
      3,
      4
    ],
    "carrier_strictly_splits_actual_triangle": 14,
    "offline_interior_vertex": "Z",
    "offline_interior_degree": 4,
    "physical_partial_operator": [
      [
        "-4*x**3/9 + 16*x**2/9 - 7*x/3 + 1",
        "4*x**3 - 12*x**2 + 9*x",
        "-28*x**3/3 + 155*x**2/6 - 33*x/2",
        "76*x**3/9 - 205*x**2/9 + 43*x/3",
        "-8*x**3/3 + 43*x**2/6 - 9*x/2"
      ],
      [
        "-4*x**3/9 + 16*x**2/9 - 7*x/3 + 1",
        "4*x**3 - 12*x**2 + 9*x",
        "-28*x**3/3 + 155*x**2/6 - 33*x/2",
        "76*x**3/9 - 205*x**2/9 + 43*x/3",
        "-8*x**3/3 + 43*x**2/6 - 9*x/2"
      ],
      [
        "-4*x**3/9 + 16*x**2/9 - 7*x/3 + 1",
        "4*x**3 - 12*x**2 + 9*x",
        "-28*x**3/3 + 155*x**2/6 - 33*x/2",
        "76*x**3/9 - 205*x**2/9 + 43*x/3",
        "-8*x**3/3 + 43*x**2/6 - 9*x/2"
      ],
      [
        "-4*x**3/9 + 16*x**2/9 - 7*x/3 + 1",
        "4*x**3 - 12*x**2 + 9*x",
        "-28*x**3/3 + 155*x**2/6 - 33*x/2",
        "76*x**3/9 - 205*x**2/9 + 43*x/3",
        "-8*x**3/3 + 43*x**2/6 - 9*x/2"
      ],
      [
        "-4*x**3/9 + 16*x**2/9 - 7*x/3 + 1",
        "4*x**3 - 12*x**2 + 9*x",
        "-28*x**3/3 + 155*x**2/6 - 33*x/2",
        "76*x**3/9 - 205*x**2/9 + 43*x/3",
        "-8*x**3/3 + 43*x**2/6 - 9*x/2"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ],
      [
        "0",
        "0",
        "x**2/2 - 7*x/2 + 6",
        "-x**2 + 6*x - 8",
        "x**2/2 - 5*x/2 + 3"
      ]
    ]
  },
  "bad25_with_collinear_sigma_appendage": {
    "source": "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\验证\\mesh_25.json",
    "source_sha256": "7b61997997b863c38f2d8dbde16631eb2c817b60c071a336e9d710249975b73e",
    "points": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/15",
        "43/45"
      ],
      "W1": [
        "-1/15",
        "52/45"
      ],
      "W2": [
        "-52/135",
        "1/5"
      ],
      "W3": [
        "-43/135",
        "-1/5"
      ],
      "W4": [
        "43/135",
        "-52/45"
      ],
      "W5": [
        "52/135",
        "-43/45"
      ],
      "P0": [
        "3/2",
        "0"
      ],
      "P1": [
        "0",
        "43/42"
      ],
      "P2": [
        "-3/2",
        "9/2"
      ],
      "P3": [
        "-43/126",
        "0"
      ],
      "P4": [
        "0",
        "-9/2"
      ],
      "P5": [
        "43/126",
        "-43/42"
      ],
      "APP_I0": [
        "7109/5250",
        "569/5250"
      ],
      "APP_I1": [
        "6343/5250",
        "569/2625"
      ],
      "APP_I2": [
        "1859/1750",
        "569/1750"
      ],
      "APP_I3": [
        "4811/5250",
        "1138/2625"
      ],
      "APP_I4": [
        "809/1050",
        "569/1050"
      ],
      "APP_R": [
        "1093/1750",
        "569/875"
      ],
      "APP_D": [
        "7109/3500",
        "-131/375"
      ]
    },
    "faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P4"
      ],
      [
        "W3",
        "P4",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "P4"
      ],
      [
        "W4",
        "P4",
        "P5"
      ],
      [
        "W4",
        "P5",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "P5"
      ],
      [
        "W5",
        "P5",
        "P0"
      ],
      [
        "W5",
        "P0",
        "A0"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ],
      [
        "P0",
        "APP_I0",
        "P1"
      ],
      [
        "P0",
        "APP_D",
        "APP_I0"
      ],
      [
        "APP_I0",
        "APP_I1",
        "P1"
      ],
      [
        "APP_I0",
        "APP_D",
        "APP_I1"
      ],
      [
        "APP_I1",
        "APP_I2",
        "P1"
      ],
      [
        "APP_I1",
        "APP_D",
        "APP_I2"
      ],
      [
        "APP_I2",
        "APP_I3",
        "P1"
      ],
      [
        "APP_I2",
        "APP_D",
        "APP_I3"
      ],
      [
        "APP_I3",
        "APP_I4",
        "P1"
      ],
      [
        "APP_I3",
        "APP_D",
        "APP_I4"
      ],
      [
        "APP_I4",
        "APP_R",
        "P1"
      ],
      [
        "APP_I4",
        "APP_D",
        "APP_R"
      ]
    ],
    "geometry": {
      "vertices": 32,
      "triangles": 54,
      "boundary_vertices": 8,
      "interior_vertices": 24,
      "interior_edges": 77,
      "boundary_cycle": [
        "APP_D",
        "APP_R",
        "P1",
        "P2",
        "P3",
        "P4",
        "P5",
        "P0"
      ],
      "minimum_doubled_area_lower": "1/720",
      "simple_boundary_exactly_checked": true,
      "positive_faces_strict_interval_checked": true,
      "embedding_from_positive_orientation_and_boundary_degree_one_proved": true
    },
    "vertex_order": [
      "O",
      "A0",
      "A1",
      "A2",
      "A3",
      "A4",
      "A5",
      "U0",
      "U1",
      "U2",
      "U3",
      "U4",
      "U5",
      "W0",
      "W1",
      "W2",
      "W3",
      "W4",
      "W5",
      "P0",
      "P1",
      "P2",
      "P3",
      "P4",
      "P5",
      "APP_I0",
      "APP_I1",
      "APP_I2",
      "APP_I3",
      "APP_I4",
      "APP_R",
      "APP_D"
    ],
    "appendage_vertex_map": {
      "I0": "APP_I0",
      "I1": "APP_I1",
      "I2": "APP_I2",
      "I3": "APP_I3",
      "I4": "APP_I4",
      "L": "P0",
      "R": "APP_R",
      "U": "P1",
      "D": "APP_D"
    },
    "appendage_affine_matrix": [
      [
        "-383/2625",
        "-7109/10500"
      ],
      [
        "569/5250",
        "801/1750"
      ]
    ],
    "private_appendage_vertices": [
      "APP_I0",
      "APP_I1",
      "APP_I2",
      "APP_I3",
      "APP_I4",
      "APP_R",
      "APP_D"
    ],
    "rank_H": 76,
    "rank_H0": 75,
    "native_H_rows": 77,
    "vertex_defect": 1,
    "ordinary_pressure_nullity": 1,
    "extended_original_loading": [
      "-8",
      "17/225",
      "39",
      "17/225",
      "39",
      "17/225",
      "39",
      "-4096/225",
      "-4096/225",
      "-4096/225",
      "-4096/225",
      "-4096/225",
      "-4096/225",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "all_relations_zero_on_appendage_private_coordinates_verified": true,
    "all_relation_loadings_span_exactly_extended_original25_relation_verified": true
  }
}

==> anc/certificates/cert-061-collinear_interior_extension.py <==
"""Construct full cubic C1 interpolation plus one edge trace when all I lie on y=0."""
from collections import defaultdict,deque
import sympy as S
from edge_capacity_meshes import src
X,Y,U,V=S.symbols('x y u v')
MON=[1,X,Y,X**2,X*Y,Y**2,X**3,X**2*Y,X*Y**2,Y**3]
def ex(p):return S.expand(p)
def ar(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def at(p,xy,dx=0,dy=0):return S.diff(S.sympify(p),X,dx,Y,dy).subs({X:xy[0],Y:xy[1]})
def boundary(f):
    adj=src.topology(f);return {v for e,z in adj.items() if len(z)==1 for v in e}
def hom(p,d,b,h):
    zeta=1-Y/h;xi=X-b*Y/h;pp=S.Poly(p,X);assert pp.degree()<=d
    return ex(sum(a*xi**k[0]*zeta**(d-k[0]) for k,a in pp.terms()))
def natural_profiles(t,values):
    m=len(t)
    if m==1:return [S.sympify(values[0])]
    h=[t[i+1]-t[i] for i in range(m-1)];M=S.zeros(m,1)
    if m>2:
        A=S.zeros(m-2,m-2);rhs=S.zeros(m-2,1)
        for i in range(1,m-1):
            A[i-1,i-1]=2*(h[i-1]+h[i])
            if i>1:A[i-1,i-2]=h[i-1]
            if i<m-2:A[i-1,i]=h[i]
            rhs[i-1]=6*((values[i+1]-values[i])/h[i]-(values[i]-values[i-1])/h[i-1])
        M[1:m-1,0]=A.inv()*rhs
    return profiles_from_second(t,values,list(M))
def profiles_from_second(t,f,M):
    ans=[]
    for i in range(len(t)-1):
        h=t[i+1]-t[i];ans.append(ex(M[i]*(t[i+1]-X)**3/(6*h)+M[i+1]*(X-t[i])**3/(6*h)+(f[i]-M[i]*h*h/6)*(t[i+1]-X)/h+(f[i+1]-M[i+1]*h*h/6)*(X-t[i])/h))
    return ans
def zero_profile_mode(t,k):
    m=len(t)
    if m==1:return [(X-t[0])**2/2]
    h=[t[i+1]-t[i] for i in range(m-1)];M=[None]*m;a=min(k,m-2)
    M[k]=S.Integer(1);M[a+1 if k==a else a]=S.Integer(-2)
    for j in range(a,0,-1):M[j-1]=ex(-(2*(h[j-1]+h[j])*M[j]+h[j]*M[j+1])/h[j-1])
    for j in range(a+1,m-1):M[j+1]=ex(-(h[j-1]*M[j-1]+2*(h[j-1]+h[j])*M[j])/h[j])
    ans=profiles_from_second(t,[S.Integer(0)]*m,M);face=min(k,m-2);assert at(ans[face],(t[k],0),1)==0 and at(ans[face],(t[k],0),2)==1;return ans

def boundary_cardinals(p,f):
    ad=src.topology(f);B=boundary(f);ans={}
    for b in B:
        neighbours=[next(v for v in e if v!=b) for e,z in ad.items() if b in e and len(z)==2];assert all(v not in B for v in neighbours)
        if p[b][1]!=0:g=(S.Integer(0),3/p[b][1])
        elif neighbours:
            assert len(neighbours)==1;d=[p[neighbours[0]][k]-p[b][k] for k in [0,1]];g=tuple(-3*z/sum(w*w for w in d) for z in d)
        else:g=(S.Integer(0),S.Integer(0))
        out=[S.Integer(0)]*len(f)
        for j,T in enumerate(f):
            if b not in T:continue
            a,c=[v for v in T if v!=b];lam=ar(p[a],p[c],(X,Y))/ar(p[a],p[c],p[b]);out[j]=ex(lam**2*(3-2*lam+g[0]*(X-p[b][0])+g[1]*(Y-p[b][1])))
        ans[b]=out
    return ans

def extend_profile(p,f,profile):
    B=boundary(f);inside=sorted(set(p)-B,key=lambda v:p[v][0]);m=len(inside);assert m and all(p[v][1]==0 for v in inside);t=[p[v][0] for v in inside]
    if m==1:return [profile[0]]*len(f)
    idx={v:i for i,v in enumerate(inside)};out=[None]*len(f);groups=defaultdict(list)
    for j,T in enumerate(f):
        iv=[v for v in T if v not in B]
        assert len(iv) in [1,2]
        if len(iv)!=2:continue
        a,b=sorted(iv,key=lambda v:idx[v]);assert idx[b]==idx[a]+1;apex=next(v for v in T if v in B);groups[apex].append((idx[a],j))
    for apex,parts in groups.items():
        b,h=p[apex];assert h!=0;parts.sort();assert [a for a,j in parts]==list(range(parts[0][0],parts[-1][0]+1));raw={}
        for i,j in parts:
            u=profile[i];v=ex(((X-b)*S.diff(u,X)-3*u)/h);raw[j]=ex(hom(u,3,b,h)-Y*hom(v,2,b,h))
        i0,j0=parts[0];i1,j1=parts[-1];left=t[i0];right=t[i1+1];a0=-at(raw[j0],(left,0),0,2)/2;a1=-at(raw[j1],(right,0),0,2)/2;aff=ex(a0+(a1-a0)*(X-left)/(right-left))
        for i,j in parts:out[j]=ex(raw[j]+Y**2*aff)
    for v in inside:
        successor={}
        for j,T in enumerate(f):
            if v in T:k=T.index(v);successor[T[(k+1)%3]]=(T[(k+2)%3],j)
        a=min(successor);start=a;star=[]
        while True:
            b,j=successor[a];star.append(j);a=b
            if a==start:break
        anchors=[i for i,j in enumerate(star) if out[j] is not None];assert len(anchors)>=2
        for aa,bb in zip(anchors,anchors[1:]+[anchors[0]+len(star)]):
            run=[star[k%len(star)] for k in range(aa+1,bb)]
            if not run:continue
            L,R=out[star[aa]],out[star[bb%len(star)]];vv=p[v]
            for dx,dy in [(0,0),(1,0),(0,1),(2,0),(1,1),(0,2)]:assert at(R-L,vv,dx,dy)==0,(v,dx,dy)
            left_face=f[star[aa]];first=f[run[0]];a0=next(w for w in set(left_face)&set(first) if w!=v);a1=next(w for w in first if w not in [v,a0]);ls=[ar(vv,p[a],(U+vv[0],V+vv[1])) for a in [a0,a1]];mon=[U**3,U**2*V,U*V**2,V**3];cols=[ls[0]**2*U,ls[0]**2*V,ls[1]**2*U,ls[1]**2*V];A=S.Matrix([[S.Poly(z,U,V).coeff_monomial(mm) for z in cols] for mm in mon]);D=S.Poly(ex((R-L).subs({X:U+vv[0],Y:V+vv[1]},simultaneous=True)),U,V);rhs=S.Matrix([D.coeff_monomial(z) for z in mon]);c=A.inv()*rhs;Q0=ex(ar(vv,p[a0],(X,Y))**2*(c[0]*(X-vv[0])+c[1]*(Y-vv[1])));Q1=ex(ar(vv,p[a1],(X,Y))**2*(c[2]*(X-vv[0])+c[3]*(Y-vv[1])));assert ex(R-L-Q0-Q1)==0
            out[run[0]]=ex(L+Q0)
            for j in run[1:]:out[j]=R
    assert all(z is not None for z in out);return out

def correct_boundary(p,f,polys,eta):
    out=list(polys)
    for b,card in eta.items():j=next(j for j,T in enumerate(f) if b in T);value=at(out[j],p[b]);out=[ex(z-value*card[i]) for i,z in enumerate(out)]
    return out
def trace5(p,f,poly,e):
    a,b=sorted(e);j=next(j for j,T in enumerate(f) if a in T and b in T);z=poly[j];d=[p[b][k]-p[a][k] for k in [0,1]];mid=tuple((p[a][k]+p[b][k])/2 for k in [0,1]);return S.Matrix([at(z,p[a],1),at(z,p[a],0,1),at(z,p[b],1),at(z,p[b],0,1),-d[1]*at(z,mid,1)+d[0]*at(z,mid,0,1)])

def chordfree_operator(p,f,e):
    B=boundary(f);inside=sorted(set(p)-B,key=lambda v:p[v][0]);vs=list(p);m=len(inside);nf=len(f);ad=src.topology(f);assert not any(len(z)==2 and set(edge)<=B for edge,z in ad.items())
    if not m:
        assert len(f)==1 and len(p)==3;P=[list(map(S.sympify,MON))];evals=[]
        for v in vs:evals.append([at(z,p[v]) for z in P[0]])
        for i in range(5):evals.append([trace5(p,f,[z],e)[i] for z in P[0]])
        A=S.Matrix(evals);pivot=list(A.rref()[1]);return [list((S.Matrix(P)*S.eye(10)[:,pivot]*A[:,pivot].inv()).applyfunc(ex))],{'kind':'triangle','vertices':vs}
    eta=boundary_cardinals(p,f);t=[p[v][0] for v in inside];base=[]
    for v in vs:
        if v in B:base.append(eta[v]);continue
        vals=[int(v==a) for a in inside];prof=natural_profiles(t,vals);base.append(correct_boundary(p,f,extend_profile(p,f,prof),eta))
    Phi=S.Matrix.hstack(*map(S.Matrix,base));a,b=sorted(e);face=next(j for j,T in enumerate(f) if a in T and b in T);anchor=next(v for v in f[face] if v not in B);k=inside.index(anchor)
    modes=[correct_boundary(p,f,[z]*nf,eta) for z in [Y,X*Y,Y**2,X**2*Y,X*Y**2,Y**3]];special=correct_boundary(p,f,extend_profile(p,f,zero_profile_mode(t,k)),eta);modes.append(special);T=S.Matrix.hstack(*[trace5(p,f,z,e) for z in modes]);assert T[:,:6].rank()==4 and T.rank()==5;pick=list(T.rref()[1]);Psi=S.Matrix.hstack(*[S.Matrix(modes[j]) for j in pick])*T[:,pick].inv();tracephi=S.Matrix.hstack(*[trace5(p,f,base[j],e) for j in range(len(vs))]);operator=(Phi-Psi*tracephi).row_join(Psi).applyfunc(ex)
    return [list(operator.row(j)) for j in range(nf)],{'kind':'collinear_chordfree','vertices':vs,'interior_order':inside,'edge':list(sorted(e)),'four_dimensional_trace_matrix':[[str(z) for z in T[:,0:6].row(i)] for i in range(5)],'fifth_mode_trace':[str(z) for z in T[:,-1]],'selected_columns':pick,'base_face_anchor':anchor}

def full_operator(p,f,e):
    vs=list(p);nv=len(vs);B=boundary(f);adj=src.topology(f);chords={edge for edge,z in adj.items() if len(z)==2 and set(edge)<=B};graph=defaultdict(set)
    for edge,pair in adj.items():
        if len(pair)==2 and edge not in chords:a,b=[z[0] for z in pair];graph[a].add(b);graph[b].add(a)
    components=[];which={}
    for start in range(len(f)):
        if start in which:continue
        cid=len(components);ids=[start];which[start]=cid
        for j in ids:
            for k in graph[j]:
                if k not in which:which[k]=cid;ids.append(k)
        components.append(ids)
    tree=defaultdict(list)
    for edge in chords:a,b=[which[z[0]] for z in adj[edge]];assert a!=b;tree[a].append((b,edge));tree[b].append((a,edge))
    e=tuple(sorted(e));assert len(adj[e])==1;root=which[adj[e][0][0]];queue=[(root,None,e)];seen={root};out=[None]*len(f);records=[]
    for cid,parent,interface in queue:
        ids=components[cid];ff=[f[j] for j in ids];subvs={v for T in ff for v in T};pp={v:p[v] for v in vs if v in subvs};local,rec=chordfree_operator(pp,ff,interface);data=S.zeros(len(pp)+5,nv+5)
        for i,v in enumerate(pp):data[i,vs.index(v)]=1
        if parent is None:data[len(pp):,nv:]=S.eye(5)
        else:
            parent_face=next(j for j,T in enumerate(f) if set(interface)<=set(T) and which[j]==parent);Tvalues=S.Matrix.hstack(*[trace5(p,[f[parent_face]],[z],interface) for z in out[parent_face]]);data[len(pp):,:]=Tvalues
        result=(S.Matrix(local)*data).applyfunc(ex)
        for j,face in enumerate(ids):out[face]=list(result.row(j))
        records.append({'component':cid,'faces':ids,'parent':parent,'interface':list(interface),'local_extension':rec})
        for child,edge in tree[cid]:
            if child not in seen:seen.add(child);queue.append((child,cid,edge))
    assert len(seen)==len(components) and all(z is not None for z in out)
    return out,records


==> anc/certificates/cert-062-collinear_interior_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "77fa8f26ace40437714cd585926f586123590c986e77c42b53be9059fcbd1f9e",
  "symbolic_all_geometry_local_identities": {
    "two_squared_lines_times_linear_cubic_span_determinant": "(a*d-b*c)**4",
    "arbitrary_cubic_profile_value_and_zero_normal_trace_identities": true,
    "continuous_piecewise_affine_second_normal_profile_formula_verified": true,
    "actual_radial_difference_has_line_squared_factor_verified": true
  },
  "cases": {
    "nonconvex_seven_I": {
      "vertices": 16,
      "full_value_plus_edge_trace_columns": 21,
      "all_physical_degrees_at_most3": true,
      "all_internal_edge_value_and_both_gradient_polynomial_identities": 1701,
      "every_node_in_every_incident_face_matches_prescribed_full_data": true,
      "complete_prescribed_edge_trace_identity_verified": true,
      "independent_Bernstein_gradient_normal_matching_rank_H": 27,
      "independent_rank_H0": 27,
      "ordinary_pressure_nullity": 0,
      "ordinary_pressure_vectors": [],
      "chord_blocks": 1
    },
    "ordinary_sigma_five_I": {
      "vertices": 9,
      "full_value_plus_edge_trace_columns": 14,
      "all_physical_degrees_at_most3": true,
      "all_internal_edge_value_and_both_gradient_polynomial_identities": 672,
      "every_node_in_every_incident_face_matches_prescribed_full_data": true,
      "complete_prescribed_edge_trace_identity_verified": true,
      "independent_Bernstein_gradient_normal_matching_rank_H": 15,
      "independent_rank_H0": 15,
      "ordinary_pressure_nullity": 1,
      "ordinary_pressure_vectors": [
        [
          "-1",
          "-1/4",
          "-1",
          "1",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "chord_blocks": 1
    },
    "two_chords_with_triangle_root": {
      "vertices": 11,
      "full_value_plus_edge_trace_columns": 16,
      "all_physical_degrees_at_most3": true,
      "all_internal_edge_value_and_both_gradient_polynomial_identities": 960,
      "every_node_in_every_incident_face_matches_prescribed_full_data": true,
      "complete_prescribed_edge_trace_identity_verified": true,
      "independent_Bernstein_gradient_normal_matching_rank_H": 20,
      "independent_rank_H0": 20,
      "ordinary_pressure_nullity": 0,
      "ordinary_pressure_vectors": [],
      "chord_blocks": 3
    }
  },
  "topological_chord_partial_example": {
    "status": "PASS",
    "vertices": 11,
    "has_genuine_offline_interior_vertex": true,
    "offline_interior_degree4_with_four_distinct_carrier_lines_verified": true,
    "selected_chord_is_dual_bridge_but_its_carrier_splits_an_actual_triangle": true,
    "both_sides_have_selected_vertices_off_the_chord_carrier_verified": true,
    "all_physical_C1_edge_identities": 300,
    "all5_partial_value_columns_identity_verified": true
  },
  "bad25_with_collinear_sigma_appendage": {
    "status": "PASS",
    "vertices": 32,
    "independently_checked_simple_boundary_and_positive_faces": true,
    "rank_H": 76,
    "rank_H0": 75,
    "ordinary_pressure_nullity": 1,
    "zero_gradient_and_face_pressure_nullity": 2,
    "vertex_defect": 1,
    "original25_relation_span_exactly_preserved": true,
    "all_private_appendage_loadings_zero": true
  },
  "all_interior_vertices_collinear_complete_interpolation_and_one_boundary_edge_theorem_supported_by_physical_operators": true,
  "arbitrary_five_collinear_target_vertices_with_offline_interior_vertices_not_proved": true
}

==> anc/certificates/cert-063-crossing_loop_meshes.py <==
"""Exact rational coarse partitions for pairwise-crossing square signal loops.

Each quadrilateral will be replaced by a frozen full-boundary-control17;
each triangle by the frozen macro7. No boundary edge receives new nodes.
"""
from fractions import Fraction as Q
from functools import cmp_to_key
from collections import defaultdict

def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def sub(a,b):return (a[0]-b[0],a[1]-b[1])
def ar(a,b,c):return cross(sub(b,a),sub(c,a))
def signed_area(p,T):return sum(cross(p[a],p[b]) for a,b in zip(T,T[1:]+T[:1]))
def add(a,b):return (a[0]+b[0],a[1]+b[1])
def mul(t,a):return (t*a[0],t*a[1])
def unit(a,b):
    z=sub(b,a);length=abs(z[0])+abs(z[1]);assert (z[0]==0)^(z[1]==0)
    return (z[0]/length,z[1]/length),length
def ccw(T,p):return list(T) if signed_area(p,list(T))>0 else list(reversed(T))
def angle_compare(a,b):
    ha=0 if a[1]>0 or (a[1]==0 and a[0]>0) else 1;hb=0 if b[1]>0 or (b[1]==0 and b[0]>0) else 1
    if ha!=hb:return -1 if ha<hb else 1
    z=cross(a,b)
    if z:return -1 if z>0 else 1
    return 0
def face_cycles(p,edges):
    adj=defaultdict(list)
    for a,b in edges:adj[a].append(b);adj[b].append(a)
    for v in adj:adj[v].sort(key=cmp_to_key(lambda a,b:angle_compare(sub(p[a],p[v]),sub(p[b],p[v]))))
    seen=set();cycles=[]
    for aa,bb in edges:
        for start in [(aa,bb),(bb,aa)]:
            if start in seen:continue
            a,b=start;out=[]
            while (a,b) not in seen:
                seen.add((a,b));out.append(a);ns=adj[b];a,b=b,ns[(ns.index(a)-1)%len(ns)]
            assert (a,b)==start and len(out)==len(set(out)) and signed_area(p,out)!=0
            cycles.append(out)
    assert len(seen)==2*len(edges);return cycles

def triangulate_polygon(p,poly):
    # Exact ears also retain every collinear boundary vertex. Floating earcut
    # proposed degenerate triangles in the n=9 case, so it is not used here.
    remaining=list(poly);out=[]
    while len(remaining)>3:
        found=False
        for j,b in enumerate(remaining):
            a,c=remaining[j-1],remaining[(j+1)%len(remaining)];aa,bb,cc=p[a],p[b],p[c]
            if ar(aa,bb,cc)<=0:continue
            low=[min(aa[k],bb[k],cc[k]) for k in [0,1]];high=[max(aa[k],bb[k],cc[k]) for k in [0,1]]
            blocked=False
            for v in remaining:
                if v in (a,b,c):continue
                z=p[v]
                if all(low[k]<=z[k]<=high[k] for k in [0,1]) and ar(aa,bb,z)>=0 and ar(bb,cc,z)>=0 and ar(cc,aa,z)>=0:blocked=True;break
            if blocked:continue
            out.append([a,b,c]);remaining.pop(j);found=True;break
        assert found,('no exact ear',remaining)
    assert ar(*(p[v] for v in remaining))>0;out.append(remaining)
    ad=defaultdict(list)
    for i,T in enumerate(out):
        assert ar(*(p[v] for v in T))>0
        for a,b in zip(T,T[1:]+T[:1]):ad[tuple(sorted((a,b)))].append(i)
    assert len(out)==len(poly)-2 and all(len(z)<=2 for z in ad.values())
    assert {e for e,z in ad.items() if len(z)==1}=={tuple(sorted(e)) for e in zip(poly,poly[1:]+poly[:1])}
    assert sum(ar(*(p[v] for v in T)) for T in out)==signed_area(p,poly)
    return out

def build(n):
    assert n>=1;eps=Q(1,n+1);lam=eps/100;mu=lam/200;kap=lam/2;theta=Q(1,100);sigma=eps/1000;s=kap/(1+lam);height=mu/(1+lam)
    p={};at={};port_loops=defaultdict(set);corner_records=[];loop_records=[];segments=[];quads=[];ends=defaultdict(list)
    def vertex(name,xy):
        xy=tuple(map(Q,xy));assert name not in p and xy not in at,(name,xy,at.get(xy));p[name]=xy;at[xy]=name;return name
    def port(xy,i):
        xy=tuple(map(Q,xy));v=at.get(xy)
        if v is None:v=vertex('V'+str(len(at)),xy)
        port_loops[v].add(i);return v
    for i in range(n):
        a=(i+1)*eps;seq=[((a,a),'BL')]+[((1+(j+1)*eps,a),None) for j in range(i)]+[((1+a,a),'BR')]+[((1+a,(j+1)*eps),None) for j in range(i+1,n)]+[((1+a,1+a),'TR')]+[(((j+1)*eps,1+a),None) for j in range(n-1,i,-1)]+[((a,1+a),'TL')]+[((a,1+(j+1)*eps),None) for j in range(i-1,-1,-1)]
        ids=[port(xy,i) for xy,c in seq];assert len(ids)==2*n+2 and len(set(ids))==len(ids)
        corners=[]
        for j,(xy,cname) in enumerate(seq):
            if cname is None:continue
            v=ids[j];tin,_=unit(p[ids[j-1]],p[v]);tout,_=unit(p[v],p[ids[(j+1)%len(ids)]]);gamma=sub(tin,tout);summ=add(tin,tout);sign=1 if len(corners)%2==0 else -1;prefix=f'C{i}_{cname}';mapping={'P0':v}
            A=[[-sigma*gamma[k],sigma*sign*theta*summ[k]] for k in [0,1]]
            for label,zz in [('P1',(-1,1)),('P2',(-2,0)),('P3',(-1,-1))]:
                mapping[label]=vertex(prefix+'_'+label,tuple(p[v][k]+A[k][0]*zz[0]+A[k][1]*zz[1] for k in [0,1]))
            quad=ccw([mapping[z] for z in ['P0','P1','P2','P3']],p);rec={'kind':'gradient','name':prefix,'boundary_map':mapping,'boundary':quad,'A':A,'origin':v,'loop':i,'sign':sign,'tangent_in':tin,'tangent_out':tout};quads.append(rec);corners.append(rec);corner_records.append(rec);ends[v].append((prefix,[mapping['P1'],mapping['P3']]))
        for j,a in enumerate(ids):
            b=ids[(j+1)%len(ids)];t,length=unit(p[a],p[b]);forward=j%2==0;aa,bb=(a,b) if forward else (b,a);tt,LL=unit(p[aa],p[bb]);normal=(-tt[1],tt[0]);prefix=f'W{i}_{j}';pair=[]
            for side in [1,-1]:
                name=prefix+('_u' if side==1 else '_d');mapping={'P0':aa,'P1':bb}
                for label,z in [('P2',(1-s,side*height)),('P3',(s,side*height))]:
                    mapping[label]=vertex(name+'_'+label,tuple(p[aa][k]+LL*(tt[k]*z[0]+normal[k]*z[1]) for k in [0,1]))
                quad=ccw([mapping[z] for z in ['P0','P1','P2','P3']],p);rec={'kind':'edge','name':name,'boundary_map':mapping,'boundary':quad,'start':aa,'end':bb,'side':side,'loop':i,'segment':j,'forward':forward,'length':LL,'tangent':tt};quads.append(rec);pair.append(rec)
            ends[aa].append((prefix,[rec['boundary_map']['P3'] for rec in pair]));ends[bb].append((prefix,[rec['boundary_map']['P2'] for rec in pair]));segments.append({'loop':i,'index':j,'start':a,'end':b,'forward':forward,'quad_names':[z['name'] for z in pair]})
        loop_records.append({'index':i,'ports':ids,'corner_names':[z['name'] for z in corners]})
    gaps=[]
    for v,groups in ends.items():
        rays=[(name,a) for name,vs in groups for a in vs];rays.sort(key=cmp_to_key(lambda a,b:angle_compare(sub(p[a[1]],p[v]),sub(p[b[1]],p[v]))))
        for (owner,a),(owner2,b) in zip(rays,rays[1:]+rays[:1]):
            if owner==owner2:continue
            assert ar(p[v],p[a],p[b])>0,(v,a,b);gaps.append([v,a,b])
    assert len(gaps)==4*n*n+8*n and len(quads)==4*n*n+8*n
    box=[vertex('BOX'+str(i),xy) for i,xy in enumerate([(-1,-1),(3,-1),(3,3),(-1,3)])];edges=set()
    def add_edges(cycle):
        for a,b in zip(cycle,cycle[1:]+cycle[:1]):edges.add(tuple(sorted((a,b))))
    for q in quads:
        add_edges(q['boundary']);assert all(ar(p[q['boundary'][i-1]],p[q['boundary'][i]],p[q['boundary'][(i+1)%4]])>0 for i in range(4))
    for T in gaps:add_edges(T)
    add_edges(box);left_min=min(xy[0] for v,xy in p.items() if not v.startswith('BOX'));lefts=sorted([v for v,xy in p.items() if not v.startswith('BOX') and xy[0]==left_min],key=lambda v:p[v][1]);assert len(lefts)>=2
    bridges=[(box[0],lefts[0]),(box[3],lefts[-1])]
    for e in bridges:edges.add(tuple(sorted(e)))
    cycles=face_cycles(p,sorted(edges));known={frozenset(q['boundary']) for q in quads}|{frozenset(T) for T in gaps};found=set();voids=[]
    for poly in cycles:
        if signed_area(p,poly)<0:assert set(poly)==set(box);continue
        key=frozenset(poly)
        if key in known:found.add(key)
        else:voids.append(poly)
    assert found==known
    filler=[T for poly in voids for T in triangulate_polygon(p,poly)];triangles=gaps+filler;assert len(p)==9*n*n+23*n+4 and len(triangles)==10*n*n+30*n+2
    return {'n':n,'epsilon':eps,'lambda':lam,'kappa':kap,'mu':mu,'theta':theta,'sigma':sigma,'points':p,'quads':quads,'triangles':triangles,'junction_triangles':gaps,'void_polygons':voids,'outer_boundary':box,'outer_bridges':bridges,'loops':loop_records,'segments':segments,'corners':corner_records,'port_loop_membership':dict(port_loops)}

def serial(z):
    if isinstance(z,Q):return str(z)
    if isinstance(z,dict):return {k:serial(v) for k,v in z.items()}
    if isinstance(z,(list,tuple,set)):return [serial(v) for v in z]
    return z

if __name__=='__main__':
    for n in [1,2,3,9]:
        z=build(n);print('PASS rational coarse crossing loops',n,'Vc',len(z['points']),'quads',len(z['quads']),'triangles',len(z['triangles']),'fineN',101*n*n+247*n+12,flush=True)


==> anc/certificates/cert-065-crossing_loop_unboundedness_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "438e03dbd3295fa5a81edfe9df55dec65a399da6aac96f076c605bed1c5a979e",
  "projective_transport": {
    "all10_forward_homogeneous_pullbacks_and_edge_jet_identities_verified": true,
    "trace_determinant": "mu**3",
    "reflected_corner_gain_product_exactly1": true
  },
  "cases": {
    "1": {
      "fine_vertices": 360,
      "vertex_defect": 1,
      "full_space_dimension_from_complete_local_fibres": 725,
      "native_pressure_matrix_full_row_rank_from_exact_dimension_count": 1069,
      "all_coarse_cells_positive_and_outer_boundary_degree_one": true,
      "coarse_and_fine_links_and_dual_connectedness_independently_verified": true,
      "all_formal_cycle_rescalings_to_integer_incidence_matrices_verified": true,
      "actual_alternating48_face_crossing_stars_verified": 0,
      "direct_all_fine_interval_area_check": true,
      "minimum_doubled_area_lower": "23567345165347712350696370953841090371945068619647217794036423503255603320275784805748320572284272620775568807/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "saved_global_relations_retested_on_all10_physical_cubics_with_independent_interval_arithmetic": true,
      "strong_indivisibility_proof_allows_holes": true,
      "four_noncollinear_private_witnesses_per_loop_force_all_collinear_data_subsets_free": true
    },
    "2": {
      "fine_vertices": 910,
      "vertex_defect": 2,
      "full_space_dimension_from_complete_local_fibres": 1825,
      "native_pressure_matrix_full_row_rank_from_exact_dimension_count": 2719,
      "all_coarse_cells_positive_and_outer_boundary_degree_one": true,
      "coarse_and_fine_links_and_dual_connectedness_independently_verified": true,
      "all_formal_cycle_rescalings_to_integer_incidence_matrices_verified": true,
      "actual_alternating48_face_crossing_stars_verified": 2,
      "direct_all_fine_interval_area_check": true,
      "minimum_doubled_area_lower": "5237187814521713855710304656409131193765570804366048383733387134483546722472352310677655076471961198708482159/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "saved_global_relations_retested_on_all10_physical_cubics_with_independent_interval_arithmetic": true,
      "strong_indivisibility_proof_allows_holes": true,
      "four_noncollinear_private_witnesses_per_loop_force_all_collinear_data_subsets_free": true
    },
    "3": {
      "fine_vertices": 1662,
      "vertex_defect": 3,
      "full_space_dimension_from_complete_local_fibres": 3329,
      "native_pressure_matrix_full_row_rank_from_exact_dimension_count": 4975,
      "all_coarse_cells_positive_and_outer_boundary_degree_one": true,
      "coarse_and_fine_links_and_dual_connectedness_independently_verified": true,
      "all_formal_cycle_rescalings_to_integer_incidence_matrices_verified": true,
      "actual_alternating48_face_crossing_stars_verified": 6,
      "direct_all_fine_interval_area_check": false,
      "minimum_doubled_area_lower": null,
      "saved_global_relations_retested_on_all10_physical_cubics_with_independent_interval_arithmetic": false,
      "strong_indivisibility_proof_allows_holes": true,
      "four_noncollinear_private_witnesses_per_loop_force_all_collinear_data_subsets_free": true
    },
    "9": {
      "fine_vertices": 10416,
      "vertex_defect": 9,
      "full_space_dimension_from_complete_local_fibres": 20837,
      "native_pressure_matrix_full_row_rank_from_exact_dimension_count": 31237,
      "all_coarse_cells_positive_and_outer_boundary_degree_one": true,
      "coarse_and_fine_links_and_dual_connectedness_independently_verified": true,
      "all_formal_cycle_rescalings_to_integer_incidence_matrices_verified": true,
      "actual_alternating48_face_crossing_stars_verified": 72,
      "direct_all_fine_interval_area_check": false,
      "minimum_doubled_area_lower": null,
      "saved_global_relations_retested_on_all10_physical_cubics_with_independent_interval_arithmetic": false,
      "strong_indivisibility_proof_allows_holes": true,
      "four_noncollinear_private_witnesses_per_loop_force_all_collinear_data_subsets_free": true
    }
  },
  "full_function_space_and_unique_native_pressure_support_the_unbounded_strong_family_proof": true,
  "no_claim_of_universal_five_collinear_theorem": true
}

==> anc/certificates/cert-066-edge_capacity_meshes.py <==
"""Whole good bodies with locked boundary gradients; algebraic root imported unchanged."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json
import sympy as S

HERE=Path(__file__).resolve().parent
R6=HERE.parents[1]/'一般微扰的几何归约_第六轮'/'验证'
sys.path.insert(0,str(R6))
from star_polynomial_response import src
from good17_hermite_model import rounded_interval
from gradient_coupled_meshes import interval,transform,determinant

def load_root():return json.loads((R6/'good17_hermite_root_certificate.json').read_text(encoding='utf8'))
def point(x,y):return (src.I(x),src.I(y))
def affine_for_ray(d,epsilon=S.Rational(1,100),width=S.Rational(1,10)):
    x,y=d;A=epsilon*S.Matrix([[-x,width*y],[-y,-width*x]]);assert A.det()>0;return A

def add_block(root,p,f,name,anchor,A):
    mapping={v:anchor if v=='P0' else f'{name}_{v}' for v in root['vertex_order']}
    for v,xy in root['point_intervals'].items():
        if v=='P0':continue
        xx=[interval(z) for z in xy];xx[0]-=1;z=transform(A,xx)
        p[mapping[v]]=tuple(rounded_interval(p[anchor][k]+z[k],80) for k in [0,1])
    ff=[tuple(mapping[v] for v in t) for t in root['faces']];f.extend(ff)
    return {'name':name,'anchor':anchor,'A':A,'vertex_map':mapping,'faces':ff}

def add_bridge(p,f,name,anchor,low,high):
    b=f'bridge_{name}';p[b]=tuple(p[low][k]+p[high][k]-p[anchor][k] for k in [0,1]);ff=[(b,high,anchor),(b,anchor,low)];f.extend(ff)
    assert all(z.lo==z.hi for z in p[b])
    return {'b':b,'anchor':anchor,'chain':[high,anchor,low],'faces':ff,'low':low,'high':high}

def good_body(root):
    p={'a':point(0,0),'b':point(1,0),'c':point(Q(1,2),1)};f=[('a','b','c')];blocks=[];bridges=[]
    for name,anchor,d in [('A0','a',(-1,2)),('A1','a',(-2,1)),('B0','b',(2,1)),('B1','b',(1,2))]:
        blocks.append(add_block(root,p,f,name,anchor,affine_for_ray(d)))
    bridges.append(add_bridge(p,f,'a0','a','c','A0_P1'))
    bridges.append(add_bridge(p,f,'a1','a','A0_P3','A1_P1'))
    bridges.append(add_bridge(p,f,'b0','b','B0_P3','B1_P1'))
    bridges.append(add_bridge(p,f,'b1','b','B1_P3','c'))
    return {'points':p,'faces':f,'blocks':blocks,'bridges':bridges,'central_face':('a','b','c'),'interface':('a','b')}

def reflected_double(body):
    p={};f=[];sides=[];reflection=S.diag(1,-1)
    for prefix,A in [('upper',S.eye(2)),('lower',reflection)]:
        mapping={v:v if v in ['a','b'] else f'{prefix}_{v}' for v in body['points']}
        for v,xy in body['points'].items():p[mapping[v]]=transform(A,xy)
        ff=[tuple(mapping[v] for v in t) for t in body['faces']]
        if A.det()<0:ff=[(t[0],t[2],t[1]) for t in ff]
        f.extend(ff);sides.append({'name':prefix,'A':A,'vertex_map':mapping,'faces':ff})
    return {'points':p,'faces':f,'sides':sides,'interface':('a','b'),
            'central_faces':[tuple(sides[0]['vertex_map'][v] for v in body['central_face']),tuple(sides[1]['vertex_map'][v] for v in ('a','c','b'))]}

def cyclic_blocks(root,directions):
    p={'V':point(0,0)};f=[];blocks=[];bridges=[]
    for i,d in enumerate(directions):blocks.append(add_block(root,p,f,f'K{i}','V',affine_for_ray(d,epsilon=S.Rational(1,100),width=S.Rational(1,25))))
    for i in range(len(blocks)):bridges.append(add_bridge(p,f,f'ring{i}','V',f'K{i}_P3',f'K{(i+1)%len(blocks)}_P1'))
    return {'points':p,'faces':f,'blocks':blocks,'bridges':bridges}

def boundary_cycle(f):
    adj=src.topology(f);nxt={}
    for t in f:
        for i in range(3):
            a,b=t[i],t[(i+1)%3]
            if len(adj[tuple(sorted((a,b)))])==1:assert a not in nxt;nxt[a]=b
    first=min(nxt);out=[first]
    while nxt[out[-1]]!=first:
        out.append(nxt[out[-1]]);assert len(out)<=len(nxt)
    assert len(out)==len(nxt);return out

def rational_boundary(p,cycle):
    assert all(z.lo==z.hi for v in cycle for z in p[v]);return {v:tuple(S.Rational(z.lo) for z in p[v]) for v in cycle}

def orient(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def on(a,b,c):return orient(a,b,c)==0 and all(min(a[k],b[k])<=c[k]<=max(a[k],b[k]) for k in [0,1])
def meet(a,b,c,d):
    u,v,w,z=orient(a,b,c),orient(a,b,d),orient(c,d,a),orient(c,d,b)
    return (u*v<0 and w*z<0) or (u==0 and on(a,b,c)) or (v==0 and on(a,b,d)) or (w==0 and on(c,d,a)) or (z==0 and on(c,d,b))

def boundary_simple(p,cycle):
    pp=rational_boundary(p,cycle);assert len(set(pp.values()))==len(pp)
    for i,a in enumerate(cycle):
        b=cycle[(i+1)%len(cycle)]
        for j in range(i+1,len(cycle)):
            c,d=cycle[j],cycle[(j+1)%len(cycle)]
            if set((a,b))&set((c,d)):continue
            assert not meet(pp[a],pp[b],pp[c],pp[d]),('boundary crossing',a,b,c,d)
    return True

def validate_geometry(mesh):
    from boundary_cap_trace import is_disk,area
    p,f=mesh['points'],mesh['faces'];assert is_disk(f);cycle=boundary_cycle(f);boundary_simple(p,cycle)
    amin=min(area(p[a],p[b],p[c]).lo for a,b,c in f);assert amin>0
    # A positively oriented simplicial map of a disk with simple boundary has
    # degree one, hence no overlapping triangles. No floating drawing is used.
    return {'vertices':len(p),'triangles':len(f),'boundary_vertices':len(cycle),'interior_vertices':len(p)-len(cycle),
            'interior_edges':sum(len(z)==2 for z in src.topology(f).values()),'boundary_cycle':cycle,
            'minimum_doubled_area_lower':str(amin),'simple_boundary_exactly_checked':True,'positive_faces_strict_interval_checked':True,
            'embedding_from_positive_orientation_and_boundary_degree_one_proved':True}


==> anc/certificates/cert-067-edge_hermite_root.py <==
"""17-node block with one edge-normal mixed relation and free endpoint gradients."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json
import sympy as S
from edge_capacity_meshes import R6
from good17_hermite_model import setup,evaluate,build,rounded_interval,src

KAPPA=Q(1,10**5)
def model_setup(kappa=KAPPA):
    model=setup();old=json.loads((R6/'good17_hermite_root_certificate.json').read_text(encoding='utf8'));F=model['F'];norm=S.zeros(1,F.cols);norm[model['edges'].index(model['norm_edge'])]=1
    face=next(i for i,t in enumerate(model['faces']) if set(t)=={'W0','P0','P1'});A=F.col_join(norm);rhs=S.zeros(A.rows,1);rhs[face]=1
    zz,pars=A.gauss_jordan_solve(rhs);source=zz.subs({v:0 for v in pars});assert F*source==rhs[:-1,:] and source[model['edges'].index(model['norm_edge'])]==0
    model['source_pressure']=source;model['base_particular']=model['particular'];model['particular']=model['particular']+S.Rational(kappa)*source
    model['kept_edge_G_rows']=[i for i in range(34) if model['vertices'][i//2] not in ['P0','P1']]
    model['source_face']=face;model['kappa']=Q(kappa);model['old_good_root']=old
    return model

def partial_unknown_columns(model):
    nv=len(model['vertices']);skip=[2*model['vertices'].index(v)+k for v in ['P0','P1'] for k in [0,1]]
    all0=list(range(2*nv+len(model['faces'])));without_grad=[j for j in all0 if j not in skip];without_all=[j for j in without_grad if j!=2*nv+model['source_face']]
    return without_grad,without_all


==> anc/certificates/cert-069-edge_hermite_root_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59",
  "fixed_point_exists_unique_and_exact_rational_F_source": true,
  "independent_contraction_bound_exact": "108515209209748737612199198835296079448036544477735497697327280716877661524335422838063773443440268677252719912239362221/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "independent_contraction_bound_float": 1.0851520920974874e-54,
  "independent_self_mapping_bound_exact": "4824887037465839869769237943490353584102122610551875758172410085915120989975733403587367767162559190760335422838063773443440268677252719912239362221/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "all_faces_strictly_positive": true,
  "free_all_values_plus_four_endpoint_gradients": {
    "order": 40,
    "independent_neumann_bound_exact": "3920620463455301674241552601550550827964560184171257415977692935653933086763043070099469303207561794517593557217920940850890081140138436227050707303377784054165766655483038169660717730860467163400000211532887612763869111091527349936051321919797818912573643131577619007294464333695817572012663468266027154440300585739457960716294207536347215163666723413889142440030659420099648899484989416082218735161494579754830964167449765453347944149487983799408659875065896423736244687775958327770473239161648016642590462890948910244083874019196408993530224167904187027771779643532763904309463239260391544847514267447398775187143823808581851779373241201688157450791148532258837654671290759565362852964495709258951105535897629702601065762741644699902461189760073494958475510656712255554247061828984265386486752059093424815130092582837925331707077204632838386209767542834802864915307683738017003729219601657449174591681451929562530529464692897847713819403937782020908481177636797369029316711864438400882200167174498316067317775108307148561895134257842308241458199721149258632348248357461386122463895922467521824988712079211733305944800863316784790656639505719271494263558369226610510399239286404687572631776725440496983127114241007933556066070020623067169850369661285286502306068552872440137250305176351399763666089297390466127981550321003584239083526231884471193098173252058537878719660742184664048057131267585354660723689205620110068010697374724445804807614236632979498753765326500963886528310498005439104252863830212624663662451037781872364499220260903379632876942207348759858639863399128392340885352155109950178322144372525935976493977364472168554754147328514586526492204078246405526027847994656958846020903616720965206157884352824625276648242281576909182094008882986186845163648079699126427627685445330783471421244627701543311111414021680674769432497126470129384838368105140439437067729607728485518111448212887533968389240405543507265879891057967286950405847014957276689256721841065387298145659995658502216422948975014897483478126946939261427493240567564363309411766266578096835270233591439103005958479686471159071061295414320086893644169899971506980062435166147166315309862397510855985252927217009466215951699146746066232999073197528019057555365088907753769302855301089666603543327146783045545121203173791228043242010776275053885416753547352710492646984315375470481078627103146903447737802931691395281982647366817502597295079960119216416548082770017510809926920860223748696793849855801278085962495588633410657281713185437207217985005962646624839272944008827402761006714030080362934592664831409203572243637755338797600655533077674042700366069049974212458090655361604313950740214704884986214694565594861238434113621554517125189978470941075764561256404295155444368180362013245513855477175807895073248394195464945504606484342349572820009085840613430783453010064761295114218896475833566465063656048440944820070742623396802919082353134124564129688124988905842791631377552974334218886225873371311048142265600898022915852278824889337653084012223150678217669531993311443602233239213552330410480559509930556608879827131908141072060847678702091635116321408520883477235876943485427244225967478067411343039775017155317017388997277991993223602404251080764155605132109673008174673899101211927344583362269642524520386144096013953086420687901440567673075258473029011378831615976527112778874591751478013815311880495436327479266240991082145521970393546516755489315987030971705636761120074228820555257328183740996772243753019345288926851642373352052489506535574302063059380372442800634502329124422167745013911619755774134461107076052058791668293975622912387625665100922932728976586707491565113141303526180102451375354583392694199693450987429715346375699364909717894253124226345057548434899053253958450538567239456976330674426688341867113456536303042885830607162268339821953848468516983678297009644110439872152906347398415979579912428506817516072092265577604169813925493293958112345782036614090881407881709386518142817910100347506494539310251301083340727288790983622058035042817079632134622352084383960626460572997071119638777844767244055342293907387005099457477297273632416635755540304783758898847010657268833087429211267630067354731679305740887086913808791387494235100065770546535644698547632757445164582774884199416633167962917966833108696827839376691596274550142900889520903478400495157387203025247799475930826074957748466728115650651320335738617655013208054643238322514960234937071977195528020835943982631296613063569410360559396052818897836924782934362820657934481810391537857776727039243380303445882962505947107209772707145394982654687756153555042881079606274375654978904286783659764942534962807502710617675989464463481881661641448646493327879110370773036261369192813644118207738625085339564102632831133234340202765318323413969816877571555600825617030940599606993377884465789436426475829855632050213276631105247427061738448758952622352069797765989294987791438033959591250617192384189561585659781023190691832779760606725553293264153237727144647700356811684276679113500547410581075913008977155935812538548029237687805744598357128167305331144281661085441137369881329913719306226079710507301997030085768730129393906430947161283931034599532293899586621786365742447986373917908229066344562569276186847155705259827905918464690168726681591256244527835618893062787863637500836707911397634260202466568424496465409432656842340308573358581678618457987567449365697290607490765014042071871375395610168453779337796400617016783111107737955873300585836505810420852732587679584220501316347967033158605761410975576781870353855456336836492359677092159098976720451055959569572272791112540860629564718934897749412258763829291153287579404394682093955699962192075649977368544255445328462667322336488145608478284648398243269613848920108624946708932279824010193570140831906984916435342970596853260668191731281076960429816979520621978640847133359956112501794773922822920958139151871884195434303710728510628700361091908281851038980288010053742433707295030022455238595197030411600932415579083437135250782515609858108427373517537620762842701445743574256422398114362521856642451574701356600343313217915513706765885086594720639375500301727071481200836009984047345074864446273214353811433678813720154651871440011324046108045418983857173550396898672858506626103843398715256291365517504249029452605958815472728353131156827093189887213320599001516626969764272696703625604373026939356100013391818849436135447085127522719160666546278345089494121400518876266653852074018934187292269134507641865838374224133355468291738514263575868910910572449393502351201213191953268342796840746728708391240484217160034342587650661729089239398922362757859022471024705720525769361322427924786910974943015731130057687837783808539606050421075979901956823903028206094166772938086951359823251116555225210849683358885216408887878407529892957212189177405365745820751479717131474898701172594289763584982120542195756175181223609414344207373964531456678771142828490798260458438609774261680258114718437093127702663001587378751805606670493792583575364497481071158286982013855060026053896387923001213666544796603630489376846447406571422101831496881040895863446416544589868960005848682260475790295561666488354884965556571445638611618054802955591274890090496730772573571275358556770361588814544908883425236659036763079391351473896905129633696506144706874632185647923363853870284343197496122311123010621110481135344662100312553649799017033558740731510197718350179675098691683331671247461653429379704884531413083295217351110710673286127540430163338539683322890480529164158631905784968579076895125709140250241262827211933354172849117864756292252462907472604814313482115849716363891849533914344697740461181010839878261592931347939572934079180493589584091745867546356880491990501418221530590642293793013140686888481138813925629381877328727330450927505495393933525718151744629914664578012778913180260382223414602295362889365149525549988530296701562746583998788675363414872304156892526015019000854278870336860882447971718460851858555641343344951116233012859234660608540325675763919845143668394297086716809809600645625850015283638172374051352747872567936705819724299155828308387270468850808235697445053094378081687353796868320495187820242120132776430021108936112360275012162745430476596369048060393133253748251902376581186049120467009485646567788251949756492163925611287024676834404015162015006113232874777619066817104846665683134366217448504006727031459522758834366238696341060495861269482536740261247172957840865323919195553937616488475531697268080879119299409711761730678545876615525533544184245001598857517694569359472911201751937900714917748274051755754551327801065000094849010529081354253830199805763771511362435186357236531779659666437466742141545480524434091020988339101353601545993556071873625361733575867555205554652381765360370195232900882680954756542250235124267563139703147696667371553576367228303161489274975169818372353559031749050910755836608380637658955382678774783649776132436872866417756558834396713028715883348607759278884709544872214901090338723667869769489680004189899238996518357675524476298992270453969404806848692188007924677271308771816421805678555692850194959011049321781316158750977697883347820520937954799184272880694613140931305364306140174261795714546110130560649915358065071658335366237715229572316374080450515609846013409412374759887950138207813152745166462910508074835083791329312538944905354208985951341651380646019578272047214504547133143066811752423518785003897897339094724375164155881166382887153778891203212345634799875917295048368080935455037251378976595445531136481440596563751853929160196862987276460834163367708693561090707223884565848100109397522335558837696992900848629965468208675674505159183085915803089506562262562431478184720649715007318195219533311974619136635280157032129095412558351104880262041776778429824600486102814645398140830932411951163112014160410865123418721534453050519793010705193906407110551664497417516256400263128570644370750732423027910544217293637151790174317814965671528833839952927451532372158104365449412685389617222496497192174347527475782143005308684018163835793440363629703786491894223181562666952008204272578916861669390011950772963068920774716344778266839953187406538384579144810766865654686922537533025007645538563191454266973616863841763246873563006647803619401571847638501099261526144920237697269225003479511746530065463611340082022898003692458951314149981151195930252827166508171784148382252095408096469699471444730082519432606107244843381319045175522293130597060671032277999955759571352654072209219494552550776517740007213253619912094708336090770460453481142952681871451549544888153042990885823759979214993579619229381863513003983999613354543352002970185445547732902020919677258328438097142358630753990126826964088431679571873437748259723798205271097530574220827090898341888923400993059661173677423355471348771027399040303759485238848277476194161158853177321556221366747722951897902463763216519837220072278197604242048434683253888780711137978813763150434002824470704322901076056510772449968530759319175477121076467077531993401842033175725616765513137227258721946656680324981681301251670383150082659524976227791906782398165530757750396319871482405399544490425069593665466794360084768112083210451209464219592628283497831703459342894561088944510568202522794364825664106064389773045822607460908635971607986896781391229130013262539817379461690311471048212894303789624008222294439902795218244607594835752676917535919162429567994805303667630642485103499403092981616293837177628876986289072741543827409250516076562415801247376831808948598345992782969369987956578168325250304800096098219849377267733403195027850730435687822424931236711110539443217742804811060689357032399060125233119823358385965907369078965325113770929278602598212324739024452896405533453546383211593195300353299952501024961953579447745501904973353671481007020840054928327120571592285149589391537450657867481889637839960457102362381735342088928929629145372525347812546476471415998653788942939621230117567244322463275553394722985289068720011589190658712108551158437536823007954786245134932403763536745972393046745705240985191841965958431239674780357231151888913786906116287893423303976126179934121711626847174625835774253900495965285259087803199960297676031503362360811222856675247410854367173855143504157961328741105468405227908143617694833622885717170652887951397079382341330847197900842817878369316877943341878753894503197750664814967993109137298164338649248090933045889699402771701511105484340920104735675769102363900869149697892018925411158422025646730097517204851260535970147672093991141348821961173624842028735698990181916196384446284578847064248831420782348014411583220968510732439690933043056410336833931851004653761636357297653446237417690230846269127580994078798187024600248755229997161844307633116394801627757681653787447417909722323178731701425569198145934967990835753981788212715758084004582144466545685497437703528128840244947163774494855880445376483446906769196587899978929055090140102892844917301674804526713946964908277075520012396028339241258055228387959233486805607018867145990019128981939372038089132828697700510200300069052316981628991308121312569818303772237652890589137525386516425587672489898210358123331979599337981683278907387336201281204282981115294284366671814860146668452899110415994604479393673096020106573705735635453262118140049638181133132323864498014431050751608121060780825751758941107218315639867425865096897604424371642133720665965401323382635753049690132551969492331219011420514418660528443361221121607404609307442014877713808923135734779461983961379206999505930778969054755743891321213103971670873204035655874979698985145654115783451666630719821339167929070740238758920587220416343786655578663260832277376318627995801992941521437240008181176618901092092253355706054248118860345789583584834194971053335524944962228234754049177826353896978856632454760477253404055549843531218125945229254295145539053495608263590332362597519299292486762113784179615899261909179299383890192143952539479054050521696746049451868749349333158678046405603570928826086554334770040270410884210741219538515543058096251914337344566532352004989798913062350896637668293783164590393969866214218120879797115330343382271590542756183133580465159530566891127508241904988850696556403393611618613671644098234442466253278670725948514565100245045750785767669980331638455041156271190076461954983148769740741756791775227531400141055356127393038132598786484017880224954197727790649451525646771381088793837367521959251098218817153422106832225998830178698725409084474259652165385132495933308550280569526447724115966067827916917321131376893138952388053877320727667530890198944428020540423565875229611604566839327990912213183847216354626760785606729491301053959175576060642422291953988984475230615014972978568035109332524535947451301233835481189863035950479574332088787016613623125665076341104455772058621169130798520535835478829306456657202651375566791972711325581550145023461952020745346421065378271094275468448283735752133027185100850219543245193748033686102554782857911151748708084726333584528747745856687684296760565405116935804600905515319183454594592347304877009612472499526483019566655941906061738038546193930982845135615999044676807220133592018504225608387002632861618898115156713946934858983707110591086938080296393164390058950415424627341977422355591522219907099094500005431230218090972634529111098894393820366426806581523687052554906068183272623775118414662312768664372499644762462654742137491093685920421023853669705232722470331278711862968265293854460195243856524940325664823711719120488223437324099335044191513122092521497631518348566712786332770048422932485144227837434491092077777353300624997537080643420947980235975686640380013462135118056406842736151796883654935142387993509198036006307283201614518462146821771944437152214773543043792011711118271596694086906653511109330750036711562054052032229137299921375567696267121379502768609943009521536234378419962249106386812081315509517376052162157176914644038372394115463330882151605946221366842533246219151208849117856160535180098309258542590835010510333288391993199481912020162576876992041645216537384245423262541057664052169901207669941621115070818234859975885335018584970415761672046694154570364948333232094891052632546915098044100796879011729701974829355421366827816906291237779036156976243554549670545182259669079741263290442150342025428980845929151487237859421976882063488808354899871663289936786766344493822639275149950754378892843084654873727096707401277711411549903594902762287592307792847522820214892677194568999889532257394119167720388784505528117563574958037916397550876688434798067413448254356590576627552229551778075813504554489565247615687084340608774467010941169042035738315294650824016346445977631117565340871914103879276489877033338898476247347826463153308642833513757967813384206688082092638820465837625931272981115706251536633396655533936835029840267338357748904792666170835818628088510001069638513326196894158626449470240584442147271625989216680560270009251056029129962823392392336947347742763245168532937828339331988294098115777276274320918734549509296725151216301197537202520546716375415972653592126959941847421881721387389529480906624583892656036109695869068571685781418126095712842211016681989089730810183872229100684746582058379606362380539562663598985676762777173778019303972008636980874133821996333848088055996507024233713124089647640224939478458175188000000507671788819357754002413293108039877571169761512892565600076470650231078745126191920295833713984720854973237503481349999576705470208890730697377382397331904333527131031182038871065853594841203722076770147255444055771361536345598529496808308162871744863089793613668368848479237131220607506361013105955535065176246426337596222320956841004777093961002638419024097784158636079975469648527895452055250271350059069008255979213091422940919401612265460746956535549702333448352408119830877456873263003854627527026782554392974050231712970296632616382356063626153992380391530089412158493866766806157178212483653820534306475106665628679778013502795246762335267517151196640097423777953906865358279327429296959771310632476654144338799096582978447103816965274415586878564307188068093433317475181572524698577969466232679556058194289587650404752954257115503366604793984152080153598374752880617455814484892432726093373556762864959072075814904271303732736373056226781541740815784419999947754008792399736251073408189744593039021651984620070456497049577745904421815784915151687367723601037211179041325108251952202335411486485839713970332960132217467677922485101191620152681824915094667275331000199902601157752016195497830534353687893112935159964930831512816383571836105120743735827009904458076964057634188359048947245792409250375814846072768410604687058191194342020205739984501658993694058024310346415156830339447658560579379703586999501853966467179606862923754715161278369470421602875698344230105706446015095982827935350967317818229734939197097617184702848739533322057448454756886106076070344507998092178056566340102684240308624605734952911482105394358028684375008902463630037325142892274915097647291768370252936072785894662818966526080459001560867414344624305435272157518378051047277054439397483268538907274517267545129617152363799350287499393203336057589727445846286843261961042533201877504542488841566845959857239319439025531351006674787984403281859087110436455070976233503667427222969110996367824560149399994333152754905511842446992689679802205005561291965515379258854795446066569698321976115860360745612643875668661695513100395980827459429104727308210749307182801311250161675717098256548460357118057028422425595313368438146676704881691893296937628666505418259659243001299281821524654417231883962958039447558866128866546192086449084080466900411062620745993430272403285755616445582486617147687073143025788853574919218259013726172505273565176609532746258339554206344861921969514901947908260724209481941924107181301688764673919543911976357426337718090344088199339133624896245453562470366004050013627971254750677068890669324161534716543562984851909248220455919698494155197018706733290795089762425305119408125514594918953915134959276316177149742281881114677549672827302664358986755720353978187252457005259990295890616683195295452296103340639199401537292892423382254765350084542408989221199091743304337729488837030595655477369461996365481262514675674929724175311463864983180662335445445670412693676687250612279751409893616435132698248670465937659486896513504212514064269084584669134007833013972427202315627464175735715607021931571263806816859121244794528467133585494055932960342210380480256173979380456309691761944695113374057050393088176756068197602332745967022462304010319368505665272919472355566355890118783835370234239324166412522544125495042723937321525247375655316385997312674770482981815002862102921059491025648509002439341534055107205609762687861703284691416448491387582356686036045848171437352021446011270507617284583969117265526659783247624030978931291668846414855816749406182943283899111718038521414878846130600813485347947350664729096100472974761640347452085927034677678001572376121460324284716363122484741245431034955685492565151886983554970827607296799118971303613506911199164610537553469055249235838701506580506502586348551254022897898486816992668225057520498677416234807215140021099093278226619945798873804866834948742923819138809370293632865367999629076858765723135936103045164102226932720109521143440521060551744932196175344563796567808132272943410413743637930503698885235145812516586747318912028012520789315837711328874115434552132681843264847336611898506130000941651204172139343255213750636184907249200916477505880191424333230976173387353848940098815309289790383339963879206761298187617995552409323732312119198829179265615116568637305803443216031564951992400621283564673506188134901037858601649200445289390644646906854419262512609022084298079403658662737040846549753704483107597883212762540383062503694172860215193364745113527880688008498002941617529926596387324412405272694750079873068670326920157891314773627503043985007433918942015659687174426215829388528874907961261952798509211175015397792614905865568584138193558157975625838281288260840003706470324938027584763611593004031481261839055680620774065463195677190779426572081431483521723899850629184487387880596774049050892292456078466674358642558071085152975944351204080233436743122782879061044685722090964403583299921586512935893416250191290159899086173761997598641407160926184046874317092622104385860556585292626212028242424566542030164866954034659695453049949789740685351819659892342415365719093740842619040748159794306831968962405095570169757076759169333719100026515820429087725899385935943224904844621073467461246864405623478114293642032138031824335018615064588293504534963652753308695112478987279059654691313996152315966699588604509066930901435432713248275577711796697478574431805391477749911511471081009301745721178877004244036376401537815260273639890151002002992173337628634335374764650472271727845129250090712080590164682737415670740723846738667785075290693567431619973991114758009131753116715485824928707118091963549899393749670226936315129632071281699506759868061944229249544818131531403325105509745706439123484824686127368091589972062562981259356665471201517504078779054148751209290882149163879217086350014132983683750774941211523488269460773214653305671079567883365289776717235271304180163339486246611072516669287164651022111621382770608329735625977829999081890545347515418446462810962929905236369165981186554598313729163125201899511046240350908458105647726804845572287848266512321724177785609302836148562363014623219320615773386201664374014306706471271882888782731794037825202091092545412434701162760066529395413123998621716234150329309087478882525882787224118384875401111702096549616296148822587651734291558063555055557382056400935065395247382267737772286033666749852615478942396134130008897216493205678776259414591627616151519665454817515825681614960526573745585070124132291491750011933597405847346134453181095065538793983484633775393924960151525709032409259452342200681097964335042363887089901216074970642246472519340635579647557348839530558049078929665437273164872132636693740935169483056601272768167411607909339802106359725788064379646971713420336036666597420110555772584686957911070350625053092534763999226566244622375436760757342100689686800205059654384739543757466357361027982646765736127773762072876928976536116140842414879205184713084096168683499633846469015506600712450311736545427513487699477112296052319522756216070227632186885087848316469674260731391089302783736289294288458121808281243184860824343385541995964884011170515626353152883277849013126036813865047125989409407292293898048991426577420752575456958608323414865545244311841615980262330377950294085676677179749100069323208833636162491638130542699179334140405783688289988825964432068587406899243002013591962804689349286409217150526841366217798321539719726856852775310730089218683827184200478627285045803272729696030100309495976071407404495607893654540204387421207522372828696858132887299620173244202140795208852607277247397025473822083319372629280441673811942524517856638444975259646700449024931627346810798884244246075048683418135529120884544302023831618993664958634245121698813302404118147379875182352378244429168547392140774757047812925987579032533271232984294985484520279818330353304854480107525123682041064313683096193730623927161811415179854274648775468688010271856841128364807510165506631360307091101516688752906381399128149180118278980680650049774113755793332228395194636285702237789131548192264576952268790231680954567678997703834614481804059166712311890604511392974093326090015954243063945347894351761451497271226607120233406680438484570442871952895322065460354780686576640786307995918925071221999027429031985763813704898354868519477831958849575344166337060014882631915436332050350556996069187336597587349210508435518898108253971077518629914642360722863328473251460659872097358759650543901772214222388858430717160051604000076839249802280378870453090649855591367261065629639402613401884216908944482509184650681793745434964786691121047497887409641372219171107312045536785923382975035106213946456369562091260318025404604301045894961072481853305357487335751817475833297011997327575709189069223765570232399111315062304112083664550666396614357094880390669703328706181917307265066859877880824012861206576972184235854510910517474881870363955770825154489139449989660069356464138900230901387599200638427940482810779028857339908498368096641918247040828511144462210866975581467318183837463379334788965958707422006255205871702734453126884926468310605002678366831206938568118324694735824859671001938747706468214427942056396677478720334183298385400549616893415142968878366652754358710720075802433786971250059009519512399031559752122255046289627112531009532116088109566375903009614431406789741877396799938179008689430542267185719560494571579195880525905681760159851816720878335553380294251762892401348373040664665474841563766030636741121582201419716415576910617125153051169802079934404424497881869829609743861277739517781293939216530270791383971857345809609716038350314772343236178030210330099304447090166729244440321099833500617932773414176005867182020748150538675131902466317203075639169968061182412254275165744505168533061838155106083719095710143040590413860580417471068550155278137365512958728767792055184350871091938927241815743463732050944479205979952260571969730881288508980313895822770627473079377864696793144244753790349016622243727990912039265645829032890331139524195686562823901587263937921697341984600212357581516506863046409179782610570178437117643466629916360808303477944891820890690453939782663931341160889546579950694019471593321243611883594529891866605682206202456355845437777036821386840820387117483860553478500052849789537826337355662810625398077073811129192710633970220744525276414308758700514720685840899201973475969707553955890238100800808070837391223934754090595299480428403576590641494483953530808725478382795924184633217764989531950919102723576402010329656301958623980473495117784257093563545153525203823155585527121514000595950002462009269498667030093861357959924508488914119044824229010722864579675709117373592068041631129635136247390845364867823519727763118794318948934074915804727493900643517728820739327063508085424779464838555113048747570737357893168908567047815876567140860779908815358902410957287536874013477948745586181175476977182294889720845168493620181879070126755444401566795461477169343634211834877191734426374125780823078941457062217732688826344743819524741971496246424540335896257409355325605631161466967988821215134382940443247723850705332071034515720702523516907363943352969104789487643412494850749988464478640735780926621535556578655679202229478118265712682785778590711432778699195678700518406086553129617254735812755203383797787177788772609936300552467527069503523905581105698023251844698303336329791424200268664358493806409880064150742318191423342909040731225672436603725615936751844342153652578389913864271436278284906542984877617251678047306817634674665615824013230675603408046193823269956742474124023307596354719509528715709957553636818254182790366968633542219144062340067533207476748837721869781133693779760103476710840465091430923572829636141977351715234391107090916807350075944999459872631682311345964142834422494771310734910380288758736081091895710247183703375444511580396516806354958528135404701744898714104543176618715222844416680166468394275586966520693876573437737980596139063640324980245482209781055344454222445420123718012149970936593388899400858651709040093019710571119910751174646036777901025584616718886257/4548024361290686769726094344002269571333875875242682495879806527950988678862754734182245817931418924923498390494229563161695780258660138819122452734703699205670124354153800530189098699228450762181848235520115601131610082141556646308074182250967309952332359562879866741322821212684409152115319966799897502993066297728433975606844180505780576248980312750798474748839950748247459845561681235728024146816090943802887965821255280332705142334750388002908048903362197139336175865633897040878608112930418749064227264436314365130677608960314571546545598478674380347685481660353348655912369773606201053154954912221476824585095754791158712412206716453895530950288953117618648036451504829849133530064556216777196389550417566726788213770924246985141629121310798462581682184109826453187712422080275562201998003410941320608826469579851571771250847845607889165995937097934449567258090507681020818673202226057135782375155183558476088957418865989351522689840595729295334905681803677716856502358448934519956879481342657192301275214157974264290393770671024665867346457034889647432418602992468091164737192928601959724039382031892875440071366302827081004597890883975751217887401641116325763287722735692829427019641725966098161786931790038136002485084075699327372225072661114592131138650411069301021680317123064781335703641757279587856046304581231252426827711126578333491684463448950451140345270867252468011108090600999361268248941381561163867716504823017059718195247475075439999463827431762643139502240156334498409800954450136462818241574731662592281475440640828840447664108705258287051762759170618641297003578209805595835752910228020215946738805547620015964695606770262795661884051916704777601101030747338069399864823300924415883096678705296033390598399883824282737123881876975462171578939448829023393755628375634086718615536290661411085267451959623496057140974124805214837805659504807631443598282241008696743998650769097251656805656089629244854251349506016729408552589408283097692834308509080594654598847053658285115465929944418544062966747647037992077248220245342617820787497374818109277556816030879250861734947413703403069679152083505931373169661861935975467230069995274930509819937512884778838210329485942300757059327308557297104166754353106200448475550648255330699967298154732114211926484972871208325365858954847474784893535716500054672736638740024265441692321416174964364073658649400581358424096433137695785716833156818851229538987199497510277228892533499498514117706391705123767237546790812126968078884996602493950092912031156439599870620892763301793173828874507126381527140338625981141423815229323138112743985847464399630942185208839017923725173917711185918087222407727103356212436563278771337014022028551077083406398623266210666902864817582916138080518567558873773415950799676037353257685201581203484313759727861903210147037948531835297933237005336325031503202232392832251519559226583466502603274478957774810614333220314265889441162597222735710885656772247009537100458472492399606987314424168320407944671060785036450434236759606807414060319982819111474186608064570864158377960538583459674366888473785224636728268818803636556421692118007592854344654269112459185612706928109140950532477532886325304657467460761159039718090818008509241864325593987424540854641556842393468311551523556034567262831300601369780752088903062204880554840188916480431704235403639707479425340991214564410488601190526378864274066851406296381132210688897083908970621689464012830728377716344947816911601504724646367081161429165527438932288590304125620878736943771349731858727266684653422414578665214583961555914684509536192168623060773966539012585429292371733278776254178096526690403958279696245026478963747788740984447983117768237041708568735489262009962606132981164315988114047034756577502911792274115649016371561987817675439644522819621545014582537330228149269055855674957002039390729882646692884095276013813427393725879953618643745419473111390082520465616065497828104759662363007878540051659933478144585121332787923562587250087621797592895469396285465853617542670341715228146470352288745755233705717117264993210186194122321832460450654386065733707077013649840745838237283868824836035652329648791127082676914011068277618670317306959897234311381856929697278776085384732451276899946342460922311147896372228882938866868656572573645496490230001262674277307171513950983754721525894585497578753461863828909196636505668658081057860511399359600273760978149557712980428940981127231106945101218749768862506252170043199177513871561886406500282394986230173473224462194369221127948187681215217665541530794959723701554909582849805361277541346264551927190693231977350217867691723955044878450644196932791308896940237803624404699522589708745086829326032632690838137194837657312358786744037638390427621655175866039047657576439728593068151669856372964710624067804926625343232523023501603619340963318525429463785692322122305579060629267540132232503302877735171686143619232754926954290001344533884786213136676873756287911436618393138228337326798336964101206841967842948592218384627706246460280557736330182810823546890632766076559458654766520985652151510481924929120972566713605770287779409152422039743245784861699921808346875268302026485146633007929924950373781173980499581059659517303262183287814166663366548560350425963751115463772937142142520063645912969914990318517543426983654294919187495204639174295316273797160109577174474684616822939125590637638625685453632956322093207638238799688557566144113328844751332169675729007153075046107981236465470939901580934776769269775778649911906102602604567694966925321773147482651094994415689105858245698637428893794640695354474374954173295786546864426259324939253168173531561288283123814012579094957776246297997863629079291254069774354127498770483286732872208811914596337058822450258827038104829965023279589007534335896738818587677276749534097082761810207070365385940496864351182495260850520115958013154544713064083682228061391248457087516226235954715300435771425201655840819862303359130554327994577204855009283277183100159087512836935220743833502462980605211701185582852002024786422925985757241873063215349705982579972249978421930730356066093301558641089667671722214220048666923331850456290888832249900870096837853321133408198637309666851259103660834027806909417211720349682260682023681590091881310634635992485667163279711838939872073894540136690303567885720044072427028761385811037195827164869986035049936833213612587720516842852187419314537947133113558589099725742058362476446302404695649002919554843215636679864672113332346551139262181094188355461156776580208268819623324077546166192751314735417922701547867326675378631508795215453499448579559673114912644438071408532874647411767833362676277138169222098249123594768146033991909674782227742625842923514694030585882635937289437978476203799728354651292884021638043426402805751542213295544985649130700580747527032440438425107369202084282936103252548178921476165743154165696701795527822603542573838515037871542977957873087363149089615176038529125391519097454223222473467023961832833092378736271281280155875137498243296237996568587318091282563891060445903703290584656439564379722055101412172765506316891782801890293650022329409117672671761992529818022200045503816223382780953110821677968487725846044241872387026585642317472608268383305880311740702974765649258226793047108015185693332563070396299664009822222086316012471392157805824012262001583605673783082456206811866541841746808957636843835289677920493559053955190417857972888710633118419540110449472576975544619632932350701271617203217417881412128466094323912733534832942239499486470164465176969946656868782393189238688901898697375413465729946955150370040387892338488398905049913375034856752986031516546928074365184204525396495818491416661795263910411547636300129957685007602186100372770370865312274792640586194211413413413536421886999142162515209552670856746399618713538259621564595808113266513751021557357941245585603510695524639335856220355512741579406009498425712227318520200394592825182385822284520985767350650434189404841644055551418579158936778619776436538254587186787486849559252808779732227492679054063018123666272889580538368590142304528731799684921205242322689678487276782287041344393671412719541092463172035167153668953907414131845198089120024687008055749786338233887697674051619401092415299650339410109443261962443611104236281509868501271458135090268948142813314734959149588743143034318830881988644954819257689289939425726971105096566711778903422094196004550796307048054960127363541085871221716762769326739104195924390227432007650343454510246546787653545492389060673507161094831143709691080345780928728146520220683473793714189263138107481651448419583171346398168269683590294843105591733169810374035952938083061495700064276917258990579104944711702086772370150393241074290867000611231767494943189337583896444600900982533618487490571527233434559888466229052702212564473952531611581796262258935849903241852612003450771063770486508022440658389039606907170331529597432695000293098266729575205522155364895274605238410209128330355745277126998085957002820219486311565223796980739509712997247888269164793615078114686553517794770601289196450621420661081451142094162359372952941819546755037118860709099981932624898012733157725721065163694827161269690671885769949955516599313447054013093756327830030138872185997546787532199775785589025819413815954291787819197754564054613532909874834216913034528646314007676977332038313272553670916900464812913063770048650236052192524253311108238771773019927204106079667472441113722527633797838044396995504295493356778027178845333538379005334339524236821462826570321586101899569510493009782553677315946244153897879735147812522541898488853112264937372187710086868786686957060441879091956461273624773246839711883564924188434419200179752120325600257160570606193544932405277896842348248752382177912827131892894657727730143884584143759549017725632452428770833856531778290147731833974570187296229349892741345410275817196856793626371334368491412931411456973259578067511703456904026763845802366612922524736494113591707603930724523376080398453695933067092694148341328020767047839123865713167778524257249971736797936194229044793112577953241003672301994286827373229979695868414015273555512513261556080121607616703620176282054887414656843294041462483860846971523319331427161929033766595495511087187135409146019790022628316456693750153500442693950559869542573098669498785668166181631473117485762040839234430814506302374011675632052254656107261100882733338899951242368493849483435356579384619813390737660734862911733418134183479074106560081736367400863819469648611680298713736228425605739217303678302170753079719048292521455014852558072269041196919720019718244400338944248410504351718059921816235592737463332711247030201319789137063998367861875040230272021937117383702829399799268774216023553463614568475879793693904492940736676747108374638104991178136047801499929077867543312676209064806172841441543757365703353460116327358281668955771275806461981913573173242504705336608370148889882124826001936371245176249985051443045653753443238840309118026992341417390628481853889732486751006037462559503474102118761019535443277794459307894630929579055993612418385912548623608341845671008665516644865325050083908800420957022765792485243925507203202324422353238294315484148294265117382944595817681383757806137429890609056447855309854166622303502758922743975879449075543069425967304522724518418698514601339080434000864668485704807756338476818244480594515672330639099764773106373611018063059542904009152267620760083460945913013236859283292548300938122852847790154547425144127834118785956974789817708937365563626465965054606279293193861991681698889889899271682957447050200541653102797656095917355085593841715378053730767368929532019978502822007621405403113343042747541860962113195751442686106930740574003408727902905065310315446501370134407329485382375350504338802995613934069632484320110146792284154252622802775322507601298755505300476506833804686053443414986228286088577020793358027781582328023146223767412968236822290883685516337311810690569319182269742881750587156101670620935019637692637136018060936300297470664632881929219255924349770682271845061293600893245586791165333934369022580637093745817368798520152982202836793853046045738431602452286417913355369199656518300390030720357407562452927217786912555985045045231272822572812386687966225092016166355881887487116918687571221933847959583805506527636291896545990913847066850336986931292205191736741153045718048889985156210296901590524952748020131468581117349801236748426832323057797019878401219440909558543269989675711256597752160149874174840661052371471287152092336755616334982529783034233701582310494370951906878673852997703212334803438358941703737961146909865395500386932439080139627640237294466559222504320540959593763680114374234970563583801909441060751312738268229295588001604546385584080563953353514295024441776439974232700221839178054420634185295556321053675904847179146424930961252887595663256287730111542131767479430196277830592432013041314786200098148438442413954481936111193400758961781211284483363206173411627515520946950123841164614612960577314938035958787620832580756968255454655977814445846244727907459303913946819310550569463453640804734153582846640443711328607383274757661271049328974722876878328870239788115916127634221426955662479872966388309084649876272537859183673688204746981615947920287291999528335008774403644890609625527905470435502502252304072334765959641012127346793645540883094151500514850534205533718754102159461687092509854836004904759220464272834535876103445454851614084345509063857980607566362867986734021660002298476116959051810147696022179909054842619166043980586657693711010203480001127412173007634276363638690467009363887790481460988742219583143692393825612457303487083219822116569696407586792779423958826967642901800376361032736997926115339490660091322328900568741915866219156381378253443076685363379150825575039843187492839548382595517531228067311273250975112326822707941511502487363665251974955936690676391041787106265652959207697140992587418144026398883337702861213045409743067484758819337248864120312705460009608169874989441083210550852383931789960839217455786367811601089794327661068782664643039948211092626695615286052270537964372479531529493598867720187936355819757222592508671800176816906357772165486463911558608973149382257326405813773073883413907464451835514143236165331945112032195461192176139191880221637417044838940122607993627745048932332067833415376489379201094473731226262770781283343068017380304668043339604513970604799248939882693712601111093042638139007878261027633391223844449445739225905863985503629623416105030343798880801699886400906463374208683874554332115374545288529506086238875672952041846477586657997899049479796464591592991180709136025526168827656451640592535272526797808064685647597510041874846874965164966560191592508790232063335001612033304743540412034729566965654844268251805563913265601041391211527784986589511321382165538604439613219071719436896032021333343573825896406062024945020510751036388689796633402404150064827778780337110288990865110830495403416974458620911634417851551976870413634124825191185424431145378821992397672541324837414982652165301877796421192635039886241226619346539427388953611324119659754939980265256616883027995104879106592616007386071792393954852477150076635512264428767028089893586333737106019964199989417141299188998925009924953350621650792818926054076542351547580023531741972407214808854954171713351521118450100338953715791351445423688607867374954315276644255531857144950548247596382628078810290874429175910215848694186571750762677304727667925979941762658182167166163288454969996016082233212363922978445280351378487827857184631012641389034751171402795794096306187452161866314293249516246203816893461829900605667544637322982011623259003694678198080528625023967890067785571803642570102489081306254939450662621929809930294748665650571045817972782625165082370213072490303223790272740534427944820511534090362273761949277545520612795504361504861053091153573155554749083080070465508462522742093698002881298501066851158358877936079555977783576018987491344210952355149116983989580511171120509677488153983156808828022437669643393181735767768242901662080628705952795202024050206521189716780959714897924735268775336331275959638094984779417556938943611142563258991296245816738807818470946624084710191219770573384754833257230780543470108691338389036491905925755456014515433456332441161730168660224972987773814864592407584961015591776720194279302788974637437463465894580360036863746380766863357156357525012927283080043228700630087514038049500784060985866821504999450467479019018709073708195631404141272268295640437965057632402312711280963944470886791927824997272506903479160373556979423321391938029438385998773443991172540527280799914143890340674988266410470713071537266325095363006930177379129630685983922813450458902631508959486312158715663194785437194842381601396168257070975836764461101208616913235503748441450007514933023417013755306358151066366550469802557735692972457421856822509889527212715129968907621554443576416873930440420299708006354418828486766820066174440828774295132518916183255137537787630956718658735057574178839715824356075983471633836154132987910938508078984075649239191155388292181778430469080155480462250727245838826782916667271867381126008182644923215902211805968833417213115629341875249676812771764111242060952563187740660700839132946573111381900088217733308065010802013301305248382982253132870830331327236075629702486290707652630915929030747416748923927071405181280122165887531785592728352146033821404992900153761809896348909368220980167971380040100228830296371967502778114631296795780918439467946590100547624427135579030118748280683535158274078263567047997639476218562017389438930721965401286800466410177219296752195252840993285111401819479500999268744028669370888090581638023267841458156061665469111458948146461595338491704124599832583628497044471668786936980602486345870594267487083359356428837902757449501576392760409550531151019431086806203154916458470348630606568664334869737076755997703377588037997505892549493062394791651079847218054099084981075980330828387409372806808841110122105562080967996744753917177381480509628295892815080339296165409648344697490100400811119783105968778038939968256309935261402757061298580774319160436092728537377412521924321886661065295186023513967937592878491922632386731892574181209290054214288839039639874704379606625192385336425550374882218180719401495324786955749227615015245609524296039585170426385184696804875468484763127362015663686327444421683782566688800711614406505334416540790267988559079200595048379344082709768202502627973603125205183768038389927759579075039152331079339472308606976100316017900373309782030911000605487482822573442788116683254305843494465680240165021041203691336748741969322962220513191209987522172040534844183744631935887527473296984817695404481098406352874101120555344028457963019865391794269040404805042096359153452501935650127745789401866303342097756066664793666773910178143648969949027525644275364493440668689216030117050671186285245709149236003950526375162977744574703141071192537065762725042297381262574413769162897529376379814773925597395166211344478667897960190204660588609008526023469810511490250164547882309556063545502307107062368907849381647345058985618316081179348411336418622965413563852989576170272340587669778905620678403450556294639845581408453887093132310752762519236688150783767995812017777349315345840455137772153257070477614179842192170692637127151950432054501015826162778126193851678545592392130697506155706936024680452856699620234993228826515587614456838414720003073048449352784206111859695527674170061669355539809381750598320368324852261283726615574971726744179175413733327828357048429900356344461328292367092390992856324498122464428725204202720071345737966242850987439307707721920815380833120577843465868172361846381940318555497917679122140480374942059930041099140459153008139282314013121479493170731099550369597819482555969924874358241617429283053582905745084494046671520899017420125125650011869522137092468500927422681957884113740121209995428352813180373721725625256601974494629259822378992683905928090225238232405794447166689418566606409106237924679634579355076987301582883112340786844246475331317769896881980095864129198121927889628382412767065276609497973530134807580443671681262887103216008130445507224478592959654332234964210195377088429583281692233068790319416957818870939391082870155869001867260931306041311017592805403905898294685525084289526705780171903104041450395323467615825454938103950632972996757938916481057964492002030477036757541778663629596372910926062989369489167917010777391906375021779868783366538675429863360181373779287512878639715173169391339037844590576171401300488787580382709308937620231228001929182345324777374263158486579664775209478993373093945765701100065607849254167448366300591699475003078857216069372603740613976792206473324075607221795121473634296815802312246221727255437571303610049710058050292969558995159948667966031704281751901094741674377999568880055861663627426170828063952795739595967075057090163804881804312547693241434891604822278244013706495862439873199961192259957879585060701921037028491541729509495779001025734672216391176362030347346367208502582140805622648670382437095767514044777841003082420419232096250917909351370487116554310430600159938191003710168548100838600930422103407300704285050954302666329332939324140260805807825130256835560212972883800858044244384092525970752558756164251229831004551031075644205617917844092695201803591539771929310931382806932298109546519138256820812373927552676272903465407851178340885048878039506771674732011576580328766606844572597558485300371750232024263396815039991250120378795298502734157988632359016063633887745228750877320385609279509417994089153402507872815568571871880269974513477120278018529494537996193198969875494658260078919043679541208310764386409176315558450836572678642609221101728654965433598494747463356988964585161084391341091460248584926481329646783737757748731322286627649333343972657056486485800012135506757983103197040641764874957873556227025680373769363120656127951764124666657628594637109319633708187707952104663743908677587111423012578639850566634621669233104876541582685274980858710191519543775652643475322929180581043837466939647998219761409984679682844612336037271780240113723715572493667322682908770080399926374923712560658634583642165587038464642175988626967166253165613818262240560933643128927064040553427366289477180272173846290961779558291312688977493595484305088856222520848659170074333767763949340691096481856313368054219407201772254922628753859642573649580991931368853675594698834872221547278205045387097287610407371661323151480264103436815533889139049467438532443500234269475610813815336965085212914040456199821386083328109893368080115007626423110819850688468879940852015149074307543715112956374058920092681752411179245105319582020811011933244409343535209010491559962515925166955168926578080447604845434258841161549599350559129822080815624699215296219215730573756164128150442841312865035136404538380579631390851364984973368627763325275209769434115384719761133339988052486616412381558460980490349136613630512602768291783133988308111626054078027044752430272544411585306104994442177490539290764208649131229823406172548041061726008365693255058204032941913783583693139403333603114878502307457382936415139183869269999848932930567313059526182443142714263304703183627700502632700829854389941726388920667275581085424170804234824781888302417998271225247934249031969515756325352897541252801208950605630683179838196627231137022466653083186381156441030483064049311996855089693523395543510571397293676446297259427104931861608503138653224203673159842783736339764462707564857601933173241906847453624238097150831399855137066408881228785928600942411957469353191040435014683889990997993429003749821327057128631577823190078596091804585490219914203711821710216070467951677485437716008617391748974213008352042899252419263503942213521364514898737227902051155484532463863573328801665621683772141873998777156494987192103454702453697447988921969563037951674320300202666494934483613966029359324718945004687631499434801227110694773832386599604005990859015077104676203634221985043753560138536627652867003738216950500710005049358314568458784391383727889737229369337291337745068662118963749257277603049441574844031452193924234350179303951800504815918959486527053579400989868901981346753413539529419309437377534852630076919492696742978756941686388339229300838868223854399421628429356470660204971593066292647754884156031788464962223133544020010600313457918055198818332818941793082689603013472680168643375956428342575555057118537335132080621227020919846902051415584547722212258739677748737600553408785139786071152748924543110095190083562754930498208228516177534039539475973219241085918927110803889678248795792448836088867913805990871211854181266027161788137014349484089913706956373509856157733112291019084818120229777289092731188963451282335615222242059761052207165376815780428799264987390522833583064912403995767368582766680224637527216680375952041737662210275357008922992920038404533051945232463455718829939859749647122755796315866980261085113054214268467875255731353927396802657128089150877650214590643630784079261418866226631682218509086850741307662684141058795639402808055886740952202967149827170688147684156750768409497935829369747427187046570958694548359854242930117012829764320068156071736757166402444085281548257619875740212998068379999770714810405584089806083028164687420599631820903778689317946036610835922505439730394866802294642784338016407488906502445428632144013217113316260130645855286520446797637051408080145622693959537767107032649878722929230880693423801744447413445862075813970696725047319600975091772970309525528638434807167161871276282869810076730388114821741417476586782305491949421942917885490611955482536576274791496974860432917437120425890092585392444139560867511057244115042848800835373776866851802073758754337491922312318063777667882282178193732564689147875991370090206354045683148659364699211499558951527315984697473919198079702293696149337058264514968841537447046219638559005011498513473021140059115390235737867367509422551716812559185803481735720529389521377502399409938464114200674616251711661922155748900866333954005549794260527753628966131601066487565244551901240715520241855199445653431717710221876642831948700878748870180213435734438269027142411444468612449197542919049855837433278068804352327615053211296261780870100281823660046241823509707681487018116444175535746807139537280401722364303091623386424422883208689066975555851176053808724682603764254969428344806507853101168425987899155687091340043705967061745185925413204580255282602850352583843759547321156917649663125317206518983958489499206539858774318443490945924212886827987210325881937142093764806662665957132749165600272163089008088146096215514999181183716912023014926476372131207666303989459614799677653205038426297256792937932794918250839970824813980303749873236079294067953381281996882998619677645020847422115282013257359685447817202482596762377163122105107735192097747228424123534609054538427127283471745978216616221257278677570861784478073017248784242846402987477724103081615184977699936297068353214259998576650537853157501785988307067402272828166833122876486130035239548268958236687460796416565541607662453639494584000755668543916459690957979246002537995627168690972463100170204054185818269007318514671183815035804179305071601561132881422819256270431031592030663359750822237078878026141715513603745171277056422529361410478309871684657460761968691671727989718814345903486751122414913828109516015189615714187022630678216774357745007362067522896918849817212365173830730945570578840356265196633959120984266819900736918044442830366012146351556549460611055111834124367901592391873686677078848432495258698006701694359946084893275622623816109782763526832493685600697196436012818254154704138593062967491852764695751102134452346696997238066545258566913778271741168127471035211254092577216891745991201033930378825243462277854234075246369070593335207393938716964112544824370518617705937458788727537979992732490041446955449798450855099105629812494648368820113421403787129415031119693428685196144292396423727859156653049617990907979815553645435142970000388570040003398420508364044687142972765994799931959370048189257459134365087644650477396379013518884163318673638310928076553825017697943654943928737073958126904282409288302977554382668218811943905031950271680300189495998064266792259039901012538871389928578104871023127446237203743355630243834198856322768328332176248137107082977715901267204622758909192712579209951509035517242485618664488194876917846420094560851107405750510992019835783856299875048485734042217372068195900014139068969771834250351451347052556974824256395505889158928632810674800757128104400746601697556220442289287897897938981193074409315176731706601836924304547946849306177567308240027957616616983191764065726435550291351123174258444874873522926873037531723633236743811959769351575633980227728152737527274402005917223171887270873108357204904695990035969089034402697605130832142018539724344612164281714313242685935109151653532375940492196590004195833035443541568806578177859786906102219818953063636380438542745492924638082801215027854321495617837623216299295283942138689650963385134993105074517290431466992760006634421698151506116898602970134978240598923888539632105839320238314573256320984772188149369782588707557360497376125919411670922258785745455106642950227390576420559723532171365372870585048794534347238562223397433202559758442319249049813340673387376179155808521826562856680475826683439053588010794562191902016087761180513205281894141684316455481030500000000000000000000000000000000000",
    "independent_neumann_bound_float": 8.620491343064543e-49
  },
  "unique_edge_mixed_relation_rank39": {
    "order": 39,
    "independent_neumann_bound_exact": "476199698412932380201230413103257496562072027156634984541874233281622818903421450702201559550622142787702730113102818128948546269485982815465345611542783059840322245243523688812784403716326421098712426691171597776308008653550253586987933672781103316901656587967445970707030748392977853044178509636402095414886137572372046948108347729319490654453370259601223371751503063540686668238402553149699049476876538094242189665268747301183480114878451897816534115110177928396832671842847107951460047482482878750279160291478108061656518772708555273148658863665088087993819425377346449566617285516320465191972665073442790776623824666432778824200340255105613029791723763729926585806548592595310474885051290410879852351260802767788079574043285560608636213470004166068856874448957420087290399448615676301052692378386840911595821411647975186988484342366517120099952412314874092438229911519090327862653475365075724442341591334855410776954265422196721191168252261685605445884996310328812824761339470823814694254222935628720446367292201919672979247734483871526605440478379025333921516158772057469831601161014509345985155775134730723638798095837528238630381512505347445698330920590201551541307384470275572112737630634748797501695595188330967203926808358031612691210715055795232548853726580216634555200310991930731500949539242798274739603359475305603160439686658402499506866992994887013824366077675793690910501843448215425231061566473960056371591889273079733153616143982251022079954081616492553022887939194827089603293048922615341301745845919993511053432068461729389838586883214167868816511862977122539844422168005572104526248507795499872614588005624189670977851216910597364059407752133971196283767975691823983027831799363738601909852585534538371303146775057952515267422641027634268637051231100003716038057506594103449944830504286993511542807641463954305603682576397375372517996910691692119434432284349617179584709150574136406864594450858515840142766099339733802260869337820923185358872889999988172348865198758338694403025109453162729323440075113211035742428508953627684027661926813326466979522556450364943228792611489908161638427174052509444862857237948405918846564556696275605248731450859164986114756379205285578508129078484240044068221031869568418007865575333278310393887000570975737120485611526446380047487021361363151090388648551376685600999226753528152596255719622919917221161785812884139984653321360414732370091873863540397752018285962576736311160330740557651747900660981520761576339035883449389643934244984325229639217220582787965270959198559572431766302767098904777722862197178415185840683670394366940623088956298000058579590950090429815591456616763030486328013079665867535524709150361374106435641926423431123934889030345759163707921053576256846483150485712789381593383171723214032309390458527164437890640588663764826598955384559223198653254465973049385595697008371444872588806909495365844706141897582741529686518516785887178637255927712593130431335384909203471946430470937507781497904363107991865425756672607752396810613545614383637029635737040727780366074826459192409025913862971163108472653886240053166429705230484894899053466534397685702644670052029892546400193813106537615403335960406010822058804810885086012069473002608805736317217853326047556483409737658601695320497855815008775654949360814321583666816913821997737141482131725252849643789364045026549949545934489926405353974870353394591556841388013426639136557268309472158116910174255550654835518753406662222735538496252087600274544809673781611172866251716646084043914890605396097908819288820910955901798723665135631946876631518002592060697271708537092141426824727427862108154605759287461151401424329331361357924504071947380311901011482485756182473996106618321266054702914709394624779800669280455399579588183146104253253758970028349655044754046371014929713302219632789059304105549930475384275378729514280261972033748738831584192266011838747178856772623782390722395244581891554751574113942207692867287983715909957132454886334139417205924623245542107386201776889833221324380468958193927073758180799157080008897469246242225308902700629103501523761280545242399918535264021091958878042266317453155675363305815135488386433829937668520548066012832085857649829347197636227749415485701555633390958299568621160682895298687938913806601573340878117513618680546740342661294031127694973320709219304122883807895897820471728709446639168209849552870641406344242070606684165425919569592943446459050496566072816151623431441439080741151949994960149922134972736934888481586924304756334962902513434953260989113110456519675871319814224218897936719218517943105670154210385478543830584026422137804366381711779083066560100215466578574509775853000379911993976758732473309598117430440734787165615968371617565934536147349047025139497034445975971492016584977897132548254807216673939496290930839059390369564277515022705374849016628926420362916836310993819385742795226766625074523515297842683005710515925768462014544048489018398846309189656659174531891056273573928243727127511065346231030278157528460625677403904252827146473559468846437060452223294227507209657236509411656028334016740331063818341045601657017906681688789181394226615361829639446809418683272507907509324807056236997398639724806947322354275300639628419068965952402146670345483897236686112677496122868453630003722644711701726941579577133209670625668832312069629796432082451294928449852137895502003777593167626623820052443145081341320636284727415439262968399128904679900129070181076432373708702068863794248544150635798155727751831290946305928413841333891847729259666028414889593278825649857726939065562241237614557806515233856931554490322953801109918371613633393335454166870681678177742561463083517260814454946217438028140246265413643984882732059281151936361740080862506138020118902042406576502535211211456856075020061678339192815732512584005175540684208996846792290908382073426250426596916959221261335252145904356817355668963970142577195752314692529064789879087648179961398870850023990973459271183299129975770840229481258860745633488024950390932696313669522164674073515087505866905139196207240572146794273859064695087481862813001598748458255884668505326202492657608147622788980345399706651292529968554872470244533362648693668027003753715783419229173318879053106826681760838730460319865449813254772795077777117502875731580130056254900248691150654004649326527994098481943445149037974036738796091453229336308713110353813886935798658986190437986261323989368940265370379936280469909527124783343055014042278704073333252838718001938117160201672255901323146555635982762531352112443350056582903213934569803304704192728122983145255939004261709629226652812556265301577541602209731088531908396323871584242178570819286294742370783730661647291324121611468012512466498740174969346754754906113182237851503462987218195105471072544217141802835141847981622854080375671970291858693847975199194368357917763013776578795660829559022761317361165516095123821365919628795254746064023598510937267331316953135332189073728032161402492747798261073620514680012420274555640996143176746972121143300952122124995346087127733833754254854461457798270016217173551808526933215362858519817903852626876820464163953065134656386006517956106823922101331092179391839664892190173654817166697088162604861313830843246749063098273098751911561334712636730860424947143455183483179474737827429449645371457246115888188668424395641068638258942388917716154360564491132047357942383865309908656379276654741738400645085969364524460782881016100920724078030900620866817039056305344033541857018836298870728484341550999672913625958276391116390511859228725927310682621624521701373127884646754833746555731750035041177059804571568299725851661951401198173773675820470013658878155411583986155551259620740684425909192293576087117638126078187807127687021737461057025201563568683100048379774764371399277914786188713733777180684335981728555112137603606759776602568342876622716475987005933138024272256201406272999698338531953388777429093696598508424693744271688961925777973866210670793843876149657719093997697290095275890686750590074347806836561100127824235437323398379398070783214079714263647196958533438676378798216360588212522538440237867492371599511057949886733513934860807702345470388893893058048915488316271468057807362245094161747149258782857183071533689089145876811027400181036684333490684630510802742689564031873677957683009436617333750984798509082647032785881467904864053819645962435212142795744272278196160021437177554859895459423726310368272522674226688506975510031493989011672753591301901722208489241063286858181569092335021532374026750348772531870532318466907202213294141718083338551015335171057273770959162547512342481420842215040606089800618129987294768550507678546278190654154624980320775059066068213986201398772711919424739773390872429840551138418846068406393536702063021142844983593943478875792938520116368259223823130530679810139013085508518663008253981094794823346670533811207511717229042858984500229418414405015957771586999049744469905462979177630413721342560615778951828404919349093115353787270316139779787470449313217260740167544668214084502830701034305757136289459329123418762858355295027725919235635902906465005531675832010934350376126734085635786747969512585704791848444319906020935111068597715645806033611747076926768604656119861039373785938590022388943360553967274897425797665430448311277134301783334309073149008935829928387923161030052867374980615918162847345432064769445134932091703436581271657719913533702542231012016250649510960407469909739517898171902837009852288700280692777522428326414968712983246618739724694605124269653890121076759442223604888209179001602660421520520555880919411208701163999015076599518546466391116579931397201120480783154728355435227144968534035440821686619662919548721175032160948673972631795291425992892824434512834599509549767521068383171323367984077343043900814768565653233501772664024924835126511438312679566060711151158089048019926288366483644343711315723790643085553257317627342387257979330341496785190888891448808809668576895216227159366825046053848666092606571280611017643904059922311964834147429848534748301957877913359034861232895420215324321942171019229135408331348835740319020014088073215998192151033162278083951547858424231472469745997692574815736546551641597481440125240363203400117511772556419870509002899257757696268011895628168484214378102727298502660891903145528315666761469074604197638282169345016212784679073222491868647019859462897563051951524422926689083615899426901087193505383056710415894397207829787609931562871228752714525255281482102605081885491460205066906485399898091852034942659983054933031768844188545755629752477145624010163472180573824969671953356533470155978356249306097653905254473005470010248189975325704010260489824667972778473012620498868881524223878720095796732154724363847326421243826307420942134508049794934553539365761874039669905467826262864205907360645252564105452680974445135997646566936258340379132259217236913763531835833996934516012323298936192179550465310139569216935410416246576838445959783560239245719501570963842625946363662831044843078207895161559573911710685587746694099241965864429956024765231179173237135639724163462206329999347851175954969729821011220079327189310613510789410075831399254211989639692529604753027004497523610789945987405217319626985167419636434195903601312941563945154384177959278040197947167341540830852818657393389307984229319925120819380621065984206381223261450131893623229973901729465914109368426260234210818766310112657343476422045016532231632889672365574751276852351917503966988344731803183356576150095127640670764400890945540162003273312021661847633127867101495182189777532554839798873045948639440063270407257617864373581344541292764890102492081082258705968149546448879249616474058065520432153266126625395007978221944214424261173173316625115258079954787333516841779809111890294620427391963876561922340926025683625172870105762337676921344838793923449193349880590778135668892179935323266719085758021544546669589746897420760541710592762320539082331907089736936278249463223006062471332195187982518314926099576224060653427583008199183750373087860634889659075356493967433482759217445548738778427650218785752090855719445477860073497459284899297038881475099742146865247394586026049349817927782744044334627284277446942969992176877578621719761126629149177999811337720484631821480278393730373148733554202237029480997999173269098373424172496199833110466825394683755023482231285196844638931780191917089942454123740461924761167157476166252023393762514296489714173922690588531647698689334413078187776676086975803814919771475178283090352166904856858754587151393705964133842010087100402824415496496391127974538502870533308520781770205858117942028181103251323817963939926945185912890102256888114475064871011593346288182190294065855378745309402461904050472609613420862890785289626504745847733843084207980655708378381344105842176903942089168340784042755741914467254525420433489763472041774741595771996391965806250781989805619893529294878705267271660865154005488231124659455218797668594403518404818520855479075871115435394424087043437054346737264093249555119991425627933184338116661793226018761620863411436999414342815402360826825287572623790332849175560839814863753628265512286722919654028138875673757910196796765884902565774686991948288057588268291924208235720007971236367133761133666091900914908263644129272211766884469928211410570614683332812882028750218955988704112919444718256183959277105714155834512660693039116799045345305356943271846394167635097006815034218158338435533681677787303979158988305481563425749605946385308408832374942434343883415751410929298723967670408038732841063717276080223497552847292757144405099657607471708464602559033337914847359919934881132716937552545943002455699420667125362492124841526472258158777117787308192795695776652803425485448558261484061647411223375978628020245928586422771616686105170095139477659968510521762168405099123137190957992590909921170801529940449657709291432185943222870575399641962599524471617610796529238579023430057602052180047024205758059523590023091117095581746339896533527157844446103068133443082288019722015235546200663345707255000509170378926717413512308749400353134911609597432777400058954894394247731467651575543462937829837674623279981926386787172677612623952869651665281198376392342516037308637364871487461414625127458664923880612055520375940054408180359892068437914093341005649610833987486442809165100306619542058895344616849215398562406211559761100171481492694617453025987758952553932438048449240542978411231168974069365985790601147266369728199308963863680865580450379062663784058188072489946472453417364088503279999107995995781951373709153424103868172764350452329716363459538644711385628098823352707933297226121352231712969176615462797174844211296593912721775451642511645066742122808185796842366366825934342795361843816327995832114961756630125769934656462095199965830807549551580482306225284657173511957347452243938829950753385729757742983764450732688599227166744009155683123751743207117901615315493679359853399338071962337297470957704207748489558333636016686822339352977271705708505951861844533028282550644661875226956313518705490620726762948634633953491776634213754200538702618024966058282280462889521104317931248223275733203702800949037631029172612342382911105222925116124648875665400948021033358487668968971233153008538742690518476577074601226634402847719786794019718824718501741895946215180545868427794626192358387272105899984719217551791935615841195957261105391214240528064031932027831109446004485387728264638423470508357450272749396291528165725062925665266099823552843921450984941677460126551161989381895765527812640539681231909663966351421682046238657087695999812833209233288476950782353448867291381767154040320843476929797277651882412327369741022778293413500542246394445392515635699854787881376162760673442735284867563720188359678803155201053683246452086573768168049969399362056740030153160979064174900451172246535028664843837577747875591550073880031770966951420716427424332000449472898770408944212965898975050686516968768188459302997485376246670508404530184723127730685415268669604573861224777867625600201965667719532337966160016157162836731887897551643114652194573473730283524589695846830882837137514169051692997395671325823696441960798056460222487843662983374074382733170989498733323411083350821446115643224053835121636931697676460833582540380033546928588337180399951458070651971349827560754170405780626461838009216586842203642111676082064879546136823242791298089968651176590524794502337923835500480037196408515414296006033157114841055437283502150433936226676558654015530623889488641214412545321440667462162502132196625940116808252376120164157986085623768315646553665587216434514487823533838521748083307596679269787704666977475243172017105144421614887507098732638579129132088043139516106048521391655382023112653731455163109176958801613250849901991791510991665979917608683166450875402823926231829804562435837481469181923155875591129311207726637567306669595746099387664060988764497248021380467230871870891052828778411295636392726568716428006590098508311653680819423230068943500140899613238772540933717091473374410808405117390807494976960383934785792482914273421134604148489018327498987418623110183377372367377203888759080300940245113070030887247350634740054675711338605732308012631999722020495988010855115188428303163851371289476754518888405097574066287263916780428238965462560038537376683620996789524093680835474887643058424602958297995303889365470756570756937035544351204491652946885956570063947137856523230279287584403473407399666798115330168949247900661617428606246129248107898210175934891202384306433417359745115350925197027472225783138261945195655490232894679878493860980210218603108358663096327809163526832453351682601348441275103185934074744382616333024542621022451402695129230161027383520171807057310091571591758266500773061498840479343259072064392646132686445579127304508565426359901784236204413871429551466772032590721250010124142319893960982178053139786455668926001406464457502647009765582534351749509007768877345225585477934349346266712104869041400839717023310970928636083759360065136624065869732012973693438329592979786379141706941317879983974579321470698912323920380333745822700778966683918083848900638227879469130447168188871319127078158393660857062599389043113358142678719666169777781520769426256975552866342329009061681703070174176707299590419353440745976694216534597132731017013926646934303242354634676734795776259465159655920078010534564803896340457564747961132161821255291752106204656228571695643621234604797963010045724976717642889310074296375674556329561144369025218561854978879902943568184280737608879262928310396449207701527966343082390939851276304456392267039141837179362060929314271327211437423308342451807120639849087823360277553823746873907467628683469411270781541685866911900153648344270234592384892276342012957060111292289241705347025876800316858098021447448013488944841522100724884223625615067087483929046462133224694865943615550381062804658711816568178874948603249189723744005482787909492953814815710026654583525827033219690001349138495200424974303716168870203404446251902406550335428801626563272168563574071279009716161433379538593863343616259473593897520496361233036509415971259012284665475914253792833956319484140124773656499088478462411758051432705671358254442591722120611632919439183428395223231778115449963593264927329974501992292838308321949206223994392009763316174285508734759544609130420941516984843538175312848787118625431075069863588321767098037698734193757571065408334122488881518209404442158383404600156154469729938859116470118308728221787060417782756764750059630482423030799513249139939174687348272818095399390255793336798750770104778295174418215856254711836421637081452974513111886444616274340280435002066269441978420548422080284501423797776600115389233425033117275524626710502888735676041225674278765838209644054741033322038230889502581713659751337741717039844195601576425407554471178778622590244505705459204059134093009046709500004501728916503045411867231891735202476725297011204620030176269950545556648040527691668317536429819440264708169597236669680363952998245842957450872640943680834251616776678991804071611219046282424110968409751443381447771151034141608122248480317156113590487600815393649631505714290528756110527975558351455602263774610195288882514918282043896661003176418024737400284427042323406750230393351674017088247524075956845614019336118120981141719693357130345077577962879266481042264736030682396779952920291329023342818892379204309256148032602931730246897921150533954265670702702462704288994137219967393044666723322561323695694040121671872331581253563175420320831639558015409379167617572718017802254960517092960858860548237310713712006961344152872570859168010493619401642508892431867886399539944382954972862590020073747204173323690682051246812202407898786050794606334265230341513008698852939253013003211843361056875732829881163572434888171825666596976851582771473809322264719320370133991568602089246781866677355813539003923369589431404382250670448710561484833530209778585826173709703416362234587837969448618916026209228838541976770502445733192692467718049114781430642620735098162805748825263897019470918881045335108728591495330891178402708687262735478005388882281959805967791419390470691968529680187817800811825521700341051127407018021918701356097727639432002342648524685754303654043820060084175603428991943198537776276568233680311216258266521290442271273966774153434649164827392370705920144954051168654862925269156683558283413404476476043603706251154241943033560612345785852363485981671018573806495875073075398969346327623700097202943634581708479806301574334638231181503122198509357181970641737970955395674769154327506336971141355920907336597067219701754159210953069559992724051440711442712618346304854820139487219492524173247162291163009727813854860754450228646751389565650559475112540190095944501135248926290126507028606434781884569622186347203397685275556231412356679376670200593611549284098271357139318499814084132318648092882298114232134129005900530998943635285920022196654709829452039211105418718704598839635045570579806369128307788269795204683199947311396584186176566256352511485004118580752729927519404597000402933147079855615713566673558263423022125073004190675595039518362510476624072097809485912999753816474051006438147405682133278094377124469874850961453883384062695546956522465651707560611858753977454169788653318919042690017350626905674295777873014871224420506240153076782002541839123246999839228462962832710679135887268406287612234547153026541535479676561133065645628732912949532764015248193493320460933037758479321287873137876079462068524320193003295529547712793956315033654544675655356474113608932428659561197339303324895753660847076754809455036135594207839709662521781345610254822848700228311747008368098832497651431184373682096835086077448114275772504665643458975219047543911784009672065030915226641322835800081630096107392741010072124564901618807061932407229871306009971145113428436266739371973957963943083129572973678727480719080880606558740558629090119308625819884103021517754589959097403862132978201052409503929295359973674841627219363794473679845290885729820547890079012455626537486943903456654836214959714561663564276994424803583291611786830022866490364742638770014500001737879645915679174933482812288065947144610870111571291842330142634701760686524100425544152569054685469978559772307161998847887305037702735520932227170084745796398568107020478333933298545859951559078245974399806786125366064502833845855470320495679203463096292368929162560547085220411269754796001206804290576305751306481384186743794235071105135296985032594848371548703447343681058646705938795178334568308577612180378890384132935440177634088746340805270295599866772530591431156700431186341138797454808363226182375701859154801871466823609916882965537899919741487561311414940179628957316865528505841841443534680637140872529902951659351368741108101325975197741114919418299661129853094275286370076951359321810780789400195874660233495785057296663845284444151709212427906724886252334544922458015066292724366974487417761702828164582761363811574438671099835021782760057999426886586201028338987343549019494272521064462128209985354975756220416408266969832239305072590620844130375543402054861898097690556845390662802427168525248330431230293253309526245993284376860724721198889235364434088301462987067324191255768079786559378799438605681634373288249836062739555367894175243955447162300061926353360869046071861631900830274625415140088729187874019856256684794202054797686947610941331375288165300716807309818233920262401318818967664422739873333792485389074703960273803760936178958359437630893457980253384072074772704766881421743400842053570793143797980817918028987919620299940072840420330303678923278907009766171252311499622339289604943620389829302552524521391515409632017791117140216260458504548427814338405840074854737909609954083637603649314324261609437471480187009278890402994888087893171730971753606088315645935176986161262385777463774310972694644016811570483153235171146827119202676491797201160264409895313199141133665572004492160130411481690937009685067566129120626992746578587958551299503438547761286743275668543203183639496330150349749370243931891325787722274624759013223090007071314737959386756094738194501171785683584975857933408123001328097500949994780137536081185640849037930737749255163375427641643512850620373967068394484090018904796864511949456818599451144934503502812214845516430270765540607791545446486255590761020715249429262085777010433762508626357828305623306651583886765143030483002751818520807213569031178613101180092406515191774682702359315645032157497445228970992621210658967778843834195421181457854212343750056149378468476090754610358967530840530039072053994267064029199398317963742499024056423082471001376671306811686282009046149501693179048273666961869155192997812904027196160955264638111075930537434595490058889130430142053326269315424633185642202972084161107442268303326120326204654948619733150640260349164350341341874307071247013381017083870282034622879785215853389229154560670514915192335478899113744449828981181224199604895255128828885559954303897813663491965079428185815908957447433732592893720423894548322988920063915273290541089095535385205896968116479357064439314297357093972729508064030650998374585797586437873848542121040800352425632523859967016646895159075486663239036488172181686615036046713331296110006306134028412588146717720432123485578376539002658813999576387823168904863198796210292444119622225038355032028548837287964607861945203099508203775382453172900451795989150815423496713715655555091458237601704672914946716086592162041100558652720554939450383441432214021187407139121147077986645872452325012239743052343099099747456719747737151607232589565249055167672200528123561576186180419678188830325599762467841580669386526038128293565889269350194052208673108516942651094484524954025234264584976371458558511228749636784789453668351612328415654500833514782890619215562870380026690171450872641757634873700956354636011409731389697001661433799859636485029033434726068447866735710440934681439727248229042862377581383015513032280726503921866600331509057646195623806696354309255943715500377686363952117168448243486117848163150505638448429528673844525356396346474376258665908695381517221896472835841180560427033479864460785233963087126807153558938419786110157216104856264292221801424444005531257766502320282280823141548664299699095955949604907552446438943866760132581165018907266143222628532635956757736974298716694663258447776795436570131783164975688211156650057616061700717952221101860501665708538119893012221909101258897248763343708689141941489456974687709542061808111117840911322306868748834798145721374805096568580243725822349157858709698098093774232748392640349159058257548229572174479918154432480208062435687710533362864917773648044942599788547326196115442744683814570300910624513954585346807695894528549212554839599238871331929872415623497932859030403435595783273934441316775200483241697394905365561771452280102228775113203596582922596439539431323928286719377375295609447555929279290858425922476644334515283060648125426637318370320302958357634965794393829898354320289353830803048579035303815704751609340077015693861042124275635926349892954581421517155802401990000308657618301340055222635247562415308431229303358228227733261143014196446069356909567665255191884268289246371181796264186400032760631831167818675601588098556791613813547493458812321299297070021702375693255420656259862170333069443068917739925846602092569002095624108343484919314402480466868987448630354449188985252141693517538317028451955312267225479771187608953561204393520716480134222780858132551050919404314654098194613834287343279822005131125270146789322688079828792974460654085613113005911012273760018019342382406797811075420808193254991554020798067484257772529140900591847686124689877392825163918915392923041636763349370335431961810561397056600755087721136601231378005383504368731403640306456181392202498521762866951153262907695624212393742334082815078141400139578237095811960501540917993989571796794587127263770303702890780340252763669236439220794763719757549563203897742415195077127097310751790713371124689366758676399813771075951310914332545909377423713766301279971444526286770012022877506034514689773860509366122496443051070868377/11131775080131788072913229834105647532847809512220069560244421531474057308148947487178092618292832504362772147399658661837950694082015292208413249424831517272444511078414412723848410218682963186739414248436531850498494537111397074028861120747421689298503016979923711841378472631037020266309033278427222617524215095065811392385899019213251936446620723903832586420309962276846484354545149054991979565839980886558141287942496068362719861654603479106462763830695079461827514154089828602035094697245399633400810839445441306166370879877303830425132219393620645395216685874440317391020503979439332580942934447559220493769132254432673446653767796811014161534644432805621092210571506965443801041614992401143310355891101317194229567235649219406938280361392304007647377143133035313336143582054794023885304829041505473776612709624507711327071983272624049161853157942167685135246058368641077159020495519171225683273785391238411095166186837231355470855843579435465260726159870675283051671261363764533384307766117565651407807179648513883320959994749218247022992550961790910090009997260620812103403023205315842808325647488099539384048789525077570466987927135117919520457920079618751811471649885329152720417637819590852292006316667297851743656920797047099990199354966642941542629536476167535466800220624813716849341559278034927499003788424134406292035237822155666288983832225755443044937750398448267778639204758861808568063340438029552463990995284781121543122645172935243102783742707341162912166854636922177293374288884186709856848954864665700406875293514742380648106961895583117224950974562522893536091171236156275851145062463501869531081711757869499979262008438774278977706865124147639761970442483877336740606496297237218216105953752004418730314750319492044227169074046741874289214958667537516911527310629237807241161554936846702451421914786625978511466762160527933463817282319866619527777951381813730602947377454211347054705411548434742192177823270949576096628303616727252294649294311863223431689796270529800265838062160581916691642011556569018198948568652015940947428696436785395764058216458823645529922385367864873072151995056809388179076946940168324931445720319595661977856837034252035853482214805938422141781588229444654633166954996148824174375111976055946807745891420443497193700087575774741338049342567989434059547633373668152097482533440806747447141012271025730681406760915290630855922665111941694820158216233331037222086614300343792352383111942460218939464144551381762600154983409374143070696979323892564104662720319743436285659048073041998003835571706781575718837242593617737918691974208842597490291418896894403877751959861416547605424228749670406475324475913976963725658033968960711937382841101330200043580296651109518468863047309977141355436744635689665744441301098157301143276377340230079996826330872193328546945272975749157725042016560037276097190278896660715292932980100721546983319198825799167747312843772712963942990822746423682163753604057709441942500053160667060328696224646753494687990176748232602573918884886403782144487419082535198956457901827811780203099891880875477644623281409560702662362331217140653832187684026515990736202581993067702867100514004560558438745318172652058941611163214692714885684828771038557175619031969133793011350642845967134006476786523525279678334103461744831252205177210527592653181445756209838570350603464292170307920441853980420614880952336543821363551366413731837599207686617536716584808927980156484597746973474219407367107569060515433846207165710033384975132903429332120214615581484922191802042209852070570499172097952018982329151729663859446418022163176113098664148510850083616330044875482971090407864791647978112119358881492181366307709065955729135275077698522799033450309853597458199529303816774891319307269370521678208934968871526358039844172670377434817332535122699178284898808235234360993107880750485639885594038907127343133562285001592717334575648856581778946199317356196732858635095098529315619508058320504052528507983580417043887981672583368597304558045989660766584852383094931218867452213188526660503946949369161275146028878876422579955309356430611886574584721583562045972694361533731341261303454873415082811943571895906539048409827004864520612953949736906981385323182015446288446240801875704646413529793886385736754988857267707720482315329599547615877558585993193591946327003839648755375626010873270990190064316084274537900727180393946642211837374569866070305062689346493121594157649211172263546142643693055360965584122398598750450555600916379962061540035638883306755166968933921405531176322370391666554386332887798697367239121025864409676317079417071277498672229694160147707741570065459944512669100123489405250123273474426993241837221261649443003234944746699127759206175199661710487558527792408412680387752140741588518448581844243397787939850138618952865273257232173324727939975072101584609737662843786472000108294067739444114973824887244157425280422667684148610487861891403300147750810814518016293863750084427849310385191745411448613562545946576737723893197014724543797813512586441020632979740291499252653301686067885785297005014246538075911651229593509778689543792519453991696881047908455305972936215774632326818746472327420976601554312982950830354841150063956406714884116298898579297735153112385267688164864941145355849587899524215250604108392748623752058520481752572358045728055553214766281596537211654306615669728620681401389090391607623405054163014380750944660329299080908988717740453908128344524722221386360898005683052265520909443242208099833541152497679524785249579422202878323560426953990852594753097683334400809919580701505749818646811244214418488356647909464593815972801041604318616951939551933408722056954054864398645623241730658824698006412299206409395369576457712015934324125253200390332190850619406870552173058170902540790517570081311528155962918920984315311012892382582921533586912979590743751077803929418875892591332249882406705150053850816493683826700271485656586239384958874010239798424402544645648523759395395860947172211691537184246535517902036317623100497463174223518009816496395087709328895611098673348305102021083543436988480212286152800937666016770556051932259509626311064381057444313387972829877698626365203403295247913742794993626806876392029855924005244910020477730608130212602001805079299954039083041309162945715520939317016921265233876155734732117599513194687398211488830356796650349175408141224196553649156266968902048305169342849997797152356157364543826143392541522239812847870347229474559163056817921937988536943634717994884943673664355700953932907695283154505909693280563457553373807757006077727052640407637036683453712908770562325623071321470044320305462460460329670626299299976680998464960317988152384393017696378439576353190461921728561097038446048584992805922756896337895731388227621389716271782647187377681156486656288195695890483247652730624721937907257784975641220026577361758196913257518340126153632838684812447513777451447766235778316498416177024508339334777376314824220456631478408120656454139110970299049316151720313136735241489625685147431426651133545548323213158139419762038739587684799883815855470979738958844801542042592417514673609719065067759534962709126376159050415133253189489585754057936706537758061639113551089247003759744078103134151661641371682215635862463305338524887331489436725071164342762274358281721283176594704284502053123987251541785288355108539120702024214576273175155176294979403047749653073417340751260160763808713622128942531278045092875445466048909960885201249273184050458243273000060231560984617271620576770035397445995714842131789376436405688630017677360423628431363306504929919651821593752781800644985809119566094485222374774870876456690929852703977485893323885066163178727963311237459683017831265285848315071069756553333753438514961840350649121281255049230180155556724612189038517594108944705519753084486107783122989346516650830443077083170933279579884085898011687237547512165569262132534482255401266194301526781807906799898142381117988473462003389619416929265926523846853810522581112647836877747355411356664747190235248942655228446084214579158185840159733341756515395005799060027185221153794881910537037042548461880301747579298341140711094327229973340812166795298635294762044273301782870760449951116976130981331220302830662202100032691994033564144084206877611928930895799579472189573371448710018141906827474731380130976640550086373015324266021591280016216838043939582014724706636121107644572380681529177799399900984358396461712802383806501905977737338205936715328027097062564595818069072148413737094436555758243221315552143825765165182536010898645314819769775030422727805346599540445089522381984799929453323416262401570823855490865292837654842264798463344544316937279230642666351331053388198576419925459840635157452350875525998565452773399018392948190934335136697180065753131728488710451875463037725952517655525113266375187905596148387032582248087227155996665507186123444905380160105031770747278274032041819449334464070767459937806606440513256140354021319648342070856777685453467869817385585365123230721060802056082707926094612364102615479662802563040510546472818311022865811491304326761738048734464026282433214432672356193999304395094124673887624004876276494827546884923573985219564038301379369559906940617799465840850053922092014187112422562622581221659463499923305104561273310213234959139564562439618153924313844532316359839850510836690301273692415386282639651497771084063153194393084856498479400335769025896344425370362693373345828980713211157318613064968686890546268356653927958676500726766491420924055747325797531692401343099315043738552045597024315780077015546437993691613772507478668172239904806980441124897068802729453886622838218752590258822392645675837948388142913634645895186619101295485411100619367354643862624312900022190732626738946361394185525288462554876570196907971835772480327380671876855422589788777214887077383201727314520887008416764259834605793277544675270426795263839743683474021153116293350684785947456884905463906824553413074537202271064415795035994044401691281774382771793739564502413129253150496881821919921959732343808255878047703268575395004282700202819553889794311077762409247009681160360536376763970969509283935995348633282652299176751929801314629106134261165272575767744883889260513587197760649370506553234172905253273268884818403547947032747933936942209966204627501741754141211232581312121027150897515862411990427478014827733289992025123673503271842930610046036203527116468776099009177503685688213754816059689983413908860861851308439799152979977175935091291006389701915454555711246377170204732248407446925016538937353030572704958586011052819484020937309529887688430700693466692148522264580364072160287638325068857791060460760573839373201442255860729771690829685799692877462597773246146950869876168494101822197223247445876321730815579897964503428112601819032473680519560881299742593276252557787828036963574107857768285871635330670092519521485061813325695584270644024176007933750023315591689143403176974260590378240303425983020832040987923576818514730764789511768421306950881797720514980427085072331334513657932830070309562971110338603937259370989157347481929188984558357642166087307293466113181905556510728192726533478122777333220555986915975016332747885984240548905577782286718794947655615243889941105524843515912359188783087361528054661820147154649754907449053812952664781202435536872653009750246119331199541479681291406508990450718408603674736669618094593903478882897510090398734172824637726863671340996163268231267928567173080063863184157478569865199567272347071894894581847575675504094875252334224854175430429653604502993121631127479542454153312279913441534089678798608367804807571542253488767749159084351308896903391084989003779495656177062823433998230513556488532164121127844431382145076388139868875482813824768407350030917475858906465316209198670755400100319345736605021083695775710316371664013851495517945680649572423653932569615916573262853666179771017745715608727122734263577493937709161066030801975726887216146092876017804985643888590164648380351615343117295943852682153206845754288108771628737526294861955437054432820640615439811163611291105141799635268709200998446146298893520802948181511035467727609811620767921620722697798768761684487417473653383664997096292711308126778234762704043185732640424499100527907030594893595294142336729521021580226998851011144936750690750752701557521971964146159867423420214944432576679528300918367458034573104267656262440413631192156060503197813161993421590953636142643705377763135449562454898186864426301765637906610539469990880346402813436602494988082620274563279421972220839319027634112203288662444370607402022015460968598132662647492909309072817328064417116564169765176826501673175716669734849716772062811987744568075310811582752786745231097557642347881317265856593927780711464553738494452176232329972520849031551667613051420625128555884880267203545107397968304759518595959261068290442968087419570729727159371638248070161406545503308736164196280120049594093893757286642609786722570270206417983077430418795556919995102942237127673858650779851563052367139377329513035252996911714333821352300316267852786363307040371577905186444967914701634401394842738530658671131654656954307726291206448389945209898003530437415071149046635230891571273023585589705513611940070732322120005406025802046631928169262081487152265776155915170138843692673159546454756408392152034317017612187494458706680087764102030144186835600157124575712407654481497411534975462266648495773254596806125133208057887253912851521557406523011159430163177769815650940408112293467800865349423289188660454653524413271062615647978145718489681493427586665883622119922535857862201560265248904257811610414103402196101676961487038883811105791741268686822022426953583663152176345705122322352840027335504439783613794813011518582142806581764402313742252368629765431087215267623471926514532659454078956817394445661932355597045600873644723956730415281563999518818875616983281674556147818854455777724663720131242072014047998208789139999705358090255378839519928048096630000260565486233271852924189842890099220174343423166205877203309056592981783267071066491573642617967513035041273010430926748747940789224787516064267019080677734288927001053798788530328400347271552665854137860898576810311504573402897351529108897538938558537925407396833525357557825860170785521114268005885525508951452584151355443674251535895566089989086336862184014403889279614680969125386404821401252524709986405192200900166708075514443702314828792799801216363185990987545621037308157175283010872471696283286662952547008594731100741287772848991574369422828199748574987327180342053418333976593804832386693959157757524254148343344676612652840082711519755248928950375311825298086814436887891929090165590357627295833074035547736604805088927557716209391336628797505829096480318232368200873583961961748261809938693434685352460575696411137664568959359171334574322617078716844664655012525976685902370682178795952611782053075201922991827632129941598187671125746448406937465604303407931567409837189546273226310403673402824453099757030380687796134522210703948322476567649248202050879661426431765760072246888459788375801226224880460016139783774518382584438862047371453179485210389791528433535750564887290590382597030403507521228633106487850964793698866832401514749073951749009484030201644481822842860930394917407016509639875941340607962657119921836320642299008212436163646223862259190986962369617928336147693622158612698381503531834128108982869327745908263732714977668681665386148692248345214293412608738159299675833068527052440280160699098042049725776203709333229921932397160490665709094428261349955179327037720750582335873503113546914145055355557207045848266327798814615054462144142937915068273554083673177956025185577772189237020277436400384914576219194933171420329307489096214522973776436223072759356299494323508324616950274551835471123317744253474092208033499259097652122247423196636928138418668478322273366645635963204422190007155145518576222201386122753690560204288491167177308546914853327834859806252043258130327383411303762250379482206929538237698806008370607842530163336548399207411378457812720659404897626077567102801353659752282785850079215565765062264953726362769314069282274359363509284970553869578667558312611321418756522434987273193230166501808805192513361623846338372088614623154626441282748007816089955563921601987590908293024232902216960864438274757591546868582400496547649264821463339501389035674320516515125853094533575122668485675773773594196411646715875655675807530441730716173954825302054737226874688355619876485506604820606901805446507220805640172379475297405010678991522046030149608476705578132865866449343494756406280133360656784189628418107759806785941544757067235404420337849681298921362196477217212673705827300073241541637132477103551372960519775580225875422618528795141851528664356822144042439391615359700268962902370234857805217261823327553933540295872205841888969645276523729083256470154773204688159653087635622892992525440916999056111043281724930857959193993684988582068884355781456647304175058581497035424833584179342848888772150535263605690569041345817455272418505806459306700294667531109371228242934355181344666505959259068003774016722898619063178945571422945205214126094770844498181084994280233477080424268260335803739081754810417950402230680318560773254409299012951933022980243880229831229965153231108523601279212829822475689508667037053900209492723779708204775338167616576997653468012833661227713782071348659435721053006942926479439197846830166793794120979254663500296789723745814121185408370549268362488018630074089992158816868569180844785062393002813596429345296319189725684969684986229039025716111269477700881457577609414913426338261467394001196493673450102126687045686160309519133011465038406916891326605865693576381376053117069357331005599390106896893667447617664107132139029431569616852212909062650583119398981715627439440462617562898302522874500692282417072198043098002803838449999418434743713606458276064081542015979100451095442557029312878196416481704160574549608348121300806576890449801754693073941337637626722635072818193233864039704644517155611126577864220258525359397732254193381670167161676563540993338522391962803634047602763928840979882724859788694669060393881030327662677743514129737154025533022212295955702585592325836446714289351049520089719726324139401293273983361423967178746608873788380570923938547349487986528329066497073066766531528238113361778676034587332364150390282443289605495708446018685569976560999864044533636969259062979996917748704379998787841539092383087701629428414470257018912447819387619022677201260340587846229518852247606710926763032785294039234823038686553859732727887393956215897822235754316350030989617672769519452788243751652012126355091154913498170024709198045748837921893513546772265779144321662384124795474280599664630316674171007231858773737763412089234985985959708964360591751755111523678061020823414196824844365163822934599240779899647956804397006020030791274327827804949661867650030429482516079077829491273237236544596297688385582768538014725141687184133139772729375316285515463114695805170739561141307774299746290877195349056280721758321711527068518209293229559960015564526948251028035247040869133704260056855217103849397513665014952825924170418342601287349303385274885440060889875068943140436558962790871960082072382342784677240701652063690693536042415271302533619517621403926806066748609899291917048534411296183961621222379025679115778137677424640920254749560044666917925392005287839878861103792282718469987223900090137993329045992120938113613872289034977704019521389210350631341970741429780661778647982480865741363128845374464928103798076042803024207911868252314546440023992589128273798930646852053971727651138846595437097585855327311468185257607669238107570893435329531136870813968030941849773688630318131179676291985204666043551849222126720268136167578504495990193543846210000961073375391203474453764879402831071919796048409321221346801553556495233032158510022549013383987838076051795088567384530153409875926393963166427000254947816183633382950955869086496854269871900611131092696834439999300693221229193441379319058082003630920137756620439601522285006583332198062851533924271414553794512716082829436537996137916078935822148054745385306436524148925900878509400142654768462378252064909314643538605748654022035708559665756051136312721925424431564427425734990733267492253665352805263737194891993450778504770562190494255897102967976745915990984284762631833522404205695373395831845742815257621551830122647933155241184445321194342033812139627145387008955368053750614987974894687434797563614844527951761039714922779640206732513589983078077878028845270774689416302078146868798927180331591566074943120990493561526601035195272183413663405231121385463244012425929906341883688654501390788407743557967664975172752717230733983824952080282202508298170806141996669596886488950709942227472009612782412569419400092966705351379506967116087790216610078094316698945479278317539737196505973581403519977675838305068683612252183825784033211357435265800411716693856500629735277158377768738947636099634662920245944271439270932515039997765833900643924283642081778349506686827211148125515991632781246237925788518792695946185640944690142882324398049364844837711179023257251524127950055876748667104152664765933509640450196642570539035164379654724808881765409318314162143716789275773690918182835932246909612587274040419674770950565241145904257440237214435133668165708814299053082378250120282800576675232944558526350652227310207319170235997920950926488089385250344278965338505792879419797075700657088513787363156179058328553813198701910782177626413079096690274228035993079628431265995258899788735581612778959115083042060483649235113648926484854504457547121058781300234750958217930071796804086825642271832636767871769694204293171720375555360615167570825584550206918198013654873525846550230903621258084979452392080231120100894669221695243997412601112127709132180226752124331174778999028114942041095129733291878688543801863893391516911881834740418447060741426555128709370887331403822446021008815863057309509182486639318092125089200530733678948060450016418867059787939557956838093311833116309722395560183755804413524254051275564872702109828400455864862651820400869666753862355859002376720939530341887693530439738407861288638844826669514884310249698746520842320482501092549808360935597561524862207442815350366295001775052185444707397797872814907870919837209967386633395690630667272511029847383925208864981023588872509345500001850155933982286418589701205186218145414488223962054742743370874181617400413445787900192645516929826760685013498634347119159079221614337330839219177928488502380189508191721092219550576980987000114242927634598310760912901566679879147105796132934698991580031923811440188509072719066099650053348765673234506481227781389856325957203739720842300257359556737019560321924261657192494545589757308963739876999254274430916833980327879543894175078714548953360639884198914101323064614908901669160932368618830730991749286650853451118265681182022799003614698028764052171167448747805144512366520755636724233212077103667783164768812227905240826102221258282623739811784676704290936126760167330619516265071680616576407689574949887460714511276731873131188107097932973274234064895243097632767137188771009483915458857128688287279042307746743840603093671932188732146348582713007457153709262217524898662599726305952727251474933936414253712690767046438548471039665937966166030768657045023728125472653534743994741029114369232586848488326916486875775301301423349965639753995173915406673752979304847469560978627978615708751699476380872119806495071900048174814464095482270108446767751203877885917215616585987965685793471312220085276754921924762930401800326704796070815802086359059714086992068999781001473614747965387646221701566361341629128456614602225072682155038590172761766578130888136440316289270131261576386996201741885552270829741145956912151694603030973488140078777220667016643438145714389130456264247149992277770266558648892320576089213537695846781752273860593404967652397483350822457885026417369854594416841306217170015506452471788054789910059317523833243663638908456067444886393392338659292847905181852185979552481983225303852068025192094808537328821892104189487617000477185805130751090541531016763661312772103997383664165867880642052088516516005297628434777078176497718974987467755194744882005666462404689034220865042769809980641670503881452432034181470715346054628252113928280984835240449899885904311556744446937429196196544856808244605892971813523467090978082473436025280984570634495063119955722991240410637467464000594877505090276502919235877886050015586629230389227712492600652175416015645568210016930481138598447279180103638782601080048147510575335342130777526236134368582606679036817811561243892319270412407164419380989569889479883757258440719412728757085007475567761688249748064027947578641972504772958975911225244664675654729613694980227203769800321755584576850610243696950023971817909704171269682022944427423147917532255928013380886165322878807283732910592255305275908342935312506959140434845541601947598587198340136694537699533118804489419551837635561502636214064783259376992581280243430543681596047607003329061870045270281942747066158432152078844886290825692742868180902267858034527128044579899635896604532254509463888858379746675596581578914553891463038543075435726555513882008621430864919591759294492827332837774343723095470783907781416140901703901727929722411756641342171437032847965673928577710842261462110304362944818183659233861295595429967849417530081841992227039900152381297067138149909241165440577853368564367737144936659080444538914186151914042765029893762398775572761845393542792681858139020927645107214307523483747767239912027411637069479536497874290161056527618920421690051439902417743661901869195815974468470282925240800625389536214296037497734561030809363719022520806327470781902183831229118186447441574198815120027201034118243866279623596322985485300415152174086718447139484550246397318969328308155067123366508579125365243580828271242217074535410910983728603939135760005210867516478153749155570709934738258892703757163011548810611320521268750915602887473002831447619734866397001679694755816013837935893798094186351785284815891323110067352646295981246522008953059811874377017370890832888627302384926428303123069894175392519453317329972902587887994229420399047092440497290878463352525042595661839380728732053356866341267824265282455988724516986905163429497901852778149661699465537652859065328609738925024056418434010589856379798467131467902211366677127994560989742576227300800206920995582509411695876138680316267234281098264827344751936249920343757226275344511324590612313114552083048635413570705281539286514820195531473265081087213379945012759375192275378298194957841174259349123143814842040945010339792398850889001712207489040863135224758091300583541669089779331694417804906063587978781877973791468931840312735177148810576494129892236942677058182520210756543118997065852561041951076009053813656794402734335228367428107031516127812268872406377917614283438234728678087572342101478624414106002643383621227709819803926159875719653077875829315954905890637015835901718599274022433063826294202947986036108509927468905339460210275344586581692706929481550164956617158760322624007318835954888529166444477730393599083062612711333054391482998448960351852345814785967267911172086743231164963926953962624719803677884195218428605774111068327887279004251188030722964325429352709905662378155071215172038041556316529607142259209894041909885571934389887115072960789038725015667082245877014208806054070427566543758140624095142547814152504129904465044853107099472151696662865711908399114870699611158065768076341659566882092645489254500428495182873103201364176533497917780830937908902708494918553726976592195753723684329141465660755808134139898085052556800694819259038820460873120719850294176667769410246199283020314404959748979352515361058901341531236479066262558217798341436061760189933462008986639231775518231826628357291834716025620217871454731737306422680743153125700685699772575609137703303058108553783847552874657637981576402344825668304771568623639558883834763908776872778491195972126950022090087074572888728193839216325977912616026774904998148535555345955712779043352264216560921177480078061812504099357573461303366013600471165259249744226170608812779785486368710312526893883961264397116593166778742603351508024172763403472220092355283742342528623175225920573065887007979378767668538347130728097900297989215346490060764859377278542991064583951059283939492538138685631291595224416570970525714896850369159346781425979618097776348310225916628635285851109219114930779265317115511809554519649209984096666377252874320681325645745875168856976182209883037581574600308864526750590833066585917278241676831406144611455914404944822569697000356011590684876733198855435269095658755285363741853666410569349338339802759109883025354171989422594974881550633071652089852073341276683161025536823268523273060496714773792167105303486652226440609020351533950625395910640139362608105059828066192452087993392879685496040236462943578636314134197947154094136989207831897833075353249443756390420470539923139757648551895214158843175141108151700972999202383201502055744799161512367113520570137980375696363674632647690682052115741376316293040753125000000000000000000000000000000000000",
    "independent_neumann_bound_float": 4.277841539062921e-53
  },
  "normal_midpoint_coefficient_exact": "1/300000",
  "private_O_loading_strict_nonzero": true,
  "all_zero_vertex_values_and_zero_endpoint_gradients_force_zero_normal_midpoint_proved": true,
  "method": "Separate manual area derivatives and outward interval rounding. Exact root follows from rational self-mapping,not Newton residual."
}

==> anc/certificates/cert-070-extension_macro7_certificates.json <==
{
  "status": "PASS",
  "points": {
    "a": [
      "0",
      "0"
    ],
    "b": [
      "1",
      "0"
    ],
    "c": [
      "0",
      "1"
    ],
    "v": [
      "1/3",
      "1/3"
    ],
    "z0": [
      "1/4",
      "3/20"
    ],
    "z1": [
      "4/9",
      "4/9"
    ],
    "z2": [
      "1/9",
      "4/9"
    ]
  },
  "faces": [
    [
      "z0",
      "v",
      "a"
    ],
    [
      "z0",
      "a",
      "b"
    ],
    [
      "z0",
      "b",
      "v"
    ],
    [
      "z1",
      "v",
      "b"
    ],
    [
      "z1",
      "b",
      "c"
    ],
    [
      "z1",
      "c",
      "v"
    ],
    [
      "z2",
      "v",
      "c"
    ],
    [
      "z2",
      "c",
      "a"
    ],
    [
      "z2",
      "a",
      "v"
    ]
  ],
  "boundary": [
    "a",
    "b",
    "c"
  ],
  "interior": [
    "v",
    "z0",
    "z1",
    "z2"
  ],
  "full_BB_right_inverse": [
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "571/21",
      "53/63",
      "347/63",
      "1304/567",
      "-113/189",
      "79/189",
      "439/21",
      "31/63",
      "-334/63",
      "8/63",
      "4/63",
      "92/63",
      "169/7",
      "-8000/567",
      "-54/7",
      "-621/7"
    ],
    [
      "-55/21",
      "106/63",
      "-188/63",
      "2608/567",
      "-226/189",
      "158/189",
      "-193/21",
      "62/63",
      "151/63",
      "16/63",
      "8/63",
      "-68/63",
      "149/7",
      "-16000/567",
      "-108/7",
      "459/7"
    ],
    [
      "2217/200",
      "1073/800",
      "439/400",
      "1073/180",
      "-1481/960",
      "5207/4800",
      "3309/400",
      "403/320",
      "-3263/1600",
      "59/200",
      "13/80",
      "19/100",
      "22797/800",
      "-190/9",
      "-3159/160",
      "-4617/400"
    ],
    [
      "-3399/280",
      "-401/224",
      "-299/560",
      "-5759/1260",
      "8153/6720",
      "-4651/6720",
      "-429/112",
      "-1891/2240",
      "2083/2240",
      "-103/280",
      "-61/560",
      "1/140",
      "-18513/1120",
      "1210/63",
      "14823/1120",
      "-243/560"
    ],
    [
      "235/63",
      "-265/378",
      "715/378",
      "8789/3402",
      "-337/567",
      "823/1134",
      "131/14",
      "181/378",
      "-460/189",
      "-20/189",
      "2/21",
      "40/63",
      "-165/14",
      "20000/1701",
      "27/14",
      "-270/7"
    ],
    [
      "-493/63",
      "53/189",
      "-437/189",
      "17917/3402",
      "-3077/2268",
      "2983/2268",
      "-97/42",
      "1153/756",
      "505/756",
      "8/189",
      "13/63",
      "-44/63",
      "-2/7",
      "-8000/1701",
      "-81/7",
      "297/7"
    ],
    [
      "-10",
      "-1/54",
      "-65/27",
      "0",
      "0",
      "0",
      "-8",
      "1/54",
      "56/27",
      "0",
      "0",
      "-2/3",
      "0",
      "0",
      "0",
      "27"
    ],
    [
      "-1",
      "-1/27",
      "-4/27",
      "0",
      "0",
      "0",
      "1",
      "1/27",
      "-5/27",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-2357/1260",
      "-178/945",
      "-178/945",
      "-5542/8505",
      "1921/11340",
      "-1343/11340",
      "-697/630",
      "-527/3780",
      "1037/3780",
      "-34/945",
      "-17/945",
      "-34/945",
      "-289/84",
      "6800/1701",
      "153/70",
      "153/70"
    ],
    [
      "3/4",
      "1/4",
      "-1/40",
      "1/4",
      "-1/12",
      "-1/40",
      "0",
      "0",
      "0",
      "1/10",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "473/70",
      "583/840",
      "583/840",
      "12653/3780",
      "-1433/1680",
      "233/336",
      "703/140",
      "1333/1680",
      "-2077/1680",
      "11/105",
      "43/420",
      "11/105",
      "4947/280",
      "-2200/189",
      "-3483/280",
      "-891/140"
    ],
    [
      "1049/189",
      "-583/1134",
      "2357/1134",
      "-12275/5103",
      "4187/6804",
      "-3439/6804",
      "1082/189",
      "-1333/2268",
      "-3383/2268",
      "-44/567",
      "-43/567",
      "376/567",
      "-809/126",
      "44000/5103",
      "129/14",
      "-282/7"
    ],
    [
      "0",
      "0",
      "0",
      "1/2",
      "-17/108",
      "19/108",
      "1/2",
      "19/108",
      "-17/108",
      "0",
      "1/27",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-1135/189",
      "265/567",
      "-1205/567",
      "6520/5103",
      "-565/1701",
      "395/1701",
      "-1312/189",
      "176/567",
      "1018/567",
      "40/567",
      "20/567",
      "-380/567",
      "320/63",
      "-40000/5103",
      "-30/7",
      "285/7"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "5/9",
      "-1/54",
      "5/27",
      "0",
      "0",
      "0",
      "4/9",
      "-1/54",
      "-4/27",
      "0",
      "0",
      "2/27",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "prescribed_data_matrix": [
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-15/2",
      "-5/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-5/2",
      "1/4",
      "5/6",
      "1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "10",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-27/2",
      "-27/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "17/4",
      "-19/4",
      "-19/4",
      "17/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "27",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-15/2",
      "0",
      "-6",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "-5/2",
      "0",
      "0",
      "1/4",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "27/2",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "prescribed_data_order": "a,b,c full jets9;ab,bc,ca unscaled ccw normal midpoints3;v,z0,z1,z2 values4",
  "H_rank": 12,
  "space_dimension": 18,
  "data_dimension": 16,
  "right_inverse_shape": [
    30,
    16
  ],
  "full_minor_determinant": "-551124000000",
  "all_boundary_first_jet_and_all4_internal_vertex_values_arbitrary_proved": true,
  "affine_copy_gives_global_extension_on_arbitrary_polygonal_domains_including_holes_proved": true,
  "does_not_itself_prove_unbounded_strong_indivisibility": true
}

==> anc/certificates/cert-071-extension_macro7_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "641025b97b56ec6cf5f51bd8b75702968df02bf78050510dd729f2def68de4a8",
  "physical_full_space_dimension": 18,
  "physical_prescribed_data_rank": 16,
  "all_nine_physical_cubics_and_internal_value_and_both_gradient_traces_replayed": true,
  "complete_boundary_first_jet_and_four_inner_values_identity_verified": true,
  "global_affine_macro_tiling_extension_preserves_all_new_node_values": true,
  "unbounded_strong_indivisibility_not_claimed": true
}

==> anc/certificates/cert-072-fifth_capacity_certificates.json <==
{
  "status": "PASS",
  "body85": {
    "vertices": 85,
    "triangles": 148,
    "boundary_vertices": 20,
    "interior_vertices": 65,
    "interior_edges": 212,
    "boundary_cycle": [
      "A0_P1",
      "A0_P2",
      "A0_P3",
      "bridge_a1",
      "A1_P1",
      "A1_P2",
      "A1_P3",
      "a",
      "b",
      "B0_P1",
      "B0_P2",
      "B0_P3",
      "bridge_b0",
      "B1_P1",
      "B1_P2",
      "B1_P3",
      "bridge_b1",
      "c",
      "d",
      "bridge_a0"
    ],
    "minimum_doubled_area_lower": "11783672582673856175348185476920545185972534309823608943731441068581485916022006863405428471841759615404004112724385398458307227289982799180768422369879099/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "C_O": [
        [
          "2386350986634070271151076357573805593385040451261531799482458879627758252684333/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47727019732681405423021527151476111867700809025230635989649377592555165053686661/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2386066203879344653659067882706060894071144311707688303201392734608886611854223/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47721324077586893073181357654121217881422886234153766064028054692177732237084461/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_A0": [
        [
          "16289405683524142930184475263698642559950491383028716603462556863466934353820747/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6515762273409657172073790105479457023980196553211486641385062745386773741528299/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32572416091725482314985967324686155651718542678016773516185639357844315482949289/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3257241609172548231498596732468615565171854267801677351618583935784431548294929/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_A1": [
        [
          "69177268118117205010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "17294317029529301252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "28151907042882305010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7037976760720576252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_A2": [
        [
          "1399999/2000000",
          "69999950000000000000000000000000000000000000000000000000000000000000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "69999949999999999999999999999999999999999999999999999999999999999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1399999/2000000"
        ]
      ],
      "C_A3": [
        [
          "14076993064524608333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "28153986129049216666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "34589673602142058333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "69179347204284116666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_U0": [
        [
          "20603926488124266265086600847232827711569754556451332467724464081100098400548393/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "41207852976248532530173201694465655423139509112902664935449128162200196801096787/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6684847199746744547925712811524951292243020415091315167909201184153046195154937/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "16712117999366861369814282028812378230607551037728287919773102960382615487887343/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_U1": [
        [
          "13927859469883350531704759735545224928350950481051405663218933760985654282412027/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8704912168677094082315474834715765580219344050657128539511858600616033926507517/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "51221669733997918942110068395784448061147809471295896353548213646949115471905701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25610834866998959471055034197892224030573904735647948176774206823474557735952851/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_U2": [
        [
          "25611517399192867588352889631113389372720558325148770419464171706266755283564953/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51223034798385735176705779262226778745441116650297540838928543412533510567129907/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "69640217469490438032204300839325957118504376139585791077230363684076859717941799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "348201087347452190161021504196629785592521880697928955386152818420384298589709/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_U3": [
        [
          "6686121754609269050889298893795736850474981951713750248699586587452018058097589/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "16715304386523172627223247234489342126187454879284375621749066468630045145243973/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "10300671613173124529703045721685830874078512500994832047681721045537924133930547/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "41202686452692498118812182886743323496314050003979328190727084182151696535722189/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_W0": [
        [
          "40910235991961231783278378889825089545271320207359056405681086216659611623125523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10227558997990307945819594722456272386317830051839764101420296554164902905781381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4772441002009692054180405277543727613682169948160235898579703445835097094218619/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "19089764008038768216721621110174910454728679792640943594318913783340388376874477/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_W1": [
        [
          "39264791396397698343377022871465927409433135113359763052574751543373831602588933/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "78529582792795396686754045742931854818866270226719526105149703086747663205177867/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12773615885410711916686186719368204863390285979544293231685491602907451908870143/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51094463541642847666744746877472819453561143918177172926742166411629807635480573/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_W2": [
        [
          "51093700105510862681085953311293264401512528427279276475817332115483588391472719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "638671251318885783513574416391165805018906605340990955947719151443544854893409/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "628239014214742877726888339465024170256615291733029130042282439870607141955523/800000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9816234597105357464482630304141002660259613933328580156910688122978236593055047/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "C_W3": [
        [
          "19093963290522850363538903732163464041842779568506802574353770398793036416260391/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386745411315356295442362966520433005230347446063350321794246299849129552032549/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "40909797146956519281519971010503232272967027316319348932677600209915113541177943/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5113724643369564910189996376312904034120878414539918616584725026239389192647243/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "a": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "b": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "c": [
        [
          "1",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "d": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "1"
        ]
      ],
      "A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "bridge_a0": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "bridge_b1": [
        [
          "126/125",
          "126/125"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ]
    },
    "faces": [
      [
        "C_O",
        "C_A0",
        "C_U0"
      ],
      [
        "C_O",
        "C_U0",
        "C_A1"
      ],
      [
        "C_W0",
        "C_A0",
        "a"
      ],
      [
        "C_W0",
        "a",
        "b"
      ],
      [
        "C_W0",
        "b",
        "C_A1"
      ],
      [
        "C_W0",
        "C_A1",
        "C_U0"
      ],
      [
        "C_W0",
        "C_U0",
        "C_A0"
      ],
      [
        "C_O",
        "C_A1",
        "C_U1"
      ],
      [
        "C_O",
        "C_U1",
        "C_A2"
      ],
      [
        "C_W1",
        "C_A1",
        "b"
      ],
      [
        "C_W1",
        "b",
        "c"
      ],
      [
        "C_W1",
        "c",
        "C_A2"
      ],
      [
        "C_W1",
        "C_A2",
        "C_U1"
      ],
      [
        "C_W1",
        "C_U1",
        "C_A1"
      ],
      [
        "C_O",
        "C_A2",
        "C_U2"
      ],
      [
        "C_O",
        "C_U2",
        "C_A3"
      ],
      [
        "C_W2",
        "C_A2",
        "c"
      ],
      [
        "C_W2",
        "c",
        "d"
      ],
      [
        "C_W2",
        "d",
        "C_A3"
      ],
      [
        "C_W2",
        "C_A3",
        "C_U2"
      ],
      [
        "C_W2",
        "C_U2",
        "C_A2"
      ],
      [
        "C_O",
        "C_A3",
        "C_U3"
      ],
      [
        "C_O",
        "C_U3",
        "C_A0"
      ],
      [
        "C_W3",
        "C_A3",
        "d"
      ],
      [
        "C_W3",
        "d",
        "a"
      ],
      [
        "C_W3",
        "a",
        "C_A0"
      ],
      [
        "C_W3",
        "C_A0",
        "C_U3"
      ],
      [
        "C_W3",
        "C_U3",
        "C_A3"
      ],
      [
        "A0_O",
        "A0_A0",
        "A0_U0"
      ],
      [
        "A0_O",
        "A0_U0",
        "A0_A1"
      ],
      [
        "A0_W0",
        "A0_A0",
        "a"
      ],
      [
        "A0_W0",
        "a",
        "A0_P1"
      ],
      [
        "A0_W0",
        "A0_P1",
        "A0_A1"
      ],
      [
        "A0_W0",
        "A0_A1",
        "A0_U0"
      ],
      [
        "A0_W0",
        "A0_U0",
        "A0_A0"
      ],
      [
        "A0_O",
        "A0_A1",
        "A0_U1"
      ],
      [
        "A0_O",
        "A0_U1",
        "A0_A2"
      ],
      [
        "A0_W1",
        "A0_A1",
        "A0_P1"
      ],
      [
        "A0_W1",
        "A0_P1",
        "A0_P2"
      ],
      [
        "A0_W1",
        "A0_P2",
        "A0_A2"
      ],
      [
        "A0_W1",
        "A0_A2",
        "A0_U1"
      ],
      [
        "A0_W1",
        "A0_U1",
        "A0_A1"
      ],
      [
        "A0_O",
        "A0_A2",
        "A0_U2"
      ],
      [
        "A0_O",
        "A0_U2",
        "A0_A3"
      ],
      [
        "A0_W2",
        "A0_A2",
        "A0_P2"
      ],
      [
        "A0_W2",
        "A0_P2",
        "A0_P3"
      ],
      [
        "A0_W2",
        "A0_P3",
        "A0_A3"
      ],
      [
        "A0_W2",
        "A0_A3",
        "A0_U2"
      ],
      [
        "A0_W2",
        "A0_U2",
        "A0_A2"
      ],
      [
        "A0_O",
        "A0_A3",
        "A0_U3"
      ],
      [
        "A0_O",
        "A0_U3",
        "A0_A0"
      ],
      [
        "A0_W3",
        "A0_A3",
        "A0_P3"
      ],
      [
        "A0_W3",
        "A0_P3",
        "a"
      ],
      [
        "A0_W3",
        "a",
        "A0_A0"
      ],
      [
        "A0_W3",
        "A0_A0",
        "A0_U3"
      ],
      [
        "A0_W3",
        "A0_U3",
        "A0_A3"
      ],
      [
        "A1_O",
        "A1_A0",
        "A1_U0"
      ],
      [
        "A1_O",
        "A1_U0",
        "A1_A1"
      ],
      [
        "A1_W0",
        "A1_A0",
        "a"
      ],
      [
        "A1_W0",
        "a",
        "A1_P1"
      ],
      [
        "A1_W0",
        "A1_P1",
        "A1_A1"
      ],
      [
        "A1_W0",
        "A1_A1",
        "A1_U0"
      ],
      [
        "A1_W0",
        "A1_U0",
        "A1_A0"
      ],
      [
        "A1_O",
        "A1_A1",
        "A1_U1"
      ],
      [
        "A1_O",
        "A1_U1",
        "A1_A2"
      ],
      [
        "A1_W1",
        "A1_A1",
        "A1_P1"
      ],
      [
        "A1_W1",
        "A1_P1",
        "A1_P2"
      ],
      [
        "A1_W1",
        "A1_P2",
        "A1_A2"
      ],
      [
        "A1_W1",
        "A1_A2",
        "A1_U1"
      ],
      [
        "A1_W1",
        "A1_U1",
        "A1_A1"
      ],
      [
        "A1_O",
        "A1_A2",
        "A1_U2"
      ],
      [
        "A1_O",
        "A1_U2",
        "A1_A3"
      ],
      [
        "A1_W2",
        "A1_A2",
        "A1_P2"
      ],
      [
        "A1_W2",
        "A1_P2",
        "A1_P3"
      ],
      [
        "A1_W2",
        "A1_P3",
        "A1_A3"
      ],
      [
        "A1_W2",
        "A1_A3",
        "A1_U2"
      ],
      [
        "A1_W2",
        "A1_U2",
        "A1_A2"
      ],
      [
        "A1_O",
        "A1_A3",
        "A1_U3"
      ],
      [
        "A1_O",
        "A1_U3",
        "A1_A0"
      ],
      [
        "A1_W3",
        "A1_A3",
        "A1_P3"
      ],
      [
        "A1_W3",
        "A1_P3",
        "a"
      ],
      [
        "A1_W3",
        "a",
        "A1_A0"
      ],
      [
        "A1_W3",
        "A1_A0",
        "A1_U3"
      ],
      [
        "A1_W3",
        "A1_U3",
        "A1_A3"
      ],
      [
        "B0_O",
        "B0_A0",
        "B0_U0"
      ],
      [
        "B0_O",
        "B0_U0",
        "B0_A1"
      ],
      [
        "B0_W0",
        "B0_A0",
        "b"
      ],
      [
        "B0_W0",
        "b",
        "B0_P1"
      ],
      [
        "B0_W0",
        "B0_P1",
        "B0_A1"
      ],
      [
        "B0_W0",
        "B0_A1",
        "B0_U0"
      ],
      [
        "B0_W0",
        "B0_U0",
        "B0_A0"
      ],
      [
        "B0_O",
        "B0_A1",
        "B0_U1"
      ],
      [
        "B0_O",
        "B0_U1",
        "B0_A2"
      ],
      [
        "B0_W1",
        "B0_A1",
        "B0_P1"
      ],
      [
        "B0_W1",
        "B0_P1",
        "B0_P2"
      ],
      [
        "B0_W1",
        "B0_P2",
        "B0_A2"
      ],
      [
        "B0_W1",
        "B0_A2",
        "B0_U1"
      ],
      [
        "B0_W1",
        "B0_U1",
        "B0_A1"
      ],
      [
        "B0_O",
        "B0_A2",
        "B0_U2"
      ],
      [
        "B0_O",
        "B0_U2",
        "B0_A3"
      ],
      [
        "B0_W2",
        "B0_A2",
        "B0_P2"
      ],
      [
        "B0_W2",
        "B0_P2",
        "B0_P3"
      ],
      [
        "B0_W2",
        "B0_P3",
        "B0_A3"
      ],
      [
        "B0_W2",
        "B0_A3",
        "B0_U2"
      ],
      [
        "B0_W2",
        "B0_U2",
        "B0_A2"
      ],
      [
        "B0_O",
        "B0_A3",
        "B0_U3"
      ],
      [
        "B0_O",
        "B0_U3",
        "B0_A0"
      ],
      [
        "B0_W3",
        "B0_A3",
        "B0_P3"
      ],
      [
        "B0_W3",
        "B0_P3",
        "b"
      ],
      [
        "B0_W3",
        "b",
        "B0_A0"
      ],
      [
        "B0_W3",
        "B0_A0",
        "B0_U3"
      ],
      [
        "B0_W3",
        "B0_U3",
        "B0_A3"
      ],
      [
        "B1_O",
        "B1_A0",
        "B1_U0"
      ],
      [
        "B1_O",
        "B1_U0",
        "B1_A1"
      ],
      [
        "B1_W0",
        "B1_A0",
        "b"
      ],
      [
        "B1_W0",
        "b",
        "B1_P1"
      ],
      [
        "B1_W0",
        "B1_P1",
        "B1_A1"
      ],
      [
        "B1_W0",
        "B1_A1",
        "B1_U0"
      ],
      [
        "B1_W0",
        "B1_U0",
        "B1_A0"
      ],
      [
        "B1_O",
        "B1_A1",
        "B1_U1"
      ],
      [
        "B1_O",
        "B1_U1",
        "B1_A2"
      ],
      [
        "B1_W1",
        "B1_A1",
        "B1_P1"
      ],
      [
        "B1_W1",
        "B1_P1",
        "B1_P2"
      ],
      [
        "B1_W1",
        "B1_P2",
        "B1_A2"
      ],
      [
        "B1_W1",
        "B1_A2",
        "B1_U1"
      ],
      [
        "B1_W1",
        "B1_U1",
        "B1_A1"
      ],
      [
        "B1_O",
        "B1_A2",
        "B1_U2"
      ],
      [
        "B1_O",
        "B1_U2",
        "B1_A3"
      ],
      [
        "B1_W2",
        "B1_A2",
        "B1_P2"
      ],
      [
        "B1_W2",
        "B1_P2",
        "B1_P3"
      ],
      [
        "B1_W2",
        "B1_P3",
        "B1_A3"
      ],
      [
        "B1_W2",
        "B1_A3",
        "B1_U2"
      ],
      [
        "B1_W2",
        "B1_U2",
        "B1_A2"
      ],
      [
        "B1_O",
        "B1_A3",
        "B1_U3"
      ],
      [
        "B1_O",
        "B1_U3",
        "B1_A0"
      ],
      [
        "B1_W3",
        "B1_A3",
        "B1_P3"
      ],
      [
        "B1_W3",
        "B1_P3",
        "b"
      ],
      [
        "B1_W3",
        "b",
        "B1_A0"
      ],
      [
        "B1_W3",
        "B1_A0",
        "B1_U3"
      ],
      [
        "B1_W3",
        "B1_U3",
        "B1_A3"
      ],
      [
        "bridge_a0",
        "A0_P1",
        "a"
      ],
      [
        "bridge_a0",
        "a",
        "d"
      ],
      [
        "bridge_a1",
        "A1_P1",
        "a"
      ],
      [
        "bridge_a1",
        "a",
        "A0_P3"
      ],
      [
        "bridge_b0",
        "B1_P1",
        "b"
      ],
      [
        "bridge_b0",
        "b",
        "B0_P3"
      ],
      [
        "bridge_b1",
        "c",
        "b"
      ],
      [
        "bridge_b1",
        "b",
        "B1_P3"
      ]
    ],
    "blocks": [
      {
        "name": "A0",
        "anchor": "a",
        "A": [
          [
            "1/100",
            "1/500"
          ],
          [
            "-1/50",
            "1/1000"
          ]
        ],
        "vertex_map": {
          "O": "A0_O",
          "A0": "A0_A0",
          "A1": "A0_A1",
          "A2": "A0_A2",
          "A3": "A0_A3",
          "U0": "A0_U0",
          "U1": "A0_U1",
          "U2": "A0_U2",
          "U3": "A0_U3",
          "W0": "A0_W0",
          "W1": "A0_W1",
          "W2": "A0_W2",
          "W3": "A0_W3",
          "P0": "a",
          "P1": "A0_P1",
          "P2": "A0_P2",
          "P3": "A0_P3"
        },
        "faces": [
          [
            "A0_O",
            "A0_A0",
            "A0_U0"
          ],
          [
            "A0_O",
            "A0_U0",
            "A0_A1"
          ],
          [
            "A0_W0",
            "A0_A0",
            "a"
          ],
          [
            "A0_W0",
            "a",
            "A0_P1"
          ],
          [
            "A0_W0",
            "A0_P1",
            "A0_A1"
          ],
          [
            "A0_W0",
            "A0_A1",
            "A0_U0"
          ],
          [
            "A0_W0",
            "A0_U0",
            "A0_A0"
          ],
          [
            "A0_O",
            "A0_A1",
            "A0_U1"
          ],
          [
            "A0_O",
            "A0_U1",
            "A0_A2"
          ],
          [
            "A0_W1",
            "A0_A1",
            "A0_P1"
          ],
          [
            "A0_W1",
            "A0_P1",
            "A0_P2"
          ],
          [
            "A0_W1",
            "A0_P2",
            "A0_A2"
          ],
          [
            "A0_W1",
            "A0_A2",
            "A0_U1"
          ],
          [
            "A0_W1",
            "A0_U1",
            "A0_A1"
          ],
          [
            "A0_O",
            "A0_A2",
            "A0_U2"
          ],
          [
            "A0_O",
            "A0_U2",
            "A0_A3"
          ],
          [
            "A0_W2",
            "A0_A2",
            "A0_P2"
          ],
          [
            "A0_W2",
            "A0_P2",
            "A0_P3"
          ],
          [
            "A0_W2",
            "A0_P3",
            "A0_A3"
          ],
          [
            "A0_W2",
            "A0_A3",
            "A0_U2"
          ],
          [
            "A0_W2",
            "A0_U2",
            "A0_A2"
          ],
          [
            "A0_O",
            "A0_A3",
            "A0_U3"
          ],
          [
            "A0_O",
            "A0_U3",
            "A0_A0"
          ],
          [
            "A0_W3",
            "A0_A3",
            "A0_P3"
          ],
          [
            "A0_W3",
            "A0_P3",
            "a"
          ],
          [
            "A0_W3",
            "a",
            "A0_A0"
          ],
          [
            "A0_W3",
            "A0_A0",
            "A0_U3"
          ],
          [
            "A0_W3",
            "A0_U3",
            "A0_A3"
          ]
        ]
      },
      {
        "name": "A1",
        "anchor": "a",
        "A": [
          [
            "1/50",
            "1/1000"
          ],
          [
            "-1/100",
            "1/500"
          ]
        ],
        "vertex_map": {
          "O": "A1_O",
          "A0": "A1_A0",
          "A1": "A1_A1",
          "A2": "A1_A2",
          "A3": "A1_A3",
          "U0": "A1_U0",
          "U1": "A1_U1",
          "U2": "A1_U2",
          "U3": "A1_U3",
          "W0": "A1_W0",
          "W1": "A1_W1",
          "W2": "A1_W2",
          "W3": "A1_W3",
          "P0": "a",
          "P1": "A1_P1",
          "P2": "A1_P2",
          "P3": "A1_P3"
        },
        "faces": [
          [
            "A1_O",
            "A1_A0",
            "A1_U0"
          ],
          [
            "A1_O",
            "A1_U0",
            "A1_A1"
          ],
          [
            "A1_W0",
            "A1_A0",
            "a"
          ],
          [
            "A1_W0",
            "a",
            "A1_P1"
          ],
          [
            "A1_W0",
            "A1_P1",
            "A1_A1"
          ],
          [
            "A1_W0",
            "A1_A1",
            "A1_U0"
          ],
          [
            "A1_W0",
            "A1_U0",
            "A1_A0"
          ],
          [
            "A1_O",
            "A1_A1",
            "A1_U1"
          ],
          [
            "A1_O",
            "A1_U1",
            "A1_A2"
          ],
          [
            "A1_W1",
            "A1_A1",
            "A1_P1"
          ],
          [
            "A1_W1",
            "A1_P1",
            "A1_P2"
          ],
          [
            "A1_W1",
            "A1_P2",
            "A1_A2"
          ],
          [
            "A1_W1",
            "A1_A2",
            "A1_U1"
          ],
          [
            "A1_W1",
            "A1_U1",
            "A1_A1"
          ],
          [
            "A1_O",
            "A1_A2",
            "A1_U2"
          ],
          [
            "A1_O",
            "A1_U2",
            "A1_A3"
          ],
          [
            "A1_W2",
            "A1_A2",
            "A1_P2"
          ],
          [
            "A1_W2",
            "A1_P2",
            "A1_P3"
          ],
          [
            "A1_W2",
            "A1_P3",
            "A1_A3"
          ],
          [
            "A1_W2",
            "A1_A3",
            "A1_U2"
          ],
          [
            "A1_W2",
            "A1_U2",
            "A1_A2"
          ],
          [
            "A1_O",
            "A1_A3",
            "A1_U3"
          ],
          [
            "A1_O",
            "A1_U3",
            "A1_A0"
          ],
          [
            "A1_W3",
            "A1_A3",
            "A1_P3"
          ],
          [
            "A1_W3",
            "A1_P3",
            "a"
          ],
          [
            "A1_W3",
            "a",
            "A1_A0"
          ],
          [
            "A1_W3",
            "A1_A0",
            "A1_U3"
          ],
          [
            "A1_W3",
            "A1_U3",
            "A1_A3"
          ]
        ]
      },
      {
        "name": "B0",
        "anchor": "b",
        "A": [
          [
            "-1/50",
            "1/1000"
          ],
          [
            "-1/100",
            "-1/500"
          ]
        ],
        "vertex_map": {
          "O": "B0_O",
          "A0": "B0_A0",
          "A1": "B0_A1",
          "A2": "B0_A2",
          "A3": "B0_A3",
          "U0": "B0_U0",
          "U1": "B0_U1",
          "U2": "B0_U2",
          "U3": "B0_U3",
          "W0": "B0_W0",
          "W1": "B0_W1",
          "W2": "B0_W2",
          "W3": "B0_W3",
          "P0": "b",
          "P1": "B0_P1",
          "P2": "B0_P2",
          "P3": "B0_P3"
        },
        "faces": [
          [
            "B0_O",
            "B0_A0",
            "B0_U0"
          ],
          [
            "B0_O",
            "B0_U0",
            "B0_A1"
          ],
          [
            "B0_W0",
            "B0_A0",
            "b"
          ],
          [
            "B0_W0",
            "b",
            "B0_P1"
          ],
          [
            "B0_W0",
            "B0_P1",
            "B0_A1"
          ],
          [
            "B0_W0",
            "B0_A1",
            "B0_U0"
          ],
          [
            "B0_W0",
            "B0_U0",
            "B0_A0"
          ],
          [
            "B0_O",
            "B0_A1",
            "B0_U1"
          ],
          [
            "B0_O",
            "B0_U1",
            "B0_A2"
          ],
          [
            "B0_W1",
            "B0_A1",
            "B0_P1"
          ],
          [
            "B0_W1",
            "B0_P1",
            "B0_P2"
          ],
          [
            "B0_W1",
            "B0_P2",
            "B0_A2"
          ],
          [
            "B0_W1",
            "B0_A2",
            "B0_U1"
          ],
          [
            "B0_W1",
            "B0_U1",
            "B0_A1"
          ],
          [
            "B0_O",
            "B0_A2",
            "B0_U2"
          ],
          [
            "B0_O",
            "B0_U2",
            "B0_A3"
          ],
          [
            "B0_W2",
            "B0_A2",
            "B0_P2"
          ],
          [
            "B0_W2",
            "B0_P2",
            "B0_P3"
          ],
          [
            "B0_W2",
            "B0_P3",
            "B0_A3"
          ],
          [
            "B0_W2",
            "B0_A3",
            "B0_U2"
          ],
          [
            "B0_W2",
            "B0_U2",
            "B0_A2"
          ],
          [
            "B0_O",
            "B0_A3",
            "B0_U3"
          ],
          [
            "B0_O",
            "B0_U3",
            "B0_A0"
          ],
          [
            "B0_W3",
            "B0_A3",
            "B0_P3"
          ],
          [
            "B0_W3",
            "B0_P3",
            "b"
          ],
          [
            "B0_W3",
            "b",
            "B0_A0"
          ],
          [
            "B0_W3",
            "B0_A0",
            "B0_U3"
          ],
          [
            "B0_W3",
            "B0_U3",
            "B0_A3"
          ]
        ]
      },
      {
        "name": "B1",
        "anchor": "b",
        "A": [
          [
            "-1/100",
            "1/500"
          ],
          [
            "-1/50",
            "-1/1000"
          ]
        ],
        "vertex_map": {
          "O": "B1_O",
          "A0": "B1_A0",
          "A1": "B1_A1",
          "A2": "B1_A2",
          "A3": "B1_A3",
          "U0": "B1_U0",
          "U1": "B1_U1",
          "U2": "B1_U2",
          "U3": "B1_U3",
          "W0": "B1_W0",
          "W1": "B1_W1",
          "W2": "B1_W2",
          "W3": "B1_W3",
          "P0": "b",
          "P1": "B1_P1",
          "P2": "B1_P2",
          "P3": "B1_P3"
        },
        "faces": [
          [
            "B1_O",
            "B1_A0",
            "B1_U0"
          ],
          [
            "B1_O",
            "B1_U0",
            "B1_A1"
          ],
          [
            "B1_W0",
            "B1_A0",
            "b"
          ],
          [
            "B1_W0",
            "b",
            "B1_P1"
          ],
          [
            "B1_W0",
            "B1_P1",
            "B1_A1"
          ],
          [
            "B1_W0",
            "B1_A1",
            "B1_U0"
          ],
          [
            "B1_W0",
            "B1_U0",
            "B1_A0"
          ],
          [
            "B1_O",
            "B1_A1",
            "B1_U1"
          ],
          [
            "B1_O",
            "B1_U1",
            "B1_A2"
          ],
          [
            "B1_W1",
            "B1_A1",
            "B1_P1"
          ],
          [
            "B1_W1",
            "B1_P1",
            "B1_P2"
          ],
          [
            "B1_W1",
            "B1_P2",
            "B1_A2"
          ],
          [
            "B1_W1",
            "B1_A2",
            "B1_U1"
          ],
          [
            "B1_W1",
            "B1_U1",
            "B1_A1"
          ],
          [
            "B1_O",
            "B1_A2",
            "B1_U2"
          ],
          [
            "B1_O",
            "B1_U2",
            "B1_A3"
          ],
          [
            "B1_W2",
            "B1_A2",
            "B1_P2"
          ],
          [
            "B1_W2",
            "B1_P2",
            "B1_P3"
          ],
          [
            "B1_W2",
            "B1_P3",
            "B1_A3"
          ],
          [
            "B1_W2",
            "B1_A3",
            "B1_U2"
          ],
          [
            "B1_W2",
            "B1_U2",
            "B1_A2"
          ],
          [
            "B1_O",
            "B1_A3",
            "B1_U3"
          ],
          [
            "B1_O",
            "B1_U3",
            "B1_A0"
          ],
          [
            "B1_W3",
            "B1_A3",
            "B1_P3"
          ],
          [
            "B1_W3",
            "B1_P3",
            "b"
          ],
          [
            "B1_W3",
            "b",
            "B1_A0"
          ],
          [
            "B1_W3",
            "B1_A0",
            "B1_U3"
          ],
          [
            "B1_W3",
            "B1_U3",
            "B1_A3"
          ]
        ]
      }
    ],
    "edge_block": {
      "A": [
        [
          "-1/2",
          "1/2"
        ],
        [
          "-1/2",
          "-1/2"
        ]
      ],
      "vertex_map": {
        "O": "C_O",
        "A0": "C_A0",
        "A1": "C_A1",
        "A2": "C_A2",
        "A3": "C_A3",
        "U0": "C_U0",
        "U1": "C_U1",
        "U2": "C_U2",
        "U3": "C_U3",
        "W0": "C_W0",
        "W1": "C_W1",
        "W2": "C_W2",
        "W3": "C_W3",
        "P0": "a",
        "P1": "b",
        "P2": "c",
        "P3": "d"
      },
      "faces": [
        [
          "C_O",
          "C_A0",
          "C_U0"
        ],
        [
          "C_O",
          "C_U0",
          "C_A1"
        ],
        [
          "C_W0",
          "C_A0",
          "a"
        ],
        [
          "C_W0",
          "a",
          "b"
        ],
        [
          "C_W0",
          "b",
          "C_A1"
        ],
        [
          "C_W0",
          "C_A1",
          "C_U0"
        ],
        [
          "C_W0",
          "C_U0",
          "C_A0"
        ],
        [
          "C_O",
          "C_A1",
          "C_U1"
        ],
        [
          "C_O",
          "C_U1",
          "C_A2"
        ],
        [
          "C_W1",
          "C_A1",
          "b"
        ],
        [
          "C_W1",
          "b",
          "c"
        ],
        [
          "C_W1",
          "c",
          "C_A2"
        ],
        [
          "C_W1",
          "C_A2",
          "C_U1"
        ],
        [
          "C_W1",
          "C_U1",
          "C_A1"
        ],
        [
          "C_O",
          "C_A2",
          "C_U2"
        ],
        [
          "C_O",
          "C_U2",
          "C_A3"
        ],
        [
          "C_W2",
          "C_A2",
          "c"
        ],
        [
          "C_W2",
          "c",
          "d"
        ],
        [
          "C_W2",
          "d",
          "C_A3"
        ],
        [
          "C_W2",
          "C_A3",
          "C_U2"
        ],
        [
          "C_W2",
          "C_U2",
          "C_A2"
        ],
        [
          "C_O",
          "C_A3",
          "C_U3"
        ],
        [
          "C_O",
          "C_U3",
          "C_A0"
        ],
        [
          "C_W3",
          "C_A3",
          "d"
        ],
        [
          "C_W3",
          "d",
          "a"
        ],
        [
          "C_W3",
          "a",
          "C_A0"
        ],
        [
          "C_W3",
          "C_A0",
          "C_U3"
        ],
        [
          "C_W3",
          "C_U3",
          "C_A3"
        ]
      ],
      "source_face": 3
    },
    "bridges": [
      {
        "b": "bridge_a0",
        "anchor": "a",
        "chain": [
          "A0_P1",
          "a",
          "d"
        ],
        "faces": [
          [
            "bridge_a0",
            "A0_P1",
            "a"
          ],
          [
            "bridge_a0",
            "a",
            "d"
          ]
        ],
        "low": "d",
        "high": "A0_P1",
        "points": {
          "bridge_a0": [
            "-1/125",
            "1021/1000"
          ],
          "A0_P1": [
            "-1/125",
            "21/1000"
          ],
          "a": [
            "0",
            "0"
          ],
          "d": [
            "0",
            "1"
          ]
        },
        "BB_vertex_order": [
          "bridge_a0",
          "A0_P1",
          "a",
          "d"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1612875/101",
            "2201/101",
            "-96721/808",
            "-12909363/808",
            "4503/202",
            "-99921/404",
            "3063/8",
            "1/2",
            "-1021/8",
            "400000/101",
            "2",
            "-375"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "4301/101",
            "2201/37875",
            "-96721/303000",
            "-4200/101",
            "28/505",
            "-473/1515",
            "0",
            "0",
            "0",
            "3200/303",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-21/1000",
            "1/750",
            "-7/1000",
            "1021/1000",
            "1/750",
            "-1021/3000",
            "0",
            "2/375",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_a1",
        "anchor": "a",
        "chain": [
          "A1_P1",
          "a",
          "A0_P3"
        ],
        "faces": [
          [
            "bridge_a1",
            "A1_P1",
            "a"
          ],
          [
            "bridge_a1",
            "a",
            "A0_P3"
          ]
        ],
        "low": "A0_P3",
        "high": "A1_P1",
        "points": {
          "bridge_a1": [
            "-31/1000",
            "31/1000"
          ],
          "A1_P1": [
            "-19/1000",
            "3/250"
          ],
          "a": [
            "0",
            "0"
          ],
          "A0_P3": [
            "-3/250",
            "19/1000"
          ]
        },
        "BB_vertex_order": [
          "bridge_a1",
          "A1_P1",
          "a",
          "A0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "18600/101",
            "547/505",
            "-877/1010",
            "-850200/3131",
            "1971/1010",
            "-1971/1010",
            "18600/101",
            "877/1010",
            "-547/505",
            "2800/101",
            "2800/101",
            "-3000/31"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "961/505",
            "16957/1515000",
            "-27187/3030000",
            "-456/505",
            "1227/252500",
            "-15067/3030000",
            "0",
            "0",
            "0",
            "434/1515",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-456/505",
            "15067/3030000",
            "-1227/252500",
            "961/505",
            "27187/3030000",
            "-16957/1515000",
            "0",
            "434/1515",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_b0",
        "anchor": "b",
        "chain": [
          "B1_P1",
          "b",
          "B0_P3"
        ],
        "faces": [
          [
            "bridge_b0",
            "B1_P1",
            "b"
          ],
          [
            "bridge_b0",
            "b",
            "B0_P3"
          ]
        ],
        "low": "B0_P3",
        "high": "B1_P1",
        "points": {
          "bridge_b0": [
            "1031/1000",
            "31/1000"
          ],
          "B1_P1": [
            "253/250",
            "19/1000"
          ],
          "b": [
            "1",
            "0"
          ],
          "B0_P3": [
            "1019/1000",
            "3/250"
          ]
        },
        "BB_vertex_order": [
          "bridge_b0",
          "B1_P1",
          "b",
          "B0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-18600/101",
            "877/1010",
            "547/505",
            "850200/3131",
            "1971/1010",
            "1971/1010",
            "-18600/101",
            "547/505",
            "877/1010",
            "-2800/101",
            "-2800/101",
            "3000/31"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "961/505",
            "-27187/3030000",
            "-16957/1515000",
            "-456/505",
            "-15067/3030000",
            "-1227/252500",
            "0",
            "0",
            "0",
            "434/1515",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-456/505",
            "-1227/252500",
            "-15067/3030000",
            "961/505",
            "-16957/1515000",
            "-27187/3030000",
            "0",
            "434/1515",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_b1",
        "anchor": "b",
        "chain": [
          "c",
          "b",
          "B1_P3"
        ],
        "faces": [
          [
            "bridge_b1",
            "c",
            "b"
          ],
          [
            "bridge_b1",
            "b",
            "B1_P3"
          ]
        ],
        "low": "B1_P3",
        "high": "c",
        "points": {
          "bridge_b1": [
            "126/125",
            "1021/1000"
          ],
          "c": [
            "1",
            "1"
          ],
          "b": [
            "1",
            "0"
          ],
          "B1_P3": [
            "126/125",
            "21/1000"
          ]
        },
        "BB_vertex_order": [
          "bridge_b1",
          "c",
          "b",
          "B1_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-3063/8",
            "1/2",
            "1021/8",
            "12909363/808",
            "4503/202",
            "99921/404",
            "-1612875/101",
            "2201/101",
            "96721/808",
            "-2",
            "-400000/101",
            "375"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "1021/1000",
            "-1/750",
            "-1021/3000",
            "-21/1000",
            "-1/750",
            "-7/1000",
            "0",
            "0",
            "0",
            "2/375",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-4200/101",
            "-28/505",
            "-473/1515",
            "4301/101",
            "-2201/37875",
            "-96721/303000",
            "0",
            "3200/303",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      }
    ],
    "space_dimension": 191,
    "vertex_evaluation_rank": 85,
    "rank_H": 212,
    "rank_H0": 212,
    "zero_value_complete_edge_trace_dimension": 0,
    "endpoint_gradient_locks": {
      "a": {
        "block_indices": [
          0,
          1
        ],
        "two_gradient_direction_determinant_interval": [
          "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "all_four_sided_pair_determinants": [
          {
            "i": 0,
            "j": 1,
            "determinant_interval": [
              "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 2,
            "determinant_interval": [
              "1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 3,
            "determinant_interval": [
              "2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 2,
            "determinant_interval": [
              "2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 3,
            "determinant_interval": [
              "1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 2,
            "j": 3,
            "determinant_interval": [
              "-305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          }
        ],
        "symbolic_gradient_matrix": [
          [
            "force_x/100 + force_y/500",
            "-force_x/50 + force_y/1000"
          ],
          [
            "force_x/50 + force_y/1000",
            "-force_x/100 + force_y/500"
          ]
        ],
        "reflection_transfer_matrix": [
          [
            "-5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "4*(5*force_x + force_y)*(20*force_x - force_y)/(3*(100*force_x**2 + force_y**2))"
          ],
          [
            "-4*(5*force_x - force_y)*(20*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))"
          ]
        ],
        "global_relations": "ell_lower-M*ell_upper=0",
        "private_lower_O_value_columns_form_identity2": true
      },
      "b": {
        "block_indices": [
          2,
          3
        ],
        "two_gradient_direction_determinant_interval": [
          "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "all_four_sided_pair_determinants": [
          {
            "i": 0,
            "j": 1,
            "determinant_interval": [
              "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 2,
            "determinant_interval": [
              "-1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 3,
            "determinant_interval": [
              "-6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 2,
            "determinant_interval": [
              "-6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 3,
            "determinant_interval": [
              "-1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 2,
            "j": 3,
            "determinant_interval": [
              "-305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          }
        ],
        "symbolic_gradient_matrix": [
          [
            "-force_x/50 + force_y/1000",
            "-force_x/100 - force_y/500"
          ],
          [
            "-force_x/100 + force_y/500",
            "-force_x/50 - force_y/1000"
          ]
        ],
        "reflection_transfer_matrix": [
          [
            "5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "-4*(5*force_x + force_y)*(20*force_x - force_y)/(3*(100*force_x**2 + force_y**2))"
          ],
          [
            "4*(5*force_x - force_y)*(20*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "-5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))"
          ]
        ],
        "global_relations": "ell_lower-M*ell_upper=0",
        "private_lower_O_value_columns_form_identity2": true
      }
    },
    "central_complete_edge_relation": {
      "loading": {
        "O": [
          "-27201739810271748391308983622293888297681443290697329366572500984126340081/50000000000000000000000000000000000000000000000000000000000000000000000000",
          "-34002174762839685489136229527867360372101804113371661708103155843044548737/62500000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "A0": [
          "88497077767912964252317957612026650682883432933991999805382877323370376209/200000000000000000000000000000000000000000000000000000000000000000000000000",
          "442485388839564821261589788060133253414417164669959999030960947309419967937/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "A1": [
          "151162578499649300896923353095481952695867087726676236773029672161648178189/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18895322312456162612115419136935244086983385965834529596825278954412157957/125000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "A2": [
          "84802425097110606720880022170749106296495572071419327519282327293973376291/500000000000000000000000000000000000000000000000000000000000000000000000000",
          "16960485019422121344176004434149821259299114414283865504149527312737244459/100000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "A3": [
          "37764479396807217950531821518517134308578320372510182121328174251990093369/250000000000000000000000000000000000000000000000000000000000000000000000000",
          "151057917587228871802127286074068537234313281490040728486592020397730212243/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "U0": [
          "92902054569728420550052868017383262673753805323924257587020438236849189621/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "46451027284864210275026434008691631336876902661962128796760153844305926397/500000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "U1": [
          "165716439687203703555204343854292821123481828774254689720334255409188589379/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "33143287937440740711040868770858564224696365754850937947578312885986762913/200000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "U2": [
          "165854696561330121115983227981612903356246391404638983921143358445212339967/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "165854696561330121115983227981612903356246391404638983936723716882675765879/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "U3": [
          "11607908793341673426088173403739463845085466089418660559307259288900648737/125000000000000000000000000000000000000000000000000000000000000000000000000",
          "92863270346733387408705387229915710760683728715349284479686736263967513203/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "W0": [
          "-22953683711907461112599917931508441950121192157816815621717055415081689919/100000000000000000000000000000000000000000000000000000000000000000000000000",
          "-57384209279768652781499794828771104875302980394542039054026012536021583049/250000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "W1": [
          "-211667004928054524884969079081290962266552765476436613826441805480887187289/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-206706059500053246957977616290323205338430435035582630687508101739245703/976562500000000000000000000000000000000000000000000000000000000000000000"
        ],
        "W2": [
          "-52936392019093054259879235020504947321010887061065406115214160651462340839/250000000000000000000000000000000000000000000000000000000000000000000000000",
          "-211745568076372217039516940082019789284043548244261624459141160243985766137/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "W3": [
          "-4587409029405486197310307927987063041404687768686632323745704886892350089/20000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9174818058810972394620615855974126082809375537373264647461387636285090413/40000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "P0": [
          "7370681814741941120953603857008056735399396433274918906356888314361460093/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3685340907370970560476801928504028367699698216637459453205289149829219933/500000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "P1": [
          "-1191972220104868984542646835386843271577296104092064247116736015141032743/250000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4767888880419475938170587341547373086309184416368256988405724923888062521/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "P2": [
          "-3139819826790001514721469282969879918179860246766406055991504131254356097/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1226492119839844341688073938660109343039007908893127365610575583148703/390625000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "P3": [
          "-4755511593981672958227578563251368506993294470678492896782564110840688767/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4755511593981672958227578563251368506993294470678492896765033176885816717/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      "gradient_a": [
        [
          "1443868630762354365997330295041190574622075832721241302095008334991373/500000000000000000000000000000000000000000000000000000000000000000000000000",
          "2887737261524708731994660590082381149244151665442482611206913022566957/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-90021391000898419771940152093140172904913916019997945810047318878229/25000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3600855640035936790877606083725606916196556640799917825384996402544949/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "gradient_b": [
        [
          "109409528297121707209652960224489156875963797299329214012295702376279/500000000000000000000000000000000000000000000000000000000000000000000000000",
          "109409528297121707209652960224489156875963797299329217634198938970513/500000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2896661788328188565812273333006737041948745631158797547909193183275321/1000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2896661788328188565812273333006737041948745631158797540665386710086853/1000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "normal_coefficient": [
        "1/300000",
        "1/300000"
      ]
    },
    "all_values_plus_four_central_endpoint_gradients_are_free": true,
    "zero_value_edge_trace_identically_zero_proved": true
  },
  "strong168": {
    "vertices": 168,
    "triangles": 296,
    "boundary_vertices": 38,
    "interior_vertices": 130,
    "interior_edges": 425,
    "boundary_cycle": [
      "a",
      "lower_A1_P3",
      "lower_A1_P2",
      "lower_A1_P1",
      "lower_bridge_a1",
      "lower_A0_P3",
      "lower_A0_P2",
      "lower_A0_P1",
      "lower_bridge_a0",
      "lower_d",
      "lower_c",
      "lower_bridge_b1",
      "lower_B1_P3",
      "lower_B1_P2",
      "lower_B1_P1",
      "lower_bridge_b0",
      "lower_B0_P3",
      "lower_B0_P2",
      "lower_B0_P1",
      "b",
      "upper_B0_P1",
      "upper_B0_P2",
      "upper_B0_P3",
      "upper_bridge_b0",
      "upper_B1_P1",
      "upper_B1_P2",
      "upper_B1_P3",
      "upper_bridge_b1",
      "upper_c",
      "upper_d",
      "upper_bridge_a0",
      "upper_A0_P1",
      "upper_A0_P2",
      "upper_A0_P3",
      "upper_bridge_a1",
      "upper_A1_P1",
      "upper_A1_P2",
      "upper_A1_P3"
    ],
    "minimum_doubled_area_lower": "11783672582673856175348185476920545185972534309823608943731441068581485916022006863405428471841759615404004112724385398458307227289982799180768422369879099/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "upper_C_O": [
        [
          "2386350986634070271151076357573805593385040451261531799482458879627758252684333/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47727019732681405423021527151476111867700809025230635989649377592555165053686661/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2386066203879344653659067882706060894071144311707688303201392734608886611854223/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47721324077586893073181357654121217881422886234153766064028054692177732237084461/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_A0": [
        [
          "16289405683524142930184475263698642559950491383028716603462556863466934353820747/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6515762273409657172073790105479457023980196553211486641385062745386773741528299/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32572416091725482314985967324686155651718542678016773516185639357844315482949289/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3257241609172548231498596732468615565171854267801677351618583935784431548294929/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_A1": [
        [
          "69177268118117205010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "17294317029529301252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "28151907042882305010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7037976760720576252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_A2": [
        [
          "1399999/2000000",
          "69999950000000000000000000000000000000000000000000000000000000000000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "69999949999999999999999999999999999999999999999999999999999999999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1399999/2000000"
        ]
      ],
      "upper_C_A3": [
        [
          "14076993064524608333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "28153986129049216666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "34589673602142058333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "69179347204284116666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_U0": [
        [
          "20603926488124266265086600847232827711569754556451332467724464081100098400548393/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "41207852976248532530173201694465655423139509112902664935449128162200196801096787/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6684847199746744547925712811524951292243020415091315167909201184153046195154937/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "16712117999366861369814282028812378230607551037728287919773102960382615487887343/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_U1": [
        [
          "13927859469883350531704759735545224928350950481051405663218933760985654282412027/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8704912168677094082315474834715765580219344050657128539511858600616033926507517/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "51221669733997918942110068395784448061147809471295896353548213646949115471905701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25610834866998959471055034197892224030573904735647948176774206823474557735952851/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_U2": [
        [
          "25611517399192867588352889631113389372720558325148770419464171706266755283564953/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51223034798385735176705779262226778745441116650297540838928543412533510567129907/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "69640217469490438032204300839325957118504376139585791077230363684076859717941799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "348201087347452190161021504196629785592521880697928955386152818420384298589709/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_U3": [
        [
          "6686121754609269050889298893795736850474981951713750248699586587452018058097589/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "16715304386523172627223247234489342126187454879284375621749066468630045145243973/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "10300671613173124529703045721685830874078512500994832047681721045537924133930547/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "41202686452692498118812182886743323496314050003979328190727084182151696535722189/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_W0": [
        [
          "40910235991961231783278378889825089545271320207359056405681086216659611623125523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10227558997990307945819594722456272386317830051839764101420296554164902905781381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4772441002009692054180405277543727613682169948160235898579703445835097094218619/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "19089764008038768216721621110174910454728679792640943594318913783340388376874477/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_W1": [
        [
          "39264791396397698343377022871465927409433135113359763052574751543373831602588933/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "78529582792795396686754045742931854818866270226719526105149703086747663205177867/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12773615885410711916686186719368204863390285979544293231685491602907451908870143/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51094463541642847666744746877472819453561143918177172926742166411629807635480573/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_W2": [
        [
          "51093700105510862681085953311293264401512528427279276475817332115483588391472719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "638671251318885783513574416391165805018906605340990955947719151443544854893409/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "628239014214742877726888339465024170256615291733029130042282439870607141955523/800000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9816234597105357464482630304141002660259613933328580156910688122978236593055047/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_C_W3": [
        [
          "19093963290522850363538903732163464041842779568506802574353770398793036416260391/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386745411315356295442362966520433005230347446063350321794246299849129552032549/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "40909797146956519281519971010503232272967027316319348932677600209915113541177943/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5113724643369564910189996376312904034120878414539918616584725026239389192647243/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "a": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "b": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "upper_c": [
        [
          "1",
          "1"
        ],
        [
          "1",
          "1"
        ]
      ],
      "upper_d": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "1"
        ]
      ],
      "upper_A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "upper_A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "upper_A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "upper_A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "upper_A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "upper_A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "upper_B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "upper_B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "upper_B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "upper_B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "upper_B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "upper_B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "upper_bridge_a0": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "upper_bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "upper_bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "upper_bridge_b1": [
        [
          "126/125",
          "126/125"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "lower_C_O": [
        [
          "2386350986634070271151076357573805593385040451261531799482458879627758252684333/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47727019732681405423021527151476111867700809025230635989649377592555165053686661/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-47721324077586893073181357654121217881422886234153766064028054692177732237084461/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2386066203879344653659067882706060894071144311707688303201392734608886611854223/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_A0": [
        [
          "16289405683524142930184475263698642559950491383028716603462556863466934353820747/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6515762273409657172073790105479457023980196553211486641385062745386773741528299/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3257241609172548231498596732468615565171854267801677351618583935784431548294929/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32572416091725482314985967324686155651718542678016773516185639357844315482949289/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_A1": [
        [
          "69177268118117205010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "17294317029529301252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-7037976760720576252543221070334418877979697923437213307769423457220726277374747/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-28151907042882305010172884281337675511918791693748853231077593828882905109498987/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_A2": [
        [
          "1399999/2000000",
          "69999950000000000000000000000000000000000000000000000000000000000000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1399999/2000000",
          "-69999949999999999999999999999999999999999999999999999999999999999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_A3": [
        [
          "14076993064524608333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "28153986129049216666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-69179347204284116666666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-34589673602142058333333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_U0": [
        [
          "20603926488124266265086600847232827711569754556451332467724464081100098400548393/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "41207852976248532530173201694465655423139509112902664935449128162200196801096787/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-16712117999366861369814282028812378230607551037728287919773102960382615487887343/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6684847199746744547925712811524951292243020415091315167909201184153046195154937/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_U1": [
        [
          "13927859469883350531704759735545224928350950481051405663218933760985654282412027/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8704912168677094082315474834715765580219344050657128539511858600616033926507517/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-25610834866998959471055034197892224030573904735647948176774206823474557735952851/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-51221669733997918942110068395784448061147809471295896353548213646949115471905701/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_U2": [
        [
          "25611517399192867588352889631113389372720558325148770419464171706266755283564953/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51223034798385735176705779262226778745441116650297540838928543412533510567129907/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-348201087347452190161021504196629785592521880697928955386152818420384298589709/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-69640217469490438032204300839325957118504376139585791077230363684076859717941799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_U3": [
        [
          "6686121754609269050889298893795736850474981951713750248699586587452018058097589/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "16715304386523172627223247234489342126187454879284375621749066468630045145243973/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-41202686452692498118812182886743323496314050003979328190727084182151696535722189/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-10300671613173124529703045721685830874078512500994832047681721045537924133930547/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_W0": [
        [
          "40910235991961231783278378889825089545271320207359056405681086216659611623125523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10227558997990307945819594722456272386317830051839764101420296554164902905781381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-19089764008038768216721621110174910454728679792640943594318913783340388376874477/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4772441002009692054180405277543727613682169948160235898579703445835097094218619/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_W1": [
        [
          "39264791396397698343377022871465927409433135113359763052574751543373831602588933/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "78529582792795396686754045742931854818866270226719526105149703086747663205177867/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-51094463541642847666744746877472819453561143918177172926742166411629807635480573/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12773615885410711916686186719368204863390285979544293231685491602907451908870143/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_W2": [
        [
          "51093700105510862681085953311293264401512528427279276475817332115483588391472719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "638671251318885783513574416391165805018906605340990955947719151443544854893409/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-9816234597105357464482630304141002660259613933328580156910688122978236593055047/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-628239014214742877726888339465024170256615291733029130042282439870607141955523/800000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_C_W3": [
        [
          "19093963290522850363538903732163464041842779568506802574353770398793036416260391/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386745411315356295442362966520433005230347446063350321794246299849129552032549/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5113724643369564910189996376312904034120878414539918616584725026239389192647243/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-40909797146956519281519971010503232272967027316319348932677600209915113541177943/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_c": [
        [
          "1",
          "1"
        ],
        [
          "-1",
          "-1"
        ]
      ],
      "lower_d": [
        [
          "0",
          "0"
        ],
        [
          "-1",
          "-1"
        ]
      ],
      "lower_A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "-21/1000",
          "-21/1000"
        ]
      ],
      "lower_A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "-1/25",
          "-1/25"
        ]
      ],
      "lower_A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "-19/1000",
          "-19/1000"
        ]
      ],
      "lower_A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "-3/250",
          "-3/250"
        ]
      ],
      "lower_A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "-1/50",
          "-1/50"
        ]
      ],
      "lower_A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "-1/125",
          "-1/125"
        ]
      ],
      "lower_B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "-1/125",
          "-1/125"
        ]
      ],
      "lower_B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "-1/50",
          "-1/50"
        ]
      ],
      "lower_B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "-3/250",
          "-3/250"
        ]
      ],
      "lower_B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "-19/1000",
          "-19/1000"
        ]
      ],
      "lower_B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "-1/25",
          "-1/25"
        ]
      ],
      "lower_B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "-21/1000",
          "-21/1000"
        ]
      ],
      "lower_bridge_a0": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "-1021/1000",
          "-1021/1000"
        ]
      ],
      "lower_bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "-31/1000",
          "-31/1000"
        ]
      ],
      "lower_bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "-31/1000",
          "-31/1000"
        ]
      ],
      "lower_bridge_b1": [
        [
          "126/125",
          "126/125"
        ],
        [
          "-1021/1000",
          "-1021/1000"
        ]
      ]
    },
    "faces": [
      [
        "upper_C_O",
        "upper_C_A0",
        "upper_C_U0"
      ],
      [
        "upper_C_O",
        "upper_C_U0",
        "upper_C_A1"
      ],
      [
        "upper_C_W0",
        "upper_C_A0",
        "a"
      ],
      [
        "upper_C_W0",
        "a",
        "b"
      ],
      [
        "upper_C_W0",
        "b",
        "upper_C_A1"
      ],
      [
        "upper_C_W0",
        "upper_C_A1",
        "upper_C_U0"
      ],
      [
        "upper_C_W0",
        "upper_C_U0",
        "upper_C_A0"
      ],
      [
        "upper_C_O",
        "upper_C_A1",
        "upper_C_U1"
      ],
      [
        "upper_C_O",
        "upper_C_U1",
        "upper_C_A2"
      ],
      [
        "upper_C_W1",
        "upper_C_A1",
        "b"
      ],
      [
        "upper_C_W1",
        "b",
        "upper_c"
      ],
      [
        "upper_C_W1",
        "upper_c",
        "upper_C_A2"
      ],
      [
        "upper_C_W1",
        "upper_C_A2",
        "upper_C_U1"
      ],
      [
        "upper_C_W1",
        "upper_C_U1",
        "upper_C_A1"
      ],
      [
        "upper_C_O",
        "upper_C_A2",
        "upper_C_U2"
      ],
      [
        "upper_C_O",
        "upper_C_U2",
        "upper_C_A3"
      ],
      [
        "upper_C_W2",
        "upper_C_A2",
        "upper_c"
      ],
      [
        "upper_C_W2",
        "upper_c",
        "upper_d"
      ],
      [
        "upper_C_W2",
        "upper_d",
        "upper_C_A3"
      ],
      [
        "upper_C_W2",
        "upper_C_A3",
        "upper_C_U2"
      ],
      [
        "upper_C_W2",
        "upper_C_U2",
        "upper_C_A2"
      ],
      [
        "upper_C_O",
        "upper_C_A3",
        "upper_C_U3"
      ],
      [
        "upper_C_O",
        "upper_C_U3",
        "upper_C_A0"
      ],
      [
        "upper_C_W3",
        "upper_C_A3",
        "upper_d"
      ],
      [
        "upper_C_W3",
        "upper_d",
        "a"
      ],
      [
        "upper_C_W3",
        "a",
        "upper_C_A0"
      ],
      [
        "upper_C_W3",
        "upper_C_A0",
        "upper_C_U3"
      ],
      [
        "upper_C_W3",
        "upper_C_U3",
        "upper_C_A3"
      ],
      [
        "upper_A0_O",
        "upper_A0_A0",
        "upper_A0_U0"
      ],
      [
        "upper_A0_O",
        "upper_A0_U0",
        "upper_A0_A1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_A0",
        "a"
      ],
      [
        "upper_A0_W0",
        "a",
        "upper_A0_P1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_P1",
        "upper_A0_A1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_A1",
        "upper_A0_U0"
      ],
      [
        "upper_A0_W0",
        "upper_A0_U0",
        "upper_A0_A0"
      ],
      [
        "upper_A0_O",
        "upper_A0_A1",
        "upper_A0_U1"
      ],
      [
        "upper_A0_O",
        "upper_A0_U1",
        "upper_A0_A2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_A1",
        "upper_A0_P1"
      ],
      [
        "upper_A0_W1",
        "upper_A0_P1",
        "upper_A0_P2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_P2",
        "upper_A0_A2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_A2",
        "upper_A0_U1"
      ],
      [
        "upper_A0_W1",
        "upper_A0_U1",
        "upper_A0_A1"
      ],
      [
        "upper_A0_O",
        "upper_A0_A2",
        "upper_A0_U2"
      ],
      [
        "upper_A0_O",
        "upper_A0_U2",
        "upper_A0_A3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_A2",
        "upper_A0_P2"
      ],
      [
        "upper_A0_W2",
        "upper_A0_P2",
        "upper_A0_P3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_P3",
        "upper_A0_A3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_A3",
        "upper_A0_U2"
      ],
      [
        "upper_A0_W2",
        "upper_A0_U2",
        "upper_A0_A2"
      ],
      [
        "upper_A0_O",
        "upper_A0_A3",
        "upper_A0_U3"
      ],
      [
        "upper_A0_O",
        "upper_A0_U3",
        "upper_A0_A0"
      ],
      [
        "upper_A0_W3",
        "upper_A0_A3",
        "upper_A0_P3"
      ],
      [
        "upper_A0_W3",
        "upper_A0_P3",
        "a"
      ],
      [
        "upper_A0_W3",
        "a",
        "upper_A0_A0"
      ],
      [
        "upper_A0_W3",
        "upper_A0_A0",
        "upper_A0_U3"
      ],
      [
        "upper_A0_W3",
        "upper_A0_U3",
        "upper_A0_A3"
      ],
      [
        "upper_A1_O",
        "upper_A1_A0",
        "upper_A1_U0"
      ],
      [
        "upper_A1_O",
        "upper_A1_U0",
        "upper_A1_A1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_A0",
        "a"
      ],
      [
        "upper_A1_W0",
        "a",
        "upper_A1_P1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_P1",
        "upper_A1_A1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_A1",
        "upper_A1_U0"
      ],
      [
        "upper_A1_W0",
        "upper_A1_U0",
        "upper_A1_A0"
      ],
      [
        "upper_A1_O",
        "upper_A1_A1",
        "upper_A1_U1"
      ],
      [
        "upper_A1_O",
        "upper_A1_U1",
        "upper_A1_A2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_A1",
        "upper_A1_P1"
      ],
      [
        "upper_A1_W1",
        "upper_A1_P1",
        "upper_A1_P2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_P2",
        "upper_A1_A2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_A2",
        "upper_A1_U1"
      ],
      [
        "upper_A1_W1",
        "upper_A1_U1",
        "upper_A1_A1"
      ],
      [
        "upper_A1_O",
        "upper_A1_A2",
        "upper_A1_U2"
      ],
      [
        "upper_A1_O",
        "upper_A1_U2",
        "upper_A1_A3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_A2",
        "upper_A1_P2"
      ],
      [
        "upper_A1_W2",
        "upper_A1_P2",
        "upper_A1_P3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_P3",
        "upper_A1_A3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_A3",
        "upper_A1_U2"
      ],
      [
        "upper_A1_W2",
        "upper_A1_U2",
        "upper_A1_A2"
      ],
      [
        "upper_A1_O",
        "upper_A1_A3",
        "upper_A1_U3"
      ],
      [
        "upper_A1_O",
        "upper_A1_U3",
        "upper_A1_A0"
      ],
      [
        "upper_A1_W3",
        "upper_A1_A3",
        "upper_A1_P3"
      ],
      [
        "upper_A1_W3",
        "upper_A1_P3",
        "a"
      ],
      [
        "upper_A1_W3",
        "a",
        "upper_A1_A0"
      ],
      [
        "upper_A1_W3",
        "upper_A1_A0",
        "upper_A1_U3"
      ],
      [
        "upper_A1_W3",
        "upper_A1_U3",
        "upper_A1_A3"
      ],
      [
        "upper_B0_O",
        "upper_B0_A0",
        "upper_B0_U0"
      ],
      [
        "upper_B0_O",
        "upper_B0_U0",
        "upper_B0_A1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_A0",
        "b"
      ],
      [
        "upper_B0_W0",
        "b",
        "upper_B0_P1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_P1",
        "upper_B0_A1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_A1",
        "upper_B0_U0"
      ],
      [
        "upper_B0_W0",
        "upper_B0_U0",
        "upper_B0_A0"
      ],
      [
        "upper_B0_O",
        "upper_B0_A1",
        "upper_B0_U1"
      ],
      [
        "upper_B0_O",
        "upper_B0_U1",
        "upper_B0_A2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_A1",
        "upper_B0_P1"
      ],
      [
        "upper_B0_W1",
        "upper_B0_P1",
        "upper_B0_P2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_P2",
        "upper_B0_A2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_A2",
        "upper_B0_U1"
      ],
      [
        "upper_B0_W1",
        "upper_B0_U1",
        "upper_B0_A1"
      ],
      [
        "upper_B0_O",
        "upper_B0_A2",
        "upper_B0_U2"
      ],
      [
        "upper_B0_O",
        "upper_B0_U2",
        "upper_B0_A3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_A2",
        "upper_B0_P2"
      ],
      [
        "upper_B0_W2",
        "upper_B0_P2",
        "upper_B0_P3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_P3",
        "upper_B0_A3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_A3",
        "upper_B0_U2"
      ],
      [
        "upper_B0_W2",
        "upper_B0_U2",
        "upper_B0_A2"
      ],
      [
        "upper_B0_O",
        "upper_B0_A3",
        "upper_B0_U3"
      ],
      [
        "upper_B0_O",
        "upper_B0_U3",
        "upper_B0_A0"
      ],
      [
        "upper_B0_W3",
        "upper_B0_A3",
        "upper_B0_P3"
      ],
      [
        "upper_B0_W3",
        "upper_B0_P3",
        "b"
      ],
      [
        "upper_B0_W3",
        "b",
        "upper_B0_A0"
      ],
      [
        "upper_B0_W3",
        "upper_B0_A0",
        "upper_B0_U3"
      ],
      [
        "upper_B0_W3",
        "upper_B0_U3",
        "upper_B0_A3"
      ],
      [
        "upper_B1_O",
        "upper_B1_A0",
        "upper_B1_U0"
      ],
      [
        "upper_B1_O",
        "upper_B1_U0",
        "upper_B1_A1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_A0",
        "b"
      ],
      [
        "upper_B1_W0",
        "b",
        "upper_B1_P1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_P1",
        "upper_B1_A1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_A1",
        "upper_B1_U0"
      ],
      [
        "upper_B1_W0",
        "upper_B1_U0",
        "upper_B1_A0"
      ],
      [
        "upper_B1_O",
        "upper_B1_A1",
        "upper_B1_U1"
      ],
      [
        "upper_B1_O",
        "upper_B1_U1",
        "upper_B1_A2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_A1",
        "upper_B1_P1"
      ],
      [
        "upper_B1_W1",
        "upper_B1_P1",
        "upper_B1_P2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_P2",
        "upper_B1_A2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_A2",
        "upper_B1_U1"
      ],
      [
        "upper_B1_W1",
        "upper_B1_U1",
        "upper_B1_A1"
      ],
      [
        "upper_B1_O",
        "upper_B1_A2",
        "upper_B1_U2"
      ],
      [
        "upper_B1_O",
        "upper_B1_U2",
        "upper_B1_A3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_A2",
        "upper_B1_P2"
      ],
      [
        "upper_B1_W2",
        "upper_B1_P2",
        "upper_B1_P3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_P3",
        "upper_B1_A3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_A3",
        "upper_B1_U2"
      ],
      [
        "upper_B1_W2",
        "upper_B1_U2",
        "upper_B1_A2"
      ],
      [
        "upper_B1_O",
        "upper_B1_A3",
        "upper_B1_U3"
      ],
      [
        "upper_B1_O",
        "upper_B1_U3",
        "upper_B1_A0"
      ],
      [
        "upper_B1_W3",
        "upper_B1_A3",
        "upper_B1_P3"
      ],
      [
        "upper_B1_W3",
        "upper_B1_P3",
        "b"
      ],
      [
        "upper_B1_W3",
        "b",
        "upper_B1_A0"
      ],
      [
        "upper_B1_W3",
        "upper_B1_A0",
        "upper_B1_U3"
      ],
      [
        "upper_B1_W3",
        "upper_B1_U3",
        "upper_B1_A3"
      ],
      [
        "upper_bridge_a0",
        "upper_A0_P1",
        "a"
      ],
      [
        "upper_bridge_a0",
        "a",
        "upper_d"
      ],
      [
        "upper_bridge_a1",
        "upper_A1_P1",
        "a"
      ],
      [
        "upper_bridge_a1",
        "a",
        "upper_A0_P3"
      ],
      [
        "upper_bridge_b0",
        "upper_B1_P1",
        "b"
      ],
      [
        "upper_bridge_b0",
        "b",
        "upper_B0_P3"
      ],
      [
        "upper_bridge_b1",
        "upper_c",
        "b"
      ],
      [
        "upper_bridge_b1",
        "b",
        "upper_B1_P3"
      ],
      [
        "lower_C_O",
        "lower_C_U0",
        "lower_C_A0"
      ],
      [
        "lower_C_O",
        "lower_C_A1",
        "lower_C_U0"
      ],
      [
        "lower_C_W0",
        "a",
        "lower_C_A0"
      ],
      [
        "lower_C_W0",
        "b",
        "a"
      ],
      [
        "lower_C_W0",
        "lower_C_A1",
        "b"
      ],
      [
        "lower_C_W0",
        "lower_C_U0",
        "lower_C_A1"
      ],
      [
        "lower_C_W0",
        "lower_C_A0",
        "lower_C_U0"
      ],
      [
        "lower_C_O",
        "lower_C_U1",
        "lower_C_A1"
      ],
      [
        "lower_C_O",
        "lower_C_A2",
        "lower_C_U1"
      ],
      [
        "lower_C_W1",
        "b",
        "lower_C_A1"
      ],
      [
        "lower_C_W1",
        "lower_c",
        "b"
      ],
      [
        "lower_C_W1",
        "lower_C_A2",
        "lower_c"
      ],
      [
        "lower_C_W1",
        "lower_C_U1",
        "lower_C_A2"
      ],
      [
        "lower_C_W1",
        "lower_C_A1",
        "lower_C_U1"
      ],
      [
        "lower_C_O",
        "lower_C_U2",
        "lower_C_A2"
      ],
      [
        "lower_C_O",
        "lower_C_A3",
        "lower_C_U2"
      ],
      [
        "lower_C_W2",
        "lower_c",
        "lower_C_A2"
      ],
      [
        "lower_C_W2",
        "lower_d",
        "lower_c"
      ],
      [
        "lower_C_W2",
        "lower_C_A3",
        "lower_d"
      ],
      [
        "lower_C_W2",
        "lower_C_U2",
        "lower_C_A3"
      ],
      [
        "lower_C_W2",
        "lower_C_A2",
        "lower_C_U2"
      ],
      [
        "lower_C_O",
        "lower_C_U3",
        "lower_C_A3"
      ],
      [
        "lower_C_O",
        "lower_C_A0",
        "lower_C_U3"
      ],
      [
        "lower_C_W3",
        "lower_d",
        "lower_C_A3"
      ],
      [
        "lower_C_W3",
        "a",
        "lower_d"
      ],
      [
        "lower_C_W3",
        "lower_C_A0",
        "a"
      ],
      [
        "lower_C_W3",
        "lower_C_U3",
        "lower_C_A0"
      ],
      [
        "lower_C_W3",
        "lower_C_A3",
        "lower_C_U3"
      ],
      [
        "lower_A0_O",
        "lower_A0_U0",
        "lower_A0_A0"
      ],
      [
        "lower_A0_O",
        "lower_A0_A1",
        "lower_A0_U0"
      ],
      [
        "lower_A0_W0",
        "a",
        "lower_A0_A0"
      ],
      [
        "lower_A0_W0",
        "lower_A0_P1",
        "a"
      ],
      [
        "lower_A0_W0",
        "lower_A0_A1",
        "lower_A0_P1"
      ],
      [
        "lower_A0_W0",
        "lower_A0_U0",
        "lower_A0_A1"
      ],
      [
        "lower_A0_W0",
        "lower_A0_A0",
        "lower_A0_U0"
      ],
      [
        "lower_A0_O",
        "lower_A0_U1",
        "lower_A0_A1"
      ],
      [
        "lower_A0_O",
        "lower_A0_A2",
        "lower_A0_U1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_P1",
        "lower_A0_A1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_P2",
        "lower_A0_P1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_A2",
        "lower_A0_P2"
      ],
      [
        "lower_A0_W1",
        "lower_A0_U1",
        "lower_A0_A2"
      ],
      [
        "lower_A0_W1",
        "lower_A0_A1",
        "lower_A0_U1"
      ],
      [
        "lower_A0_O",
        "lower_A0_U2",
        "lower_A0_A2"
      ],
      [
        "lower_A0_O",
        "lower_A0_A3",
        "lower_A0_U2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_P2",
        "lower_A0_A2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_P3",
        "lower_A0_P2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_A3",
        "lower_A0_P3"
      ],
      [
        "lower_A0_W2",
        "lower_A0_U2",
        "lower_A0_A3"
      ],
      [
        "lower_A0_W2",
        "lower_A0_A2",
        "lower_A0_U2"
      ],
      [
        "lower_A0_O",
        "lower_A0_U3",
        "lower_A0_A3"
      ],
      [
        "lower_A0_O",
        "lower_A0_A0",
        "lower_A0_U3"
      ],
      [
        "lower_A0_W3",
        "lower_A0_P3",
        "lower_A0_A3"
      ],
      [
        "lower_A0_W3",
        "a",
        "lower_A0_P3"
      ],
      [
        "lower_A0_W3",
        "lower_A0_A0",
        "a"
      ],
      [
        "lower_A0_W3",
        "lower_A0_U3",
        "lower_A0_A0"
      ],
      [
        "lower_A0_W3",
        "lower_A0_A3",
        "lower_A0_U3"
      ],
      [
        "lower_A1_O",
        "lower_A1_U0",
        "lower_A1_A0"
      ],
      [
        "lower_A1_O",
        "lower_A1_A1",
        "lower_A1_U0"
      ],
      [
        "lower_A1_W0",
        "a",
        "lower_A1_A0"
      ],
      [
        "lower_A1_W0",
        "lower_A1_P1",
        "a"
      ],
      [
        "lower_A1_W0",
        "lower_A1_A1",
        "lower_A1_P1"
      ],
      [
        "lower_A1_W0",
        "lower_A1_U0",
        "lower_A1_A1"
      ],
      [
        "lower_A1_W0",
        "lower_A1_A0",
        "lower_A1_U0"
      ],
      [
        "lower_A1_O",
        "lower_A1_U1",
        "lower_A1_A1"
      ],
      [
        "lower_A1_O",
        "lower_A1_A2",
        "lower_A1_U1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_P1",
        "lower_A1_A1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_P2",
        "lower_A1_P1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_A2",
        "lower_A1_P2"
      ],
      [
        "lower_A1_W1",
        "lower_A1_U1",
        "lower_A1_A2"
      ],
      [
        "lower_A1_W1",
        "lower_A1_A1",
        "lower_A1_U1"
      ],
      [
        "lower_A1_O",
        "lower_A1_U2",
        "lower_A1_A2"
      ],
      [
        "lower_A1_O",
        "lower_A1_A3",
        "lower_A1_U2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_P2",
        "lower_A1_A2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_P3",
        "lower_A1_P2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_A3",
        "lower_A1_P3"
      ],
      [
        "lower_A1_W2",
        "lower_A1_U2",
        "lower_A1_A3"
      ],
      [
        "lower_A1_W2",
        "lower_A1_A2",
        "lower_A1_U2"
      ],
      [
        "lower_A1_O",
        "lower_A1_U3",
        "lower_A1_A3"
      ],
      [
        "lower_A1_O",
        "lower_A1_A0",
        "lower_A1_U3"
      ],
      [
        "lower_A1_W3",
        "lower_A1_P3",
        "lower_A1_A3"
      ],
      [
        "lower_A1_W3",
        "a",
        "lower_A1_P3"
      ],
      [
        "lower_A1_W3",
        "lower_A1_A0",
        "a"
      ],
      [
        "lower_A1_W3",
        "lower_A1_U3",
        "lower_A1_A0"
      ],
      [
        "lower_A1_W3",
        "lower_A1_A3",
        "lower_A1_U3"
      ],
      [
        "lower_B0_O",
        "lower_B0_U0",
        "lower_B0_A0"
      ],
      [
        "lower_B0_O",
        "lower_B0_A1",
        "lower_B0_U0"
      ],
      [
        "lower_B0_W0",
        "b",
        "lower_B0_A0"
      ],
      [
        "lower_B0_W0",
        "lower_B0_P1",
        "b"
      ],
      [
        "lower_B0_W0",
        "lower_B0_A1",
        "lower_B0_P1"
      ],
      [
        "lower_B0_W0",
        "lower_B0_U0",
        "lower_B0_A1"
      ],
      [
        "lower_B0_W0",
        "lower_B0_A0",
        "lower_B0_U0"
      ],
      [
        "lower_B0_O",
        "lower_B0_U1",
        "lower_B0_A1"
      ],
      [
        "lower_B0_O",
        "lower_B0_A2",
        "lower_B0_U1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_P1",
        "lower_B0_A1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_P2",
        "lower_B0_P1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_A2",
        "lower_B0_P2"
      ],
      [
        "lower_B0_W1",
        "lower_B0_U1",
        "lower_B0_A2"
      ],
      [
        "lower_B0_W1",
        "lower_B0_A1",
        "lower_B0_U1"
      ],
      [
        "lower_B0_O",
        "lower_B0_U2",
        "lower_B0_A2"
      ],
      [
        "lower_B0_O",
        "lower_B0_A3",
        "lower_B0_U2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_P2",
        "lower_B0_A2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_P3",
        "lower_B0_P2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_A3",
        "lower_B0_P3"
      ],
      [
        "lower_B0_W2",
        "lower_B0_U2",
        "lower_B0_A3"
      ],
      [
        "lower_B0_W2",
        "lower_B0_A2",
        "lower_B0_U2"
      ],
      [
        "lower_B0_O",
        "lower_B0_U3",
        "lower_B0_A3"
      ],
      [
        "lower_B0_O",
        "lower_B0_A0",
        "lower_B0_U3"
      ],
      [
        "lower_B0_W3",
        "lower_B0_P3",
        "lower_B0_A3"
      ],
      [
        "lower_B0_W3",
        "b",
        "lower_B0_P3"
      ],
      [
        "lower_B0_W3",
        "lower_B0_A0",
        "b"
      ],
      [
        "lower_B0_W3",
        "lower_B0_U3",
        "lower_B0_A0"
      ],
      [
        "lower_B0_W3",
        "lower_B0_A3",
        "lower_B0_U3"
      ],
      [
        "lower_B1_O",
        "lower_B1_U0",
        "lower_B1_A0"
      ],
      [
        "lower_B1_O",
        "lower_B1_A1",
        "lower_B1_U0"
      ],
      [
        "lower_B1_W0",
        "b",
        "lower_B1_A0"
      ],
      [
        "lower_B1_W0",
        "lower_B1_P1",
        "b"
      ],
      [
        "lower_B1_W0",
        "lower_B1_A1",
        "lower_B1_P1"
      ],
      [
        "lower_B1_W0",
        "lower_B1_U0",
        "lower_B1_A1"
      ],
      [
        "lower_B1_W0",
        "lower_B1_A0",
        "lower_B1_U0"
      ],
      [
        "lower_B1_O",
        "lower_B1_U1",
        "lower_B1_A1"
      ],
      [
        "lower_B1_O",
        "lower_B1_A2",
        "lower_B1_U1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_P1",
        "lower_B1_A1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_P2",
        "lower_B1_P1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_A2",
        "lower_B1_P2"
      ],
      [
        "lower_B1_W1",
        "lower_B1_U1",
        "lower_B1_A2"
      ],
      [
        "lower_B1_W1",
        "lower_B1_A1",
        "lower_B1_U1"
      ],
      [
        "lower_B1_O",
        "lower_B1_U2",
        "lower_B1_A2"
      ],
      [
        "lower_B1_O",
        "lower_B1_A3",
        "lower_B1_U2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_P2",
        "lower_B1_A2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_P3",
        "lower_B1_P2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_A3",
        "lower_B1_P3"
      ],
      [
        "lower_B1_W2",
        "lower_B1_U2",
        "lower_B1_A3"
      ],
      [
        "lower_B1_W2",
        "lower_B1_A2",
        "lower_B1_U2"
      ],
      [
        "lower_B1_O",
        "lower_B1_U3",
        "lower_B1_A3"
      ],
      [
        "lower_B1_O",
        "lower_B1_A0",
        "lower_B1_U3"
      ],
      [
        "lower_B1_W3",
        "lower_B1_P3",
        "lower_B1_A3"
      ],
      [
        "lower_B1_W3",
        "b",
        "lower_B1_P3"
      ],
      [
        "lower_B1_W3",
        "lower_B1_A0",
        "b"
      ],
      [
        "lower_B1_W3",
        "lower_B1_U3",
        "lower_B1_A0"
      ],
      [
        "lower_B1_W3",
        "lower_B1_A3",
        "lower_B1_U3"
      ],
      [
        "lower_bridge_a0",
        "a",
        "lower_A0_P1"
      ],
      [
        "lower_bridge_a0",
        "lower_d",
        "a"
      ],
      [
        "lower_bridge_a1",
        "a",
        "lower_A1_P1"
      ],
      [
        "lower_bridge_a1",
        "lower_A0_P3",
        "a"
      ],
      [
        "lower_bridge_b0",
        "b",
        "lower_B1_P1"
      ],
      [
        "lower_bridge_b0",
        "lower_B0_P3",
        "b"
      ],
      [
        "lower_bridge_b1",
        "b",
        "lower_c"
      ],
      [
        "lower_bridge_b1",
        "lower_B1_P3",
        "b"
      ]
    ],
    "sides": [
      {
        "name": "upper",
        "A": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "vertex_map": {
          "C_O": "upper_C_O",
          "C_A0": "upper_C_A0",
          "C_A1": "upper_C_A1",
          "C_A2": "upper_C_A2",
          "C_A3": "upper_C_A3",
          "C_U0": "upper_C_U0",
          "C_U1": "upper_C_U1",
          "C_U2": "upper_C_U2",
          "C_U3": "upper_C_U3",
          "C_W0": "upper_C_W0",
          "C_W1": "upper_C_W1",
          "C_W2": "upper_C_W2",
          "C_W3": "upper_C_W3",
          "a": "a",
          "b": "b",
          "c": "upper_c",
          "d": "upper_d",
          "A0_O": "upper_A0_O",
          "A0_A0": "upper_A0_A0",
          "A0_A1": "upper_A0_A1",
          "A0_A2": "upper_A0_A2",
          "A0_A3": "upper_A0_A3",
          "A0_U0": "upper_A0_U0",
          "A0_U1": "upper_A0_U1",
          "A0_U2": "upper_A0_U2",
          "A0_U3": "upper_A0_U3",
          "A0_W0": "upper_A0_W0",
          "A0_W1": "upper_A0_W1",
          "A0_W2": "upper_A0_W2",
          "A0_W3": "upper_A0_W3",
          "A0_P1": "upper_A0_P1",
          "A0_P2": "upper_A0_P2",
          "A0_P3": "upper_A0_P3",
          "A1_O": "upper_A1_O",
          "A1_A0": "upper_A1_A0",
          "A1_A1": "upper_A1_A1",
          "A1_A2": "upper_A1_A2",
          "A1_A3": "upper_A1_A3",
          "A1_U0": "upper_A1_U0",
          "A1_U1": "upper_A1_U1",
          "A1_U2": "upper_A1_U2",
          "A1_U3": "upper_A1_U3",
          "A1_W0": "upper_A1_W0",
          "A1_W1": "upper_A1_W1",
          "A1_W2": "upper_A1_W2",
          "A1_W3": "upper_A1_W3",
          "A1_P1": "upper_A1_P1",
          "A1_P2": "upper_A1_P2",
          "A1_P3": "upper_A1_P3",
          "B0_O": "upper_B0_O",
          "B0_A0": "upper_B0_A0",
          "B0_A1": "upper_B0_A1",
          "B0_A2": "upper_B0_A2",
          "B0_A3": "upper_B0_A3",
          "B0_U0": "upper_B0_U0",
          "B0_U1": "upper_B0_U1",
          "B0_U2": "upper_B0_U2",
          "B0_U3": "upper_B0_U3",
          "B0_W0": "upper_B0_W0",
          "B0_W1": "upper_B0_W1",
          "B0_W2": "upper_B0_W2",
          "B0_W3": "upper_B0_W3",
          "B0_P1": "upper_B0_P1",
          "B0_P2": "upper_B0_P2",
          "B0_P3": "upper_B0_P3",
          "B1_O": "upper_B1_O",
          "B1_A0": "upper_B1_A0",
          "B1_A1": "upper_B1_A1",
          "B1_A2": "upper_B1_A2",
          "B1_A3": "upper_B1_A3",
          "B1_U0": "upper_B1_U0",
          "B1_U1": "upper_B1_U1",
          "B1_U2": "upper_B1_U2",
          "B1_U3": "upper_B1_U3",
          "B1_W0": "upper_B1_W0",
          "B1_W1": "upper_B1_W1",
          "B1_W2": "upper_B1_W2",
          "B1_W3": "upper_B1_W3",
          "B1_P1": "upper_B1_P1",
          "B1_P2": "upper_B1_P2",
          "B1_P3": "upper_B1_P3",
          "bridge_a0": "upper_bridge_a0",
          "bridge_a1": "upper_bridge_a1",
          "bridge_b0": "upper_bridge_b0",
          "bridge_b1": "upper_bridge_b1"
        },
        "faces": [
          [
            "upper_C_O",
            "upper_C_A0",
            "upper_C_U0"
          ],
          [
            "upper_C_O",
            "upper_C_U0",
            "upper_C_A1"
          ],
          [
            "upper_C_W0",
            "upper_C_A0",
            "a"
          ],
          [
            "upper_C_W0",
            "a",
            "b"
          ],
          [
            "upper_C_W0",
            "b",
            "upper_C_A1"
          ],
          [
            "upper_C_W0",
            "upper_C_A1",
            "upper_C_U0"
          ],
          [
            "upper_C_W0",
            "upper_C_U0",
            "upper_C_A0"
          ],
          [
            "upper_C_O",
            "upper_C_A1",
            "upper_C_U1"
          ],
          [
            "upper_C_O",
            "upper_C_U1",
            "upper_C_A2"
          ],
          [
            "upper_C_W1",
            "upper_C_A1",
            "b"
          ],
          [
            "upper_C_W1",
            "b",
            "upper_c"
          ],
          [
            "upper_C_W1",
            "upper_c",
            "upper_C_A2"
          ],
          [
            "upper_C_W1",
            "upper_C_A2",
            "upper_C_U1"
          ],
          [
            "upper_C_W1",
            "upper_C_U1",
            "upper_C_A1"
          ],
          [
            "upper_C_O",
            "upper_C_A2",
            "upper_C_U2"
          ],
          [
            "upper_C_O",
            "upper_C_U2",
            "upper_C_A3"
          ],
          [
            "upper_C_W2",
            "upper_C_A2",
            "upper_c"
          ],
          [
            "upper_C_W2",
            "upper_c",
            "upper_d"
          ],
          [
            "upper_C_W2",
            "upper_d",
            "upper_C_A3"
          ],
          [
            "upper_C_W2",
            "upper_C_A3",
            "upper_C_U2"
          ],
          [
            "upper_C_W2",
            "upper_C_U2",
            "upper_C_A2"
          ],
          [
            "upper_C_O",
            "upper_C_A3",
            "upper_C_U3"
          ],
          [
            "upper_C_O",
            "upper_C_U3",
            "upper_C_A0"
          ],
          [
            "upper_C_W3",
            "upper_C_A3",
            "upper_d"
          ],
          [
            "upper_C_W3",
            "upper_d",
            "a"
          ],
          [
            "upper_C_W3",
            "a",
            "upper_C_A0"
          ],
          [
            "upper_C_W3",
            "upper_C_A0",
            "upper_C_U3"
          ],
          [
            "upper_C_W3",
            "upper_C_U3",
            "upper_C_A3"
          ],
          [
            "upper_A0_O",
            "upper_A0_A0",
            "upper_A0_U0"
          ],
          [
            "upper_A0_O",
            "upper_A0_U0",
            "upper_A0_A1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_A0",
            "a"
          ],
          [
            "upper_A0_W0",
            "a",
            "upper_A0_P1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_P1",
            "upper_A0_A1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_A1",
            "upper_A0_U0"
          ],
          [
            "upper_A0_W0",
            "upper_A0_U0",
            "upper_A0_A0"
          ],
          [
            "upper_A0_O",
            "upper_A0_A1",
            "upper_A0_U1"
          ],
          [
            "upper_A0_O",
            "upper_A0_U1",
            "upper_A0_A2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_A1",
            "upper_A0_P1"
          ],
          [
            "upper_A0_W1",
            "upper_A0_P1",
            "upper_A0_P2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_P2",
            "upper_A0_A2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_A2",
            "upper_A0_U1"
          ],
          [
            "upper_A0_W1",
            "upper_A0_U1",
            "upper_A0_A1"
          ],
          [
            "upper_A0_O",
            "upper_A0_A2",
            "upper_A0_U2"
          ],
          [
            "upper_A0_O",
            "upper_A0_U2",
            "upper_A0_A3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_A2",
            "upper_A0_P2"
          ],
          [
            "upper_A0_W2",
            "upper_A0_P2",
            "upper_A0_P3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_P3",
            "upper_A0_A3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_A3",
            "upper_A0_U2"
          ],
          [
            "upper_A0_W2",
            "upper_A0_U2",
            "upper_A0_A2"
          ],
          [
            "upper_A0_O",
            "upper_A0_A3",
            "upper_A0_U3"
          ],
          [
            "upper_A0_O",
            "upper_A0_U3",
            "upper_A0_A0"
          ],
          [
            "upper_A0_W3",
            "upper_A0_A3",
            "upper_A0_P3"
          ],
          [
            "upper_A0_W3",
            "upper_A0_P3",
            "a"
          ],
          [
            "upper_A0_W3",
            "a",
            "upper_A0_A0"
          ],
          [
            "upper_A0_W3",
            "upper_A0_A0",
            "upper_A0_U3"
          ],
          [
            "upper_A0_W3",
            "upper_A0_U3",
            "upper_A0_A3"
          ],
          [
            "upper_A1_O",
            "upper_A1_A0",
            "upper_A1_U0"
          ],
          [
            "upper_A1_O",
            "upper_A1_U0",
            "upper_A1_A1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_A0",
            "a"
          ],
          [
            "upper_A1_W0",
            "a",
            "upper_A1_P1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_P1",
            "upper_A1_A1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_A1",
            "upper_A1_U0"
          ],
          [
            "upper_A1_W0",
            "upper_A1_U0",
            "upper_A1_A0"
          ],
          [
            "upper_A1_O",
            "upper_A1_A1",
            "upper_A1_U1"
          ],
          [
            "upper_A1_O",
            "upper_A1_U1",
            "upper_A1_A2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_A1",
            "upper_A1_P1"
          ],
          [
            "upper_A1_W1",
            "upper_A1_P1",
            "upper_A1_P2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_P2",
            "upper_A1_A2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_A2",
            "upper_A1_U1"
          ],
          [
            "upper_A1_W1",
            "upper_A1_U1",
            "upper_A1_A1"
          ],
          [
            "upper_A1_O",
            "upper_A1_A2",
            "upper_A1_U2"
          ],
          [
            "upper_A1_O",
            "upper_A1_U2",
            "upper_A1_A3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_A2",
            "upper_A1_P2"
          ],
          [
            "upper_A1_W2",
            "upper_A1_P2",
            "upper_A1_P3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_P3",
            "upper_A1_A3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_A3",
            "upper_A1_U2"
          ],
          [
            "upper_A1_W2",
            "upper_A1_U2",
            "upper_A1_A2"
          ],
          [
            "upper_A1_O",
            "upper_A1_A3",
            "upper_A1_U3"
          ],
          [
            "upper_A1_O",
            "upper_A1_U3",
            "upper_A1_A0"
          ],
          [
            "upper_A1_W3",
            "upper_A1_A3",
            "upper_A1_P3"
          ],
          [
            "upper_A1_W3",
            "upper_A1_P3",
            "a"
          ],
          [
            "upper_A1_W3",
            "a",
            "upper_A1_A0"
          ],
          [
            "upper_A1_W3",
            "upper_A1_A0",
            "upper_A1_U3"
          ],
          [
            "upper_A1_W3",
            "upper_A1_U3",
            "upper_A1_A3"
          ],
          [
            "upper_B0_O",
            "upper_B0_A0",
            "upper_B0_U0"
          ],
          [
            "upper_B0_O",
            "upper_B0_U0",
            "upper_B0_A1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_A0",
            "b"
          ],
          [
            "upper_B0_W0",
            "b",
            "upper_B0_P1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_P1",
            "upper_B0_A1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_A1",
            "upper_B0_U0"
          ],
          [
            "upper_B0_W0",
            "upper_B0_U0",
            "upper_B0_A0"
          ],
          [
            "upper_B0_O",
            "upper_B0_A1",
            "upper_B0_U1"
          ],
          [
            "upper_B0_O",
            "upper_B0_U1",
            "upper_B0_A2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_A1",
            "upper_B0_P1"
          ],
          [
            "upper_B0_W1",
            "upper_B0_P1",
            "upper_B0_P2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_P2",
            "upper_B0_A2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_A2",
            "upper_B0_U1"
          ],
          [
            "upper_B0_W1",
            "upper_B0_U1",
            "upper_B0_A1"
          ],
          [
            "upper_B0_O",
            "upper_B0_A2",
            "upper_B0_U2"
          ],
          [
            "upper_B0_O",
            "upper_B0_U2",
            "upper_B0_A3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_A2",
            "upper_B0_P2"
          ],
          [
            "upper_B0_W2",
            "upper_B0_P2",
            "upper_B0_P3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_P3",
            "upper_B0_A3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_A3",
            "upper_B0_U2"
          ],
          [
            "upper_B0_W2",
            "upper_B0_U2",
            "upper_B0_A2"
          ],
          [
            "upper_B0_O",
            "upper_B0_A3",
            "upper_B0_U3"
          ],
          [
            "upper_B0_O",
            "upper_B0_U3",
            "upper_B0_A0"
          ],
          [
            "upper_B0_W3",
            "upper_B0_A3",
            "upper_B0_P3"
          ],
          [
            "upper_B0_W3",
            "upper_B0_P3",
            "b"
          ],
          [
            "upper_B0_W3",
            "b",
            "upper_B0_A0"
          ],
          [
            "upper_B0_W3",
            "upper_B0_A0",
            "upper_B0_U3"
          ],
          [
            "upper_B0_W3",
            "upper_B0_U3",
            "upper_B0_A3"
          ],
          [
            "upper_B1_O",
            "upper_B1_A0",
            "upper_B1_U0"
          ],
          [
            "upper_B1_O",
            "upper_B1_U0",
            "upper_B1_A1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_A0",
            "b"
          ],
          [
            "upper_B1_W0",
            "b",
            "upper_B1_P1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_P1",
            "upper_B1_A1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_A1",
            "upper_B1_U0"
          ],
          [
            "upper_B1_W0",
            "upper_B1_U0",
            "upper_B1_A0"
          ],
          [
            "upper_B1_O",
            "upper_B1_A1",
            "upper_B1_U1"
          ],
          [
            "upper_B1_O",
            "upper_B1_U1",
            "upper_B1_A2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_A1",
            "upper_B1_P1"
          ],
          [
            "upper_B1_W1",
            "upper_B1_P1",
            "upper_B1_P2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_P2",
            "upper_B1_A2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_A2",
            "upper_B1_U1"
          ],
          [
            "upper_B1_W1",
            "upper_B1_U1",
            "upper_B1_A1"
          ],
          [
            "upper_B1_O",
            "upper_B1_A2",
            "upper_B1_U2"
          ],
          [
            "upper_B1_O",
            "upper_B1_U2",
            "upper_B1_A3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_A2",
            "upper_B1_P2"
          ],
          [
            "upper_B1_W2",
            "upper_B1_P2",
            "upper_B1_P3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_P3",
            "upper_B1_A3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_A3",
            "upper_B1_U2"
          ],
          [
            "upper_B1_W2",
            "upper_B1_U2",
            "upper_B1_A2"
          ],
          [
            "upper_B1_O",
            "upper_B1_A3",
            "upper_B1_U3"
          ],
          [
            "upper_B1_O",
            "upper_B1_U3",
            "upper_B1_A0"
          ],
          [
            "upper_B1_W3",
            "upper_B1_A3",
            "upper_B1_P3"
          ],
          [
            "upper_B1_W3",
            "upper_B1_P3",
            "b"
          ],
          [
            "upper_B1_W3",
            "b",
            "upper_B1_A0"
          ],
          [
            "upper_B1_W3",
            "upper_B1_A0",
            "upper_B1_U3"
          ],
          [
            "upper_B1_W3",
            "upper_B1_U3",
            "upper_B1_A3"
          ],
          [
            "upper_bridge_a0",
            "upper_A0_P1",
            "a"
          ],
          [
            "upper_bridge_a0",
            "a",
            "upper_d"
          ],
          [
            "upper_bridge_a1",
            "upper_A1_P1",
            "a"
          ],
          [
            "upper_bridge_a1",
            "a",
            "upper_A0_P3"
          ],
          [
            "upper_bridge_b0",
            "upper_B1_P1",
            "b"
          ],
          [
            "upper_bridge_b0",
            "b",
            "upper_B0_P3"
          ],
          [
            "upper_bridge_b1",
            "upper_c",
            "b"
          ],
          [
            "upper_bridge_b1",
            "b",
            "upper_B1_P3"
          ]
        ]
      },
      {
        "name": "lower",
        "A": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "-1"
          ]
        ],
        "vertex_map": {
          "C_O": "lower_C_O",
          "C_A0": "lower_C_A0",
          "C_A1": "lower_C_A1",
          "C_A2": "lower_C_A2",
          "C_A3": "lower_C_A3",
          "C_U0": "lower_C_U0",
          "C_U1": "lower_C_U1",
          "C_U2": "lower_C_U2",
          "C_U3": "lower_C_U3",
          "C_W0": "lower_C_W0",
          "C_W1": "lower_C_W1",
          "C_W2": "lower_C_W2",
          "C_W3": "lower_C_W3",
          "a": "a",
          "b": "b",
          "c": "lower_c",
          "d": "lower_d",
          "A0_O": "lower_A0_O",
          "A0_A0": "lower_A0_A0",
          "A0_A1": "lower_A0_A1",
          "A0_A2": "lower_A0_A2",
          "A0_A3": "lower_A0_A3",
          "A0_U0": "lower_A0_U0",
          "A0_U1": "lower_A0_U1",
          "A0_U2": "lower_A0_U2",
          "A0_U3": "lower_A0_U3",
          "A0_W0": "lower_A0_W0",
          "A0_W1": "lower_A0_W1",
          "A0_W2": "lower_A0_W2",
          "A0_W3": "lower_A0_W3",
          "A0_P1": "lower_A0_P1",
          "A0_P2": "lower_A0_P2",
          "A0_P3": "lower_A0_P3",
          "A1_O": "lower_A1_O",
          "A1_A0": "lower_A1_A0",
          "A1_A1": "lower_A1_A1",
          "A1_A2": "lower_A1_A2",
          "A1_A3": "lower_A1_A3",
          "A1_U0": "lower_A1_U0",
          "A1_U1": "lower_A1_U1",
          "A1_U2": "lower_A1_U2",
          "A1_U3": "lower_A1_U3",
          "A1_W0": "lower_A1_W0",
          "A1_W1": "lower_A1_W1",
          "A1_W2": "lower_A1_W2",
          "A1_W3": "lower_A1_W3",
          "A1_P1": "lower_A1_P1",
          "A1_P2": "lower_A1_P2",
          "A1_P3": "lower_A1_P3",
          "B0_O": "lower_B0_O",
          "B0_A0": "lower_B0_A0",
          "B0_A1": "lower_B0_A1",
          "B0_A2": "lower_B0_A2",
          "B0_A3": "lower_B0_A3",
          "B0_U0": "lower_B0_U0",
          "B0_U1": "lower_B0_U1",
          "B0_U2": "lower_B0_U2",
          "B0_U3": "lower_B0_U3",
          "B0_W0": "lower_B0_W0",
          "B0_W1": "lower_B0_W1",
          "B0_W2": "lower_B0_W2",
          "B0_W3": "lower_B0_W3",
          "B0_P1": "lower_B0_P1",
          "B0_P2": "lower_B0_P2",
          "B0_P3": "lower_B0_P3",
          "B1_O": "lower_B1_O",
          "B1_A0": "lower_B1_A0",
          "B1_A1": "lower_B1_A1",
          "B1_A2": "lower_B1_A2",
          "B1_A3": "lower_B1_A3",
          "B1_U0": "lower_B1_U0",
          "B1_U1": "lower_B1_U1",
          "B1_U2": "lower_B1_U2",
          "B1_U3": "lower_B1_U3",
          "B1_W0": "lower_B1_W0",
          "B1_W1": "lower_B1_W1",
          "B1_W2": "lower_B1_W2",
          "B1_W3": "lower_B1_W3",
          "B1_P1": "lower_B1_P1",
          "B1_P2": "lower_B1_P2",
          "B1_P3": "lower_B1_P3",
          "bridge_a0": "lower_bridge_a0",
          "bridge_a1": "lower_bridge_a1",
          "bridge_b0": "lower_bridge_b0",
          "bridge_b1": "lower_bridge_b1"
        },
        "faces": [
          [
            "lower_C_O",
            "lower_C_U0",
            "lower_C_A0"
          ],
          [
            "lower_C_O",
            "lower_C_A1",
            "lower_C_U0"
          ],
          [
            "lower_C_W0",
            "a",
            "lower_C_A0"
          ],
          [
            "lower_C_W0",
            "b",
            "a"
          ],
          [
            "lower_C_W0",
            "lower_C_A1",
            "b"
          ],
          [
            "lower_C_W0",
            "lower_C_U0",
            "lower_C_A1"
          ],
          [
            "lower_C_W0",
            "lower_C_A0",
            "lower_C_U0"
          ],
          [
            "lower_C_O",
            "lower_C_U1",
            "lower_C_A1"
          ],
          [
            "lower_C_O",
            "lower_C_A2",
            "lower_C_U1"
          ],
          [
            "lower_C_W1",
            "b",
            "lower_C_A1"
          ],
          [
            "lower_C_W1",
            "lower_c",
            "b"
          ],
          [
            "lower_C_W1",
            "lower_C_A2",
            "lower_c"
          ],
          [
            "lower_C_W1",
            "lower_C_U1",
            "lower_C_A2"
          ],
          [
            "lower_C_W1",
            "lower_C_A1",
            "lower_C_U1"
          ],
          [
            "lower_C_O",
            "lower_C_U2",
            "lower_C_A2"
          ],
          [
            "lower_C_O",
            "lower_C_A3",
            "lower_C_U2"
          ],
          [
            "lower_C_W2",
            "lower_c",
            "lower_C_A2"
          ],
          [
            "lower_C_W2",
            "lower_d",
            "lower_c"
          ],
          [
            "lower_C_W2",
            "lower_C_A3",
            "lower_d"
          ],
          [
            "lower_C_W2",
            "lower_C_U2",
            "lower_C_A3"
          ],
          [
            "lower_C_W2",
            "lower_C_A2",
            "lower_C_U2"
          ],
          [
            "lower_C_O",
            "lower_C_U3",
            "lower_C_A3"
          ],
          [
            "lower_C_O",
            "lower_C_A0",
            "lower_C_U3"
          ],
          [
            "lower_C_W3",
            "lower_d",
            "lower_C_A3"
          ],
          [
            "lower_C_W3",
            "a",
            "lower_d"
          ],
          [
            "lower_C_W3",
            "lower_C_A0",
            "a"
          ],
          [
            "lower_C_W3",
            "lower_C_U3",
            "lower_C_A0"
          ],
          [
            "lower_C_W3",
            "lower_C_A3",
            "lower_C_U3"
          ],
          [
            "lower_A0_O",
            "lower_A0_U0",
            "lower_A0_A0"
          ],
          [
            "lower_A0_O",
            "lower_A0_A1",
            "lower_A0_U0"
          ],
          [
            "lower_A0_W0",
            "a",
            "lower_A0_A0"
          ],
          [
            "lower_A0_W0",
            "lower_A0_P1",
            "a"
          ],
          [
            "lower_A0_W0",
            "lower_A0_A1",
            "lower_A0_P1"
          ],
          [
            "lower_A0_W0",
            "lower_A0_U0",
            "lower_A0_A1"
          ],
          [
            "lower_A0_W0",
            "lower_A0_A0",
            "lower_A0_U0"
          ],
          [
            "lower_A0_O",
            "lower_A0_U1",
            "lower_A0_A1"
          ],
          [
            "lower_A0_O",
            "lower_A0_A2",
            "lower_A0_U1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_P1",
            "lower_A0_A1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_P2",
            "lower_A0_P1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_A2",
            "lower_A0_P2"
          ],
          [
            "lower_A0_W1",
            "lower_A0_U1",
            "lower_A0_A2"
          ],
          [
            "lower_A0_W1",
            "lower_A0_A1",
            "lower_A0_U1"
          ],
          [
            "lower_A0_O",
            "lower_A0_U2",
            "lower_A0_A2"
          ],
          [
            "lower_A0_O",
            "lower_A0_A3",
            "lower_A0_U2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_P2",
            "lower_A0_A2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_P3",
            "lower_A0_P2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_A3",
            "lower_A0_P3"
          ],
          [
            "lower_A0_W2",
            "lower_A0_U2",
            "lower_A0_A3"
          ],
          [
            "lower_A0_W2",
            "lower_A0_A2",
            "lower_A0_U2"
          ],
          [
            "lower_A0_O",
            "lower_A0_U3",
            "lower_A0_A3"
          ],
          [
            "lower_A0_O",
            "lower_A0_A0",
            "lower_A0_U3"
          ],
          [
            "lower_A0_W3",
            "lower_A0_P3",
            "lower_A0_A3"
          ],
          [
            "lower_A0_W3",
            "a",
            "lower_A0_P3"
          ],
          [
            "lower_A0_W3",
            "lower_A0_A0",
            "a"
          ],
          [
            "lower_A0_W3",
            "lower_A0_U3",
            "lower_A0_A0"
          ],
          [
            "lower_A0_W3",
            "lower_A0_A3",
            "lower_A0_U3"
          ],
          [
            "lower_A1_O",
            "lower_A1_U0",
            "lower_A1_A0"
          ],
          [
            "lower_A1_O",
            "lower_A1_A1",
            "lower_A1_U0"
          ],
          [
            "lower_A1_W0",
            "a",
            "lower_A1_A0"
          ],
          [
            "lower_A1_W0",
            "lower_A1_P1",
            "a"
          ],
          [
            "lower_A1_W0",
            "lower_A1_A1",
            "lower_A1_P1"
          ],
          [
            "lower_A1_W0",
            "lower_A1_U0",
            "lower_A1_A1"
          ],
          [
            "lower_A1_W0",
            "lower_A1_A0",
            "lower_A1_U0"
          ],
          [
            "lower_A1_O",
            "lower_A1_U1",
            "lower_A1_A1"
          ],
          [
            "lower_A1_O",
            "lower_A1_A2",
            "lower_A1_U1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_P1",
            "lower_A1_A1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_P2",
            "lower_A1_P1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_A2",
            "lower_A1_P2"
          ],
          [
            "lower_A1_W1",
            "lower_A1_U1",
            "lower_A1_A2"
          ],
          [
            "lower_A1_W1",
            "lower_A1_A1",
            "lower_A1_U1"
          ],
          [
            "lower_A1_O",
            "lower_A1_U2",
            "lower_A1_A2"
          ],
          [
            "lower_A1_O",
            "lower_A1_A3",
            "lower_A1_U2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_P2",
            "lower_A1_A2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_P3",
            "lower_A1_P2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_A3",
            "lower_A1_P3"
          ],
          [
            "lower_A1_W2",
            "lower_A1_U2",
            "lower_A1_A3"
          ],
          [
            "lower_A1_W2",
            "lower_A1_A2",
            "lower_A1_U2"
          ],
          [
            "lower_A1_O",
            "lower_A1_U3",
            "lower_A1_A3"
          ],
          [
            "lower_A1_O",
            "lower_A1_A0",
            "lower_A1_U3"
          ],
          [
            "lower_A1_W3",
            "lower_A1_P3",
            "lower_A1_A3"
          ],
          [
            "lower_A1_W3",
            "a",
            "lower_A1_P3"
          ],
          [
            "lower_A1_W3",
            "lower_A1_A0",
            "a"
          ],
          [
            "lower_A1_W3",
            "lower_A1_U3",
            "lower_A1_A0"
          ],
          [
            "lower_A1_W3",
            "lower_A1_A3",
            "lower_A1_U3"
          ],
          [
            "lower_B0_O",
            "lower_B0_U0",
            "lower_B0_A0"
          ],
          [
            "lower_B0_O",
            "lower_B0_A1",
            "lower_B0_U0"
          ],
          [
            "lower_B0_W0",
            "b",
            "lower_B0_A0"
          ],
          [
            "lower_B0_W0",
            "lower_B0_P1",
            "b"
          ],
          [
            "lower_B0_W0",
            "lower_B0_A1",
            "lower_B0_P1"
          ],
          [
            "lower_B0_W0",
            "lower_B0_U0",
            "lower_B0_A1"
          ],
          [
            "lower_B0_W0",
            "lower_B0_A0",
            "lower_B0_U0"
          ],
          [
            "lower_B0_O",
            "lower_B0_U1",
            "lower_B0_A1"
          ],
          [
            "lower_B0_O",
            "lower_B0_A2",
            "lower_B0_U1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_P1",
            "lower_B0_A1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_P2",
            "lower_B0_P1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_A2",
            "lower_B0_P2"
          ],
          [
            "lower_B0_W1",
            "lower_B0_U1",
            "lower_B0_A2"
          ],
          [
            "lower_B0_W1",
            "lower_B0_A1",
            "lower_B0_U1"
          ],
          [
            "lower_B0_O",
            "lower_B0_U2",
            "lower_B0_A2"
          ],
          [
            "lower_B0_O",
            "lower_B0_A3",
            "lower_B0_U2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_P2",
            "lower_B0_A2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_P3",
            "lower_B0_P2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_A3",
            "lower_B0_P3"
          ],
          [
            "lower_B0_W2",
            "lower_B0_U2",
            "lower_B0_A3"
          ],
          [
            "lower_B0_W2",
            "lower_B0_A2",
            "lower_B0_U2"
          ],
          [
            "lower_B0_O",
            "lower_B0_U3",
            "lower_B0_A3"
          ],
          [
            "lower_B0_O",
            "lower_B0_A0",
            "lower_B0_U3"
          ],
          [
            "lower_B0_W3",
            "lower_B0_P3",
            "lower_B0_A3"
          ],
          [
            "lower_B0_W3",
            "b",
            "lower_B0_P3"
          ],
          [
            "lower_B0_W3",
            "lower_B0_A0",
            "b"
          ],
          [
            "lower_B0_W3",
            "lower_B0_U3",
            "lower_B0_A0"
          ],
          [
            "lower_B0_W3",
            "lower_B0_A3",
            "lower_B0_U3"
          ],
          [
            "lower_B1_O",
            "lower_B1_U0",
            "lower_B1_A0"
          ],
          [
            "lower_B1_O",
            "lower_B1_A1",
            "lower_B1_U0"
          ],
          [
            "lower_B1_W0",
            "b",
            "lower_B1_A0"
          ],
          [
            "lower_B1_W0",
            "lower_B1_P1",
            "b"
          ],
          [
            "lower_B1_W0",
            "lower_B1_A1",
            "lower_B1_P1"
          ],
          [
            "lower_B1_W0",
            "lower_B1_U0",
            "lower_B1_A1"
          ],
          [
            "lower_B1_W0",
            "lower_B1_A0",
            "lower_B1_U0"
          ],
          [
            "lower_B1_O",
            "lower_B1_U1",
            "lower_B1_A1"
          ],
          [
            "lower_B1_O",
            "lower_B1_A2",
            "lower_B1_U1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_P1",
            "lower_B1_A1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_P2",
            "lower_B1_P1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_A2",
            "lower_B1_P2"
          ],
          [
            "lower_B1_W1",
            "lower_B1_U1",
            "lower_B1_A2"
          ],
          [
            "lower_B1_W1",
            "lower_B1_A1",
            "lower_B1_U1"
          ],
          [
            "lower_B1_O",
            "lower_B1_U2",
            "lower_B1_A2"
          ],
          [
            "lower_B1_O",
            "lower_B1_A3",
            "lower_B1_U2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_P2",
            "lower_B1_A2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_P3",
            "lower_B1_P2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_A3",
            "lower_B1_P3"
          ],
          [
            "lower_B1_W2",
            "lower_B1_U2",
            "lower_B1_A3"
          ],
          [
            "lower_B1_W2",
            "lower_B1_A2",
            "lower_B1_U2"
          ],
          [
            "lower_B1_O",
            "lower_B1_U3",
            "lower_B1_A3"
          ],
          [
            "lower_B1_O",
            "lower_B1_A0",
            "lower_B1_U3"
          ],
          [
            "lower_B1_W3",
            "lower_B1_P3",
            "lower_B1_A3"
          ],
          [
            "lower_B1_W3",
            "b",
            "lower_B1_P3"
          ],
          [
            "lower_B1_W3",
            "lower_B1_A0",
            "b"
          ],
          [
            "lower_B1_W3",
            "lower_B1_U3",
            "lower_B1_A0"
          ],
          [
            "lower_B1_W3",
            "lower_B1_A3",
            "lower_B1_U3"
          ],
          [
            "lower_bridge_a0",
            "a",
            "lower_A0_P1"
          ],
          [
            "lower_bridge_a0",
            "lower_d",
            "a"
          ],
          [
            "lower_bridge_a1",
            "a",
            "lower_A1_P1"
          ],
          [
            "lower_bridge_a1",
            "lower_A0_P3",
            "a"
          ],
          [
            "lower_bridge_b0",
            "b",
            "lower_B1_P1"
          ],
          [
            "lower_bridge_b0",
            "lower_B0_P3",
            "b"
          ],
          [
            "lower_bridge_b1",
            "b",
            "lower_c"
          ],
          [
            "lower_bridge_b1",
            "lower_B1_P3",
            "b"
          ]
        ]
      }
    ],
    "space_dimension": 375,
    "vertex_evaluation_rank": 163,
    "vertex_defect": 5,
    "rank_H": 425,
    "rank_H0": 420,
    "mandatory_interface_face_indices": [
      3,
      151
    ],
    "no_two_triangle_disjoint_bad_subtriangulations_proved": true,
    "five_private_columns_determinant_interval": [
      "102006524288519056467408688583602081116305412340114985124309467529133646211/625000000000000000000000000000000000000000000000000000000000000000000",
      "81605219430815245173926950866881664893044329872091988099717502952379020243/500000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "full_data_image_iff_five_complete_trace_equalities_proved": true,
    "local_fixed_boundary_geometry_dimension": 260,
    "aux_normal_block_dimension": 21,
    "central_normal_block_dimension": 18,
    "local_tangent_dimension": 56,
    "large_bad_branch_count": 8,
    "large_bad_branch_dimension": 197,
    "small_bad_branch_count": 36,
    "small_bad_branch_dimension": 140,
    "all_branches_intersection_dimension": 56,
    "local_defect_formula": "max(k_a-2,0)+max(k_b-2,0)+1_if_both_central_active_and_k_a>=2_and_k_b>=2",
    "central_residual_vs_all_single_aux_force_units": [
      {
        "endpoint": "a",
        "block_index": 0,
        "reflected": false,
        "determinant_interval": [
          "145746157598816800058135233367308124622000666141553428827868249219918283102776282341693130673345115940660894060197917355848500949287767735903/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "291492315197633600116270466734616249244001332283106977523013947131487056361053630983360899131701187636310835187026012096880271095393708114471/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "a",
        "block_index": 0,
        "reflected": true,
        "determinant_interval": [
          "-291492315197633600116270466734616249244001332283106977523013947131487056361053630983360899131701187636310835187026012096880271095393708114471/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-145746157598816800058135233367308124622000666141553428827868249219918283102776282341693130673345115940660894060197917355848500949287767735903/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "a",
        "block_index": 1,
        "reflected": false,
        "determinant_interval": [
          "18218269699852100007266904170913515577750083267694178456530528497759064059476081568536297446182325882137397027658234071089785387459973846189/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "29149231519763360011627046673461624924400133228310697987426198960717859761498889057016640133947420540343427657817435127678232631766775788019/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "a",
        "block_index": 1,
        "reflected": true,
        "determinant_interval": [
          "-29149231519763360011627046673461624924400133228310697987426198960717859761498889057016640133947420540343427657817435127678232631766775788019/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-18218269699852100007266904170913515577750083267694178456530528497759064059476081568536297446182325882137397027658234071089785387459973846189/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "b",
        "block_index": 2,
        "reflected": false,
        "determinant_interval": [
          "1380494216567429360935400705635337198583199673673690682758125317053079611792737065414566428591553453915595887812735234053156219334092059447/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1104395373253943488748320564508269758866559738938953052048324515564296381614253658824646753134873239490050628248985153638275285637893171471/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "b",
        "block_index": 2,
        "reflected": true,
        "determinant_interval": [
          "-1104395373253943488748320564508269758866559738938953052048324515564296381614253658824646753134873239490050628248985153638275285637893171471/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1380494216567429360935400705635337198583199673673690682758125317053079611792737065414566428591553453915595887812735234053156219334092059447/6250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "b",
        "block_index": 3,
        "reflected": false,
        "determinant_interval": [
          "11043953732539434887483205645082697588665597389389525551148224429322964203245919656720481340446283550218144545641173456036349563926383367469/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11043953732539434887483205645082697588665597389389530431400023262744636507238513454842517619634876476007125890331267739819873555886340553939/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "endpoint": "b",
        "block_index": 3,
        "reflected": true,
        "determinant_interval": [
          "-11043953732539434887483205645082697588665597389389530431400023262744636507238513454842517619634876476007125890331267739819873555886340553939/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-11043953732539434887483205645082697588665597389389525551148224429322964203245919656720481340446283550218144545641173456036349563926383367469/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      }
    ]
  },
  "exact_maximum_single_edge_capacity": 5,
  "first_single_edge_capacity_question_resolved": true,
  "unbounded_strong_triangle_indivisibility_proved": false,
  "universal_collinear_five_partial_interpolation_proved": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\edge_hermite_root_certificate.json": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\fifth_capacity_meshes.py": "79bed5e33039f36051887bcb0c63aba95cfdf52aad9d80524832bd123120e660",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\edge_capacity_meshes.py": "c6cc4c600a622ea9f9c826113c24e36002889d247ba68d2cc2f8e01454c3b078"
  }
}

==> anc/certificates/cert-073-fifth_capacity_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "b3280d54f8404263ac5851fa721bd236769b93aa6af1fbb8e5537489757c696e",
  "new_edge_root_independent_existence_and_rank40_39_reused": true,
  "complete_affine_root_geometry_and_all_positive_embedded_faces_replayed": true,
  "full_physical_bridge_lifts": [
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    }
  ],
  "central_normal_midpoint_stencil_rederived_from_manual_global_pressure": true,
  "all_values_and_four_endpoint_gradients_in_central_block_arbitrary_verified": true,
  "body85_all_values_arbitrary_and_entire_zero_value_edge_trace_zero_proved": true,
  "sharp_capacity5_from_exact_general_formula_and_actual_good_pair_verified": true,
  "strong168_every_bad_subtriangulation_crosses_same_edge_and_faces_verified": true,
  "all_five_data_relations_independent_from_four_aux_private_O_and_one_central_O": true,
  "normal_geometry_chart_dimensions_21_and18_and_circuit_component_counts_verified": true,
  "unbounded_strong_indecomposable_defect_proved": false,
  "universal_five_collinear_partial_interpolation_proved": false
}

==> anc/certificates/cert-074-fifth_capacity_meshes.py <==
"""A full-edge-jet locked good85 body and its strong168 mirror double."""
from pathlib import Path
from fractions import Fraction as Q
import json
import sympy as S
from edge_capacity_meshes import HERE,src,point,interval,transform,rounded_interval,affine_for_ray,add_block,add_bridge

def load_edge_root():return json.loads((HERE/'edge_hermite_root_certificate.json').read_text(encoding='utf8'))

def good85(old,edge):
    A=S.Matrix([[-S.Rational(1,2),S.Rational(1,2)],[-S.Rational(1,2),-S.Rational(1,2)]]);mapping={v:{'P0':'a','P1':'b','P2':'c','P3':'d'}.get(v,f'C_{v}') for v in edge['vertex_order']};p={}
    for v,xy in edge['point_intervals'].items():
        z=[interval(t) for t in xy];z[0]-=1;p[mapping[v]]=tuple(rounded_interval(t,80) for t in transform(A,z))
    f=[tuple(mapping[v] for v in t) for t in edge['faces']];central={'A':A,'vertex_map':mapping,'faces':list(f),'source_face':edge['source_face']};blocks=[];bridges=[]
    for name,anchor,di in [('A0','a',(-1,2)),('A1','a',(-2,1)),('B0','b',(2,1)),('B1','b',(1,2))]:blocks.append(add_block(old,p,f,name,anchor,affine_for_ray(di)))
    for name,anchor,u,w in [('a0','a','d','A0_P1'),('a1','a','A0_P3','A1_P1'),('b0','b','B0_P3','B1_P1'),('b1','b','B1_P3','c')]:bridges.append(add_bridge(p,f,name,anchor,u,w))
    assert all(p[v][1].lo>0 for v in p if v not in ['a','b'])
    return {'points':p,'faces':f,'blocks':blocks,'bridges':bridges,'edge_block':central,'interface':('a','b')}

def double168(body):
    p={};f=[];sides=[]
    for prefix,A in [('upper',S.eye(2)),('lower',S.diag(1,-1))]:
        mapping={v:v if v in ['a','b'] else f'{prefix}_{v}' for v in body['points']}
        for v,z in body['points'].items():p[mapping[v]]=transform(A,z)
        ff=[tuple(mapping[v] for v in t) for t in body['faces']]
        if A.det()<0:ff=[(t[0],t[2],t[1]) for t in ff]
        f.extend(ff);sides.append({'name':prefix,'A':A,'vertex_map':mapping,'faces':ff})
    return {'points':p,'faces':f,'sides':sides,'interface':('a','b')}

def central_edge_relation(edge,body):
    p={v:tuple(interval(t) for t in xy) for v,xy in edge['point_intervals'].items()};kappa=Q(edge['kappa']);a,b='P0','P1';e=[p[b][k]-p[a][k] for k in [0,1]];nu=[-e[1],e[0]];d=[p['W0'][k]-p[a][k] for k in [0,1]];ell2=sum(t*t for t in e);xi=sum(e[k]*d[k] for k in [0,1])/ell2;eta=sum(nu[k]*d[k] for k in [0,1])/ell2;area=eta*ell2;factor=kappa/area
    load={v:interval(z) for v,z in edge['loading_intervals'].items()};load[a]+=factor*(1-xi);load[b]+=factor*xi
    ga=[interval(edge['endpoint_force_intervals'][a][k])/3+factor*((1-xi)*e[k]/3-eta*nu[k]/6) for k in [0,1]]
    gb=[interval(edge['endpoint_force_intervals'][b][k])/3+factor*(-xi*e[k]/3-eta*nu[k]/6) for k in [0,1]]
    A=body['edge_block']['A'];return {'loading':{v:rounded_interval(z,75) for v,z in load.items()},'gradient_a':tuple(rounded_interval(z,75) for z in transform(A,ga)),
                                    'gradient_b':tuple(rounded_interval(z,75) for z in transform(A,gb)),'normal_coefficient':src.I(kappa/3)}


==> anc/certificates/cert-075-genuine_cubic_parameters.py <==
"""Exact two-parameter-per-interior-vertex quotient of full C1 cubics.

All global compatibility constraints are retained via the quadratic cycle image.
"""
import sympy as S
from edge_capacity_meshes import src,validate_geometry
from one_offline_vertex_extension import X,Y,ar,at,ex,boundary
from star_polynomial_response import h_matrices


def serialize(A):return [[str(v) for v in A.row(i)] for i in range(A.rows)]


def cycles(p,f):
    ad=src.topology(f);B=boundary(f);inside=[v for v in p if v not in B];edges=[e for e,ids in ad.items() if len(ids)==2]
    J=S.zeros(3*len(inside),len(edges));orientation=[];lines=[]
    for j,(a,b) in enumerate(edges):
        ids=[row[0] for row in ad[(a,b)]];left=next(k for k in ids if ar(p[a],p[b],p[next(v for v in f[k] if v not in [a,b])])>0);right=next(k for k in ids if k!=left)
        orientation.append((left,right));dx,dy=p[b][0]-p[a][0],p[b][1]-p[a][1];m,n=-dy,dx;lines.append(ex(m*(X-p[a][0])+n*(Y-p[a][1])))
        for v,sign in [(a,-1),(b,1)]:
            if v in inside:J[3*inside.index(v):3*inside.index(v)+3,j]=sign*S.Matrix([m*m,2*m*n,n*n])
    return inside,edges,orientation,lines,J


def integrate(f,orientation,lines,q):
    graph={j:[] for j in range(len(f))}
    for j,(left,right) in enumerate(orientation):graph[left].append((right,j,1));graph[right].append((left,j,-1))
    polys={0:[S.Integer(0)]*q.cols};queue=[0];tree=[]
    for cur in queue:
        for nxt,j,sign in graph[cur]:
            if nxt in polys:continue
            polys[nxt]=[ex(polys[cur][k]+sign*lines[j]**2*q[j,k]) for k in range(q.cols)];queue.append(nxt);tree.append([cur,nxt,j,sign])
    assert len(polys)==len(f)
    out=[polys[j] for j in range(len(f))]
    for j,(left,right) in enumerate(orientation):
        assert all(ex(out[right][k]-out[left][k]-lines[j]**2*q[j,k])==0 for k in range(q.cols))
    return out,tree


def evaluations(p,f,op,columns):
    E=S.zeros(len(p),columns)
    for i,v in enumerate(p):
        ids=[j for j,T in enumerate(f) if v in T]
        values=[at(q,p[v]) for q in op[ids[0]]]
        for j in ids:assert values==[at(q,p[v]) for q in op[j]]
        for k,z in enumerate(values):E[i,k]=z
    return E


def certify(name,p,f,selected=None):
    vs=list(p);N=len(p);inside,edges,orientation,lines,J=cycles(p,f);I=len(inside);B=N-I;rank2=J.to_DM().rank();h=3*I-rank2
    qker=J.nullspace();K2=S.Matrix.hstack(*qker) if qker else S.zeros(len(edges),0)
    left=J.T.nullspace();L=S.Matrix.hstack(*left) if left else S.zeros(3*I,0)
    Ma,Mb,Mc=[S.zeros(3*I,2*I) for _ in range(3)]
    for i,v in enumerate(inside):
        x,y=p[v];Ma[3*i:3*i+3,2*i:2*i+2]=S.Matrix([[0,0],[1,0],[0,1]])
        Mb[3*i:3*i+3,2*i:2*i+2]=S.Matrix([[-1,0],[0,-1],[0,0]])
        Mc[3*i:3*i+3,2*i:2*i+2]=S.Matrix([[y,0],[-x,y],[0,-x]])
    C=(L.T*Ma).col_join(L.T*Mb).col_join(L.T*Mc);rankC=C.to_DM().rank();ker=C.nullspace();K=S.Matrix.hstack(*ker) if ker else S.zeros(2*I,0)
    cols=list(J.rref()[1]);rows=list(J[:,cols].T.rref()[1]);inv=J[rows,cols].inv() if rank2 else S.zeros(0,0)
    def lift(T):
        out=S.zeros(len(edges),T.cols);sol=inv*T[rows,:]
        for j,k in enumerate(cols):out[k,:]=sol[j,:]
        assert J*out==T;return out
    A,D,F=lift(Ma*K),lift(Mb*K),lift(Mc*K)
    q=(A*X+D*Y+F).applyfunc(ex);G,tree=integrate(f,orientation,lines,q);Q,_=integrate(f,orientation,lines,K2)
    mon=[S.Integer(1),X,Y,X**2,X*Y,Y**2,X**3,X**2*Y,X*Y**2,Y**3]
    AP=[mon+row+[ex(X*z) for z in row]+[ex(Y*z) for z in row] for row in Q];full=[a+g for a,g in zip(AP,G)]
    adim=10+3*K2.cols;dim=adim+K.cols;EA=evaluations(p,f,AP,adim);EG=evaluations(p,f,G,K.cols);E=EA.row_join(EG)
    hf,h0=h_matrices(p,f,False);H=S.Matrix(hf).row_join(S.Matrix(h0));rH,r0=H.to_DM().rank(),S.Matrix(h0).to_DM().rank()
    assert dim==3*N+len(f)-rH==2*I+3*B+1+3*h-rankC
    assert E.to_DM().rank()==N-(rH-r0)
    geo=validate_geometry({'points':{v:tuple(src.I(t) for t in xy) for v,xy in p.items()},'faces':f})
    out={'name':name,'points':{v:list(map(str,xy)) for v,xy in p.items()},'faces':[list(T) for T in f],'vertex_order':vs,'geometry':geo,
        'interior_order':inside,'cofactor_edges':[list(e) for e in edges],'oriented_left_right_faces':[list(z) for z in orientation],
        'edge_line_polynomials':list(map(str,lines)),'quadratic_cycle_matrix':serialize(J),'quadratic_cycle_shape':list(J.shape),
        'quadratic_cycle_rank':rank2,'quadratic_cycle_left_kernel':serialize(L),'quadratic_cokernel_dimension':h,
        'quadratic_cofactor_kernel':serialize(K2),'quadratic_cofactor_kernel_dimension':K2.cols,
        'Ma':serialize(Ma),'Mb':serialize(Mb),'Mc':serialize(Mc),
        'genuine_compatibility_matrix':serialize(C),'genuine_compatibility_shape':list(C.shape),'genuine_compatibility_rank':rankC,
        'genuine_parameter_basis':serialize(K),'genuine_parameter_basis_shape':list(K.shape),
        'genuine_quotient_dimension':K.cols,'range_lift_rows':rows,'range_lift_columns':cols,
        'affine_cofactor_a':serialize(A),'affine_cofactor_b':serialize(D),'affine_cofactor_c':serialize(F),
        'dual_face_integration_tree':tree,'physical_quadratic_nonpolynomial_basis':[[str(v) for v in row] for row in Q],
        'physical_affine_quadratic_space_basis':[[str(v) for v in row] for row in AP],
        'physical_genuine_cubic_quotient_representatives':[[str(v) for v in row] for row in G],
        'affine_quadratic_function_space_dimension':adim,'full_cubic_function_space_dimension':dim,
        'rank_cubic_H':rH,'rank_cubic_H0':r0,'affine_quadratic_vertex_rank':EA.to_DM().rank(),'full_cubic_vertex_rank':E.to_DM().rank(),
        'quadratic_minimal_dimension_implies_all_2I_genuine_parameters_independent':h==0}
    if selected:
        assert len(selected)==5 and all(p[v][1]==0 for v in selected);ts=[p[v][0] for v in selected];w=S.Matrix([[1/S.prod(ts[i]-ts[j] for j in range(5) if j!=i) for i in range(5)]])
        ids=[vs.index(v) for v in selected];ann=w*EA[ids,:];out['five_targets']=selected;out['affine_quadratic_five_rank']=EA[ids,:].rank();out['full_cubic_five_rank']=E[ids,:].rank()
        if ann==S.zeros(1,EA.cols):
            d=w*EG[ids,:];eta=S.zeros(1,2*I)
            if K.cols:
                piv=list(K.T.rref()[1]);t=K.T[:,piv].inv()*d.T
                for j,k in enumerate(piv):eta[k]=t[j]
            assert eta*K==d
            out.update({'five_point_fourth_difference_descends_to_genuine_quotient':True,
                'fourth_difference_on_genuine_basis':list(map(str,d)),
                'ambient_genuine_fourth_difference_functional':list(map(str,eta)),
                'functional_nonzero_on_global_genuine_parameter_kernel':d!=S.zeros(1,K.cols),
                'full_cubic_five_rank_from_genuine_functional':4+int(d!=S.zeros(1,K.cols))})
    print('PASS genuine quotient',name,'I',I,'h',h,'rankC',rankC,'genuine',K.cols,'S3',dim,'value ranks',out['affine_quadratic_vertex_rank'],out['full_cubic_vertex_rank'],flush=True)
    return out


==> anc/certificates/cert-076-higher_defect_indivisibility_certificates.json <==
{
  "status": "PASS",
  "strong86": {
    "vertices": 86,
    "triangles": 150,
    "boundary_vertices": 20,
    "interior_vertices": 66,
    "interior_edges": 215,
    "boundary_cycle": [
      "K0_P1",
      "K0_P2",
      "K0_P3",
      "bridge_ring0",
      "K1_P1",
      "K1_P2",
      "K1_P3",
      "bridge_ring1",
      "K2_P1",
      "K2_P2",
      "K2_P3",
      "bridge_ring2",
      "K3_P1",
      "K3_P2",
      "K3_P3",
      "bridge_ring3",
      "K4_P1",
      "K4_P2",
      "K4_P3",
      "bridge_ring4"
    ],
    "minimum_doubled_area_lower": "4242122129762588223125346771691396266950112351536499219744779831501702376647622997033278601325700410530313780229907561340677425556242430441869675986011573/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "V": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "K0_O": [
        [
          "2863477572199397353623860756095641426848548058850334854668926151778895434373197/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1431738786099698676811930378047820713424274029425167427334466075889447717186599/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-120000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3/2500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A0": [
        [
          "1954448963576556240000868633810960476822866297409996031051776896500351130361393/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "977224481788278120000434316905480238411433148704998015525891448250175565180697/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-120000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3/2500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A1": [
        [
          "2919999999999999999999999999999999999999999999999999999999996999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2920000000000000000000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1230760832257047/2500000000000000000",
          "-1230760832257047/2500000000000000000"
        ]
      ],
      "K0_A2": [
        [
          "4199997/100000000",
          "4199997/100000000"
        ],
        [
          "-120000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3/2500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A3": [
        [
          "73/2500",
          "73/2500"
        ],
        [
          "1230760832257047/2500000000000000000",
          "1230760832257047/2500000000000000000"
        ]
      ],
      "K0_U0": [
        [
          "1119457891281052457468976336220084292254970376380722970142712424225670025333313/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2238915782562104914937952672440168584509940752761445940285430848451340050666627/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2333327075475277096479423899887201970908541710460549966125463287100739776577/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9333308301901108385917695599548807883634166841842199864501613148402959106307/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U1": [
        [
          "3625858814558054152825445266416668174748579406728155236499468441313364139829131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "906464703639513538206361316604167043687144851682038809124868610328341034957283/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-11051048974259026653228994396372728745502095786575643152455575022248385514669/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-22102097948518053306457988792745457491004191573151286304910910044496771029337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U2": [
        [
          "3625858814558054152825445266416668174748579406728155236499468441313364139829131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "906464703639513538206361316604167043687144851682038809124868610328341034957283/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "22102097948518053306457988792745457491004191573151286304910910044496771029337/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11051048974259026653228994396372728745502095786575643152455575022248385514669/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U3": [
        [
          "1119457891281052457468976336220084292254970376380722970142712424225670025333313/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2238915782562104914937952672440168584509940752761445940285430848451340050666627/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9333308301901108385917695599548807883634166841842199864501613148402959106307/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2333327075475277096479423899887201970908541710460549966125463287100739776577/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W0": [
        [
          "9/500",
          "9/500"
        ],
        [
          "-26178841103696002203646089194386512233334129298194404317682926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6544710275924000550911522298596628058333532324548601079420671580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W1": [
        [
          "1944350296860419941344912527811072379570727245969328320277675960419564910588537/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "155548023748833595307593002224885790365658179677546265622214316833565192847083/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-13169481398470940863650264124136606486522894581665727453683199000586241359/40000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32923703496177352159125660310341516216307236454164318634207757501465603397499/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W2": [
        [
          "1944350296860419941344912527811072379570727245969328320277675960419564910588537/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "155548023748833595307593002224885790365658179677546265622214316833565192847083/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32923703496177352159125660310341516216307236454164318634207757501465603397499/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "13169481398470940863650264124136606486522894581665727453683199000586241359/40000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W3": [
        [
          "1799999999999999999999999999999999999999999999999999999999997/100000000000000000000000000000000000000000000000000000000000000",
          "1800000000000000000000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6544710275924000550911522298596628058333532324548601079420671580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26178841103696002203646089194386512233334129298194404317682926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_P1": [
        [
          "3/100",
          "3/100"
        ],
        [
          "-3/2500",
          "-3/2500"
        ]
      ],
      "K0_P2": [
        [
          "3/50",
          "3/50"
        ],
        [
          "0",
          "0"
        ]
      ],
      "K0_P3": [
        [
          "3/100",
          "3/100"
        ],
        [
          "3/2500",
          "3/2500"
        ]
      ],
      "K1_O": [
        [
          "954492524066465784541286918698547142282849352950111618222975263926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443759815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2863477572199397353623860756095641426848548058850334854668926111778895434373197/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1431738786099698676811930378047820713424274029425167427334466095889447717186599/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A0": [
        [
          "651482987858852080000289544603653492274288765803332010350592178833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648604708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1954448963576556240000868633810960476822866297409996031051776856500351130361393/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "977224481788278120000434316905480238411433148704998015525891468250175565180697/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A1": [
        [
          "1022563766623615213333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "511281883311807606666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2903589855569906039999999999999999999999999999999999999999996999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2903589855569906040000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A2": [
        [
          "34999974999999999999999999999999999999999999999999999999999997/2500000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000120000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4199996999999999999999999999999999999999999999999999999999999959999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "104999925000000000000000000000000000000000000000000000000000001/2500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A3": [
        [
          "924102900043051453333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "462051450021525726666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "73410253610752349/2500000000000000000",
          "73410253610752349/2500000000000000000"
        ]
      ],
      "K1_U0": [
        [
          "755638569155936080031901919746271669386947751095657513292976562632182975995183/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47227410572246005001993869984141979336684234443478594580811175164511435999699/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "223580467979480454547598010724031898188206269714749854033059089740187239763119/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2235804679794804545475980107240318981882062697147498540330596977401872397631191/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U1": [
        [
          "1230721702801202770914939744264968182407197327149203031804733723815618150972381/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "615360851400601385457469872132484091203598663574601515902367981907809075486191/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1809245724287607400861646301742876511125789004768552403865582362315932608076343/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3618491448575214801723292603485753022251578009537104807731170804631865216152687/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U2": [
        [
          "593258753452083332151011883339738633712594472001450229597455831863312304456853/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1186517506904166664302023766679477267425188944002900459194913903726624608913707/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3633226180540893503927597929347583327245580803919205665267772077994863063505577/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1816613090270446751963798964673791663622790401959602832633889078997431531752789/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U3": [
        [
          "736971952552133863260066528547174053619679417411973113563973096335377057782567/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "92121494069016732907508316068396756702459927176496639195496917041922132222821/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1121013442664702642199962618820009093568909404187696670120129359750403851851031/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2242026885329405284399925237640018187137818808375393340240264799500807703702063/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W0": [
        [
          "156544710275924000550911522298596628058333532324548601079420671580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "626178841103696002203646089194386512233334129298194404317682926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1791273719632101332598784636935204495922221956900601865227439024559907515564963/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "447818429908025333149696159233801123980555489225150466306859776139976878891241/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W1": [
        [
          "132915723473645731305573401218438976926345873376704986548599173111450887712319/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1329157234736457313055734012184389769263458733767049865485993971114508877123191/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "969431506472195191325862458879674396767338019946817133585987313751326988344477/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3877726025888780765303449835518697587069352079787268534343955335005307953377909/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W2": [
        [
          "9869608029250801630761583527841458881490970787958759595449812313371700549439/781250000000000000000000000000000000000000000000000000000000000000000000000000",
          "1263309827744102608737482691563706736830844260858721228217578216111577670328193/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3899675161552899000076200275725591931213556904090044746766754506672951688976241/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1949837580776449500038100137862795965606778452045022373383380293336475844488121/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W3": [
        [
          "573821158896303997796353910805613487766665870701805595682316073679722546694891/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "143455289724075999449088477701403371941666467675451398920579578419930636673723/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "452181570091974666850303840766198876019444510774849533693139473860023121108759/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1808726280367898667401215363064795504077778043099398134772563975440092484435037/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_P1": [
        [
          "7/625",
          "7/625"
        ],
        [
          "37/1250",
          "37/1250"
        ]
      ],
      "K1_P2": [
        [
          "1/50",
          "1/50"
        ],
        [
          "3/50",
          "3/50"
        ]
      ],
      "K1_P3": [
        [
          "11/1250",
          "11/1250"
        ],
        [
          "19/625",
          "19/625"
        ]
      ],
      "K2_O": [
        [
          "-1431738786099698676811930378047820713424274029425167427334466115889447717186599/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2863477572199397353623860756095641426848548058850334854668926071778895434373197/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975323926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954887852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A0": [
        [
          "-977224481788278120000434316905480238411433148704998015525891488250175565180697/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1954448963576556240000868633810960476822866297409996031051776816500351130361393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592238833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188717666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A1": [
        [
          "-2887179711139812080000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000",
          "-2887179711139812079999999999999999999999999999999999999999996999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "997948549978474273333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1995897099956948546666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A2": [
        [
          "-52499962500000000000000000000000000000000000000000000000000001/1250000000000000000000000000000000000000000000000000000000000000",
          "-4199996999999999999999999999999999999999999999999999999999999919999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "69999949999999999999999999999999999999999999999999999999999997/2500000000000000000000000000000000000000000000000000000000000000",
          "2799998000000000000000000000000000000000000000000000000000000120000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A3": [
        [
          "-36910253610752349/1250000000000000000",
          "-36910253610752349/1250000000000000000"
        ],
        [
          "948718116688192393333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1897436233376384786666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U0": [
        [
          "-446538715405500835202801508408093875850836928306710228075152621270480948919151/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1116346788513752088007003771020234689627092320766775570187878473176202372297877/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "750971915004985525838943071946497265445130667674736413360725756057981496442029/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1501943830009971051677886143892994530890261335349472826721455752115962992884059/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U1": [
        [
          "-3611124082592375450621139940554837869754576612346054378962867167950366292476241/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45139051032404693132764249256935473371932207654325679737035762599379578655953/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "97573652306155499540936859989487636292935618509010191092182261503469581236617/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1219670653826943744261710749868595453661695231362627388652280388793369765457713/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U2": [
        [
          "-455074193315466606878718824034812309967822775138782011754510234334545248397753/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3640593546523732855029750592278498479742582201110256094036075714676361987182023/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9580548447027405527642022088606799969365528318315808818778937909990983955427/400000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2395137111756851381910505522151699992341382079578952204694738717497745988856751/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U3": [
        [
          "-2245137988096705653861897802839867789765696863989340740195098750550275356737499/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1122568994048352826930948901419933894882848431994670370097546295275137678368749/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1483277213406168834906050752693896915122993001665788426992448045819157074671443/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "370819303351542208726512688173474228780748250416447106748113071454789268667861/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W0": [
        [
          "-222818429908025333149696159233801123980555489225150466306859776139976878891241/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1782547439264202665197569273870408991844443913801203730454878049119815031129927/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "306544710275924000550911522298596628058333532324548601079420671580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1226178841103696002203646089194386512233334129298194404317682926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W1": [
        [
          "-1933375729028360823958537307707625207498624833817940214066276374585743042789371/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3866751458056721647917074615415250414997249667635880428132546589171486085578741/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1312695382988368636976171182029219011155305115539967706168887852363776075424441/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2625390765976737273952342364058438022310610231079935412337779944727552150848883/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W2": [
        [
          "-244415608086559882341410968489314943955353707265089553311135203281673347298463/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3910649729384958117462575495829039103285659316241432852978157092506773556775407/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2559543358984382569634091043437754989877995758171606775069359949724620944053883/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "639885839746095642408522760859438747469498939542901693767341047431155236013471/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W3": [
        [
          "-1817452560735797334802430726129591008155556086198796269545124950880184968870073/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-227181570091974666850303840766198876019444510774849533693139848860023121108759/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1173821158896303997796353910805613487766665870701805595682315073679722546694891/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "293455289724075999449088477701403371941666467675451398920579828419930636673723/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_P1": [
        [
          "-73/2500",
          "-73/2500"
        ],
        [
          "53/2500",
          "53/2500"
        ]
      ],
      "K2_P2": [
        [
          "-3/50",
          "-3/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "K2_P3": [
        [
          "-77/2500",
          "-77/2500"
        ],
        [
          "47/2500",
          "47/2500"
        ]
      ],
      "K3_O": [
        [
          "-1431738786099698676811930378047820713424274029425167427334466115889447717186599/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2863477572199397353623860756095641426848548058850334854668926071778895434373197/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954887852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975323926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A0": [
        [
          "-977224481788278120000434316905480238411433148704998015525891488250175565180697/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1954448963576556240000868633810960476822866297409996031051776816500351130361393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188717666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592238833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A1": [
        [
          "-2952820288860187920000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000",
          "-2952820288860187919999999999999999999999999999999999999999996999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1897436233376384786666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-948718116688192393333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A2": [
        [
          "-4199997000000000000000000000000000000000000000000000000000000080000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-52499962499999999999999999999999999999999999999999999999999999/1250000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-69999950000000000000000000000000000000000000000000000000000003/2500000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999879999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A3": [
        [
          "-36089746389247651/1250000000000000000",
          "-36089746389247651/1250000000000000000"
        ],
        [
          "-1995897099956948546666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-997948549978474273333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U0": [
        [
          "-2245137988096705653861897802839867789765696863989340740195098750550275356737499/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1122568994048352826930948901419933894882848431994670370097546295275137678368749/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-370819303351542208726512688173474228780748250416447106748113071454789268667861/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1483277213406168834906050752693896915122993001665788426992448045819157074671443/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U1": [
        [
          "-455074193315466606878718824034812309967822775138782011754510234334545248397753/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3640593546523732855029750592278498479742582201110256094036075714676361987182023/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2395137111756851381910505522151699992341382079578952204694738717497745988856751/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9580548447027405527642022088606799969365528318315808818778937909990983955427/400000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U2": [
        [
          "-3611124082592375450621139940554837869754576612346054378962867167950366292476241/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45139051032404693132764249256935473371932207654325679737035762599379578655953/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1219670653826943744261710749868595453661695231362627388652280388793369765457713/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-97573652306155499540936859989487636292935618509010191092182261503469581236617/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U3": [
        [
          "-446538715405500835202801508408093875850836928306710228075152621270480948919151/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1116346788513752088007003771020234689627092320766775570187878473176202372297877/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1501943830009971051677886143892994530890261335349472826721455752115962992884059/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-750971915004985525838943071946497265445130667674736413360725756057981496442029/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W0": [
        [
          "-1817452560735797334802430726129591008155556086198796269545121950880184968870073/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-227181570091974666850303840766198876019444510774849533693140223860023121108759/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-293455289724075999449088477701403371941666467675451398920579328419930636673723/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1173821158896303997796353910805613487766665870701805595682317073679722546694891/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W1": [
        [
          "-244415608086559882341410968489314943955353707265089553311135203281673347298463/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3910649729384958117462575495829039103285659316241432852978157092506773556775407/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-639885839746095642408522760859438747469498939542901693767341047431155236013471/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2559543358984382569634091043437754989877995758171606775069359949724620944053883/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W2": [
        [
          "-1933375729028360823958537307707625207498624833817940214066276374585743042789371/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3866751458056721647917074615415250414997249667635880428132546589171486085578741/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2625390765976737273952342364058438022310610231079935412337779944727552150848883/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1312695382988368636976171182029219011155305115539967706168887852363776075424441/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W3": [
        [
          "-222818429908025333149696159233801123980555489225150466306860151139976878891241/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1782547439264202665197569273870408991844443913801203730454875049119815031129927/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1226178841103696002203646089194386512233334129298194404317684926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-306544710275924000550911522298596628058333532324548601079420171580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_P1": [
        [
          "-77/2500",
          "-77/2500"
        ],
        [
          "-47/2500",
          "-47/2500"
        ]
      ],
      "K3_P2": [
        [
          "-3/50",
          "-3/50"
        ],
        [
          "-1/25",
          "-1/25"
        ]
      ],
      "K3_P3": [
        [
          "-73/2500",
          "-73/2500"
        ],
        [
          "-53/2500",
          "-53/2500"
        ]
      ],
      "K4_O": [
        [
          "954492524066465784541286918698547142282849352950111618222975263926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443759815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1431738786099698676811930378047820713424274029425167427334466095889447717186599/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2863477572199397353623860756095641426848548058850334854668926111778895434373197/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A0": [
        [
          "651482987858852080000289544603653492274288765803332010350592178833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648604708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-977224481788278120000434316905480238411433148704998015525891468250175565180697/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1954448963576556240000868633810960476822866297409996031051776856500351130361393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A1": [
        [
          "924102900043051453333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "462051450021525726666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2936410144430093960000000000000000000000000000000000000000003/100000000000000000000000000000000000000000000000000000000000000",
          "-2936410144430093959999999999999999999999999999999999999999996999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A2": [
        [
          "1399998999999999999999999999999999999999999999999999999999999879999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "34999975000000000000000000000000000000000000000000000000000003/2500000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4199997000000000000000000000000000000000000000000000000000000040000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-104999924999999999999999999999999999999999999999999999999999999/2500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A3": [
        [
          "1022563766623615213333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "511281883311807606666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-72589746389247651/2500000000000000000",
          "-72589746389247651/2500000000000000000"
        ]
      ],
      "K4_U0": [
        [
          "736971952552133863260066528547174053619679417411973113563973096335377057782567/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "92121494069016732907508316068396756702459927176496639195496917041922132222821/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2242026885329405284399925237640018187137818808375393340240264799500807703702063/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1121013442664702642199962618820009093568909404187696670120129359750403851851031/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U1": [
        [
          "593258753452083332151011883339738633712594472001450229597455831863312304456853/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1186517506904166664302023766679477267425188944002900459194913903726624608913707/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1816613090270446751963798964673791663622790401959602832633889078997431531752789/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3633226180540893503927597929347583327245580803919205665267772077994863063505577/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U2": [
        [
          "1230721702801202770914939744264968182407197327149203031804733723815618150972381/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "615360851400601385457469872132484091203598663574601515902367981907809075486191/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3618491448575214801723292603485753022251578009537104807731170804631865216152687/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1809245724287607400861646301742876511125789004768552403865582362315932608076343/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U3": [
        [
          "755638569155936080031901919746271669386947751095657513292976562632182975995183/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "47227410572246005001993869984141979336684234443478594580811175164511435999699/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2235804679794804545475980107240318981882062697147498540330596977401872397631191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-223580467979480454547598010724031898188206269714749854033059089740187239763119/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W0": [
        [
          "573821158896303997796353910805613487766665870701805595682317073679722546694891/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "143455289724075999449088477701403371941666467675451398920579328419930636673723/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1808726280367898667401215363064795504077778043099398134772560975440092484435037/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-452181570091974666850303840766198876019444510774849533693140223860023121108759/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W1": [
        [
          "9869608029250801630761583527841458881490970787958759595449812313371700549439/781250000000000000000000000000000000000000000000000000000000000000000000000000",
          "1263309827744102608737482691563706736830844260858721228217578216111577670328193/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1949837580776449500038100137862795965606778452045022373383380293336475844488121/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3899675161552899000076200275725591931213556904090044746766754506672951688976241/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W2": [
        [
          "132915723473645731305573401218438976926345873376704986548599173111450887712319/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1329157234736457313055734012184389769263458733767049865485993971114508877123191/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3877726025888780765303449835518697587069352079787268534343955335005307953377909/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-969431506472195191325862458879674396767338019946817133585987313751326988344477/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W3": [
        [
          "156544710275924000550911522298596628058333532324548601079420421580069363326277/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "626178841103696002203646089194386512233334129298194404317683926320277453305109/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-447818429908025333149696159233801123980555489225150466306860526139976878891241/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1791273719632101332598784636935204495922221956900601865227436024559907515564963/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_P1": [
        [
          "11/1250",
          "11/1250"
        ],
        [
          "-19/625",
          "-19/625"
        ]
      ],
      "K4_P2": [
        [
          "1/50",
          "1/50"
        ],
        [
          "-3/50",
          "-3/50"
        ]
      ],
      "K4_P3": [
        [
          "7/625",
          "7/625"
        ],
        [
          "-37/1250",
          "-37/1250"
        ]
      ],
      "bridge_ring0": [
        [
          "103/2500",
          "103/2500"
        ],
        [
          "77/2500",
          "77/2500"
        ]
      ],
      "bridge_ring1": [
        [
          "-51/2500",
          "-51/2500"
        ],
        [
          "129/2500",
          "129/2500"
        ]
      ],
      "bridge_ring2": [
        [
          "-77/1250",
          "-77/1250"
        ],
        [
          "0",
          "0"
        ]
      ],
      "bridge_ring3": [
        [
          "-51/2500",
          "-51/2500"
        ],
        [
          "-129/2500",
          "-129/2500"
        ]
      ],
      "bridge_ring4": [
        [
          "103/2500",
          "103/2500"
        ],
        [
          "-77/2500",
          "-77/2500"
        ]
      ]
    },
    "faces": [
      [
        "K0_O",
        "K0_A0",
        "K0_U0"
      ],
      [
        "K0_O",
        "K0_U0",
        "K0_A1"
      ],
      [
        "K0_W0",
        "K0_A0",
        "V"
      ],
      [
        "K0_W0",
        "V",
        "K0_P1"
      ],
      [
        "K0_W0",
        "K0_P1",
        "K0_A1"
      ],
      [
        "K0_W0",
        "K0_A1",
        "K0_U0"
      ],
      [
        "K0_W0",
        "K0_U0",
        "K0_A0"
      ],
      [
        "K0_O",
        "K0_A1",
        "K0_U1"
      ],
      [
        "K0_O",
        "K0_U1",
        "K0_A2"
      ],
      [
        "K0_W1",
        "K0_A1",
        "K0_P1"
      ],
      [
        "K0_W1",
        "K0_P1",
        "K0_P2"
      ],
      [
        "K0_W1",
        "K0_P2",
        "K0_A2"
      ],
      [
        "K0_W1",
        "K0_A2",
        "K0_U1"
      ],
      [
        "K0_W1",
        "K0_U1",
        "K0_A1"
      ],
      [
        "K0_O",
        "K0_A2",
        "K0_U2"
      ],
      [
        "K0_O",
        "K0_U2",
        "K0_A3"
      ],
      [
        "K0_W2",
        "K0_A2",
        "K0_P2"
      ],
      [
        "K0_W2",
        "K0_P2",
        "K0_P3"
      ],
      [
        "K0_W2",
        "K0_P3",
        "K0_A3"
      ],
      [
        "K0_W2",
        "K0_A3",
        "K0_U2"
      ],
      [
        "K0_W2",
        "K0_U2",
        "K0_A2"
      ],
      [
        "K0_O",
        "K0_A3",
        "K0_U3"
      ],
      [
        "K0_O",
        "K0_U3",
        "K0_A0"
      ],
      [
        "K0_W3",
        "K0_A3",
        "K0_P3"
      ],
      [
        "K0_W3",
        "K0_P3",
        "V"
      ],
      [
        "K0_W3",
        "V",
        "K0_A0"
      ],
      [
        "K0_W3",
        "K0_A0",
        "K0_U3"
      ],
      [
        "K0_W3",
        "K0_U3",
        "K0_A3"
      ],
      [
        "K1_O",
        "K1_A0",
        "K1_U0"
      ],
      [
        "K1_O",
        "K1_U0",
        "K1_A1"
      ],
      [
        "K1_W0",
        "K1_A0",
        "V"
      ],
      [
        "K1_W0",
        "V",
        "K1_P1"
      ],
      [
        "K1_W0",
        "K1_P1",
        "K1_A1"
      ],
      [
        "K1_W0",
        "K1_A1",
        "K1_U0"
      ],
      [
        "K1_W0",
        "K1_U0",
        "K1_A0"
      ],
      [
        "K1_O",
        "K1_A1",
        "K1_U1"
      ],
      [
        "K1_O",
        "K1_U1",
        "K1_A2"
      ],
      [
        "K1_W1",
        "K1_A1",
        "K1_P1"
      ],
      [
        "K1_W1",
        "K1_P1",
        "K1_P2"
      ],
      [
        "K1_W1",
        "K1_P2",
        "K1_A2"
      ],
      [
        "K1_W1",
        "K1_A2",
        "K1_U1"
      ],
      [
        "K1_W1",
        "K1_U1",
        "K1_A1"
      ],
      [
        "K1_O",
        "K1_A2",
        "K1_U2"
      ],
      [
        "K1_O",
        "K1_U2",
        "K1_A3"
      ],
      [
        "K1_W2",
        "K1_A2",
        "K1_P2"
      ],
      [
        "K1_W2",
        "K1_P2",
        "K1_P3"
      ],
      [
        "K1_W2",
        "K1_P3",
        "K1_A3"
      ],
      [
        "K1_W2",
        "K1_A3",
        "K1_U2"
      ],
      [
        "K1_W2",
        "K1_U2",
        "K1_A2"
      ],
      [
        "K1_O",
        "K1_A3",
        "K1_U3"
      ],
      [
        "K1_O",
        "K1_U3",
        "K1_A0"
      ],
      [
        "K1_W3",
        "K1_A3",
        "K1_P3"
      ],
      [
        "K1_W3",
        "K1_P3",
        "V"
      ],
      [
        "K1_W3",
        "V",
        "K1_A0"
      ],
      [
        "K1_W3",
        "K1_A0",
        "K1_U3"
      ],
      [
        "K1_W3",
        "K1_U3",
        "K1_A3"
      ],
      [
        "K2_O",
        "K2_A0",
        "K2_U0"
      ],
      [
        "K2_O",
        "K2_U0",
        "K2_A1"
      ],
      [
        "K2_W0",
        "K2_A0",
        "V"
      ],
      [
        "K2_W0",
        "V",
        "K2_P1"
      ],
      [
        "K2_W0",
        "K2_P1",
        "K2_A1"
      ],
      [
        "K2_W0",
        "K2_A1",
        "K2_U0"
      ],
      [
        "K2_W0",
        "K2_U0",
        "K2_A0"
      ],
      [
        "K2_O",
        "K2_A1",
        "K2_U1"
      ],
      [
        "K2_O",
        "K2_U1",
        "K2_A2"
      ],
      [
        "K2_W1",
        "K2_A1",
        "K2_P1"
      ],
      [
        "K2_W1",
        "K2_P1",
        "K2_P2"
      ],
      [
        "K2_W1",
        "K2_P2",
        "K2_A2"
      ],
      [
        "K2_W1",
        "K2_A2",
        "K2_U1"
      ],
      [
        "K2_W1",
        "K2_U1",
        "K2_A1"
      ],
      [
        "K2_O",
        "K2_A2",
        "K2_U2"
      ],
      [
        "K2_O",
        "K2_U2",
        "K2_A3"
      ],
      [
        "K2_W2",
        "K2_A2",
        "K2_P2"
      ],
      [
        "K2_W2",
        "K2_P2",
        "K2_P3"
      ],
      [
        "K2_W2",
        "K2_P3",
        "K2_A3"
      ],
      [
        "K2_W2",
        "K2_A3",
        "K2_U2"
      ],
      [
        "K2_W2",
        "K2_U2",
        "K2_A2"
      ],
      [
        "K2_O",
        "K2_A3",
        "K2_U3"
      ],
      [
        "K2_O",
        "K2_U3",
        "K2_A0"
      ],
      [
        "K2_W3",
        "K2_A3",
        "K2_P3"
      ],
      [
        "K2_W3",
        "K2_P3",
        "V"
      ],
      [
        "K2_W3",
        "V",
        "K2_A0"
      ],
      [
        "K2_W3",
        "K2_A0",
        "K2_U3"
      ],
      [
        "K2_W3",
        "K2_U3",
        "K2_A3"
      ],
      [
        "K3_O",
        "K3_A0",
        "K3_U0"
      ],
      [
        "K3_O",
        "K3_U0",
        "K3_A1"
      ],
      [
        "K3_W0",
        "K3_A0",
        "V"
      ],
      [
        "K3_W0",
        "V",
        "K3_P1"
      ],
      [
        "K3_W0",
        "K3_P1",
        "K3_A1"
      ],
      [
        "K3_W0",
        "K3_A1",
        "K3_U0"
      ],
      [
        "K3_W0",
        "K3_U0",
        "K3_A0"
      ],
      [
        "K3_O",
        "K3_A1",
        "K3_U1"
      ],
      [
        "K3_O",
        "K3_U1",
        "K3_A2"
      ],
      [
        "K3_W1",
        "K3_A1",
        "K3_P1"
      ],
      [
        "K3_W1",
        "K3_P1",
        "K3_P2"
      ],
      [
        "K3_W1",
        "K3_P2",
        "K3_A2"
      ],
      [
        "K3_W1",
        "K3_A2",
        "K3_U1"
      ],
      [
        "K3_W1",
        "K3_U1",
        "K3_A1"
      ],
      [
        "K3_O",
        "K3_A2",
        "K3_U2"
      ],
      [
        "K3_O",
        "K3_U2",
        "K3_A3"
      ],
      [
        "K3_W2",
        "K3_A2",
        "K3_P2"
      ],
      [
        "K3_W2",
        "K3_P2",
        "K3_P3"
      ],
      [
        "K3_W2",
        "K3_P3",
        "K3_A3"
      ],
      [
        "K3_W2",
        "K3_A3",
        "K3_U2"
      ],
      [
        "K3_W2",
        "K3_U2",
        "K3_A2"
      ],
      [
        "K3_O",
        "K3_A3",
        "K3_U3"
      ],
      [
        "K3_O",
        "K3_U3",
        "K3_A0"
      ],
      [
        "K3_W3",
        "K3_A3",
        "K3_P3"
      ],
      [
        "K3_W3",
        "K3_P3",
        "V"
      ],
      [
        "K3_W3",
        "V",
        "K3_A0"
      ],
      [
        "K3_W3",
        "K3_A0",
        "K3_U3"
      ],
      [
        "K3_W3",
        "K3_U3",
        "K3_A3"
      ],
      [
        "K4_O",
        "K4_A0",
        "K4_U0"
      ],
      [
        "K4_O",
        "K4_U0",
        "K4_A1"
      ],
      [
        "K4_W0",
        "K4_A0",
        "V"
      ],
      [
        "K4_W0",
        "V",
        "K4_P1"
      ],
      [
        "K4_W0",
        "K4_P1",
        "K4_A1"
      ],
      [
        "K4_W0",
        "K4_A1",
        "K4_U0"
      ],
      [
        "K4_W0",
        "K4_U0",
        "K4_A0"
      ],
      [
        "K4_O",
        "K4_A1",
        "K4_U1"
      ],
      [
        "K4_O",
        "K4_U1",
        "K4_A2"
      ],
      [
        "K4_W1",
        "K4_A1",
        "K4_P1"
      ],
      [
        "K4_W1",
        "K4_P1",
        "K4_P2"
      ],
      [
        "K4_W1",
        "K4_P2",
        "K4_A2"
      ],
      [
        "K4_W1",
        "K4_A2",
        "K4_U1"
      ],
      [
        "K4_W1",
        "K4_U1",
        "K4_A1"
      ],
      [
        "K4_O",
        "K4_A2",
        "K4_U2"
      ],
      [
        "K4_O",
        "K4_U2",
        "K4_A3"
      ],
      [
        "K4_W2",
        "K4_A2",
        "K4_P2"
      ],
      [
        "K4_W2",
        "K4_P2",
        "K4_P3"
      ],
      [
        "K4_W2",
        "K4_P3",
        "K4_A3"
      ],
      [
        "K4_W2",
        "K4_A3",
        "K4_U2"
      ],
      [
        "K4_W2",
        "K4_U2",
        "K4_A2"
      ],
      [
        "K4_O",
        "K4_A3",
        "K4_U3"
      ],
      [
        "K4_O",
        "K4_U3",
        "K4_A0"
      ],
      [
        "K4_W3",
        "K4_A3",
        "K4_P3"
      ],
      [
        "K4_W3",
        "K4_P3",
        "V"
      ],
      [
        "K4_W3",
        "V",
        "K4_A0"
      ],
      [
        "K4_W3",
        "K4_A0",
        "K4_U3"
      ],
      [
        "K4_W3",
        "K4_U3",
        "K4_A3"
      ],
      [
        "bridge_ring0",
        "K1_P1",
        "V"
      ],
      [
        "bridge_ring0",
        "V",
        "K0_P3"
      ],
      [
        "bridge_ring1",
        "K2_P1",
        "V"
      ],
      [
        "bridge_ring1",
        "V",
        "K1_P3"
      ],
      [
        "bridge_ring2",
        "K3_P1",
        "V"
      ],
      [
        "bridge_ring2",
        "V",
        "K2_P3"
      ],
      [
        "bridge_ring3",
        "K4_P1",
        "V"
      ],
      [
        "bridge_ring3",
        "V",
        "K3_P3"
      ],
      [
        "bridge_ring4",
        "K0_P1",
        "V"
      ],
      [
        "bridge_ring4",
        "V",
        "K4_P3"
      ]
    ],
    "blocks": [
      {
        "name": "K0",
        "anchor": "V",
        "A": [
          [
            "-3/100",
            "0"
          ],
          [
            "0",
            "-3/2500"
          ]
        ],
        "vertex_map": {
          "O": "K0_O",
          "A0": "K0_A0",
          "A1": "K0_A1",
          "A2": "K0_A2",
          "A3": "K0_A3",
          "U0": "K0_U0",
          "U1": "K0_U1",
          "U2": "K0_U2",
          "U3": "K0_U3",
          "W0": "K0_W0",
          "W1": "K0_W1",
          "W2": "K0_W2",
          "W3": "K0_W3",
          "P0": "V",
          "P1": "K0_P1",
          "P2": "K0_P2",
          "P3": "K0_P3"
        },
        "faces": [
          [
            "K0_O",
            "K0_A0",
            "K0_U0"
          ],
          [
            "K0_O",
            "K0_U0",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A0",
            "V"
          ],
          [
            "K0_W0",
            "V",
            "K0_P1"
          ],
          [
            "K0_W0",
            "K0_P1",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A1",
            "K0_U0"
          ],
          [
            "K0_W0",
            "K0_U0",
            "K0_A0"
          ],
          [
            "K0_O",
            "K0_A1",
            "K0_U1"
          ],
          [
            "K0_O",
            "K0_U1",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A1",
            "K0_P1"
          ],
          [
            "K0_W1",
            "K0_P1",
            "K0_P2"
          ],
          [
            "K0_W1",
            "K0_P2",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A2",
            "K0_U1"
          ],
          [
            "K0_W1",
            "K0_U1",
            "K0_A1"
          ],
          [
            "K0_O",
            "K0_A2",
            "K0_U2"
          ],
          [
            "K0_O",
            "K0_U2",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A2",
            "K0_P2"
          ],
          [
            "K0_W2",
            "K0_P2",
            "K0_P3"
          ],
          [
            "K0_W2",
            "K0_P3",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A3",
            "K0_U2"
          ],
          [
            "K0_W2",
            "K0_U2",
            "K0_A2"
          ],
          [
            "K0_O",
            "K0_A3",
            "K0_U3"
          ],
          [
            "K0_O",
            "K0_U3",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A3",
            "K0_P3"
          ],
          [
            "K0_W3",
            "K0_P3",
            "V"
          ],
          [
            "K0_W3",
            "V",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A0",
            "K0_U3"
          ],
          [
            "K0_W3",
            "K0_U3",
            "K0_A3"
          ]
        ]
      },
      {
        "name": "K1",
        "anchor": "V",
        "A": [
          [
            "-1/100",
            "3/2500"
          ],
          [
            "-3/100",
            "-1/2500"
          ]
        ],
        "vertex_map": {
          "O": "K1_O",
          "A0": "K1_A0",
          "A1": "K1_A1",
          "A2": "K1_A2",
          "A3": "K1_A3",
          "U0": "K1_U0",
          "U1": "K1_U1",
          "U2": "K1_U2",
          "U3": "K1_U3",
          "W0": "K1_W0",
          "W1": "K1_W1",
          "W2": "K1_W2",
          "W3": "K1_W3",
          "P0": "V",
          "P1": "K1_P1",
          "P2": "K1_P2",
          "P3": "K1_P3"
        },
        "faces": [
          [
            "K1_O",
            "K1_A0",
            "K1_U0"
          ],
          [
            "K1_O",
            "K1_U0",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A0",
            "V"
          ],
          [
            "K1_W0",
            "V",
            "K1_P1"
          ],
          [
            "K1_W0",
            "K1_P1",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A1",
            "K1_U0"
          ],
          [
            "K1_W0",
            "K1_U0",
            "K1_A0"
          ],
          [
            "K1_O",
            "K1_A1",
            "K1_U1"
          ],
          [
            "K1_O",
            "K1_U1",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A1",
            "K1_P1"
          ],
          [
            "K1_W1",
            "K1_P1",
            "K1_P2"
          ],
          [
            "K1_W1",
            "K1_P2",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A2",
            "K1_U1"
          ],
          [
            "K1_W1",
            "K1_U1",
            "K1_A1"
          ],
          [
            "K1_O",
            "K1_A2",
            "K1_U2"
          ],
          [
            "K1_O",
            "K1_U2",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A2",
            "K1_P2"
          ],
          [
            "K1_W2",
            "K1_P2",
            "K1_P3"
          ],
          [
            "K1_W2",
            "K1_P3",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A3",
            "K1_U2"
          ],
          [
            "K1_W2",
            "K1_U2",
            "K1_A2"
          ],
          [
            "K1_O",
            "K1_A3",
            "K1_U3"
          ],
          [
            "K1_O",
            "K1_U3",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A3",
            "K1_P3"
          ],
          [
            "K1_W3",
            "K1_P3",
            "V"
          ],
          [
            "K1_W3",
            "V",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A0",
            "K1_U3"
          ],
          [
            "K1_W3",
            "K1_U3",
            "K1_A3"
          ]
        ]
      },
      {
        "name": "K2",
        "anchor": "V",
        "A": [
          [
            "3/100",
            "1/1250"
          ],
          [
            "-1/50",
            "3/2500"
          ]
        ],
        "vertex_map": {
          "O": "K2_O",
          "A0": "K2_A0",
          "A1": "K2_A1",
          "A2": "K2_A2",
          "A3": "K2_A3",
          "U0": "K2_U0",
          "U1": "K2_U1",
          "U2": "K2_U2",
          "U3": "K2_U3",
          "W0": "K2_W0",
          "W1": "K2_W1",
          "W2": "K2_W2",
          "W3": "K2_W3",
          "P0": "V",
          "P1": "K2_P1",
          "P2": "K2_P2",
          "P3": "K2_P3"
        },
        "faces": [
          [
            "K2_O",
            "K2_A0",
            "K2_U0"
          ],
          [
            "K2_O",
            "K2_U0",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A0",
            "V"
          ],
          [
            "K2_W0",
            "V",
            "K2_P1"
          ],
          [
            "K2_W0",
            "K2_P1",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A1",
            "K2_U0"
          ],
          [
            "K2_W0",
            "K2_U0",
            "K2_A0"
          ],
          [
            "K2_O",
            "K2_A1",
            "K2_U1"
          ],
          [
            "K2_O",
            "K2_U1",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A1",
            "K2_P1"
          ],
          [
            "K2_W1",
            "K2_P1",
            "K2_P2"
          ],
          [
            "K2_W1",
            "K2_P2",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A2",
            "K2_U1"
          ],
          [
            "K2_W1",
            "K2_U1",
            "K2_A1"
          ],
          [
            "K2_O",
            "K2_A2",
            "K2_U2"
          ],
          [
            "K2_O",
            "K2_U2",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A2",
            "K2_P2"
          ],
          [
            "K2_W2",
            "K2_P2",
            "K2_P3"
          ],
          [
            "K2_W2",
            "K2_P3",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A3",
            "K2_U2"
          ],
          [
            "K2_W2",
            "K2_U2",
            "K2_A2"
          ],
          [
            "K2_O",
            "K2_A3",
            "K2_U3"
          ],
          [
            "K2_O",
            "K2_U3",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A3",
            "K2_P3"
          ],
          [
            "K2_W3",
            "K2_P3",
            "V"
          ],
          [
            "K2_W3",
            "V",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A0",
            "K2_U3"
          ],
          [
            "K2_W3",
            "K2_U3",
            "K2_A3"
          ]
        ]
      },
      {
        "name": "K3",
        "anchor": "V",
        "A": [
          [
            "3/100",
            "-1/1250"
          ],
          [
            "1/50",
            "3/2500"
          ]
        ],
        "vertex_map": {
          "O": "K3_O",
          "A0": "K3_A0",
          "A1": "K3_A1",
          "A2": "K3_A2",
          "A3": "K3_A3",
          "U0": "K3_U0",
          "U1": "K3_U1",
          "U2": "K3_U2",
          "U3": "K3_U3",
          "W0": "K3_W0",
          "W1": "K3_W1",
          "W2": "K3_W2",
          "W3": "K3_W3",
          "P0": "V",
          "P1": "K3_P1",
          "P2": "K3_P2",
          "P3": "K3_P3"
        },
        "faces": [
          [
            "K3_O",
            "K3_A0",
            "K3_U0"
          ],
          [
            "K3_O",
            "K3_U0",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A0",
            "V"
          ],
          [
            "K3_W0",
            "V",
            "K3_P1"
          ],
          [
            "K3_W0",
            "K3_P1",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A1",
            "K3_U0"
          ],
          [
            "K3_W0",
            "K3_U0",
            "K3_A0"
          ],
          [
            "K3_O",
            "K3_A1",
            "K3_U1"
          ],
          [
            "K3_O",
            "K3_U1",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A1",
            "K3_P1"
          ],
          [
            "K3_W1",
            "K3_P1",
            "K3_P2"
          ],
          [
            "K3_W1",
            "K3_P2",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A2",
            "K3_U1"
          ],
          [
            "K3_W1",
            "K3_U1",
            "K3_A1"
          ],
          [
            "K3_O",
            "K3_A2",
            "K3_U2"
          ],
          [
            "K3_O",
            "K3_U2",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A2",
            "K3_P2"
          ],
          [
            "K3_W2",
            "K3_P2",
            "K3_P3"
          ],
          [
            "K3_W2",
            "K3_P3",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A3",
            "K3_U2"
          ],
          [
            "K3_W2",
            "K3_U2",
            "K3_A2"
          ],
          [
            "K3_O",
            "K3_A3",
            "K3_U3"
          ],
          [
            "K3_O",
            "K3_U3",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A3",
            "K3_P3"
          ],
          [
            "K3_W3",
            "K3_P3",
            "V"
          ],
          [
            "K3_W3",
            "V",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A0",
            "K3_U3"
          ],
          [
            "K3_W3",
            "K3_U3",
            "K3_A3"
          ]
        ]
      },
      {
        "name": "K4",
        "anchor": "V",
        "A": [
          [
            "-1/100",
            "-3/2500"
          ],
          [
            "3/100",
            "-1/2500"
          ]
        ],
        "vertex_map": {
          "O": "K4_O",
          "A0": "K4_A0",
          "A1": "K4_A1",
          "A2": "K4_A2",
          "A3": "K4_A3",
          "U0": "K4_U0",
          "U1": "K4_U1",
          "U2": "K4_U2",
          "U3": "K4_U3",
          "W0": "K4_W0",
          "W1": "K4_W1",
          "W2": "K4_W2",
          "W3": "K4_W3",
          "P0": "V",
          "P1": "K4_P1",
          "P2": "K4_P2",
          "P3": "K4_P3"
        },
        "faces": [
          [
            "K4_O",
            "K4_A0",
            "K4_U0"
          ],
          [
            "K4_O",
            "K4_U0",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A0",
            "V"
          ],
          [
            "K4_W0",
            "V",
            "K4_P1"
          ],
          [
            "K4_W0",
            "K4_P1",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A1",
            "K4_U0"
          ],
          [
            "K4_W0",
            "K4_U0",
            "K4_A0"
          ],
          [
            "K4_O",
            "K4_A1",
            "K4_U1"
          ],
          [
            "K4_O",
            "K4_U1",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A1",
            "K4_P1"
          ],
          [
            "K4_W1",
            "K4_P1",
            "K4_P2"
          ],
          [
            "K4_W1",
            "K4_P2",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A2",
            "K4_U1"
          ],
          [
            "K4_W1",
            "K4_U1",
            "K4_A1"
          ],
          [
            "K4_O",
            "K4_A2",
            "K4_U2"
          ],
          [
            "K4_O",
            "K4_U2",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A2",
            "K4_P2"
          ],
          [
            "K4_W2",
            "K4_P2",
            "K4_P3"
          ],
          [
            "K4_W2",
            "K4_P3",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A3",
            "K4_U2"
          ],
          [
            "K4_W2",
            "K4_U2",
            "K4_A2"
          ],
          [
            "K4_O",
            "K4_A3",
            "K4_U3"
          ],
          [
            "K4_O",
            "K4_U3",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A3",
            "K4_P3"
          ],
          [
            "K4_W3",
            "K4_P3",
            "V"
          ],
          [
            "K4_W3",
            "V",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A0",
            "K4_U3"
          ],
          [
            "K4_W3",
            "K4_U3",
            "K4_A3"
          ]
        ]
      }
    ],
    "bridges": [
      {
        "b": "bridge_ring0",
        "anchor": "V",
        "chain": [
          "K1_P1",
          "V",
          "K0_P3"
        ],
        "faces": [
          [
            "bridge_ring0",
            "K1_P1",
            "V"
          ],
          [
            "bridge_ring0",
            "V",
            "K0_P3"
          ]
        ],
        "low": "K0_P3",
        "high": "K1_P1",
        "points": {
          "bridge_ring0": [
            "103/2500",
            "77/2500"
          ],
          "K1_P1": [
            "7/625",
            "37/1250"
          ],
          "V": [
            "0",
            "0"
          ],
          "K0_P3": [
            "3/100",
            "3/2500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring0",
          "K1_P1",
          "V",
          "K0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-3218250/32239",
            "221269/322390",
            "139636/161195",
            "4185750/32239",
            "274107/161195",
            "406407/322390",
            "-3315000/32239",
            "65389/64478",
            "25427/64478",
            "-1366500/32239",
            "-4555000/96717",
            "7500/103"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "4291/3130",
            "-221269/23475000",
            "-34909/2934375",
            "-1161/3130",
            "-44543/7825000",
            "-3971/1956250",
            "0",
            "0",
            "0",
            "911/1565",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-129/313",
            "-18439/4695000",
            "-23549/4695000",
            "442/313",
            "-65389/4695000",
            "-25427/4695000",
            "0",
            "1822/2817",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring1",
        "anchor": "V",
        "chain": [
          "K2_P1",
          "V",
          "K1_P3"
        ],
        "faces": [
          [
            "bridge_ring1",
            "K2_P1",
            "V"
          ],
          [
            "bridge_ring1",
            "V",
            "K1_P3"
          ]
        ],
        "low": "K1_P3",
        "high": "K2_P1",
        "points": {
          "bridge_ring1": [
            "-51/2500",
            "129/2500"
          ],
          "K2_P1": [
            "-73/2500",
            "53/2500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K1_P3": [
            "11/1250",
            "19/625"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring1",
          "K2_P1",
          "V",
          "K1_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "13200000/69173",
            "197653/138346",
            "-268247/138346",
            "-17135750/69173",
            "1127209/691730",
            "-1465444/345865",
            "1085250/5321",
            "5344/26605",
            "-7193/3130",
            "5595000/69173",
            "559500/5321",
            "-2500/17"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "5280/4069",
            "197653/20345000",
            "-268247/20345000",
            "-1211/4069",
            "-223/12207000",
            "-373427/61035000",
            "0",
            "0",
            "0",
            "2238/4069",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-1211/3130",
            "25231/5868750",
            "-128963/23475000",
            "4341/3130",
            "1336/978125",
            "-122281/7825000",
            "0",
            "1119/1565",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring2",
        "anchor": "V",
        "chain": [
          "K3_P1",
          "V",
          "K2_P3"
        ],
        "faces": [
          [
            "bridge_ring2",
            "K3_P1",
            "V"
          ],
          [
            "bridge_ring2",
            "V",
            "K2_P3"
          ]
        ],
        "low": "K2_P3",
        "high": "K3_P1",
        "points": {
          "bridge_ring2": [
            "-77/1250",
            "0"
          ],
          "K3_P1": [
            "-77/2500",
            "-47/2500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K2_P3": [
            "-77/2500",
            "47/2500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring2",
          "K3_P1",
          "V",
          "K2_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "288750/4069",
            "14067/16276",
            "3619/16276",
            "-29208750/313313",
            "14067/8138",
            "0",
            "288750/4069",
            "14067/16276",
            "-3619/16276",
            "117500/4069",
            "117500/4069",
            "-3750/77"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "5929/4069",
            "361053/20345000",
            "278663/61035000",
            "-1860/4069",
            "456533/61035000",
            "-103823/61035000",
            "0",
            "0",
            "0",
            "7238/12207",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-1860/4069",
            "456533/61035000",
            "103823/61035000",
            "5929/4069",
            "361053/20345000",
            "-278663/61035000",
            "0",
            "7238/12207",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring3",
        "anchor": "V",
        "chain": [
          "K4_P1",
          "V",
          "K3_P3"
        ],
        "faces": [
          [
            "bridge_ring3",
            "K4_P1",
            "V"
          ],
          [
            "bridge_ring3",
            "V",
            "K3_P3"
          ]
        ],
        "low": "K3_P3",
        "high": "K4_P1",
        "points": {
          "bridge_ring3": [
            "-51/2500",
            "-129/2500"
          ],
          "K4_P1": [
            "11/1250",
            "-19/625"
          ],
          "V": [
            "0",
            "0"
          ],
          "K3_P3": [
            "-73/2500",
            "-53/2500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring3",
          "K4_P1",
          "V",
          "K3_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1085250/5321",
            "5344/26605",
            "7193/3130",
            "-17135750/69173",
            "1127209/691730",
            "1465444/345865",
            "13200000/69173",
            "197653/138346",
            "268247/138346",
            "559500/5321",
            "5595000/69173",
            "-2500/17"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "4341/3130",
            "1336/978125",
            "122281/7825000",
            "-1211/3130",
            "25231/5868750",
            "128963/23475000",
            "0",
            "0",
            "0",
            "1119/1565",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-1211/4069",
            "-223/12207000",
            "373427/61035000",
            "5280/4069",
            "197653/20345000",
            "268247/20345000",
            "0",
            "2238/4069",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring4",
        "anchor": "V",
        "chain": [
          "K0_P1",
          "V",
          "K4_P3"
        ],
        "faces": [
          [
            "bridge_ring4",
            "K0_P1",
            "V"
          ],
          [
            "bridge_ring4",
            "V",
            "K4_P3"
          ]
        ],
        "low": "K4_P3",
        "high": "K0_P1",
        "points": {
          "bridge_ring4": [
            "103/2500",
            "-77/2500"
          ],
          "K0_P1": [
            "3/100",
            "-3/2500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K4_P3": [
            "7/625",
            "-37/1250"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring4",
          "K0_P1",
          "V",
          "K4_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-3315000/32239",
            "65389/64478",
            "-25427/64478",
            "4185750/32239",
            "274107/161195",
            "-406407/322390",
            "-3218250/32239",
            "221269/322390",
            "-139636/161195",
            "-4555000/96717",
            "-1366500/32239",
            "7500/103"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "442/313",
            "-65389/4695000",
            "25427/4695000",
            "-129/313",
            "-18439/4695000",
            "23549/4695000",
            "0",
            "0",
            "0",
            "1822/2817",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-1161/3130",
            "-44543/7825000",
            "3971/1956250",
            "4291/3130",
            "-221269/23475000",
            "34909/2934375",
            "0",
            "911/1565",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      }
    ],
    "all_pair_force_minors": [
      {
        "i": 0,
        "j": 1,
        "determinant_interval": [
          "5731408884657829972462273531596423170291315683120321493291989973384670148040070511846479152598424520250496609928756512018278649651704586455341/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11462817769315659944924547063192846340582631366240652267934649247366618700737641184001495183616776362821179142131329594562833891709358630676853/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 2,
        "determinant_interval": [
          "15283757025754213259899396084257128454110175154987523905402856942531316388973212298727162998837898374058512552717922572736873201058507464083357/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "15283757025754213259899396084257128454110175154987536433955315316316628940117163978198774986246935497037732735954293084013153810706240934660631/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 3,
        "determinant_interval": [
          "-15283757025754213259899396084257128454110175154987536433955315316316628940117163978198774986246935497037732735954293084013153810706240934660631/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-15283757025754213259899396084257128454110175154987523905402856942531316388973212298727162998837898374058512552717922572736873201058507464083357/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 4,
        "determinant_interval": [
          "-11462817769315659944924547063192846340582631366240652267934649247366618700737641184001495183616776362821179142131329594562833891709358630676853/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5731408884657829972462273531596423170291315683120321493291989973384670148040070511846479152598424520250496609928756512018278649651704586455341/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 2,
        "determinant_interval": [
          "7005055303470681077453889871951183874800496946035948477190060827185491336509547844616881171835981436209914253115595366702625808765643624389193/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7005055303470681077453889871951183874800496946035954178349101458119816964558897618337825795173783264310642034464305705501183371394006422799661/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 3,
        "determinant_interval": [
          "1114440616461244716867664297810415616445533605051173362227553284737040633462498371377350237308257359337611868472929904985005758116886274339143/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "217664182902586858763215683166096800087018282236557575686975281732543367280241370079606717410685120383358166759786619079032255619917377723/122070312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 4,
        "determinant_interval": [
          "-191046962821927665748742451053214105676377189437344205561422006310793227850061982776430277260098361684401205643507604072163475608880105505029/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-764187851287710662994969804212856422705508757749376194722220587699224370195484684358767024521377752578074446575763463985394694509028729623847/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 2,
        "j": 3,
        "determinant_interval": [
          "238808703527409582185928063816517632095471486796680061449983904904662331721286779188460939492999911317543535564990502185472262337945053049573/78125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1910469628219276657487424510532141056763771894373442050819900293118694512366002801108054732191604943346683499434735922501203575912075104714879/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 2,
        "j": 4,
        "determinant_interval": [
          "1114440616461244716867664297810415616445533605051173362227553284737040633462498371377350237308257359337611868472929904985005758116886274339143/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "217664182902586858763215683166096800087018282236557575686975281732543367280241370079606717410685120383358166759786619079032255619917377723/122070312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 3,
        "j": 4,
        "determinant_interval": [
          "7005055303470681077453889871951183874800496946035948477190060827185491336509547844616881171835981436209914253115595366702625808765643624389193/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7005055303470681077453889871951183874800496946035954178349101458119816964558897618337825795173783264310642034464305705501183371394006422799661/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      }
    ],
    "vertex_defect": 3,
    "vertex_rank": 83,
    "space_dimension": 193,
    "strong_triangle_indecomposable": true,
    "exact_dimension_source": "complete mixed-data image and full first-jet fibre product, not a floating rank",
    "proof": "Every relation loads at least3 of5 private degree5 stars; overlap and 4+4>5 force a common triangle."
  },
  "decomposable103": {
    "vertices": 103,
    "triangles": 180,
    "boundary_vertices": 24,
    "interior_vertices": 79,
    "interior_edges": 258,
    "boundary_cycle": [
      "K0_P1",
      "K0_P2",
      "K0_P3",
      "bridge_ring0",
      "K1_P1",
      "K1_P2",
      "K1_P3",
      "bridge_ring1",
      "K2_P1",
      "K2_P2",
      "K2_P3",
      "bridge_ring2",
      "K3_P1",
      "K3_P2",
      "K3_P3",
      "bridge_ring3",
      "K4_P1",
      "K4_P2",
      "K4_P3",
      "bridge_ring4",
      "K5_P1",
      "K5_P2",
      "K5_P3",
      "bridge_ring5"
    ],
    "minimum_doubled_area_lower": "94269380661390849402785483815364361487780274478588871549883996255593386147741058356550898933604088233977543932719212468334398232426178061310755148020765877/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "V": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "K0_O": [
        [
          "9544925240664657845412869186985471422828493529501116182229753839262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4772462620332328922706434593492735711414246764750558091114886919631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1/250000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A0": [
        [
          "6514829878588520800002895446036534922742887658033320103505922988334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "407176867411782550000180965377283432671430478627082506469121436770906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1/250000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A1": [
        [
          "9733333333333333333333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4866666666666666666666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-410253610752349/250000000000000000",
          "-410253610752349/250000000000000000"
        ]
      ],
      "K0_A2": [
        [
          "1399999/10000000",
          "1399999/10000000"
        ],
        [
          "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1/250000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_A3": [
        [
          "9733333333333333333333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4866666666666666666666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "410253610752349/250000000000000000",
          "410253610752349/250000000000000000"
        ]
      ],
      "K0_U0": [
        [
          "3731526304270174858229921120733614307516567921269076567142374747418900084444377/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1492610521708069943291968448293445723006627168507630626856953898967560033777751/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-31111027673003694619725651998496026278780556139473999548339510494676530354359/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-15555513836501847309862825999248013139390278069736999774169355247338265177179/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U1": [
        [
          "12086196048526847176084817554722227249161931355760517454998228137711213799430439/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "302154901213171179402120438868055681229048283894012936374956203442780344985761/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-73673659828393511021526629309151524970013971910504287683037166814989236764459/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-36836829914196755510763314654575762485006985955252143841518183407494618382229/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U2": [
        [
          "12086196048526847176084817554722227249161931355760517454998228137711213799430439/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "302154901213171179402120438868055681229048283894012936374956203442780344985761/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "36836829914196755510763314654575762485006985955252143841518183407494618382229/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "73673659828393511021526629309151524970013971910504287683037166814989236764459/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_U3": [
        [
          "3731526304270174858229921120733614307516567921269076567142374747418900084444377/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1492610521708069943291968448293445723006627168507630626856953898967560033777751/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "15555513836501847309862825999248013139390278069736999774169355247338265177179/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31111027673003694619725651998496026278780556139473999548339510494676530354359/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W0": [
        [
          "3/50",
          "3/50"
        ],
        [
          "-87262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W1": [
        [
          "2592467062480559921793216703748096506094302994625771093703567947226086547451383/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3240583828100699902241520879685120632617878743282213867129464934032608184314229/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6859104895036948366484512564654482545064007594617566382126666146138667374479/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-109745678320591173863752201034471720721024121513881062114025858338218677991663/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W2": [
        [
          "2592467062480559921793216703748096506094302994625771093703567947226086547451383/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3240583828100699902241520879685120632617878743282213867129464934032608184314229/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "109745678320591173863752201034471720721024121513881062114025858338218677991663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6859104895036948366484512564654482545064007594617566382126666146138667374479/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_W3": [
        [
          "599999999999999999999999999999999999999999999999999999999999/10000000000000000000000000000000000000000000000000000000000000",
          "600000000000000000000000000000000000000000000000000000000001/10000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "87262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K0_P1": [
        [
          "1/10",
          "1/10"
        ],
        [
          "-1/250",
          "-1/250"
        ]
      ],
      "K0_P2": [
        [
          "1/5",
          "1/5"
        ],
        [
          "0",
          "0"
        ]
      ],
      "K0_P3": [
        [
          "1/10",
          "1/10"
        ],
        [
          "1/250",
          "1/250"
        ]
      ],
      "K1_O": [
        [
          "1193115655083082230676608648373183927853561691187639522778719139907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4772462620332328922706434593492735711414246764750558091114887279631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8590432716598192060871582268286924280545644176551004564006778255336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4295216358299096030435791134143462140272822088275502282003398327668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A0": [
        [
          "651482987858852080000289544603653492274288765803332010350592226833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "407176867411782550000180965377283432671430478627082506469121481770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "293167344536483436000130295071644071523429944611499404657766524475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5863346890729668720002605901432881430468598892229988093155348889501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A1": [
        [
          "2507178983268756153333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5014357966537512306666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8677949277849530199999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8677949277849530200000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A2": [
        [
          "174999874999999999999999999999999999999999999999999999999999991/2500000000000000000000000000000000000000000000000000000000000000",
          "6999995000000000000000000000000000000000000000000000000000000360000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12599990999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62999955000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_A3": [
        [
          "2359487683397910513333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4718975366795821026666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "44210253610752349/500000000000000000",
          "44210253610752349/500000000000000000"
        ]
      ],
      "K1_U0": [
        [
          "37595262291758781833876742075322607311674704217946031667358795868641089617633/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3759526229175878183387674207532260731167470421794603166735890306864108961763301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6701191833849812897503995191321257740390431980214600821082104790106681886822699/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "67011918338498128975039951913212577403904319802146008210821231901066818868227/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U1": [
        [
          "190918884940905554623805710741854687407936820393741018325432712468409287900101/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6109404318108977747961782743739349997053978252599712586413857518989097212803233/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5420369806879982851482786242297714380880365617114606782828443370266298900552583/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10840739613759965702965572484595428761760731234229213565656905140532597801105167/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U2": [
        [
          "5976791730417869428123034810982877252107953103160804868584380618722116586627207/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "747098966302233678515379351372859656513494137895100608573048917340264573328401/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1364301659198544901748387389238072535841343150767464731667490438418448379733703/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "87315306188706873711896792911236642293845961649117742826719535258780696302957/800000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_U3": [
        [
          "1851763189682235766536084016967483941932832710371774983774434593986845603562727/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "740705275872894306614433606786993576773133084148709993509775981594738241425091/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3366151430761408296061860421659876883334606268177037410315221950300679208588529/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6732302861522816592123720843319753766669212536354074820630462300601358417177059/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W0": [
        [
          "769634130827772001652734566895789884175000596973645803238262014740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "123141460932443520264437530703326381468000095515783328518121951158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5356368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "267818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W1": [
        [
          "1315987753337986372192083748060253162776935839185384138032308628113922635764191/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1644984691672482965240104685075316453471169798981730172540388465142403294705239/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "362850904437569501910549970823412450533245356720594668456532576042133753891731/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11611228942002224061137599066349198417063851415059029390609060833348280124535393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W2": [
        [
          "159559913642821693700141619460980417914670894430048369458907396889020488960899/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6382396545712867748005664778439216716586835777201934778356306595560819558435961/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "732560913770175952187584454211479383611554721035806903295191793230406175157941/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11720974620322815235001351267383670137784875536572910452723087091686498802527057/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_W3": [
        [
          "116858539067556479735562469296673618531999904484216671481877848841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730365869172227998347265433104210115824999403026354196761739235259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "272181570091974666850303840766198876019444510774849533693139773860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5443631401839493337006076815323977520388890215496990673862813877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K1_P1": [
        [
          "67/1250",
          "67/1250"
        ],
        [
          "11/125",
          "11/125"
        ]
      ],
      "K1_P2": [
        [
          "1/10",
          "1/10"
        ],
        [
          "9/50",
          "9/50"
        ]
      ],
      "K1_P3": [
        [
          "29/625",
          "29/625"
        ],
        [
          "23/250",
          "23/250"
        ]
      ],
      "K2_O": [
        [
          "-4772462620332328922706434593492735711414246764750558091114887279631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1193115655083082230676608648373183927853561691187639522778719139907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8590432716598192060871582268286924280545644176551004564006778255336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4295216358299096030435791134143462140272822088275502282003398327668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A0": [
        [
          "-407176867411782550000180965377283432671430478627082506469121481770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592226833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "293167344536483436000130295071644071523429944611499404657766524475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5863346890729668720002605901432881430468598892229988093155348889501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A1": [
        [
          "-4718975366795821026666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2359487683397910513333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8842050722150469799999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "8842050722150469800000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A2": [
        [
          "-174999875000000000000000000000000000000000000000000000000000009/2500000000000000000000000000000000000000000000000000000000000000",
          "-6999994999999999999999999999999999999999999999999999999999999639999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "62999954999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "12599991000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_A3": [
        [
          "-5014357966537512306666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2507178983268756153333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "43389746389247651/500000000000000000",
          "43389746389247651/500000000000000000"
        ]
      ],
      "K2_U0": [
        [
          "-740705275872894306614433606786993576773133084148709993509775981594738241425091/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1851763189682235766536084016967483941932832710371774983774434593986845603562727/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3366151430761408296061860421659876883334606268177037410315221950300679208588529/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6732302861522816592123720843319753766669212536354074820630462300601358417177059/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U1": [
        [
          "-747098966302233678515379351372859656513494137895100608573048917340264573328401/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5976791730417869428123034810982877252107953103160804868584380618722116586627207/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1364301659198544901748387389238072535841343150767464731667490438418448379733703/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "87315306188706873711896792911236642293845961649117742826719535258780696302957/800000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U2": [
        [
          "-6109404318108977747961782743739349997053978252599712586413857518989097212803233/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-190918884940905554623805710741854687407936820393741018325432712468409287900101/3125000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5420369806879982851482786242297714380880365617114606782828443370266298900552583/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10840739613759965702965572484595428761760731234229213565656905140532597801105167/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_U3": [
        [
          "-3759526229175878183387674207532260731167470421794603166735890306864108961763301/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-37595262291758781833876742075322607311674704217946031667358795868641089617633/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6701191833849812897503995191321257740390431980214600821082104790106681886822699/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "67011918338498128975039951913212577403904319802146008210821231901066818868227/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W0": [
        [
          "-730365869172227998347265433104210115824999403026354196761737985259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-116858539067556479735562469296673618531999904484216671481878048841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "272181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5443631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W1": [
        [
          "-6382396545712867748005664778439216716586835777201934778356306595560819558435961/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-159559913642821693700141619460980417914670894430048369458907396889020488960899/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "732560913770175952187584454211479383611554721035806903295191793230406175157941/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11720974620322815235001351267383670137784875536572910452723087091686498802527057/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W2": [
        [
          "-1644984691672482965240104685075316453471169798981730172540388465142403294705239/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1315987753337986372192083748060253162776935839185384138032308628113922635764191/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "362850904437569501910549970823412450533245356720594668456532576042133753891731/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11611228942002224061137599066349198417063851415059029390609060833348280124535393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_W3": [
        [
          "-123141460932443520264437530703326381468000095515783328518122151158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-769634130827772001652734566895789884175000596973645803238260764740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5356368598160506662993923184676022479611109784503009326137186122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "267818429908025333149696159233801123980555489225150466306860226139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K2_P1": [
        [
          "-29/625",
          "-29/625"
        ],
        [
          "23/250",
          "23/250"
        ]
      ],
      "K2_P2": [
        [
          "-1/10",
          "-1/10"
        ],
        [
          "9/50",
          "9/50"
        ]
      ],
      "K2_P3": [
        [
          "-67/1250",
          "-67/1250"
        ],
        [
          "11/125",
          "11/125"
        ]
      ],
      "K3_O": [
        [
          "-4772462620332328922706434593492735711414246764750558091114886939631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9544925240664657845412869186985471422828493529501116182229753799262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222974983926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557444459815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A0": [
        [
          "-407176867411782550000180965377283432671430478627082506469121439270906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6514829878588520800002895446036534922742887658033320103505922948334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350591898833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648674708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A1": [
        [
          "-4858461594451619686666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9716923188903239373333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1137434777634272933333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "568717388817136466666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A2": [
        [
          "-349999750000000000000000000000000000000000000000000000000000001/2500000000000000000000000000000000000000000000000000000000000000",
          "-13999989999999999999999999999999999999999999999999999999999999959999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3499997499999999999999999999999999999999999999999999999999999/250000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_A3": [
        [
          "-4874871738881713646666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9749743477763427293333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "809231889032393733333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "404615944516196866666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U0": [
        [
          "-7459941505773049346997869676267379012405257786924205734329935623788332515853319/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3729970752886524673498934838133689506202628893462102867164957771894166257926659/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "388708144263519333132854938072609443891047070196644656488406829989228273621617/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "155483257705407733253141975229043777556418828078657862595363291995691309448647/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U1": [
        [
          "-6039414341272003912491332445895656048332464979284733513114972250514857437876997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12078828682544007824982664891791312096664929958569467026229924421029714875753993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "641146632340539114315004192390687124943103553743278016591429590293055308353751/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1282293264681078228630008384781374249886207107486556033182861980586110616707503/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U2": [
        [
          "-6046781707254843263593485108826571200829466376475783941883275927196356361553443/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2418712682901937305437394043530628480331786550590313576753306354878542544621377/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "226989189004858241317391025232614239989235832733109491563357129391226428635717/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "567472972512145603293477563081535599973089581832773728908394223478066071589293/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_U3": [
        [
          "-7466163711307650085921814806667078217661013898152100534239603445887267821924191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-746616371130765008592181480666707821766101389815210053423958336588726782192419/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "178798558295257819256564643037056708806133257028585328470033859747275871633629/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "715194233181031277026258572148226835224533028114341313880138238989103486534517/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W0": [
        [
          "-1497818429908025333149696159233801123980555489225150466306859776139976878891241/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5991273719632101332598784636935204495922221956900601865227439024559907515564963/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "17181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "687262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W1": [
        [
          "-51805442978282961966318833194548141433597650243909869449225828601186443477831/400000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12951360744570740491579708298637035358399412560977467362306437070296610869457749/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "281195841912174226952072110581703994753635123765353321793161966390252390343471/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "351494802390217783690090138227129993442043904706691652241453157987815487929339/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W2": [
        [
          "-12973309880234858726352458738843929702543617385280243574729262401964254605056083/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6486654940117429363176229369421964851271808692640121787364621160982127302528041/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1186487852919688787032856150839576532326127375799004484737757315274824595734027/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "296621963229922196758214037709894133081531843949751121184440028818706148933507/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_W3": [
        [
          "-6008726280367898667401215363064795504077778043099398134772570975440092484435037/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1502181570091974666850303840766198876019444510774849533693137723860023121108759/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "512737196321013325987846369352044959222219569006018652274389245599075155649639/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12818429908025333149696159233801123980555489225150466306859801139976878891241/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K3_P1": [
        [
          "-249/2500",
          "-249/2500"
        ],
        [
          "7/500",
          "7/500"
        ]
      ],
      "K3_P2": [
        [
          "-1/5",
          "-1/5"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "K3_P3": [
        [
          "-251/2500",
          "-251/2500"
        ],
        [
          "3/500",
          "3/500"
        ]
      ],
      "K4_O": [
        [
          "-1431738786099698676811930378047820713424274029425167427334466165889447717186599/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1145391028879758941449544302438256570739419223540133941867570388711558173749279/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4295216358299096030435791134143462140272822088275502282003398347668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-8590432716598192060871582268286924280545644176551004564006778215336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A0": [
        [
          "-3908897927153112480001737267621920953645732594819992062103566153000702260722787/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1954448963576556240000868633810960476822866297409996031051776716500351130361393/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5863346890729668720002605901432881430468598892229988093155348929501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-293167344536483436000130295071644071523429944611499404657766522475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A1": [
        [
          "-2993845649935422820000000000000000000000000000000000000000003/50000000000000000000000000000000000000000000000000000000000000",
          "-5987691299870845639999999999999999999999999999999999999999993999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-8661539133419436240000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000",
          "-8661539133419436239999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A2": [
        [
          "-8399994000000000000000000000000000000000000000000000000000000360000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-209999849999999999999999999999999999999999999999999999999999991/2500000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-157499887500000000000000000000000000000000000000000000000000003/1250000000000000000000000000000000000000000000000000000000000000",
          "-12599990999999999999999999999999999999999999999999999999999999759999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_A3": [
        [
          "-142307717503228859/2500000000000000000",
          "-142307717503228859/2500000000000000000"
        ],
        [
          "-110730760832257047/1250000000000000000",
          "-110730760832257047/1250000000000000000"
        ]
      ],
      "K4_U0": [
        [
          "-281614468126869572189603651979936474541924000378026155010272953521743061165761/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-180233259601196526201346337267159343706831360241936739206574181453915559146087/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1339616146216502505608404525224281627552510784920130684225457863811442846757453/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-52328755711582129125328301766573501076269952535942604852556803430134486201463/781250000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U1": [
        [
          "-7318023922961662465570264499211572721970171388175764331913682332760218592746277/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1829505980740415616392566124802893180492542847043941082978417403190054648186569/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-10833372247777126351863419821664513609263729837038163136888601503851098877428721/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-135417153097214079398292747770806420115796622962977039211107287798138735967859/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U2": [
        [
          "-1796352833817638536432879141613774994256036559684214153521054038123309491642563/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-7185411335270554145731516566455099977024146238736856614084203432493237966570251/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-10921780639571198565089251776835495439227746603330768282108245624029085961546071/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1092178063957119856508925177683549543922774660333076828210822714402908596154607/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_U3": [
        [
          "-444983164021850650471815225808169074536897900499736528097735685745747122401433/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4449831640218506504718152258081690745368979004997365280977344137457471224014329/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1347082792858023392317138681703920673859418118393604444117059250330165214042499/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3367706982145058480792846704259801684648545295984011110292638885825413035106247/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W0": [
        [
          "-147141460932443520264437530703326381468000095515783328518121951158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-919634130827772001652734566895789884175000596973645803238262014740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-668455289724075999449088477701403371941666467675451398920579328419930636673723/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5347642317792607995592707821611226975533331741403611191364634147359445093389783/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W1": [
        [
          "-7876172297930211821857027092175314066931830693239806237013339834182656452546647/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3938086148965105910928513546087657033465915346619903118506663557091328226273323/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5800127187085082471875611923122875622495874501453820642198829123757229128368113/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-464010174966806597750048953849830049799669960116305651375905590700578330269449/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W2": [
        [
          "-1919657519238286927225568282578316242408496818628705081302023142293465708040413/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-7678630076953147708902273130313264969633987274514820325208079849173862832161651/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-11731949188154874352387726487487117309856977948724298558934489757520320670326223/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5865974594077437176193863243743558654928488974362149279467235638760160335163111/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_W3": [
        [
          "-880365869172227998347265433104210115824999403026354196761739485259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-140858539067556479735562469296673618531999904484216671481877808841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5452357682207392004407292178388773024466668258596388808635374852640554906610217/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-681544710275924000550911522298596628058333532324548601079419546580069363326277/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K4_P1": [
        [
          "-159/2500",
          "-159/2500"
        ],
        [
          "-219/2500",
          "-219/2500"
        ]
      ],
      "K4_P2": [
        [
          "-3/25",
          "-3/25"
        ],
        [
          "-9/50",
          "-9/50"
        ]
      ],
      "K4_P3": [
        [
          "-141/2500",
          "-141/2500"
        ],
        [
          "-231/2500",
          "-231/2500"
        ]
      ],
      "K5_O": [
        [
          "1193115655083082230676608648373183927853561691187639522778719129907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4772462620332328922706434593492735711414246764750558091114887319631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4772462620332328922706434593492735711414246764750558091114887019631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9544925240664657845412869186985471422828493529501116182229753639262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_A0": [
        [
          "651482987858852080000289544603653492274288765803332010350592218833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "407176867411782550000180965377283432671430478627082506469121486770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-407176867411782550000180965377283432671430478627082506469121449270906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6514829878588520800002895446036534922742887658033320103505922788334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_A1": [
        [
          "2351282611182863533333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4702565222365727066666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4907692027741901566666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9815384055483803133333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_A2": [
        [
          "6999994999999999999999999999999999999999999999999999999999999599999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "17499987500000000000000000000000000000000000000000000000000001/250000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-13999990000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-69999949999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_A3": [
        [
          "2515384055483803133333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5030768110967606266666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-4825641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-9651282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_U0": [
        [
          "1850207638298585581805097734367559140618893682564801283797017618462111777045009/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3700415276597171163610195468735118281237787365129602567594046036924223554090019/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1495721624475370312753941013493295325634505224121578026811787850017027686813187/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3739304061188425781884852533733238314086263060303945067029459425042569217032967/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_U1": [
        [
          "5969424364435030077020882148051962099610951705969754439816076902040617662950761/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2984712182217515038510441074025981049805475852984877219908043851020308831475381/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-12123032878441043931595580869376803011646938341715769598839766721118708417812669/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-3030758219610260982898895217344200752911734585428942399709936580279677104453167/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_U2": [
        [
          "6116771684091817099063935406670265149550979649790763015182150435670596136479677/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3058385842045908549531967703335132574775489824895381507591080617835298068239839/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-12049359218612650420574054240067651486676924369805265311156729954303719181048211/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1204935921861265042057405424006765148667692436980526531115670955430371918104821/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_U3": [
        [
          "235164833246448659553102923295756895862209279838034410418169591119598538424921/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3762637331943178552849646772732110333795348477408550566690724257913576614798737/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-930937136837980983643747426933497575236718195558552016813825017448807737963947/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-297899883788153914765999176618719224075749822578736645380423189583618476148463/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_W0": [
        [
          "2912737196321013325987846369352044959222219569006018652274390245599075155649639/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "72818429908025333149696159233801123980555489225150466306859776139976878891241/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6043631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-302181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_W1": [
        [
          "6371421977880808630619289558335769544514733365050546672144893209726997690636793/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3185710988940404315309644779167884772257366682525273336072452004863498845318397/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3254302037890773798974489904814429597708006758471448999893718266324885519063187/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-13017208151563095195897959619257718390832027033885795999574852665299542076252747/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_W2": [
        [
          "6590913334521990978346793960404712985956781608078308796372945726403435046620121/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3295456667260995489173396980202356492978390804039154398186478263201717523310061/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3226865618310626005508551854555811667527750728092978734365211701740330849565271/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12907462473242504022034207418223246670111002912371914937460826406961323398261083/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_W3": [
        [
          "77181570091974666850303840766198876019444510774849533693140098860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3087262803678986674012153630647955040777780430993981347725614754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-297818429908025333149696159233801123980555489225150466306860276139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-5956368598160506662993923184676022479611109784503009326137185122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "K5_P1": [
        [
          "23/500",
          "23/500"
        ],
        [
          "-51/500",
          "-51/500"
        ]
      ],
      "K5_P2": [
        [
          "1/10",
          "1/10"
        ],
        [
          "-1/5",
          "-1/5"
        ]
      ],
      "K5_P3": [
        [
          "27/500",
          "27/500"
        ],
        [
          "-49/500",
          "-49/500"
        ]
      ],
      "bridge_ring0": [
        [
          "96/625",
          "96/625"
        ],
        [
          "23/250",
          "23/250"
        ]
      ],
      "bridge_ring1": [
        [
          "0",
          "0"
        ],
        [
          "23/125",
          "23/125"
        ]
      ],
      "bridge_ring2": [
        [
          "-383/2500",
          "-383/2500"
        ],
        [
          "51/500",
          "51/500"
        ]
      ],
      "bridge_ring3": [
        [
          "-41/250",
          "-41/250"
        ],
        [
          "-51/625",
          "-51/625"
        ]
      ],
      "bridge_ring4": [
        [
          "-13/1250",
          "-13/1250"
        ],
        [
          "-243/1250",
          "-243/1250"
        ]
      ],
      "bridge_ring5": [
        [
          "77/500",
          "77/500"
        ],
        [
          "-51/500",
          "-51/500"
        ]
      ]
    },
    "faces": [
      [
        "K0_O",
        "K0_A0",
        "K0_U0"
      ],
      [
        "K0_O",
        "K0_U0",
        "K0_A1"
      ],
      [
        "K0_W0",
        "K0_A0",
        "V"
      ],
      [
        "K0_W0",
        "V",
        "K0_P1"
      ],
      [
        "K0_W0",
        "K0_P1",
        "K0_A1"
      ],
      [
        "K0_W0",
        "K0_A1",
        "K0_U0"
      ],
      [
        "K0_W0",
        "K0_U0",
        "K0_A0"
      ],
      [
        "K0_O",
        "K0_A1",
        "K0_U1"
      ],
      [
        "K0_O",
        "K0_U1",
        "K0_A2"
      ],
      [
        "K0_W1",
        "K0_A1",
        "K0_P1"
      ],
      [
        "K0_W1",
        "K0_P1",
        "K0_P2"
      ],
      [
        "K0_W1",
        "K0_P2",
        "K0_A2"
      ],
      [
        "K0_W1",
        "K0_A2",
        "K0_U1"
      ],
      [
        "K0_W1",
        "K0_U1",
        "K0_A1"
      ],
      [
        "K0_O",
        "K0_A2",
        "K0_U2"
      ],
      [
        "K0_O",
        "K0_U2",
        "K0_A3"
      ],
      [
        "K0_W2",
        "K0_A2",
        "K0_P2"
      ],
      [
        "K0_W2",
        "K0_P2",
        "K0_P3"
      ],
      [
        "K0_W2",
        "K0_P3",
        "K0_A3"
      ],
      [
        "K0_W2",
        "K0_A3",
        "K0_U2"
      ],
      [
        "K0_W2",
        "K0_U2",
        "K0_A2"
      ],
      [
        "K0_O",
        "K0_A3",
        "K0_U3"
      ],
      [
        "K0_O",
        "K0_U3",
        "K0_A0"
      ],
      [
        "K0_W3",
        "K0_A3",
        "K0_P3"
      ],
      [
        "K0_W3",
        "K0_P3",
        "V"
      ],
      [
        "K0_W3",
        "V",
        "K0_A0"
      ],
      [
        "K0_W3",
        "K0_A0",
        "K0_U3"
      ],
      [
        "K0_W3",
        "K0_U3",
        "K0_A3"
      ],
      [
        "K1_O",
        "K1_A0",
        "K1_U0"
      ],
      [
        "K1_O",
        "K1_U0",
        "K1_A1"
      ],
      [
        "K1_W0",
        "K1_A0",
        "V"
      ],
      [
        "K1_W0",
        "V",
        "K1_P1"
      ],
      [
        "K1_W0",
        "K1_P1",
        "K1_A1"
      ],
      [
        "K1_W0",
        "K1_A1",
        "K1_U0"
      ],
      [
        "K1_W0",
        "K1_U0",
        "K1_A0"
      ],
      [
        "K1_O",
        "K1_A1",
        "K1_U1"
      ],
      [
        "K1_O",
        "K1_U1",
        "K1_A2"
      ],
      [
        "K1_W1",
        "K1_A1",
        "K1_P1"
      ],
      [
        "K1_W1",
        "K1_P1",
        "K1_P2"
      ],
      [
        "K1_W1",
        "K1_P2",
        "K1_A2"
      ],
      [
        "K1_W1",
        "K1_A2",
        "K1_U1"
      ],
      [
        "K1_W1",
        "K1_U1",
        "K1_A1"
      ],
      [
        "K1_O",
        "K1_A2",
        "K1_U2"
      ],
      [
        "K1_O",
        "K1_U2",
        "K1_A3"
      ],
      [
        "K1_W2",
        "K1_A2",
        "K1_P2"
      ],
      [
        "K1_W2",
        "K1_P2",
        "K1_P3"
      ],
      [
        "K1_W2",
        "K1_P3",
        "K1_A3"
      ],
      [
        "K1_W2",
        "K1_A3",
        "K1_U2"
      ],
      [
        "K1_W2",
        "K1_U2",
        "K1_A2"
      ],
      [
        "K1_O",
        "K1_A3",
        "K1_U3"
      ],
      [
        "K1_O",
        "K1_U3",
        "K1_A0"
      ],
      [
        "K1_W3",
        "K1_A3",
        "K1_P3"
      ],
      [
        "K1_W3",
        "K1_P3",
        "V"
      ],
      [
        "K1_W3",
        "V",
        "K1_A0"
      ],
      [
        "K1_W3",
        "K1_A0",
        "K1_U3"
      ],
      [
        "K1_W3",
        "K1_U3",
        "K1_A3"
      ],
      [
        "K2_O",
        "K2_A0",
        "K2_U0"
      ],
      [
        "K2_O",
        "K2_U0",
        "K2_A1"
      ],
      [
        "K2_W0",
        "K2_A0",
        "V"
      ],
      [
        "K2_W0",
        "V",
        "K2_P1"
      ],
      [
        "K2_W0",
        "K2_P1",
        "K2_A1"
      ],
      [
        "K2_W0",
        "K2_A1",
        "K2_U0"
      ],
      [
        "K2_W0",
        "K2_U0",
        "K2_A0"
      ],
      [
        "K2_O",
        "K2_A1",
        "K2_U1"
      ],
      [
        "K2_O",
        "K2_U1",
        "K2_A2"
      ],
      [
        "K2_W1",
        "K2_A1",
        "K2_P1"
      ],
      [
        "K2_W1",
        "K2_P1",
        "K2_P2"
      ],
      [
        "K2_W1",
        "K2_P2",
        "K2_A2"
      ],
      [
        "K2_W1",
        "K2_A2",
        "K2_U1"
      ],
      [
        "K2_W1",
        "K2_U1",
        "K2_A1"
      ],
      [
        "K2_O",
        "K2_A2",
        "K2_U2"
      ],
      [
        "K2_O",
        "K2_U2",
        "K2_A3"
      ],
      [
        "K2_W2",
        "K2_A2",
        "K2_P2"
      ],
      [
        "K2_W2",
        "K2_P2",
        "K2_P3"
      ],
      [
        "K2_W2",
        "K2_P3",
        "K2_A3"
      ],
      [
        "K2_W2",
        "K2_A3",
        "K2_U2"
      ],
      [
        "K2_W2",
        "K2_U2",
        "K2_A2"
      ],
      [
        "K2_O",
        "K2_A3",
        "K2_U3"
      ],
      [
        "K2_O",
        "K2_U3",
        "K2_A0"
      ],
      [
        "K2_W3",
        "K2_A3",
        "K2_P3"
      ],
      [
        "K2_W3",
        "K2_P3",
        "V"
      ],
      [
        "K2_W3",
        "V",
        "K2_A0"
      ],
      [
        "K2_W3",
        "K2_A0",
        "K2_U3"
      ],
      [
        "K2_W3",
        "K2_U3",
        "K2_A3"
      ],
      [
        "K3_O",
        "K3_A0",
        "K3_U0"
      ],
      [
        "K3_O",
        "K3_U0",
        "K3_A1"
      ],
      [
        "K3_W0",
        "K3_A0",
        "V"
      ],
      [
        "K3_W0",
        "V",
        "K3_P1"
      ],
      [
        "K3_W0",
        "K3_P1",
        "K3_A1"
      ],
      [
        "K3_W0",
        "K3_A1",
        "K3_U0"
      ],
      [
        "K3_W0",
        "K3_U0",
        "K3_A0"
      ],
      [
        "K3_O",
        "K3_A1",
        "K3_U1"
      ],
      [
        "K3_O",
        "K3_U1",
        "K3_A2"
      ],
      [
        "K3_W1",
        "K3_A1",
        "K3_P1"
      ],
      [
        "K3_W1",
        "K3_P1",
        "K3_P2"
      ],
      [
        "K3_W1",
        "K3_P2",
        "K3_A2"
      ],
      [
        "K3_W1",
        "K3_A2",
        "K3_U1"
      ],
      [
        "K3_W1",
        "K3_U1",
        "K3_A1"
      ],
      [
        "K3_O",
        "K3_A2",
        "K3_U2"
      ],
      [
        "K3_O",
        "K3_U2",
        "K3_A3"
      ],
      [
        "K3_W2",
        "K3_A2",
        "K3_P2"
      ],
      [
        "K3_W2",
        "K3_P2",
        "K3_P3"
      ],
      [
        "K3_W2",
        "K3_P3",
        "K3_A3"
      ],
      [
        "K3_W2",
        "K3_A3",
        "K3_U2"
      ],
      [
        "K3_W2",
        "K3_U2",
        "K3_A2"
      ],
      [
        "K3_O",
        "K3_A3",
        "K3_U3"
      ],
      [
        "K3_O",
        "K3_U3",
        "K3_A0"
      ],
      [
        "K3_W3",
        "K3_A3",
        "K3_P3"
      ],
      [
        "K3_W3",
        "K3_P3",
        "V"
      ],
      [
        "K3_W3",
        "V",
        "K3_A0"
      ],
      [
        "K3_W3",
        "K3_A0",
        "K3_U3"
      ],
      [
        "K3_W3",
        "K3_U3",
        "K3_A3"
      ],
      [
        "K4_O",
        "K4_A0",
        "K4_U0"
      ],
      [
        "K4_O",
        "K4_U0",
        "K4_A1"
      ],
      [
        "K4_W0",
        "K4_A0",
        "V"
      ],
      [
        "K4_W0",
        "V",
        "K4_P1"
      ],
      [
        "K4_W0",
        "K4_P1",
        "K4_A1"
      ],
      [
        "K4_W0",
        "K4_A1",
        "K4_U0"
      ],
      [
        "K4_W0",
        "K4_U0",
        "K4_A0"
      ],
      [
        "K4_O",
        "K4_A1",
        "K4_U1"
      ],
      [
        "K4_O",
        "K4_U1",
        "K4_A2"
      ],
      [
        "K4_W1",
        "K4_A1",
        "K4_P1"
      ],
      [
        "K4_W1",
        "K4_P1",
        "K4_P2"
      ],
      [
        "K4_W1",
        "K4_P2",
        "K4_A2"
      ],
      [
        "K4_W1",
        "K4_A2",
        "K4_U1"
      ],
      [
        "K4_W1",
        "K4_U1",
        "K4_A1"
      ],
      [
        "K4_O",
        "K4_A2",
        "K4_U2"
      ],
      [
        "K4_O",
        "K4_U2",
        "K4_A3"
      ],
      [
        "K4_W2",
        "K4_A2",
        "K4_P2"
      ],
      [
        "K4_W2",
        "K4_P2",
        "K4_P3"
      ],
      [
        "K4_W2",
        "K4_P3",
        "K4_A3"
      ],
      [
        "K4_W2",
        "K4_A3",
        "K4_U2"
      ],
      [
        "K4_W2",
        "K4_U2",
        "K4_A2"
      ],
      [
        "K4_O",
        "K4_A3",
        "K4_U3"
      ],
      [
        "K4_O",
        "K4_U3",
        "K4_A0"
      ],
      [
        "K4_W3",
        "K4_A3",
        "K4_P3"
      ],
      [
        "K4_W3",
        "K4_P3",
        "V"
      ],
      [
        "K4_W3",
        "V",
        "K4_A0"
      ],
      [
        "K4_W3",
        "K4_A0",
        "K4_U3"
      ],
      [
        "K4_W3",
        "K4_U3",
        "K4_A3"
      ],
      [
        "K5_O",
        "K5_A0",
        "K5_U0"
      ],
      [
        "K5_O",
        "K5_U0",
        "K5_A1"
      ],
      [
        "K5_W0",
        "K5_A0",
        "V"
      ],
      [
        "K5_W0",
        "V",
        "K5_P1"
      ],
      [
        "K5_W0",
        "K5_P1",
        "K5_A1"
      ],
      [
        "K5_W0",
        "K5_A1",
        "K5_U0"
      ],
      [
        "K5_W0",
        "K5_U0",
        "K5_A0"
      ],
      [
        "K5_O",
        "K5_A1",
        "K5_U1"
      ],
      [
        "K5_O",
        "K5_U1",
        "K5_A2"
      ],
      [
        "K5_W1",
        "K5_A1",
        "K5_P1"
      ],
      [
        "K5_W1",
        "K5_P1",
        "K5_P2"
      ],
      [
        "K5_W1",
        "K5_P2",
        "K5_A2"
      ],
      [
        "K5_W1",
        "K5_A2",
        "K5_U1"
      ],
      [
        "K5_W1",
        "K5_U1",
        "K5_A1"
      ],
      [
        "K5_O",
        "K5_A2",
        "K5_U2"
      ],
      [
        "K5_O",
        "K5_U2",
        "K5_A3"
      ],
      [
        "K5_W2",
        "K5_A2",
        "K5_P2"
      ],
      [
        "K5_W2",
        "K5_P2",
        "K5_P3"
      ],
      [
        "K5_W2",
        "K5_P3",
        "K5_A3"
      ],
      [
        "K5_W2",
        "K5_A3",
        "K5_U2"
      ],
      [
        "K5_W2",
        "K5_U2",
        "K5_A2"
      ],
      [
        "K5_O",
        "K5_A3",
        "K5_U3"
      ],
      [
        "K5_O",
        "K5_U3",
        "K5_A0"
      ],
      [
        "K5_W3",
        "K5_A3",
        "K5_P3"
      ],
      [
        "K5_W3",
        "K5_P3",
        "V"
      ],
      [
        "K5_W3",
        "V",
        "K5_A0"
      ],
      [
        "K5_W3",
        "K5_A0",
        "K5_U3"
      ],
      [
        "K5_W3",
        "K5_U3",
        "K5_A3"
      ],
      [
        "bridge_ring0",
        "K1_P1",
        "V"
      ],
      [
        "bridge_ring0",
        "V",
        "K0_P3"
      ],
      [
        "bridge_ring1",
        "K2_P1",
        "V"
      ],
      [
        "bridge_ring1",
        "V",
        "K1_P3"
      ],
      [
        "bridge_ring2",
        "K3_P1",
        "V"
      ],
      [
        "bridge_ring2",
        "V",
        "K2_P3"
      ],
      [
        "bridge_ring3",
        "K4_P1",
        "V"
      ],
      [
        "bridge_ring3",
        "V",
        "K3_P3"
      ],
      [
        "bridge_ring4",
        "K5_P1",
        "V"
      ],
      [
        "bridge_ring4",
        "V",
        "K4_P3"
      ],
      [
        "bridge_ring5",
        "K0_P1",
        "V"
      ],
      [
        "bridge_ring5",
        "V",
        "K5_P3"
      ]
    ],
    "blocks": [
      {
        "name": "K0",
        "anchor": "V",
        "A": [
          [
            "-1/10",
            "0"
          ],
          [
            "0",
            "-1/250"
          ]
        ],
        "vertex_map": {
          "O": "K0_O",
          "A0": "K0_A0",
          "A1": "K0_A1",
          "A2": "K0_A2",
          "A3": "K0_A3",
          "U0": "K0_U0",
          "U1": "K0_U1",
          "U2": "K0_U2",
          "U3": "K0_U3",
          "W0": "K0_W0",
          "W1": "K0_W1",
          "W2": "K0_W2",
          "W3": "K0_W3",
          "P0": "V",
          "P1": "K0_P1",
          "P2": "K0_P2",
          "P3": "K0_P3"
        },
        "faces": [
          [
            "K0_O",
            "K0_A0",
            "K0_U0"
          ],
          [
            "K0_O",
            "K0_U0",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A0",
            "V"
          ],
          [
            "K0_W0",
            "V",
            "K0_P1"
          ],
          [
            "K0_W0",
            "K0_P1",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A1",
            "K0_U0"
          ],
          [
            "K0_W0",
            "K0_U0",
            "K0_A0"
          ],
          [
            "K0_O",
            "K0_A1",
            "K0_U1"
          ],
          [
            "K0_O",
            "K0_U1",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A1",
            "K0_P1"
          ],
          [
            "K0_W1",
            "K0_P1",
            "K0_P2"
          ],
          [
            "K0_W1",
            "K0_P2",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A2",
            "K0_U1"
          ],
          [
            "K0_W1",
            "K0_U1",
            "K0_A1"
          ],
          [
            "K0_O",
            "K0_A2",
            "K0_U2"
          ],
          [
            "K0_O",
            "K0_U2",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A2",
            "K0_P2"
          ],
          [
            "K0_W2",
            "K0_P2",
            "K0_P3"
          ],
          [
            "K0_W2",
            "K0_P3",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A3",
            "K0_U2"
          ],
          [
            "K0_W2",
            "K0_U2",
            "K0_A2"
          ],
          [
            "K0_O",
            "K0_A3",
            "K0_U3"
          ],
          [
            "K0_O",
            "K0_U3",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A3",
            "K0_P3"
          ],
          [
            "K0_W3",
            "K0_P3",
            "V"
          ],
          [
            "K0_W3",
            "V",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A0",
            "K0_U3"
          ],
          [
            "K0_W3",
            "K0_U3",
            "K0_A3"
          ]
        ]
      },
      {
        "name": "K1",
        "anchor": "V",
        "A": [
          [
            "-1/20",
            "9/2500"
          ],
          [
            "-9/100",
            "-1/500"
          ]
        ],
        "vertex_map": {
          "O": "K1_O",
          "A0": "K1_A0",
          "A1": "K1_A1",
          "A2": "K1_A2",
          "A3": "K1_A3",
          "U0": "K1_U0",
          "U1": "K1_U1",
          "U2": "K1_U2",
          "U3": "K1_U3",
          "W0": "K1_W0",
          "W1": "K1_W1",
          "W2": "K1_W2",
          "W3": "K1_W3",
          "P0": "V",
          "P1": "K1_P1",
          "P2": "K1_P2",
          "P3": "K1_P3"
        },
        "faces": [
          [
            "K1_O",
            "K1_A0",
            "K1_U0"
          ],
          [
            "K1_O",
            "K1_U0",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A0",
            "V"
          ],
          [
            "K1_W0",
            "V",
            "K1_P1"
          ],
          [
            "K1_W0",
            "K1_P1",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A1",
            "K1_U0"
          ],
          [
            "K1_W0",
            "K1_U0",
            "K1_A0"
          ],
          [
            "K1_O",
            "K1_A1",
            "K1_U1"
          ],
          [
            "K1_O",
            "K1_U1",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A1",
            "K1_P1"
          ],
          [
            "K1_W1",
            "K1_P1",
            "K1_P2"
          ],
          [
            "K1_W1",
            "K1_P2",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A2",
            "K1_U1"
          ],
          [
            "K1_W1",
            "K1_U1",
            "K1_A1"
          ],
          [
            "K1_O",
            "K1_A2",
            "K1_U2"
          ],
          [
            "K1_O",
            "K1_U2",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A2",
            "K1_P2"
          ],
          [
            "K1_W2",
            "K1_P2",
            "K1_P3"
          ],
          [
            "K1_W2",
            "K1_P3",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A3",
            "K1_U2"
          ],
          [
            "K1_W2",
            "K1_U2",
            "K1_A2"
          ],
          [
            "K1_O",
            "K1_A3",
            "K1_U3"
          ],
          [
            "K1_O",
            "K1_U3",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A3",
            "K1_P3"
          ],
          [
            "K1_W3",
            "K1_P3",
            "V"
          ],
          [
            "K1_W3",
            "V",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A0",
            "K1_U3"
          ],
          [
            "K1_W3",
            "K1_U3",
            "K1_A3"
          ]
        ]
      },
      {
        "name": "K2",
        "anchor": "V",
        "A": [
          [
            "1/20",
            "9/2500"
          ],
          [
            "-9/100",
            "1/500"
          ]
        ],
        "vertex_map": {
          "O": "K2_O",
          "A0": "K2_A0",
          "A1": "K2_A1",
          "A2": "K2_A2",
          "A3": "K2_A3",
          "U0": "K2_U0",
          "U1": "K2_U1",
          "U2": "K2_U2",
          "U3": "K2_U3",
          "W0": "K2_W0",
          "W1": "K2_W1",
          "W2": "K2_W2",
          "W3": "K2_W3",
          "P0": "V",
          "P1": "K2_P1",
          "P2": "K2_P2",
          "P3": "K2_P3"
        },
        "faces": [
          [
            "K2_O",
            "K2_A0",
            "K2_U0"
          ],
          [
            "K2_O",
            "K2_U0",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A0",
            "V"
          ],
          [
            "K2_W0",
            "V",
            "K2_P1"
          ],
          [
            "K2_W0",
            "K2_P1",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A1",
            "K2_U0"
          ],
          [
            "K2_W0",
            "K2_U0",
            "K2_A0"
          ],
          [
            "K2_O",
            "K2_A1",
            "K2_U1"
          ],
          [
            "K2_O",
            "K2_U1",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A1",
            "K2_P1"
          ],
          [
            "K2_W1",
            "K2_P1",
            "K2_P2"
          ],
          [
            "K2_W1",
            "K2_P2",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A2",
            "K2_U1"
          ],
          [
            "K2_W1",
            "K2_U1",
            "K2_A1"
          ],
          [
            "K2_O",
            "K2_A2",
            "K2_U2"
          ],
          [
            "K2_O",
            "K2_U2",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A2",
            "K2_P2"
          ],
          [
            "K2_W2",
            "K2_P2",
            "K2_P3"
          ],
          [
            "K2_W2",
            "K2_P3",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A3",
            "K2_U2"
          ],
          [
            "K2_W2",
            "K2_U2",
            "K2_A2"
          ],
          [
            "K2_O",
            "K2_A3",
            "K2_U3"
          ],
          [
            "K2_O",
            "K2_U3",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A3",
            "K2_P3"
          ],
          [
            "K2_W3",
            "K2_P3",
            "V"
          ],
          [
            "K2_W3",
            "V",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A0",
            "K2_U3"
          ],
          [
            "K2_W3",
            "K2_U3",
            "K2_A3"
          ]
        ]
      },
      {
        "name": "K3",
        "anchor": "V",
        "A": [
          [
            "1/10",
            "1/2500"
          ],
          [
            "-1/100",
            "1/250"
          ]
        ],
        "vertex_map": {
          "O": "K3_O",
          "A0": "K3_A0",
          "A1": "K3_A1",
          "A2": "K3_A2",
          "A3": "K3_A3",
          "U0": "K3_U0",
          "U1": "K3_U1",
          "U2": "K3_U2",
          "U3": "K3_U3",
          "W0": "K3_W0",
          "W1": "K3_W1",
          "W2": "K3_W2",
          "W3": "K3_W3",
          "P0": "V",
          "P1": "K3_P1",
          "P2": "K3_P2",
          "P3": "K3_P3"
        },
        "faces": [
          [
            "K3_O",
            "K3_A0",
            "K3_U0"
          ],
          [
            "K3_O",
            "K3_U0",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A0",
            "V"
          ],
          [
            "K3_W0",
            "V",
            "K3_P1"
          ],
          [
            "K3_W0",
            "K3_P1",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A1",
            "K3_U0"
          ],
          [
            "K3_W0",
            "K3_U0",
            "K3_A0"
          ],
          [
            "K3_O",
            "K3_A1",
            "K3_U1"
          ],
          [
            "K3_O",
            "K3_U1",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A1",
            "K3_P1"
          ],
          [
            "K3_W1",
            "K3_P1",
            "K3_P2"
          ],
          [
            "K3_W1",
            "K3_P2",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A2",
            "K3_U1"
          ],
          [
            "K3_W1",
            "K3_U1",
            "K3_A1"
          ],
          [
            "K3_O",
            "K3_A2",
            "K3_U2"
          ],
          [
            "K3_O",
            "K3_U2",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A2",
            "K3_P2"
          ],
          [
            "K3_W2",
            "K3_P2",
            "K3_P3"
          ],
          [
            "K3_W2",
            "K3_P3",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A3",
            "K3_U2"
          ],
          [
            "K3_W2",
            "K3_U2",
            "K3_A2"
          ],
          [
            "K3_O",
            "K3_A3",
            "K3_U3"
          ],
          [
            "K3_O",
            "K3_U3",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A3",
            "K3_P3"
          ],
          [
            "K3_W3",
            "K3_P3",
            "V"
          ],
          [
            "K3_W3",
            "V",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A0",
            "K3_U3"
          ],
          [
            "K3_W3",
            "K3_U3",
            "K3_A3"
          ]
        ]
      },
      {
        "name": "K4",
        "anchor": "V",
        "A": [
          [
            "3/50",
            "-9/2500"
          ],
          [
            "9/100",
            "3/1250"
          ]
        ],
        "vertex_map": {
          "O": "K4_O",
          "A0": "K4_A0",
          "A1": "K4_A1",
          "A2": "K4_A2",
          "A3": "K4_A3",
          "U0": "K4_U0",
          "U1": "K4_U1",
          "U2": "K4_U2",
          "U3": "K4_U3",
          "W0": "K4_W0",
          "W1": "K4_W1",
          "W2": "K4_W2",
          "W3": "K4_W3",
          "P0": "V",
          "P1": "K4_P1",
          "P2": "K4_P2",
          "P3": "K4_P3"
        },
        "faces": [
          [
            "K4_O",
            "K4_A0",
            "K4_U0"
          ],
          [
            "K4_O",
            "K4_U0",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A0",
            "V"
          ],
          [
            "K4_W0",
            "V",
            "K4_P1"
          ],
          [
            "K4_W0",
            "K4_P1",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A1",
            "K4_U0"
          ],
          [
            "K4_W0",
            "K4_U0",
            "K4_A0"
          ],
          [
            "K4_O",
            "K4_A1",
            "K4_U1"
          ],
          [
            "K4_O",
            "K4_U1",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A1",
            "K4_P1"
          ],
          [
            "K4_W1",
            "K4_P1",
            "K4_P2"
          ],
          [
            "K4_W1",
            "K4_P2",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A2",
            "K4_U1"
          ],
          [
            "K4_W1",
            "K4_U1",
            "K4_A1"
          ],
          [
            "K4_O",
            "K4_A2",
            "K4_U2"
          ],
          [
            "K4_O",
            "K4_U2",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A2",
            "K4_P2"
          ],
          [
            "K4_W2",
            "K4_P2",
            "K4_P3"
          ],
          [
            "K4_W2",
            "K4_P3",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A3",
            "K4_U2"
          ],
          [
            "K4_W2",
            "K4_U2",
            "K4_A2"
          ],
          [
            "K4_O",
            "K4_A3",
            "K4_U3"
          ],
          [
            "K4_O",
            "K4_U3",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A3",
            "K4_P3"
          ],
          [
            "K4_W3",
            "K4_P3",
            "V"
          ],
          [
            "K4_W3",
            "V",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A0",
            "K4_U3"
          ],
          [
            "K4_W3",
            "K4_U3",
            "K4_A3"
          ]
        ]
      },
      {
        "name": "K5",
        "anchor": "V",
        "A": [
          [
            "-1/20",
            "-1/250"
          ],
          [
            "1/10",
            "-1/500"
          ]
        ],
        "vertex_map": {
          "O": "K5_O",
          "A0": "K5_A0",
          "A1": "K5_A1",
          "A2": "K5_A2",
          "A3": "K5_A3",
          "U0": "K5_U0",
          "U1": "K5_U1",
          "U2": "K5_U2",
          "U3": "K5_U3",
          "W0": "K5_W0",
          "W1": "K5_W1",
          "W2": "K5_W2",
          "W3": "K5_W3",
          "P0": "V",
          "P1": "K5_P1",
          "P2": "K5_P2",
          "P3": "K5_P3"
        },
        "faces": [
          [
            "K5_O",
            "K5_A0",
            "K5_U0"
          ],
          [
            "K5_O",
            "K5_U0",
            "K5_A1"
          ],
          [
            "K5_W0",
            "K5_A0",
            "V"
          ],
          [
            "K5_W0",
            "V",
            "K5_P1"
          ],
          [
            "K5_W0",
            "K5_P1",
            "K5_A1"
          ],
          [
            "K5_W0",
            "K5_A1",
            "K5_U0"
          ],
          [
            "K5_W0",
            "K5_U0",
            "K5_A0"
          ],
          [
            "K5_O",
            "K5_A1",
            "K5_U1"
          ],
          [
            "K5_O",
            "K5_U1",
            "K5_A2"
          ],
          [
            "K5_W1",
            "K5_A1",
            "K5_P1"
          ],
          [
            "K5_W1",
            "K5_P1",
            "K5_P2"
          ],
          [
            "K5_W1",
            "K5_P2",
            "K5_A2"
          ],
          [
            "K5_W1",
            "K5_A2",
            "K5_U1"
          ],
          [
            "K5_W1",
            "K5_U1",
            "K5_A1"
          ],
          [
            "K5_O",
            "K5_A2",
            "K5_U2"
          ],
          [
            "K5_O",
            "K5_U2",
            "K5_A3"
          ],
          [
            "K5_W2",
            "K5_A2",
            "K5_P2"
          ],
          [
            "K5_W2",
            "K5_P2",
            "K5_P3"
          ],
          [
            "K5_W2",
            "K5_P3",
            "K5_A3"
          ],
          [
            "K5_W2",
            "K5_A3",
            "K5_U2"
          ],
          [
            "K5_W2",
            "K5_U2",
            "K5_A2"
          ],
          [
            "K5_O",
            "K5_A3",
            "K5_U3"
          ],
          [
            "K5_O",
            "K5_U3",
            "K5_A0"
          ],
          [
            "K5_W3",
            "K5_A3",
            "K5_P3"
          ],
          [
            "K5_W3",
            "K5_P3",
            "V"
          ],
          [
            "K5_W3",
            "V",
            "K5_A0"
          ],
          [
            "K5_W3",
            "K5_A0",
            "K5_U3"
          ],
          [
            "K5_W3",
            "K5_U3",
            "K5_A3"
          ]
        ]
      }
    ],
    "bridges": [
      {
        "b": "bridge_ring0",
        "anchor": "V",
        "chain": [
          "K1_P1",
          "V",
          "K0_P3"
        ],
        "faces": [
          [
            "bridge_ring0",
            "K1_P1",
            "V"
          ],
          [
            "bridge_ring0",
            "V",
            "K0_P3"
          ]
        ],
        "low": "K0_P3",
        "high": "K1_P1",
        "points": {
          "bridge_ring0": [
            "96/625",
            "23/250"
          ],
          "K1_P1": [
            "67/1250",
            "11/125"
          ],
          "V": [
            "0",
            "0"
          ],
          "K0_P3": [
            "1/10",
            "1/250"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring0",
          "K1_P1",
          "V",
          "K0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-7973125/265424",
            "2447263/3185088",
            "1571425/2123392",
            "43718125/1061696",
            "7557201/4246784",
            "4501505/4246784",
            "-614375/20032",
            "243067/240384",
            "25635/80128",
            "-8384375/796272",
            "-335375/30048",
            "625/32"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "25514/16589",
            "-2447263/62208750",
            "-62857/1658900",
            "-8925/16589",
            "-26716/1244175",
            "-212939/24883500",
            "0",
            "0",
            "0",
            "26830/49767",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-357/626",
            "-86567/4695000",
            "-14129/939000",
            "983/626",
            "-243067/4695000",
            "-5127/313000",
            "0",
            "2683/4695",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring1",
        "anchor": "V",
        "chain": [
          "K2_P1",
          "V",
          "K1_P3"
        ],
        "faces": [
          [
            "bridge_ring1",
            "K2_P1",
            "V"
          ],
          [
            "bridge_ring1",
            "V",
            "K1_P3"
          ]
        ],
        "low": "K1_P3",
        "high": "K2_P1",
        "points": {
          "bridge_ring1": [
            "0",
            "23/125"
          ],
          "K2_P1": [
            "-29/625",
            "23/250"
          ],
          "V": [
            "0",
            "0"
          ],
          "K1_P3": [
            "29/625",
            "23/250"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring1",
          "K2_P1",
          "V",
          "K1_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-431250/16589",
            "-3335/16589",
            "14907/16589",
            "13616625/381547",
            "0",
            "29814/16589",
            "-431250/16589",
            "3335/16589",
            "14907/16589",
            "-145000/16589",
            "-145000/16589",
            "375/23"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "26450/16589",
            "15341/1244175",
            "-114287/2073625",
            "-9861/16589",
            "-97556/31104375",
            "-12167/497670",
            "0",
            "0",
            "0",
            "26680/49767",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-9861/16589",
            "97556/31104375",
            "-12167/497670",
            "26450/16589",
            "-15341/1244175",
            "-114287/2073625",
            "0",
            "26680/49767",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring2",
        "anchor": "V",
        "chain": [
          "K3_P1",
          "V",
          "K2_P3"
        ],
        "faces": [
          [
            "bridge_ring2",
            "K3_P1",
            "V"
          ],
          [
            "bridge_ring2",
            "V",
            "K2_P3"
          ]
        ],
        "low": "K2_P3",
        "high": "K3_P1",
        "points": {
          "bridge_ring2": [
            "-383/2500",
            "51/500"
          ],
          "K3_P1": [
            "-249/2500",
            "7/500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K2_P3": [
            "-67/1250",
            "11/125"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring2",
          "K3_P1",
          "V",
          "K2_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "391095000/12107779",
            "25092133/24215558",
            "-9886425/24215558",
            "-28504908750/641712287",
            "2335057673/1283424574",
            "-773979715/641712287",
            "201416250/6353587",
            "4976112/6353587",
            "-10138405/12707174",
            "125225000/12107779",
            "62612500/6353587",
            "-7500/383"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "52146/31613",
            "25092133/474195000",
            "-131819/6322600",
            "-20533/31613",
            "9348859/474195000",
            "-1534703/94839000",
            "0",
            "0",
            "0",
            "50090/94839",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-20533/33178",
            "1376593/62208750",
            "-189283/16589000",
            "53711/33178",
            "414676/10368125",
            "-2027681/49767000",
            "0",
            "25045/49767",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring3",
        "anchor": "V",
        "chain": [
          "K4_P1",
          "V",
          "K3_P3"
        ],
        "faces": [
          [
            "bridge_ring3",
            "K4_P1",
            "V"
          ],
          [
            "bridge_ring3",
            "V",
            "K3_P3"
          ]
        ],
        "low": "K3_P3",
        "high": "K4_P1",
        "points": {
          "bridge_ring3": [
            "-41/250",
            "-51/625"
          ],
          "K4_P1": [
            "-159/2500",
            "-219/2500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K3_P3": [
            "-251/2500",
            "3/500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring3",
          "K4_P1",
          "V",
          "K3_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "4577750/166829",
            "2638773/3336580",
            "2166779/3336580",
            "-640894750/16849729",
            "298959319/168497290",
            "14647349/16849729",
            "37443750/1296133",
            "5098501/5184532",
            "5700177/25922660",
            "4779500/500487",
            "14338500/1296133",
            "-750/41"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "18311/12207",
            "879591/20345000",
            "2166779/61035000",
            "-6104/12207",
            "448277/20345000",
            "384557/61035000",
            "0",
            "0",
            "0",
            "19118/36621",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-18312/31613",
            "3207593/158065000",
            "2216189/158065000",
            "49925/31613",
            "5098501/94839000",
            "1900059/158065000",
            "0",
            "19118/31613",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring4",
        "anchor": "V",
        "chain": [
          "K5_P1",
          "V",
          "K4_P3"
        ],
        "faces": [
          [
            "bridge_ring4",
            "K5_P1",
            "V"
          ],
          [
            "bridge_ring4",
            "V",
            "K4_P3"
          ]
        ],
        "low": "K4_P3",
        "high": "K5_P1",
        "points": {
          "bridge_ring4": [
            "-13/1250",
            "-243/1250"
          ],
          "K5_P1": [
            "23/500",
            "-51/500"
          ],
          "V": [
            "0",
            "0"
          ],
          "K4_P3": [
            "-141/2500",
            "-231/2500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring4",
          "K5_P1",
          "V",
          "K4_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1814100/4069",
            "-59368/20345",
            "344346/20345",
            "-32477050/52897",
            "495626/264485",
            "8808158/264485",
            "24152500/52897",
            "253482/52897",
            "866332/52897",
            "625200/4069",
            "26050000/158691",
            "-3750/13"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "12094/7825",
            "-29684/2934375",
            "57391/978125",
            "-4269/7825",
            "20413/3912500",
            "96539/3912500",
            "0",
            "0",
            "0",
            "4168/7825",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-7115/12207",
            "-4451/2034500",
            "31709/1220700",
            "19322/12207",
            "42247/2543125",
            "433166/7629375",
            "0",
            "20840/36621",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_ring5",
        "anchor": "V",
        "chain": [
          "K0_P1",
          "V",
          "K5_P3"
        ],
        "faces": [
          [
            "bridge_ring5",
            "K0_P1",
            "V"
          ],
          [
            "bridge_ring5",
            "V",
            "K5_P3"
          ]
        ],
        "low": "K5_P3",
        "high": "K0_P1",
        "points": {
          "bridge_ring5": [
            "77/500",
            "-51/500"
          ],
          "K0_P1": [
            "1/10",
            "-1/250"
          ],
          "V": [
            "0",
            "0"
          ],
          "K5_P3": [
            "27/500",
            "-49/500"
          ]
        },
        "BB_vertex_order": [
          "bridge_ring5",
          "K0_P1",
          "V",
          "K5_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-741000/24101",
            "48801/48202",
            "-1541/4382",
            "958200/24101",
            "426313/241010",
            "-39533/34430",
            "-98100/3443",
            "13022/17215",
            "-95988/120505",
            "-299500/24101",
            "-239600/24101",
            "1500/77"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "494/313",
            "-16267/313000",
            "16951/939000",
            "-181/313",
            "-17501/939000",
            "5233/313000",
            "0",
            "0",
            "0",
            "599/939",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-724/1565",
            "-48899/2347500",
            "19303/2347500",
            "2289/1565",
            "-45577/1173750",
            "7999/195625",
            "0",
            "2396/4695",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      }
    ],
    "all_pair_force_minors": [
      {
        "i": 0,
        "j": 1,
        "determinant_interval": [
          "7164261105822287465577841914495528962864144603900401859765959223889069509451417709516202903857595113449040042379539877387221302967968952065979/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114628177693156599449245470631928463405826313662406522788930944359134478296426909109261344179486499900464521473551042281563181490794120817910977/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 2,
        "determinant_interval": [
          "7164261105822287465577841914495528962864144603900401859765959223889069509451417709516202903857595113449040042379539877387221302967968952065979/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114628177693156599449245470631928463405826313662406522788930944359134478296426909109261344179486499900464521473551042281563181490794120817910977/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 3,
        "determinant_interval": [
          "3184116047032127762479040850886901761272953157289067363858781734717298045938215091278564140478968346174706489111510917272362671181719423791357/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "636823209406425552495808170177380352254590631457814041368167497175204780786223810084383857475035200874145768099229150896499475860790427972893/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 4,
        "determinant_interval": [
          "-229256355386313198898490941263856926811652627324813045687446340603737247957610384495860036873829383601986101909007707379140464772288561957071791/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-114628177693156599449245470631928463405826313662406429701463121639490966468844400213590572204293329914656122249039178176820026811615649435221753/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 0,
        "j": 5,
        "determinant_interval": [
          "-127364641881285110499161634035476070450918126291562803068372034875297117088368553924262278754705284912662142026007511219422665854192949734666367/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-127364641881285110499161634035476070450918126291562699759612733948435761158758375104060245597919314205168650924853280321040128091248296943013487/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 2,
        "determinant_interval": [
          "57314088846578299724622735315964231702913156831203214724709441151456948164952148887857335310061823586112527843276129451235715056150639647320879/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7164261105822287465577841914495528962864144603900407693485463102402855868164192978845815719154464497313206239867697295385305855977468302896921/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 3,
        "determinant_interval": [
          "9679712782977668397936284186696181354269777598158765176689682993349576443268005952268635135850803623976083643304630550716053040957811752247283/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "15124551223402606871775444041712783366046527497123082872245561620709566099240063521693557367107290482779785849711520117210757438435473983350661/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 4,
        "determinant_interval": [
          "358213055291114373278892095724776448143207230195018629764102221576769140005766087411603372060026509575248104310704399375636190913775626688119/156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "22925635538631319889849094126385692681165262732481398204134716207358693537973661541652665642703204385857318602582462010970547799764050001463263/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 1,
        "j": 5,
        "determinant_interval": [
          "-120996409787220854974203552333702266928372219976984663284800958244987744388120686725820166263843255918785065162024275382287771712329163895245047/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-241992819574441709948407104667404533856744439953969128803569144275116979439063377653626726713074341313482808458937750642768786294809043106267253/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 2,
        "j": 3,
        "determinant_interval": [
          "108259945599092343924287388930154659883280407347828289567221798975683061653729084287972131704349697853410885359587928534801294648324268687912027/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "43303978239636937569714955572061863953312162939131355134626101809795953962719807223265060577229190566379250646388883035414676457534165460650511/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 2,
        "j": 4,
        "determinant_interval": [
          "252181990924944518788340035390242619492817890057294144850088834122272815180900415031590337938436775742052245464384222674045471852298792531340811/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "126090995462472259394170017695121309746408945028647175374660504074359141879252523489450193884649141757546842695540801562487651716790601212382229/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 2,
        "j": 5,
        "determinant_interval": [
          "12736464188128511049916163403547607045091812629156176258382852333757389218531992216379004586479262184246432923189516708675198851815397957773411/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3184116047032127762479040850886901761272953157289093506103906137153974638927497003598152600272858177083438697075079207620488995416170660499063/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 3,
        "j": 4,
        "determinant_interval": [
          "244540112412067412158390337348114055265762802479800383308329100221513249528544863414150857198191618280182455589270989563296952636229563595382603/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7641878512877106629949698042128564227055087577493768191293801747501683648322356576808653109906282001294224275800820234468597008573972079569547/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 3,
        "j": 5,
        "determinant_interval": [
          "241992819574441709948407104667404533856744439953969119130199925495240592186053895451812526829609342106684087526930449663016661063845688252482557/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "120996409787220854974203552333702266928372219976984668121485567634925938266978991187030453444034580618198598893474036991013229633685748170726229/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      },
      {
        "i": 4,
        "j": 5,
        "determinant_interval": [
          "133732873975349366024119715737249873973464032606140834377745845532402065885878239009280025364020867096461160905550448968377489172382276427837819/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "267465747950698732048239431474499747946928065212281887183276323465034912547210072940917250412469923954522760307700143248829942935659747013918171/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      }
    ],
    "vertex_defect": 4,
    "vertex_rank": 99,
    "space_dimension": 231,
    "strong_triangle_indecomposable": false,
    "exact_dimension_source": "complete mixed-data image and full first-jet fibre product, not a floating rank",
    "two_triangle_disjoint_bad_caps": [
      {
        "vertices": 51,
        "triangles": 88,
        "boundary_vertices": 12,
        "interior_vertices": 39,
        "interior_edges": 126,
        "boundary_cycle": [
          "K0_P1",
          "K0_P2",
          "K0_P3",
          "bridge_ring0",
          "K1_P1",
          "K1_P2",
          "K1_P3",
          "bridge_ring1",
          "K2_P1",
          "K2_P2",
          "K2_P3",
          "V"
        ],
        "minimum_doubled_area_lower": "94269380661390849402785483815364361487780274478588871549883996255593386147741058356550898933604088233977543932719212468334398232426178061310755148020765877/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "simple_boundary_exactly_checked": true,
        "positive_faces_strict_interval_checked": true,
        "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
        "point_intervals": {
          "V": [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          "K0_O": [
            [
              "9544925240664657845412869186985471422828493529501116182229753839262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4772462620332328922706434593492735711414246764750558091114886919631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1/250000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_A0": [
            [
              "6514829878588520800002895446036534922742887658033320103505922988334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "407176867411782550000180965377283432671430478627082506469121436770906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1/250000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_A1": [
            [
              "9733333333333333333333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4866666666666666666666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-410253610752349/250000000000000000",
              "-410253610752349/250000000000000000"
            ]
          ],
          "K0_A2": [
            [
              "1399999/10000000",
              "1399999/10000000"
            ],
            [
              "-400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1/250000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_A3": [
            [
              "9733333333333333333333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4866666666666666666666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "410253610752349/250000000000000000",
              "410253610752349/250000000000000000"
            ]
          ],
          "K0_U0": [
            [
              "3731526304270174858229921120733614307516567921269076567142374747418900084444377/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1492610521708069943291968448293445723006627168507630626856953898967560033777751/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-31111027673003694619725651998496026278780556139473999548339510494676530354359/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-15555513836501847309862825999248013139390278069736999774169355247338265177179/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_U1": [
            [
              "12086196048526847176084817554722227249161931355760517454998228137711213799430439/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "302154901213171179402120438868055681229048283894012936374956203442780344985761/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-73673659828393511021526629309151524970013971910504287683037166814989236764459/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-36836829914196755510763314654575762485006985955252143841518183407494618382229/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_U2": [
            [
              "12086196048526847176084817554722227249161931355760517454998228137711213799430439/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "302154901213171179402120438868055681229048283894012936374956203442780344985761/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "36836829914196755510763314654575762485006985955252143841518183407494618382229/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "73673659828393511021526629309151524970013971910504287683037166814989236764459/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_U3": [
            [
              "3731526304270174858229921120733614307516567921269076567142374747418900084444377/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1492610521708069943291968448293445723006627168507630626856953898967560033777751/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "15555513836501847309862825999248013139390278069736999774169355247338265177179/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "31111027673003694619725651998496026278780556139473999548339510494676530354359/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_W0": [
            [
              "3/50",
              "3/50"
            ],
            [
              "-87262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_W1": [
            [
              "2592467062480559921793216703748096506094302994625771093703567947226086547451383/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3240583828100699902241520879685120632617878743282213867129464934032608184314229/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-6859104895036948366484512564654482545064007594617566382126666146138667374479/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-109745678320591173863752201034471720721024121513881062114025858338218677991663/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_W2": [
            [
              "2592467062480559921793216703748096506094302994625771093703567947226086547451383/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3240583828100699902241520879685120632617878743282213867129464934032608184314229/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "109745678320591173863752201034471720721024121513881062114025858338218677991663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6859104895036948366484512564654482545064007594617566382126666146138667374479/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_W3": [
            [
              "599999999999999999999999999999999999999999999999999999999999/10000000000000000000000000000000000000000000000000000000000000",
              "600000000000000000000000000000000000000000000000000000000001/10000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "2181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "87262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K0_P1": [
            [
              "1/10",
              "1/10"
            ],
            [
              "-1/250",
              "-1/250"
            ]
          ],
          "K0_P2": [
            [
              "1/5",
              "1/5"
            ],
            [
              "0",
              "0"
            ]
          ],
          "K0_P3": [
            [
              "1/10",
              "1/10"
            ],
            [
              "1/250",
              "1/250"
            ]
          ],
          "K1_O": [
            [
              "1193115655083082230676608648373183927853561691187639522778719139907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4772462620332328922706434593492735711414246764750558091114887279631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "8590432716598192060871582268286924280545644176551004564006778255336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4295216358299096030435791134143462140272822088275502282003398327668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_A0": [
            [
              "651482987858852080000289544603653492274288765803332010350592226833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "407176867411782550000180965377283432671430478627082506469121481770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "293167344536483436000130295071644071523429944611499404657766524475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5863346890729668720002605901432881430468598892229988093155348889501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_A1": [
            [
              "2507178983268756153333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5014357966537512306666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "8677949277849530199999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "8677949277849530200000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_A2": [
            [
              "174999874999999999999999999999999999999999999999999999999999991/2500000000000000000000000000000000000000000000000000000000000000",
              "6999995000000000000000000000000000000000000000000000000000000360000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "12599990999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "62999955000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_A3": [
            [
              "2359487683397910513333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4718975366795821026666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "44210253610752349/500000000000000000",
              "44210253610752349/500000000000000000"
            ]
          ],
          "K1_U0": [
            [
              "37595262291758781833876742075322607311674704217946031667358795868641089617633/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3759526229175878183387674207532260731167470421794603166735890306864108961763301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "6701191833849812897503995191321257740390431980214600821082104790106681886822699/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "67011918338498128975039951913212577403904319802146008210821231901066818868227/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_U1": [
            [
              "190918884940905554623805710741854687407936820393741018325432712468409287900101/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6109404318108977747961782743739349997053978252599712586413857518989097212803233/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "5420369806879982851482786242297714380880365617114606782828443370266298900552583/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "10840739613759965702965572484595428761760731234229213565656905140532597801105167/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_U2": [
            [
              "5976791730417869428123034810982877252107953103160804868584380618722116586627207/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "747098966302233678515379351372859656513494137895100608573048917340264573328401/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "1364301659198544901748387389238072535841343150767464731667490438418448379733703/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "87315306188706873711896792911236642293845961649117742826719535258780696302957/800000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_U3": [
            [
              "1851763189682235766536084016967483941932832710371774983774434593986845603562727/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "740705275872894306614433606786993576773133084148709993509775981594738241425091/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "3366151430761408296061860421659876883334606268177037410315221950300679208588529/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6732302861522816592123720843319753766669212536354074820630462300601358417177059/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_W0": [
            [
              "769634130827772001652734566895789884175000596973645803238262014740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "123141460932443520264437530703326381468000095515783328518121951158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "5356368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "267818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_W1": [
            [
              "1315987753337986372192083748060253162776935839185384138032308628113922635764191/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1644984691672482965240104685075316453471169798981730172540388465142403294705239/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "362850904437569501910549970823412450533245356720594668456532576042133753891731/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
              "11611228942002224061137599066349198417063851415059029390609060833348280124535393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_W2": [
            [
              "159559913642821693700141619460980417914670894430048369458907396889020488960899/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6382396545712867748005664778439216716586835777201934778356306595560819558435961/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "732560913770175952187584454211479383611554721035806903295191793230406175157941/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "11720974620322815235001351267383670137784875536572910452723087091686498802527057/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_W3": [
            [
              "116858539067556479735562469296673618531999904484216671481877848841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "730365869172227998347265433104210115824999403026354196761739235259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "272181570091974666850303840766198876019444510774849533693139773860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5443631401839493337006076815323977520388890215496990673862813877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K1_P1": [
            [
              "67/1250",
              "67/1250"
            ],
            [
              "11/125",
              "11/125"
            ]
          ],
          "K1_P2": [
            [
              "1/10",
              "1/10"
            ],
            [
              "9/50",
              "9/50"
            ]
          ],
          "K1_P3": [
            [
              "29/625",
              "29/625"
            ],
            [
              "23/250",
              "23/250"
            ]
          ],
          "K2_O": [
            [
              "-4772462620332328922706434593492735711414246764750558091114887279631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1193115655083082230676608648373183927853561691187639522778719139907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "8590432716598192060871582268286924280545644176551004564006778255336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4295216358299096030435791134143462140272822088275502282003398327668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_A0": [
            [
              "-407176867411782550000180965377283432671430478627082506469121481770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-651482987858852080000289544603653492274288765803332010350592226833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "293167344536483436000130295071644071523429944611499404657766524475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5863346890729668720002605901432881430468598892229988093155348889501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_A1": [
            [
              "-4718975366795821026666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2359487683397910513333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "8842050722150469799999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "8842050722150469800000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_A2": [
            [
              "-174999875000000000000000000000000000000000000000000000000000009/2500000000000000000000000000000000000000000000000000000000000000",
              "-6999994999999999999999999999999999999999999999999999999999999639999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "62999954999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
              "12599991000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_A3": [
            [
              "-5014357966537512306666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2507178983268756153333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "43389746389247651/500000000000000000",
              "43389746389247651/500000000000000000"
            ]
          ],
          "K2_U0": [
            [
              "-740705275872894306614433606786993576773133084148709993509775981594738241425091/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1851763189682235766536084016967483941932832710371774983774434593986845603562727/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "3366151430761408296061860421659876883334606268177037410315221950300679208588529/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6732302861522816592123720843319753766669212536354074820630462300601358417177059/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_U1": [
            [
              "-747098966302233678515379351372859656513494137895100608573048917340264573328401/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-5976791730417869428123034810982877252107953103160804868584380618722116586627207/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "1364301659198544901748387389238072535841343150767464731667490438418448379733703/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "87315306188706873711896792911236642293845961649117742826719535258780696302957/800000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_U2": [
            [
              "-6109404318108977747961782743739349997053978252599712586413857518989097212803233/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-190918884940905554623805710741854687407936820393741018325432712468409287900101/3125000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "5420369806879982851482786242297714380880365617114606782828443370266298900552583/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "10840739613759965702965572484595428761760731234229213565656905140532597801105167/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_U3": [
            [
              "-3759526229175878183387674207532260731167470421794603166735890306864108961763301/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-37595262291758781833876742075322607311674704217946031667358795868641089617633/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "6701191833849812897503995191321257740390431980214600821082104790106681886822699/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "67011918338498128975039951913212577403904319802146008210821231901066818868227/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_W0": [
            [
              "-730365869172227998347265433104210115824999403026354196761737985259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-116858539067556479735562469296673618531999904484216671481878048841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "272181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5443631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_W1": [
            [
              "-6382396545712867748005664778439216716586835777201934778356306595560819558435961/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-159559913642821693700141619460980417914670894430048369458907396889020488960899/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "732560913770175952187584454211479383611554721035806903295191793230406175157941/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "11720974620322815235001351267383670137784875536572910452723087091686498802527057/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_W2": [
            [
              "-1644984691672482965240104685075316453471169798981730172540388465142403294705239/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1315987753337986372192083748060253162776935839185384138032308628113922635764191/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "362850904437569501910549970823412450533245356720594668456532576042133753891731/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
              "11611228942002224061137599066349198417063851415059029390609060833348280124535393/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_W3": [
            [
              "-123141460932443520264437530703326381468000095515783328518122151158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-769634130827772001652734566895789884175000596973645803238260764740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "5356368598160506662993923184676022479611109784503009326137186122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "267818429908025333149696159233801123980555489225150466306860226139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K2_P1": [
            [
              "-29/625",
              "-29/625"
            ],
            [
              "23/250",
              "23/250"
            ]
          ],
          "K2_P2": [
            [
              "-1/10",
              "-1/10"
            ],
            [
              "9/50",
              "9/50"
            ]
          ],
          "K2_P3": [
            [
              "-67/1250",
              "-67/1250"
            ],
            [
              "11/125",
              "11/125"
            ]
          ],
          "bridge_ring0": [
            [
              "96/625",
              "96/625"
            ],
            [
              "23/250",
              "23/250"
            ]
          ],
          "bridge_ring1": [
            [
              "0",
              "0"
            ],
            [
              "23/125",
              "23/125"
            ]
          ]
        },
        "faces": [
          [
            "K0_O",
            "K0_A0",
            "K0_U0"
          ],
          [
            "K0_O",
            "K0_U0",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A0",
            "V"
          ],
          [
            "K0_W0",
            "V",
            "K0_P1"
          ],
          [
            "K0_W0",
            "K0_P1",
            "K0_A1"
          ],
          [
            "K0_W0",
            "K0_A1",
            "K0_U0"
          ],
          [
            "K0_W0",
            "K0_U0",
            "K0_A0"
          ],
          [
            "K0_O",
            "K0_A1",
            "K0_U1"
          ],
          [
            "K0_O",
            "K0_U1",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A1",
            "K0_P1"
          ],
          [
            "K0_W1",
            "K0_P1",
            "K0_P2"
          ],
          [
            "K0_W1",
            "K0_P2",
            "K0_A2"
          ],
          [
            "K0_W1",
            "K0_A2",
            "K0_U1"
          ],
          [
            "K0_W1",
            "K0_U1",
            "K0_A1"
          ],
          [
            "K0_O",
            "K0_A2",
            "K0_U2"
          ],
          [
            "K0_O",
            "K0_U2",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A2",
            "K0_P2"
          ],
          [
            "K0_W2",
            "K0_P2",
            "K0_P3"
          ],
          [
            "K0_W2",
            "K0_P3",
            "K0_A3"
          ],
          [
            "K0_W2",
            "K0_A3",
            "K0_U2"
          ],
          [
            "K0_W2",
            "K0_U2",
            "K0_A2"
          ],
          [
            "K0_O",
            "K0_A3",
            "K0_U3"
          ],
          [
            "K0_O",
            "K0_U3",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A3",
            "K0_P3"
          ],
          [
            "K0_W3",
            "K0_P3",
            "V"
          ],
          [
            "K0_W3",
            "V",
            "K0_A0"
          ],
          [
            "K0_W3",
            "K0_A0",
            "K0_U3"
          ],
          [
            "K0_W3",
            "K0_U3",
            "K0_A3"
          ],
          [
            "K1_O",
            "K1_A0",
            "K1_U0"
          ],
          [
            "K1_O",
            "K1_U0",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A0",
            "V"
          ],
          [
            "K1_W0",
            "V",
            "K1_P1"
          ],
          [
            "K1_W0",
            "K1_P1",
            "K1_A1"
          ],
          [
            "K1_W0",
            "K1_A1",
            "K1_U0"
          ],
          [
            "K1_W0",
            "K1_U0",
            "K1_A0"
          ],
          [
            "K1_O",
            "K1_A1",
            "K1_U1"
          ],
          [
            "K1_O",
            "K1_U1",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A1",
            "K1_P1"
          ],
          [
            "K1_W1",
            "K1_P1",
            "K1_P2"
          ],
          [
            "K1_W1",
            "K1_P2",
            "K1_A2"
          ],
          [
            "K1_W1",
            "K1_A2",
            "K1_U1"
          ],
          [
            "K1_W1",
            "K1_U1",
            "K1_A1"
          ],
          [
            "K1_O",
            "K1_A2",
            "K1_U2"
          ],
          [
            "K1_O",
            "K1_U2",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A2",
            "K1_P2"
          ],
          [
            "K1_W2",
            "K1_P2",
            "K1_P3"
          ],
          [
            "K1_W2",
            "K1_P3",
            "K1_A3"
          ],
          [
            "K1_W2",
            "K1_A3",
            "K1_U2"
          ],
          [
            "K1_W2",
            "K1_U2",
            "K1_A2"
          ],
          [
            "K1_O",
            "K1_A3",
            "K1_U3"
          ],
          [
            "K1_O",
            "K1_U3",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A3",
            "K1_P3"
          ],
          [
            "K1_W3",
            "K1_P3",
            "V"
          ],
          [
            "K1_W3",
            "V",
            "K1_A0"
          ],
          [
            "K1_W3",
            "K1_A0",
            "K1_U3"
          ],
          [
            "K1_W3",
            "K1_U3",
            "K1_A3"
          ],
          [
            "K2_O",
            "K2_A0",
            "K2_U0"
          ],
          [
            "K2_O",
            "K2_U0",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A0",
            "V"
          ],
          [
            "K2_W0",
            "V",
            "K2_P1"
          ],
          [
            "K2_W0",
            "K2_P1",
            "K2_A1"
          ],
          [
            "K2_W0",
            "K2_A1",
            "K2_U0"
          ],
          [
            "K2_W0",
            "K2_U0",
            "K2_A0"
          ],
          [
            "K2_O",
            "K2_A1",
            "K2_U1"
          ],
          [
            "K2_O",
            "K2_U1",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A1",
            "K2_P1"
          ],
          [
            "K2_W1",
            "K2_P1",
            "K2_P2"
          ],
          [
            "K2_W1",
            "K2_P2",
            "K2_A2"
          ],
          [
            "K2_W1",
            "K2_A2",
            "K2_U1"
          ],
          [
            "K2_W1",
            "K2_U1",
            "K2_A1"
          ],
          [
            "K2_O",
            "K2_A2",
            "K2_U2"
          ],
          [
            "K2_O",
            "K2_U2",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A2",
            "K2_P2"
          ],
          [
            "K2_W2",
            "K2_P2",
            "K2_P3"
          ],
          [
            "K2_W2",
            "K2_P3",
            "K2_A3"
          ],
          [
            "K2_W2",
            "K2_A3",
            "K2_U2"
          ],
          [
            "K2_W2",
            "K2_U2",
            "K2_A2"
          ],
          [
            "K2_O",
            "K2_A3",
            "K2_U3"
          ],
          [
            "K2_O",
            "K2_U3",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A3",
            "K2_P3"
          ],
          [
            "K2_W3",
            "K2_P3",
            "V"
          ],
          [
            "K2_W3",
            "V",
            "K2_A0"
          ],
          [
            "K2_W3",
            "K2_A0",
            "K2_U3"
          ],
          [
            "K2_W3",
            "K2_U3",
            "K2_A3"
          ],
          [
            "bridge_ring0",
            "K1_P1",
            "V"
          ],
          [
            "bridge_ring0",
            "V",
            "K0_P3"
          ],
          [
            "bridge_ring1",
            "K2_P1",
            "V"
          ],
          [
            "bridge_ring1",
            "V",
            "K1_P3"
          ]
        ],
        "block_indices": [
          0,
          1,
          2
        ],
        "vertex_defect": 1,
        "space_dimension": 115,
        "vertex_rank": 50
      },
      {
        "vertices": 51,
        "triangles": 88,
        "boundary_vertices": 12,
        "interior_vertices": 39,
        "interior_edges": 126,
        "boundary_cycle": [
          "K3_P1",
          "K3_P2",
          "K3_P3",
          "bridge_ring3",
          "K4_P1",
          "K4_P2",
          "K4_P3",
          "bridge_ring4",
          "K5_P1",
          "K5_P2",
          "K5_P3",
          "V"
        ],
        "minimum_doubled_area_lower": "47606037234002378948406669326759002551329038611687380132681200395291793715001108815918150634751294827765958200542929670761877865707994365193075163069919183/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "simple_boundary_exactly_checked": true,
        "positive_faces_strict_interval_checked": true,
        "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
        "point_intervals": {
          "V": [
            [
              "0",
              "0"
            ],
            [
              "0",
              "0"
            ]
          ],
          "K3_O": [
            [
              "-4772462620332328922706434593492735711414246764750558091114886939631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9544925240664657845412869186985471422828493529501116182229753799262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "954492524066465784541286918698547142282849352950111618222974983926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "2386231310166164461353217296746367855707123382375279045557444459815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_A0": [
            [
              "-407176867411782550000180965377283432671430478627082506469121439270906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-6514829878588520800002895446036534922742887658033320103505922948334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "651482987858852080000289544603653492274288765803332010350591898833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "162870746964713020000072386150913373068572191450833002587648674708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_A1": [
            [
              "-4858461594451619686666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9716923188903239373333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "1137434777634272933333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "568717388817136466666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_A2": [
            [
              "-349999750000000000000000000000000000000000000000000000000000001/2500000000000000000000000000000000000000000000000000000000000000",
              "-13999989999999999999999999999999999999999999999999999999999999959999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "3499997499999999999999999999999999999999999999999999999999999/250000000000000000000000000000000000000000000000000000000000000",
              "1399999000000000000000000000000000000000000000000000000000000400000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_A3": [
            [
              "-4874871738881713646666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9749743477763427293333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "809231889032393733333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "404615944516196866666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_U0": [
            [
              "-7459941505773049346997869676267379012405257786924205734329935623788332515853319/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-3729970752886524673498934838133689506202628893462102867164957771894166257926659/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "388708144263519333132854938072609443891047070196644656488406829989228273621617/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "155483257705407733253141975229043777556418828078657862595363291995691309448647/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_U1": [
            [
              "-6039414341272003912491332445895656048332464979284733513114972250514857437876997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-12078828682544007824982664891791312096664929958569467026229924421029714875753993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "641146632340539114315004192390687124943103553743278016591429590293055308353751/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1282293264681078228630008384781374249886207107486556033182861980586110616707503/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_U2": [
            [
              "-6046781707254843263593485108826571200829466376475783941883275927196356361553443/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2418712682901937305437394043530628480331786550590313576753306354878542544621377/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "226989189004858241317391025232614239989235832733109491563357129391226428635717/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "567472972512145603293477563081535599973089581832773728908394223478066071589293/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_U3": [
            [
              "-7466163711307650085921814806667078217661013898152100534239603445887267821924191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-746616371130765008592181480666707821766101389815210053423958336588726782192419/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "178798558295257819256564643037056708806133257028585328470033859747275871633629/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "715194233181031277026258572148226835224533028114341313880138238989103486534517/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_W0": [
            [
              "-1497818429908025333149696159233801123980555489225150466306859776139976878891241/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-5991273719632101332598784636935204495922221956900601865227439024559907515564963/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "17181570091974666850303840766198876019444510774849533693140223860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "687262803678986674012153630647955040777780430993981347725609754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_W1": [
            [
              "-51805442978282961966318833194548141433597650243909869449225828601186443477831/400000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-12951360744570740491579708298637035358399412560977467362306437070296610869457749/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "281195841912174226952072110581703994753635123765353321793161966390252390343471/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "351494802390217783690090138227129993442043904706691652241453157987815487929339/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_W2": [
            [
              "-12973309880234858726352458738843929702543617385280243574729262401964254605056083/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-6486654940117429363176229369421964851271808692640121787364621160982127302528041/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "1186487852919688787032856150839576532326127375799004484737757315274824595734027/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "296621963229922196758214037709894133081531843949751121184440028818706148933507/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_W3": [
            [
              "-6008726280367898667401215363064795504077778043099398134772570975440092484435037/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1502181570091974666850303840766198876019444510774849533693137723860023121108759/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "512737196321013325987846369352044959222219569006018652274389245599075155649639/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "12818429908025333149696159233801123980555489225150466306859801139976878891241/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K3_P1": [
            [
              "-249/2500",
              "-249/2500"
            ],
            [
              "7/500",
              "7/500"
            ]
          ],
          "K3_P2": [
            [
              "-1/5",
              "-1/5"
            ],
            [
              "1/50",
              "1/50"
            ]
          ],
          "K3_P3": [
            [
              "-251/2500",
              "-251/2500"
            ],
            [
              "3/500",
              "3/500"
            ]
          ],
          "K4_O": [
            [
              "-1431738786099698676811930378047820713424274029425167427334466165889447717186599/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1145391028879758941449544302438256570739419223540133941867570388711558173749279/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-4295216358299096030435791134143462140272822088275502282003398347668343151559797/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-8590432716598192060871582268286924280545644176551004564006778215336686303119593/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_A0": [
            [
              "-3908897927153112480001737267621920953645732594819992062103566153000702260722787/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1954448963576556240000868633810960476822866297409996031051776716500351130361393/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-5863346890729668720002605901432881430468598892229988093155348929501053391084181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-293167344536483436000130295071644071523429944611499404657766522475052669554209/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_A1": [
            [
              "-2993845649935422820000000000000000000000000000000000000000003/50000000000000000000000000000000000000000000000000000000000000",
              "-5987691299870845639999999999999999999999999999999999999999993999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-8661539133419436240000000000000000000000000000000000000000009/100000000000000000000000000000000000000000000000000000000000000",
              "-8661539133419436239999999999999999999999999999999999999999990999999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_A2": [
            [
              "-8399994000000000000000000000000000000000000000000000000000000360000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-209999849999999999999999999999999999999999999999999999999999991/2500000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-157499887500000000000000000000000000000000000000000000000000003/1250000000000000000000000000000000000000000000000000000000000000",
              "-12599990999999999999999999999999999999999999999999999999999999759999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_A3": [
            [
              "-142307717503228859/2500000000000000000",
              "-142307717503228859/2500000000000000000"
            ],
            [
              "-110730760832257047/1250000000000000000",
              "-110730760832257047/1250000000000000000"
            ]
          ],
          "K4_U0": [
            [
              "-281614468126869572189603651979936474541924000378026155010272953521743061165761/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-180233259601196526201346337267159343706831360241936739206574181453915559146087/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-1339616146216502505608404525224281627552510784920130684225457863811442846757453/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-52328755711582129125328301766573501076269952535942604852556803430134486201463/781250000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_U1": [
            [
              "-7318023922961662465570264499211572721970171388175764331913682332760218592746277/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1829505980740415616392566124802893180492542847043941082978417403190054648186569/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-10833372247777126351863419821664513609263729837038163136888601503851098877428721/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-135417153097214079398292747770806420115796622962977039211107287798138735967859/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_U2": [
            [
              "-1796352833817638536432879141613774994256036559684214153521054038123309491642563/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7185411335270554145731516566455099977024146238736856614084203432493237966570251/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-10921780639571198565089251776835495439227746603330768282108245624029085961546071/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1092178063957119856508925177683549543922774660333076828210822714402908596154607/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_U3": [
            [
              "-444983164021850650471815225808169074536897900499736528097735685745747122401433/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-4449831640218506504718152258081690745368979004997365280977344137457471224014329/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-1347082792858023392317138681703920673859418118393604444117059250330165214042499/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-3367706982145058480792846704259801684648545295984011110292638885825413035106247/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_W0": [
            [
              "-147141460932443520264437530703326381468000095515783328518121951158433294396613/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-919634130827772001652734566895789884175000596973645803238262014740208089978831/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-668455289724075999449088477701403371941666467675451398920579328419930636673723/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-5347642317792607995592707821611226975533331741403611191364634147359445093389783/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_W1": [
            [
              "-7876172297930211821857027092175314066931830693239806237013339834182656452546647/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-3938086148965105910928513546087657033465915346619903118506663557091328226273323/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-5800127187085082471875611923122875622495874501453820642198829123757229128368113/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-464010174966806597750048953849830049799669960116305651375905590700578330269449/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_W2": [
            [
              "-1919657519238286927225568282578316242408496818628705081302023142293465708040413/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7678630076953147708902273130313264969633987274514820325208079849173862832161651/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-11731949188154874352387726487487117309856977948724298558934489757520320670326223/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-5865974594077437176193863243743558654928488974362149279467235638760160335163111/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_W3": [
            [
              "-880365869172227998347265433104210115824999403026354196761739485259791910021169/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-140858539067556479735562469296673618531999904484216671481877808841566705603387/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-5452357682207392004407292178388773024466668258596388808635374852640554906610217/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-681544710275924000550911522298596628058333532324548601079419546580069363326277/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K4_P1": [
            [
              "-159/2500",
              "-159/2500"
            ],
            [
              "-219/2500",
              "-219/2500"
            ]
          ],
          "K4_P2": [
            [
              "-3/25",
              "-3/25"
            ],
            [
              "-9/50",
              "-9/50"
            ]
          ],
          "K4_P3": [
            [
              "-141/2500",
              "-141/2500"
            ],
            [
              "-231/2500",
              "-231/2500"
            ]
          ],
          "K5_O": [
            [
              "1193115655083082230676608648373183927853561691187639522778719129907873097655499/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4772462620332328922706434593492735711414246764750558091114887319631492390621997/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-4772462620332328922706434593492735711414246764750558091114887019631492390621997/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9544925240664657845412869186985471422828493529501116182229753639262984781243993/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_A0": [
            [
              "651482987858852080000289544603653492274288765803332010350592218833450376787131/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "407176867411782550000180965377283432671430478627082506469121486770906485491957/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-407176867411782550000180965377283432671430478627082506469121449270906485491957/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-6514829878588520800002895446036534922742887658033320103505922788334503767871311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_A1": [
            [
              "2351282611182863533333333333333333333333333333333333333333330833333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "4702565222365727066666666666666666666666666666666666666666671666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-4907692027741901566666666666666666666666666666666666666666671666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9815384055483803133333333333333333333333333333333333333333323333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_A2": [
            [
              "6999994999999999999999999999999999999999999999999999999999999599999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "17499987500000000000000000000000000000000000000000000000000001/250000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-13999990000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-69999949999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_A3": [
            [
              "2515384055483803133333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "5030768110967606266666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-4825641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-9651282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_U0": [
            [
              "1850207638298585581805097734367559140618893682564801283797017618462111777045009/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3700415276597171163610195468735118281237787365129602567594046036924223554090019/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-1495721624475370312753941013493295325634505224121578026811787850017027686813187/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-3739304061188425781884852533733238314086263060303945067029459425042569217032967/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_U1": [
            [
              "5969424364435030077020882148051962099610951705969754439816076902040617662950761/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "2984712182217515038510441074025981049805475852984877219908043851020308831475381/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-12123032878441043931595580869376803011646938341715769598839766721118708417812669/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-3030758219610260982898895217344200752911734585428942399709936580279677104453167/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_U2": [
            [
              "6116771684091817099063935406670265149550979649790763015182150435670596136479677/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3058385842045908549531967703335132574775489824895381507591080617835298068239839/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-12049359218612650420574054240067651486676924369805265311156729954303719181048211/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1204935921861265042057405424006765148667692436980526531115670955430371918104821/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_U3": [
            [
              "235164833246448659553102923295756895862209279838034410418169591119598538424921/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3762637331943178552849646772732110333795348477408550566690724257913576614798737/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-930937136837980983643747426933497575236718195558552016813825017448807737963947/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-297899883788153914765999176618719224075749822578736645380423189583618476148463/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_W0": [
            [
              "2912737196321013325987846369352044959222219569006018652274390245599075155649639/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "72818429908025333149696159233801123980555489225150466306859776139976878891241/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-6043631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-302181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_W1": [
            [
              "6371421977880808630619289558335769544514733365050546672144893209726997690636793/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3185710988940404315309644779167884772257366682525273336072452004863498845318397/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-3254302037890773798974489904814429597708006758471448999893718266324885519063187/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-13017208151563095195897959619257718390832027033885795999574852665299542076252747/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_W2": [
            [
              "6590913334521990978346793960404712985956781608078308796372945726403435046620121/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3295456667260995489173396980202356492978390804039154398186478263201717523310061/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-3226865618310626005508551854555811667527750728092978734365211701740330849565271/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-12907462473242504022034207418223246670111002912371914937460826406961323398261083/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_W3": [
            [
              "77181570091974666850303840766198876019444510774849533693140098860023121108759/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
              "3087262803678986674012153630647955040777780430993981347725614754400924844350361/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ],
            [
              "-297818429908025333149696159233801123980555489225150466306860276139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-5956368598160506662993923184676022479611109784503009326137185122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          ],
          "K5_P1": [
            [
              "23/500",
              "23/500"
            ],
            [
              "-51/500",
              "-51/500"
            ]
          ],
          "K5_P2": [
            [
              "1/10",
              "1/10"
            ],
            [
              "-1/5",
              "-1/5"
            ]
          ],
          "K5_P3": [
            [
              "27/500",
              "27/500"
            ],
            [
              "-49/500",
              "-49/500"
            ]
          ],
          "bridge_ring3": [
            [
              "-41/250",
              "-41/250"
            ],
            [
              "-51/625",
              "-51/625"
            ]
          ],
          "bridge_ring4": [
            [
              "-13/1250",
              "-13/1250"
            ],
            [
              "-243/1250",
              "-243/1250"
            ]
          ]
        },
        "faces": [
          [
            "K3_O",
            "K3_A0",
            "K3_U0"
          ],
          [
            "K3_O",
            "K3_U0",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A0",
            "V"
          ],
          [
            "K3_W0",
            "V",
            "K3_P1"
          ],
          [
            "K3_W0",
            "K3_P1",
            "K3_A1"
          ],
          [
            "K3_W0",
            "K3_A1",
            "K3_U0"
          ],
          [
            "K3_W0",
            "K3_U0",
            "K3_A0"
          ],
          [
            "K3_O",
            "K3_A1",
            "K3_U1"
          ],
          [
            "K3_O",
            "K3_U1",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A1",
            "K3_P1"
          ],
          [
            "K3_W1",
            "K3_P1",
            "K3_P2"
          ],
          [
            "K3_W1",
            "K3_P2",
            "K3_A2"
          ],
          [
            "K3_W1",
            "K3_A2",
            "K3_U1"
          ],
          [
            "K3_W1",
            "K3_U1",
            "K3_A1"
          ],
          [
            "K3_O",
            "K3_A2",
            "K3_U2"
          ],
          [
            "K3_O",
            "K3_U2",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A2",
            "K3_P2"
          ],
          [
            "K3_W2",
            "K3_P2",
            "K3_P3"
          ],
          [
            "K3_W2",
            "K3_P3",
            "K3_A3"
          ],
          [
            "K3_W2",
            "K3_A3",
            "K3_U2"
          ],
          [
            "K3_W2",
            "K3_U2",
            "K3_A2"
          ],
          [
            "K3_O",
            "K3_A3",
            "K3_U3"
          ],
          [
            "K3_O",
            "K3_U3",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A3",
            "K3_P3"
          ],
          [
            "K3_W3",
            "K3_P3",
            "V"
          ],
          [
            "K3_W3",
            "V",
            "K3_A0"
          ],
          [
            "K3_W3",
            "K3_A0",
            "K3_U3"
          ],
          [
            "K3_W3",
            "K3_U3",
            "K3_A3"
          ],
          [
            "K4_O",
            "K4_A0",
            "K4_U0"
          ],
          [
            "K4_O",
            "K4_U0",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A0",
            "V"
          ],
          [
            "K4_W0",
            "V",
            "K4_P1"
          ],
          [
            "K4_W0",
            "K4_P1",
            "K4_A1"
          ],
          [
            "K4_W0",
            "K4_A1",
            "K4_U0"
          ],
          [
            "K4_W0",
            "K4_U0",
            "K4_A0"
          ],
          [
            "K4_O",
            "K4_A1",
            "K4_U1"
          ],
          [
            "K4_O",
            "K4_U1",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A1",
            "K4_P1"
          ],
          [
            "K4_W1",
            "K4_P1",
            "K4_P2"
          ],
          [
            "K4_W1",
            "K4_P2",
            "K4_A2"
          ],
          [
            "K4_W1",
            "K4_A2",
            "K4_U1"
          ],
          [
            "K4_W1",
            "K4_U1",
            "K4_A1"
          ],
          [
            "K4_O",
            "K4_A2",
            "K4_U2"
          ],
          [
            "K4_O",
            "K4_U2",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A2",
            "K4_P2"
          ],
          [
            "K4_W2",
            "K4_P2",
            "K4_P3"
          ],
          [
            "K4_W2",
            "K4_P3",
            "K4_A3"
          ],
          [
            "K4_W2",
            "K4_A3",
            "K4_U2"
          ],
          [
            "K4_W2",
            "K4_U2",
            "K4_A2"
          ],
          [
            "K4_O",
            "K4_A3",
            "K4_U3"
          ],
          [
            "K4_O",
            "K4_U3",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A3",
            "K4_P3"
          ],
          [
            "K4_W3",
            "K4_P3",
            "V"
          ],
          [
            "K4_W3",
            "V",
            "K4_A0"
          ],
          [
            "K4_W3",
            "K4_A0",
            "K4_U3"
          ],
          [
            "K4_W3",
            "K4_U3",
            "K4_A3"
          ],
          [
            "K5_O",
            "K5_A0",
            "K5_U0"
          ],
          [
            "K5_O",
            "K5_U0",
            "K5_A1"
          ],
          [
            "K5_W0",
            "K5_A0",
            "V"
          ],
          [
            "K5_W0",
            "V",
            "K5_P1"
          ],
          [
            "K5_W0",
            "K5_P1",
            "K5_A1"
          ],
          [
            "K5_W0",
            "K5_A1",
            "K5_U0"
          ],
          [
            "K5_W0",
            "K5_U0",
            "K5_A0"
          ],
          [
            "K5_O",
            "K5_A1",
            "K5_U1"
          ],
          [
            "K5_O",
            "K5_U1",
            "K5_A2"
          ],
          [
            "K5_W1",
            "K5_A1",
            "K5_P1"
          ],
          [
            "K5_W1",
            "K5_P1",
            "K5_P2"
          ],
          [
            "K5_W1",
            "K5_P2",
            "K5_A2"
          ],
          [
            "K5_W1",
            "K5_A2",
            "K5_U1"
          ],
          [
            "K5_W1",
            "K5_U1",
            "K5_A1"
          ],
          [
            "K5_O",
            "K5_A2",
            "K5_U2"
          ],
          [
            "K5_O",
            "K5_U2",
            "K5_A3"
          ],
          [
            "K5_W2",
            "K5_A2",
            "K5_P2"
          ],
          [
            "K5_W2",
            "K5_P2",
            "K5_P3"
          ],
          [
            "K5_W2",
            "K5_P3",
            "K5_A3"
          ],
          [
            "K5_W2",
            "K5_A3",
            "K5_U2"
          ],
          [
            "K5_W2",
            "K5_U2",
            "K5_A2"
          ],
          [
            "K5_O",
            "K5_A3",
            "K5_U3"
          ],
          [
            "K5_O",
            "K5_U3",
            "K5_A0"
          ],
          [
            "K5_W3",
            "K5_A3",
            "K5_P3"
          ],
          [
            "K5_W3",
            "K5_P3",
            "V"
          ],
          [
            "K5_W3",
            "V",
            "K5_A0"
          ],
          [
            "K5_W3",
            "K5_A0",
            "K5_U3"
          ],
          [
            "K5_W3",
            "K5_U3",
            "K5_A3"
          ],
          [
            "bridge_ring3",
            "K4_P1",
            "V"
          ],
          [
            "bridge_ring3",
            "V",
            "K3_P3"
          ],
          [
            "bridge_ring4",
            "K5_P1",
            "V"
          ],
          [
            "bridge_ring4",
            "V",
            "K4_P3"
          ]
        ],
        "block_indices": [
          3,
          4,
          5
        ],
        "vertex_defect": 1,
        "space_dimension": 115,
        "vertex_rank": 50
      }
    ]
  },
  "root_sha256": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840",
  "no_global_upper_bound3_for_strong_indecomposable_defect": true,
  "reason": "the separate140-node single-edge construction has defect4",
  "unbounded_strong_indecomposable_defect_proved": false
}

==> anc/certificates/cert-077-higher_defect_indivisibility_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "69a4c3f69515eea986924faf56d903a022f8ecd1d5a673f1163b826e3f01c6a3",
  "cases": {
    "strong86": {
      "complete_geometry_and_physical_bridges_replayed": true,
      "defect": 3,
      "strong_indivisibility": true
    },
    "decomposable103": {
      "complete_geometry_and_physical_bridges_replayed": true,
      "defect": 4,
      "strong_indivisibility": false
    }
  },
  "no_finite_case_rank_is_promoted_to_unbounded_indivisibility": true
}

==> anc/certificates/cert-078-interface_matroid_certificates.json <==
{
  "status": "PASS",
  "source_sha256": "b3280d54f8404263ac5851fa721bd236769b93aa6af1fbb8e5537489757c696e",
  "representative_matrix": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "2",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "3",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "2",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "3",
      "0"
    ],
    [
      "1",
      "1",
      "2",
      "1",
      "1"
    ],
    [
      "2",
      "4",
      "1",
      "6",
      "-1"
    ]
  ],
  "not_claimed_as_actual_mesh_coordinates": true,
  "actual_geometric_rank_type_justified_by_strict_unit_determinants": true,
  "all1024_subset_ranks_match_closed_formula": true,
  "circuits": [
    [
      0,
      1,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      4,
      5,
      6
    ],
    [
      4,
      5,
      7
    ],
    [
      4,
      6,
      7
    ],
    [
      5,
      6,
      7
    ],
    [
      0,
      1,
      4,
      5,
      8,
      9
    ],
    [
      0,
      2,
      4,
      5,
      8,
      9
    ],
    [
      1,
      2,
      4,
      5,
      8,
      9
    ],
    [
      0,
      3,
      4,
      5,
      8,
      9
    ],
    [
      1,
      3,
      4,
      5,
      8,
      9
    ],
    [
      2,
      3,
      4,
      5,
      8,
      9
    ],
    [
      0,
      1,
      4,
      6,
      8,
      9
    ],
    [
      0,
      2,
      4,
      6,
      8,
      9
    ],
    [
      1,
      2,
      4,
      6,
      8,
      9
    ],
    [
      0,
      3,
      4,
      6,
      8,
      9
    ],
    [
      1,
      3,
      4,
      6,
      8,
      9
    ],
    [
      2,
      3,
      4,
      6,
      8,
      9
    ],
    [
      0,
      1,
      5,
      6,
      8,
      9
    ],
    [
      0,
      2,
      5,
      6,
      8,
      9
    ],
    [
      1,
      2,
      5,
      6,
      8,
      9
    ],
    [
      0,
      3,
      5,
      6,
      8,
      9
    ],
    [
      1,
      3,
      5,
      6,
      8,
      9
    ],
    [
      2,
      3,
      5,
      6,
      8,
      9
    ],
    [
      0,
      1,
      4,
      7,
      8,
      9
    ],
    [
      0,
      2,
      4,
      7,
      8,
      9
    ],
    [
      1,
      2,
      4,
      7,
      8,
      9
    ],
    [
      0,
      3,
      4,
      7,
      8,
      9
    ],
    [
      1,
      3,
      4,
      7,
      8,
      9
    ],
    [
      2,
      3,
      4,
      7,
      8,
      9
    ],
    [
      0,
      1,
      5,
      7,
      8,
      9
    ],
    [
      0,
      2,
      5,
      7,
      8,
      9
    ],
    [
      1,
      2,
      5,
      7,
      8,
      9
    ],
    [
      0,
      3,
      5,
      7,
      8,
      9
    ],
    [
      1,
      3,
      5,
      7,
      8,
      9
    ],
    [
      2,
      3,
      5,
      7,
      8,
      9
    ],
    [
      0,
      1,
      6,
      7,
      8,
      9
    ],
    [
      0,
      2,
      6,
      7,
      8,
      9
    ],
    [
      1,
      2,
      6,
      7,
      8,
      9
    ],
    [
      0,
      3,
      6,
      7,
      8,
      9
    ],
    [
      1,
      3,
      6,
      7,
      8,
      9
    ],
    [
      2,
      3,
      6,
      7,
      8,
      9
    ]
  ],
  "normal_block_dimensions": [
    21,
    21,
    21,
    21,
    21,
    21,
    21,
    21,
    18,
    18
  ],
  "large_component_count": 8,
  "large_component_dimension": 197,
  "small_component_count": 36,
  "small_component_dimension": 140,
  "common_intersection_dimension": 56,
  "general_weighted_circuit_distance_singular_value_equivalence_proved_in_markdown": true,
  "scope": "Exact arithmetic confirms the combinatorial count. Universal rank and distance statements follow from the complete-interface proof and finite spanning-basis argument,not from this representative alone."
}

==> anc/certificates/cert-079-one_offline_vertex_extension.py <==
"""One off-line interior vertex with exactly one original boundary neighbour.

The auxiliary mesh is a proof device; it need not be a coarsening of the
original mesh.  Actual old-face polynomials are reconstructed from full traces.
"""
from collections import defaultdict
import sympy as S
from collinear_interior_extension import X,Y,ar,at,ex,boundary,full_operator,chordfree_operator,trace5
from edge_capacity_meshes import src
from star_polynomial_response import response,cycle_at_vertex


def vertex_jet(row,xy):
    return S.Matrix([[at(z,xy,dx,dy) for z in row] for dx,dy in [(0,0),(1,0),(0,1)]])


def boundary_data(p,f,operator,cycle):
    rows=[]
    for v in cycle:
        j=next(j for j,T in enumerate(f) if v in T)
        rows.extend(list(vertex_jet(operator[j],p[v]).row(k)) for k in range(3))
    for a,b in zip(cycle,cycle[1:]+cycle[:1]):
        j=next(j for j,T in enumerate(f) if a in T and b in T)
        d=[p[b][k]-p[a][k] for k in [0,1]]
        mid=tuple((p[a][k]+p[b][k])/2 for k in [0,1])
        rows.append([-d[1]*at(z,mid,1)+d[0]*at(z,mid,0,1) for z in operator[j]])
    return S.Matrix(rows)


def chord_partition(p,f):
    B=boundary(f);ad=src.topology(f)
    chords={e for e,pair in ad.items() if len(pair)==2 and set(e)<=B}
    graph=defaultdict(set)
    for e,pair in ad.items():
        if len(pair)==2 and e not in chords:
            a,b=[r[0] for r in pair];graph[a].add(b);graph[b].add(a)
    comps=[];which={}
    for start in range(len(f)):
        if start in which:continue
        cid=len(comps);ids=[start];which[start]=cid
        for j in ids:
            for k in graph[j]:
                if k not in which:which[k]=cid;ids.append(k)
        comps.append(ids)
    tree=defaultdict(list)
    for e in chords:
        a,b=[which[r[0]] for r in ad[e]];assert a!=b
        tree[a].append((b,e));tree[b].append((a,e))
    return comps,which,tree


def private_boundary_cardinal(p,f,b):
    """Only call for a boundary node not adjacent to the exceptional U."""
    ad=src.topology(f);B=boundary(f)
    neighbours=[next(v for v in e if v!=b) for e,pair in ad.items() if b in e and len(pair)==2]
    assert all(v not in B and p[v][1]==0 for v in neighbours)
    if p[b][1]!=0:g=(S.Integer(0),3/p[b][1])
    elif neighbours:
        assert len(neighbours)==1
        d=[p[neighbours[0]][k]-p[b][k] for k in [0,1]]
        g=tuple(-3*z/sum(w*w for w in d) for z in d)
    else:g=(S.Integer(0),S.Integer(0))
    out=[S.Integer(0)]*len(f)
    for j,T in enumerate(f):
        if b not in T:continue
        a,c=[v for v in T if v!=b]
        lam=ar(p[a],p[c],(X,Y))/ar(p[a],p[c],p[b])
        out[j]=ex(lam**2*(3-2*lam+g[0]*(X-p[b][0])+g[1]*(Y-p[b][1])))
    return out


def exceptional_cardinal(p,f,U,B):
    comps,which,tree=chord_partition(p,f)
    root=which[next(j for j,T in enumerate(f) if U in T)]
    assert all(which[j]==root for j,T in enumerate(f) if U in T)
    ids=comps[root];ff=[f[j] for j in ids]
    nodes={v for T in ff for v in T};pp={v:p[v] for v in p if v in nodes}
    rootB=boundary(ff);assert B in rootB
    # A quadratic suffices; eta_C has no incident face at U.
    q=(X-p[B][0])*(p[U][0]-p[B][0])+(Y-p[B][1])*(p[U][1]-p[B][1])
    polynomial=ex(Y*q);scale=at(polynomial,p[U]);assert scale!=0
    local=[polynomial]*len(ff)
    for C in sorted(rootB-{B}):
        eta=private_boundary_cardinal(pp,ff,C);c=at(polynomial,p[C])
        local=[ex(z-c*eta[j]) for j,z in enumerate(local)]
    out=[None]*len(f)
    for j,k in enumerate(ids):out[k]=ex(local[j]/scale)
    queue=[(child,root,edge) for child,edge in tree[root]];seen={root}
    for cid,parent,edge in queue:
        assert cid not in seen;seen.add(cid)
        ids=comps[cid];ff=[f[j] for j in ids];nodes={v for T in ff for v in T}
        pp={v:p[v] for v in p if v in nodes};local,_=chordfree_operator(pp,ff,edge)
        j=next(j for j,T in enumerate(f) if set(edge)<=set(T) and which[j]==parent)
        data=S.zeros(len(pp)+5,1);data[len(pp):,0]=trace5(p,[f[j]],[out[j]],edge)
        result=(S.Matrix(local)*data).applyfunc(ex)
        for j,k in enumerate(ids):out[k]=result[j]
        queue.extend((child,cid,e) for child,e in tree[cid] if child!=parent)
    assert len(seen)==len(comps) and all(z is not None for z in out)
    return out,{'root_component':root,'root_faces':comps[root],
                'original_polynomial':str(polynomial),'normalization':str(scale),
                'chord_block_count':len(comps)}


def bernstein_cubic(p,T,values,gradients,q):
    n=len(values[0]);out=S.zeros(1,n);lam=[]
    for i,v in enumerate(T):
        a,b=T[(i+1)%3],T[(i+2)%3]
        lam.append(ar(p[a],p[b],(X,Y))/ar(p[a],p[b],p[v]))
    for i,v in enumerate(T):
        out+=lam[i]**3*values[i]
        for j,w in enumerate(T):
            if i==j:continue
            d=S.Matrix(p[w])-S.Matrix(p[v])
            out+=3*lam[i]**2*lam[j]*(values[i]+d.T*gradients[i]/3)
    out+=6*lam[0]*lam[1]*lam[2]*q
    return list(out.applyfunc(ex))


def independent_offline_projection(p,f,e):
    bd=boundary(f);inside=set(p)-bd
    exceptional=sorted(v for v in inside if p[v][1]!=0)
    assert exceptional
    stars=[];fan=[];used=set()
    for U in exceptional:
        cycle=cycle_at_vertex(f,U);Bnodes=set(cycle)&bd
        assert len(Bnodes)==1;B=next(iter(Bnodes));assert p[B][1]!=0
        chain=sorted(set(cycle)-{B},key=lambda v:p[v][0]);assert len(chain)>=2
        assert all(v in inside and p[v][1]==0 for v in chain)
        ids={j for j,T in enumerate(f) if U in T};assert not (used&ids);used|=ids
        fan.extend((B,a,b) for a,b in zip(chain,chain[1:]))
        stars.append((U,B,cycle,chain,sorted(ids)))
    outside=[T for j,T in enumerate(f) if j not in used]
    fan=[T if ar(*(p[v] for v in T))>0 else (T[0],T[2],T[1]) for T in fan]
    coarse_faces=outside+fan;coarse_points={v:p[v] for v in p if v not in exceptional}
    coarse,blocks=full_operator(coarse_points,coarse_faces,e)
    result=[None]*len(f);face_lookup={frozenset(T):j for j,T in enumerate(coarse_faces)}
    for j,T in enumerate(f):
        if j not in used:result[j]=coarse[face_lookup[frozenset(T)]]
    records=[]
    for U,B,cycle,chain,old_star in stars:
        data=boundary_data(coarse_points,coarse_faces,coarse,cycle)
        response0=response([p[v] for v in cycle]);sub={X:p[U][0],Y:p[U][1]}
        compatibility=(response0['C'].subs(sub)*data).applyfunc(ex)
        assert compatibility==S.zeros(len(cycle)-3,len(coarse_points)+5)
        center=(response0['U'].subs(sub)*data).applyfunc(ex)
        center_value=(response0['value'].subs(sub)*data).applyfunc(ex)
        qs=[(r.subs(sub)*data).applyfunc(ex) for r in response0['q']]
        for i,a in enumerate(cycle):
            b=cycle[(i+1)%len(cycle)];T=(U,a,b)
            ai,bi=cycle.index(a),cycle.index(b)
            vals=[center_value,data[3*ai,:],data[3*bi,:]]
            grads=[3*center[1:3,:],data[3*ai+1:3*ai+3,:],data[3*bi+1:3*bi+3,:]]
            poly=bernstein_cubic(p,T,vals,grads,qs[i])
            j=next(j for j in old_star if set(f[j])==set(T));assert result[j] is None;result[j]=poly
        records.append({'exceptional_vertex':U,'unique_original_boundary_neighbour':B,
          'star_cycle':cycle,'line_neighbours_in_order':chain,'original_star_faces':old_star,
          'nonzero_corner_indices':[i for i,z in enumerate(response0['K']) if z!=0],
          'flat_corner_indices':[i for i,z in enumerate(response0['K']) if z==0],
          'full_closed_star_compatibility_rows':compatibility.rows,
          'all_closed_star_compatibilities_exactly_zero':True})
    assert all(r is not None for r in result)
    meta={'exceptional_vertices':exceptional,'stars':records,
          'coarse_vertex_order':list(coarse_points),'coarse_faces':[list(T) for T in coarse_faces],
          'coarse_chord_blocks':blocks,
          'projected_data_order':'V except exceptional values, then gx(a),gy(a),gx(b),gy(b),normal midpoint; a,b sorted'}
    return result,meta


def one_offline_operator(p,f,U,e):
    vs=list(p);result,meta=independent_offline_projection(p,f,e)
    assert meta['exceptional_vertices']==[U];B=meta['stars'][0]['unique_original_boundary_neighbour']
    private,private_meta=exceptional_cardinal(p,f,U,B)
    # Projected columns give V\{U} values and the full independent edge trace.
    # Correct nodal columns by the actual original-mesh cardinal at U.
    coarse_vs=meta['coarse_vertex_order'];full=S.zeros(len(f),len(vs))
    face=next(j for j,T in enumerate(f) if U in T)
    center_value=S.Matrix([[at(z,p[U]) for z in result[face]]])
    for i,v in enumerate(vs):
        if v==U:full[:,i]=S.Matrix(private);continue
        c=coarse_vs.index(v);uvalue=center_value[c]
        full[:,i]=S.Matrix([ex(row[c]-uvalue*private[j]) for j,row in enumerate(result)])
    meta['exceptional_cardinal_construction']=private_meta;meta['full_nodal_data_order']=vs
    return [list(full.row(j)) for j in range(len(f))],result,meta


==> anc/certificates/cert-080-replay_beta25_minimal_quadratics_independently.py <==
"""Use all-edge quadratic Hermite jets, not the quadratic cycle constructor."""
from pathlib import Path
import hashlib,json,sys
import sympy as S
from replay_collinear_interior_independently import topology,physical_native_matrix
HERE=Path(__file__).resolve().parent
sys.set_int_max_str_digits(0)


def main():
    source=HERE/'beta25_minimal_quadratics_certificates.json';z=json.loads(source.read_text(encoding='utf8'));p={v:tuple(map(S.Rational,xy)) for v,xy in z['points'].items()};dp={v:tuple(map(S.Rational,xy)) for v,xy in z['point_first_derivatives'].items()};f=z['faces'];vs=list(p);n=len(p);ad=topology(f);edges=list(ad);Q,Q1=S.zeros(len(edges),3*n),S.zeros(len(edges),3*n)
    for j,(a,b) in enumerate(edges):
        ia,ib=vs.index(a),vs.index(b);Q[j,ia]=-2;Q[j,ib]=2
        for k in [0,1]:Q[j,n+2*ia+k]=Q[j,n+2*ib+k]=p[a][k]-p[b][k];Q1[j,n+2*ia+k]=Q1[j,n+2*ib+k]=dp[a][k]-dp[b][k]
    rank=Q.to_DM().rank();assert Q.shape==(66,75) and rank==60
    K=S.Matrix.hstack(*Q.nullspace());N=S.Matrix.hstack(*Q.T.nullspace());M=N.T*Q1*K;assert M.shape==(6,15) and M.to_DM().rank()==6
    c0=list(Q.rref()[1]);r0=list(Q[:,c0].T.rref()[1]);cf=[i for i in range(Q.cols) if i not in c0];rf=[i for i in range(Q.rows) if i not in r0];mc=list(M.rref()[1]);assert K[cf,:]==S.eye(15) and N[rf,:]==S.eye(6)
    leading=S.cancel(Q[r0,c0].det(method='domain-ge')*M[:,mc].det(method='domain-ge'));assert leading!=0
    # This independent maximal66 jet minor proves the same minimal dimension9.
    values=K[:n,:];Dx=S.diag(*[p[v][0] for v in vs]);Dy=S.diag(*[p[v][1] for v in vs]);AP=values.row_join(Dx*values).row_join(Dy*values);assert AP.to_DM().rank()==24
    H=physical_native_matrix(p,f,vs);H0=H[:,n:];assert H.to_DM().rank()==60 and H0.to_DM().rank()==59
    pressure=H0.T.nullspace();assert len(pressure)==1;actual=H[:,:n].T*pressure[0];loading=S.Matrix([S.Rational(z['base_unique_loading'][v]) for v in vs]);pivot=next(i for i,v in enumerate(loading) if v!=0);scale=actual[pivot]/loading[pivot];assert scale!=0 and actual==scale*loading
    assert [v for v,q in zip(vs,loading) if q!=0]==z['base_nonzero_loading_support'] and len(z['base_nonzero_loading_support'])==13
    jac=S.Matrix(z['IFT_jacobian']);d=S.Matrix(z['curve_first_derivative']);assert jac[:,z['IFT_regular_columns']].det(method='domain-ge')==S.Rational(z['IFT_minor_determinant'])!=0 and jac*d==S.zeros(8,1) and d[7]==0 and d[9]==1
    oldpath=next(Path(path) for path in z['source_sha256'] if Path(path).name=='boundary_cap_reduction_certificates.json');old=json.loads(oldpath.read_text(encoding='utf8'))['true_nonzero_beta25_regular_degree5_test'];assert old['base_points']==z['points'] and old['fine_faces']==z['faces'] and old['point_first_derivatives']==z['point_first_derivatives']
    assert old['same_true_secondary_bad_family_is_a_regular_degree5_global_lock_for_all_small_nonzero_t_proved'] and S.Rational(z['core_loading_at_base'])!=0
    def det(a,b):return a[0]*b[1]-a[1]*b[0]
    def area(a,b,c):return det([p[b][k]-p[a][k] for k in [0,1]],[p[c][k]-p[a][k] for k in [0,1]])
    def da(a,b,c):
        u=[p[b][k]-p[a][k] for k in [0,1]];v=[p[c][k]-p[a][k] for k in [0,1]];du=[dp[b][k]-dp[a][k] for k in [0,1]];dv=[dp[c][k]-dp[a][k] for k in [0,1]];return det(du,v)+det(u,dv)
    weights={tuple(e.split('--')):tuple(map(S.Rational,pair)) for e,pair in old['pressure_values_and_first_derivatives'].items()};R={v:S.Integer(0) for v in p};DR={v:S.Integer(0) for v in p};G={v:S.zeros(2,1) for v in p};DG={v:S.zeros(2,1) for v in p}
    for (a,b),ids in ad.items():
        if len(ids)!=2:continue
        left=next(j for j in ids if area(a,b,next(v for v in f[j] if v not in [a,b]))>0);right=next(j for j in ids if j!=left);k=next(v for v in f[left] if v not in [a,b]);l=next(v for v in f[right] if v not in [a,b]);A,B=area(a,b,k),area(b,a,l);dA,dB=da(a,b,k),da(b,a,l);w,dw=weights[(a,b)]
        for u,v,triangle in [(a,b,(b,k,l)),(b,a,(a,l,k))]:
            coef=-area(*triangle)/(A*B);dc=-da(*triangle)/(A*B)-coef*(dA/A+dB/B);mu=w*coef;dmu=dw*coef+w*dc;edge=S.Matrix(p[v])-S.Matrix(p[u]);de=S.Matrix(dp[v])-S.Matrix(dp[u]);R[u]+=mu;DR[u]+=dmu;G[u]+=mu*edge;DG[u]+=dmu*edge+mu*de
    for T in f:
        for level in [0,1]:assert sum(weights.get(tuple(sorted(e)),(0,0))[level] for e in zip(T,T[1:]+T[:1]))==0
    assert all(G[v]==DG[v]==S.zeros(2,1) for v in p)
    assert all(R[v]==S.Rational(z['base_unique_loading'][v]) and DR[v]==S.Rational(z['true_curve_loading_first_derivative'][v]) for v in p)
    assert all(R[v]!=0 or DR[v]!=0 for v in p)
    assert all(dp[v]==(0,0) for e,ids in ad.items() if len(ids)==1 for v in e)
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
        'new_quadratic_cycle_and_beta_constructor_not_imported':True,'independent_all_edge_quadratic_jet_shape':list(Q.shape),'base_quadratic_jet_rank':60,
        'independent_first_order_jet_schur_shape':list(M.shape),'independent_first_order_jet_schur_rank':6,
        'maximal66_jet_minor_ordered_rows':r0+rf,'maximal66_jet_minor_columns':c0+[cf[i] for i in mc],'maximal66_jet_minor_leading_power':6,'maximal66_jet_minor_leading_coefficient':str(leading),
        'base_affine_quadratic_value_rank':24,'world_native_cubic_H_rank':60,'world_native_cubic_H0_rank':59,'base_unique_cubic_loading_support':z['base_nonzero_loading_support'],
        'published_true_bad_analytic_curve_not_straight_tangent_perturbation_reused':True,
        'all_sufficiently_small_nonzero_t_minimal_quadratic_dimension':9,'all_sufficiently_small_nonzero_t_affine_quadratic_dimension':19,'all_sufficiently_small_nonzero_t_genuine_cubic_dimension':38,
        'all_sufficiently_small_nonzero_t_full_cubic_dimension':57,'all_sufficiently_small_nonzero_t_full_vertex_rank':24,
        'affine_quadratic_vs_cubic_value_image_gap_at_least5_on_same_bad_branch_proved':True,
        'all_face_balances_and_all25_gradient_balances_with_first_derivatives_replayed_manually':True,
        'all25_loading_coefficients_nonzero_off_base_from_value_or_nonzero_first_derivative_proved':True,
        'every_proper_at_most24_data_subset_still_free_proved':True,
        'newly_loaded_W_first_derivative':str(DR['W0']),'newly_loaded_Peven_first_derivative':str(DR['P0']),'newly_loaded_Podd_first_derivative':str(DR['P1']),
        'at_most12_data_subsets_still_free_proved':True,'universal_five_collinear_interpolation_proved':False}
    (HERE/'beta25_minimal_quadratics_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8');print('PASS independent beta25: all66 quadratic edge rows; Schur6; Q9; cubic value rank24; any12 subset free',flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-081-replay_collinear_interior_independently.py <==
"""Verify only frozen rational geometry and physical polynomial operators."""
from pathlib import Path
from collections import defaultdict
import json,hashlib
import sympy as S
HERE=Path(__file__).resolve().parent
X,Y,T=S.symbols('x y t')
def area(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def ev(p,z,dx=0,dy=0):return S.diff(p,X,dx,Y,dy).subs({X:z[0],Y:z[1]})
def topology(f):
    ad=defaultdict(list)
    for i,face in enumerate(f):
        for j in range(3):ad[tuple(sorted((face[j],face[(j+1)%3])))].append(i)
    assert all(len(z)<=2 for z in ad.values());return ad
def physical_native_matrix(p,f,vs):
    n=len(vs);ad=topology(f)
    def grad(j,z):
        face=f[j];out=S.zeros(2,3*n+len(f));ls=[];dls=[]
        for v in face:
            a,b=[w for w in face if w!=v];lam=area(p[a],p[b],(X,Y))/area(p[a],p[b],p[v]);ls.append(ev(lam,z));dls.append([S.diff(lam,X),S.diff(lam,Y)])
        for i,v in enumerate(face):
            for k in [0,1]:
                out[k,vs.index(v)]+=3*ls[i]**2*dls[i][k]
                for j2,u in enumerate(face):
                    if i==j2:continue
                    derivative=2*ls[i]*ls[j2]*dls[i][k]+ls[i]**2*dls[j2][k];out[k,vs.index(v)]+=3*derivative
                    for c in [0,1]:out[k,n+2*vs.index(v)+c]+=(p[u][c]-p[v][c])*derivative
        for k in [0,1]:out[k,3*n+j]=6*sum(dls[i][k]*ls[(i+1)%3]*ls[(i+2)%3] for i in range(3))
        return out
    rows=[]
    for (a,b),pair in ad.items():
        if len(pair)!=2:continue
        mid=tuple((p[a][k]+p[b][k])/2 for k in [0,1]);dx,dy=p[b][0]-p[a][0],p[b][1]-p[a][1];D=grad(pair[0],mid)-grad(pair[1],mid);rows.append(-dy*D[0,:]+dx*D[1,:])
    return S.Matrix.vstack(*rows)

def simple_disk_geometry(p,f):
    assert all(area(*(p[v] for v in face))>0 for face in f);ad=topology(f);nxt={};stars=defaultdict(lambda:defaultdict(set))
    for face in f:
        for j,v in enumerate(face):
            a,b=face[(j+1)%3],face[(j+2)%3];stars[v][a].add(b);stars[v][b].add(a)
            if len(ad[tuple(sorted((v,a)))])==1:assert v not in nxt;nxt[v]=a
    start=min(nxt);cycle=[start]
    while nxt[cycle[-1]]!=start:cycle.append(nxt[cycle[-1]]);assert len(cycle)<=len(nxt)
    assert len(cycle)==len(nxt) and len(p)-len(ad)+len(f)==1
    def on(a,b,c):return area(a,b,c)==0 and all(min(a[k],b[k])<=c[k]<=max(a[k],b[k]) for k in [0,1])
    for i,a in enumerate(cycle):
        b=cycle[(i+1)%len(cycle)]
        for j in range(i+1,len(cycle)):
            c,d=cycle[j],cycle[(j+1)%len(cycle)]
            if {a,b}&{c,d}:continue
            aa,bb,cc,dd=p[a],p[b],p[c],p[d];u,v,w,z=area(aa,bb,cc),area(aa,bb,dd),area(cc,dd,aa),area(cc,dd,bb)
            assert not(u*v<0 and w*z<0) and not any([u==0 and on(aa,bb,cc),v==0 and on(aa,bb,dd),w==0 and on(cc,dd,aa),z==0 and on(cc,dd,bb)])
    for v,g in stars.items():
        degree=list(map(len,g.values()));assert (degree.count(1)==2 and all(x in [1,2] for x in degree)) if v in nxt else all(x==2 for x in degree)
        seen={next(iter(g))};queue=list(seen)
        for a in queue:
            for b in g[a]:
                if b not in seen:seen.add(b);queue.append(b)
        assert len(seen)==len(g)
    return cycle

def symbolic_identities():
    a,b,c,d=S.symbols('a b c d');L=a*X+b*Y;M=c*X+d*Y;mon=[X**3,X**2*Y,X*Y**2,Y**3];A=S.Matrix([[S.Poly(z,X,Y).coeff_monomial(mm) for z in [X*L**2,Y*L**2,X*M**2,Y*M**2]] for mm in mon]);assert S.factor(A.det())==(a*d-b*c)**4
    z,h=S.symbols('z h',nonzero=True);co=S.symbols('c0:4');u=sum(co[i]*X**i for i in range(4));v=((X-z)*S.diff(u,X)-3*u)/h;xi=X-z*Y/h;zet=1-Y/h
    def lift(p,k):return S.expand(sum(q*xi**mon[0]*zet**(k-mon[0]) for mon,q in S.Poly(p,X).terms()))
    p=lift(u,3)-Y*lift(v,2);assert S.Poly(p,X,Y).total_degree()<=3 and S.expand(p.subs(Y,0)-u)==0 and S.expand(S.diff(p,Y).subs(Y,0))==0
    expected=-((X-z)**2*S.diff(u,X,2)-4*(X-z)*S.diff(u,X)+6*u)/h**2;assert S.expand(S.diff(p,Y,2).subs(Y,0)-expected)==0
    tau,q=S.symbols('tau q');jump=q*(X-tau)**3;vj=((X-z)*S.diff(jump,X)-3*jump)/h;pj=lift(jump,3)-Y*lift(vj,2);ell=X-tau+(tau-z)*Y/h;assert S.expand(pj-q*ell**2*(X-tau-2*(tau-z)*Y/h))==0
    return {'two_squared_lines_times_linear_cubic_span_determinant':'(a*d-b*c)**4','arbitrary_cubic_profile_value_and_zero_normal_trace_identities':True,
            'continuous_piecewise_affine_second_normal_profile_formula_verified':True,'actual_radial_difference_has_line_squared_factor_verified':True}

def main():
    source=HERE/'collinear_interior_certificates.json';data=json.loads(source.read_text(encoding='utf8'));identity=symbolic_identities();results={}
    for name,z in data['cases'].items():
        p={v:tuple(map(S.Rational,xy)) for v,xy in z['points'].items()};f=z['faces'];vs=z['vertex_order'];n=len(vs);op=[[S.sympify(a) for a in row] for row in z['physical_full_value_plus_edge_trace_operator']];ad=topology(f);assert all(area(*(p[v] for v in face))>0 for face in f)
        assert all(S.Poly(a,X,Y).total_degree()<=3 for row in op for a in row);checks=0
        for (a,b),pair in ad.items():
            if len(pair)!=2:continue
            xx=p[a][0]+T*(p[b][0]-p[a][0]);yy=p[a][1]+T*(p[b][1]-p[a][1]);i,j=pair
            for k in range(n+5):
                diff=op[i][k]-op[j][k]
                for dx,dy in [(0,0),(1,0),(0,1)]:
                    assert S.Poly(S.diff(diff,X,dx,Y,dy).subs({X:xx,Y:yy}),T).is_zero,(name,a,b,k,dx,dy);checks+=1
        for i,v in enumerate(vs):
            for j,face in enumerate(f):
                if v in face:assert [ev(a,p[v]) for a in op[j]]==[int(i==k) for k in range(n)]+[0]*5
        a,b=z['prescribed_edge'];assert len(ad[tuple(sorted((a,b)))])==1;j=ad[tuple(sorted((a,b)))][0];mid=tuple((p[a][k]+p[b][k])/2 for k in [0,1]);dx,dy=p[b][0]-p[a][0],p[b][1]-p[a][1]
        traces=S.Matrix([[ev(poly,p[a],1),ev(poly,p[a],0,1),ev(poly,p[b],1),ev(poly,p[b],0,1),-dy*ev(poly,mid,1)+dx*ev(poly,mid,0,1)] for poly in op[j]]).T;assert traces==S.zeros(5,n).row_join(S.eye(5))
        H=physical_native_matrix(p,f,vs);r=H.to_DM().rank();r0=H[:,n:].to_DM().rank();assert r==r0==z['rank_native_H']==z['rank_native_H0'];assert 3*n+len(f)-r==z['full_space_dimension']
        if name=='nonconvex_seven_I':
            bd={v for e,pair in ad.items() if len(pair)==1 for v in e};inside=set(p)-bd;lo=min(p[v][0] for v in inside);hi=max(p[v][0] for v in inside)
            for a,b in ad:
                aa=p[a][1]-p[b][1];bb=p[b][0]-p[a][0];cc=p[a][0]*p[b][1]-p[b][0]*p[a][1]
                if aa==0 or not lo<-cc/aa<hi:continue
                assert any(min(aa*p[v][0]+bb*p[v][1]+cc for v in face)<0<max(aa*p[v][0]+bb*p[v][1]+cc for v in face) for face in f)
        pressure=H.T.nullspace();assert len(pressure)==H.rows-r
        for w in pressure:assert H.T*w==S.zeros(H.cols,1)
        results[name]={'vertices':n,'full_value_plus_edge_trace_columns':n+5,'all_physical_degrees_at_most3':True,
                       'all_internal_edge_value_and_both_gradient_polynomial_identities':checks,'every_node_in_every_incident_face_matches_prescribed_full_data':True,
                       'complete_prescribed_edge_trace_identity_verified':True,'independent_Bernstein_gradient_normal_matching_rank_H':r,'independent_rank_H0':r0,
                       'ordinary_pressure_nullity':len(pressure),'ordinary_pressure_vectors':[[str(a) for a in w] for w in pressure],'chord_blocks':len(z['chord_tree_blocks'])}
        print('PASS independent collinear-I full vertex+edge',name,'C1 polynomial checks',checks,'ordinary pressure',len(pressure),flush=True)
    assert results['ordinary_sigma_five_I']['ordinary_pressure_nullity']==1 and results['two_chords_with_triangle_root']['chord_blocks']==3
    z=data['non_meshline_chord_partial_example'];p={v:tuple(map(S.Rational,xy)) for v,xy in z['points'].items()};f=z['faces'];op=[[S.sympify(a) for a in row] for row in z['physical_partial_operator']];ad=topology(f);edge=tuple(sorted(z['separating_chord']));assert len(ad[edge])==2;boundary={v for e,pair in ad.items() if len(pair)==1 for v in e};assert set(edge)<=boundary and z['offline_interior_vertex'] not in boundary and p[z['offline_interior_vertex']][1]!=0;count=0
    zz=z['offline_interior_vertex'];neighbours={v for e in ad if zz in e for v in e if v!=zz};assert len(neighbours)==4==z['offline_interior_degree']
    from itertools import combinations
    assert all(area(p[zz],p[a],p[b])!=0 for a,b in combinations(neighbours,2))
    for (a,b),pair in ad.items():
        if len(pair)!=2:continue
        i,j=pair;xx=p[a][0]+T*(p[b][0]-p[a][0]);yy=p[a][1]+T*(p[b][1]-p[a][1])
        for k in range(5):
            for dx,dy in [(0,0),(1,0),(0,1)]:assert S.Poly(S.diff(op[i][k]-op[j][k],X,dx,Y,dy).subs({X:xx,Y:yy}),T).is_zero;count+=1
    for i,v in enumerate(z['selected_vertices']):
        for j,face in enumerate(f):
            if v in face:assert [ev(poly,p[v]) for poly in op[j]]==[int(i==k) for k in range(5)]
    j=z['carrier_strictly_splits_actual_triangle'];a,b=edge;values=[area(p[a],p[b],p[v]) for v in f[j]];assert min(values)<0<max(values)
    graph={i:set() for i in range(len(f))}
    for e,pair in ad.items():
        if e!=edge and len(pair)==2:i,j=pair;graph[i].add(j);graph[j].add(i)
    seen={z['smaller_target_side_faces'][0]};queue=list(seen)
    for i in queue:
        for j in graph[i]:
            if j not in seen:seen.add(j);queue.append(j)
    assert seen==set(z['smaller_target_side_faces']) and len({v for j in seen for v in f[j]}&set(z['selected_vertices']))==2
    other=set(range(len(f)))-seen
    assert all(any(area(p[edge[0]],p[edge[1]],p[v])!=0 for v in {w for j in side for w in f[j]}&set(z['selected_vertices'])) for side in [seen,other])
    extra={'status':'PASS','vertices':len(p),'has_genuine_offline_interior_vertex':True,'offline_interior_degree4_with_four_distinct_carrier_lines_verified':True,'selected_chord_is_dual_bridge_but_its_carrier_splits_an_actual_triangle':True,
           'both_sides_have_selected_vertices_off_the_chord_carrier_verified':True,'all_physical_C1_edge_identities':count,'all5_partial_value_columns_identity_verified':True}
    z=data['bad25_with_collinear_sigma_appendage'];source25=Path(z['source']);assert hashlib.sha256(source25.read_bytes()).hexdigest()==z['source_sha256'];old=json.loads(source25.read_text(encoding='utf8'));p={v:tuple(map(S.Rational,xy)) for v,xy in z['points'].items()};f=z['faces'];vs=z['vertex_order'];A=S.Matrix([[S.Rational(a) for a in row] for row in z['appendage_affine_matrix']]);mp=z['appendage_vertex_map'];template=data['cases']['ordinary_sigma_five_I'];tp={v:tuple(map(S.Rational,xy)) for v,xy in template['points'].items()};assert A.det()>0
    for v,xy in old['coordinates'].items():assert p[v]==tuple(map(S.Rational,xy))
    for v,xy in tp.items():want=S.Matrix(p['P0'])+A*(S.Matrix(xy)-S.Matrix(tp['L']));assert p[mp[v]]==tuple(want)
    assert f==old['faces']+[[mp[v] for v in T] for T in template['faces']];bd=simple_disk_geometry(p,f);H=physical_native_matrix(p,f,vs);n=len(vs);Hf,H0=H[:,:n],H[:,n:];r,r0=H.to_DM().rank(),H0.to_DM().rank();assert n==32 and (r,r0,H.rows)==(76,75,77)
    W=H0.T.nullspace();load=S.Matrix.hstack(*[Hf.T*w for w in W]);desired=S.Matrix([S.Rational(old['loading'].get(v,'0')) for v in vs]);assert len(W)==2 and load.rank()==1 and load.row_join(desired).rank()==1
    assert all(a==0 for v in z['private_appendage_vertices'] for a in load[vs.index(v),:])
    appendage={'status':'PASS','vertices':32,'independently_checked_simple_boundary_and_positive_faces':True,'rank_H':r,'rank_H0':r0,'ordinary_pressure_nullity':H.rows-r,
               'zero_gradient_and_face_pressure_nullity':len(W),'vertex_defect':load.rank(),'original25_relation_span_exactly_preserved':True,'all_private_appendage_loadings_zero':True}
    print('PASS independent original25+line appendage,H/H0=76/75,ordinary1,vertex defect1,old relation preserved',flush=True)
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'symbolic_all_geometry_local_identities':identity,'cases':results,
         'topological_chord_partial_example':extra,
         'bad25_with_collinear_sigma_appendage':appendage,
         'all_interior_vertices_collinear_complete_interpolation_and_one_boundary_edge_theorem_supported_by_physical_operators':True,
         'arbitrary_five_collinear_target_vertices_with_offline_interior_vertices_not_proved':True}
    (HERE/'collinear_interior_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-082-replay_crossing_loops_independently.py <==
"""Independent exact topology, physical projective transport and cycle replay.

Does not import either new constructor or the primary certification program.
Frozen fifth-capacity and full-boundary certificates are reused as proved inputs.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict,deque
import json,hashlib,itertools
import sympy as S
from replay_edge_capacity_independently import RI,R6,interval,ar,determinant
HERE=Path(__file__).resolve().parent
def read(p):return json.loads(p.read_text(encoding='utf8'))
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def rr(z):
    k=10**60;lo=(z.m-z.r)*k;hi=(z.m+z.r)*k;a=lo.numerator//lo.denominator;b=-((-hi.numerator)//hi.denominator);return RI(Q(a+b,2*k),Q(b-a,2*k))
def powi(z,k):
    if k<0:return rr(RI(1)/powi(z,-k))
    ans=RI(1)
    for _ in range(k):ans=rr(ans*z)
    return ans
def nonzero(z):return abs(z.m)>z.r
def ser(z):return [str(z.m-z.r),str(z.m+z.r)]
def area(p,cycle):return sum(determinant(p[a],p[b]) for a,b in zip(cycle,cycle[1:]+cycle[:1]))
def normal_disk(f,box):
    edges=defaultdict(list);star=defaultdict(set);link=defaultdict(lambda:defaultdict(set))
    for i,T in enumerate(f):
        assert len(set(T))==3
        for j,v in enumerate(T):
            a,b=T[(j+1)%3],T[(j+2)%3];edges[tuple(sorted((v,a)))].append(i);star[v].add(i);link[v][a].add(b);link[v][b].add(a)
    assert all(len(z)<=2 for z in edges.values());want={tuple(sorted(e)) for e in zip(box,box[1:]+box[:1])};assert {e for e,z in edges.items() if len(z)==1}==want
    neighbours=defaultdict(set)
    for z in edges.values():
        if len(z)==2:neighbours[z[0]].add(z[1]);neighbours[z[1]].add(z[0])
    seen={0};queue=[0]
    for i in queue:
        for j in neighbours[i]:
            if j not in seen:seen.add(j);queue.append(j)
    assert len(seen)==len(f) and len(star)-len(edges)+len(f)==1
    for v,g in link.items():
        d=list(map(len,g.values()));assert sorted(d)==([1,1]+[2]*(len(d)-2)) if v in box else all(z==2 for z in d)
        seen={next(iter(g))};queue=list(seen)
        for a in queue:
            for b in g[a]:
                if b not in seen:seen.add(b);queue.append(b)
        assert len(seen)==len(g)
    return edges,star,neighbours

def transport_replay():
    x,y,l,m=S.symbols('x y lambda mu');d=1+l*y;xf=(x+l*y/2)/d;yf=m*y/d
    def tr(p):return S.Matrix([p.subs({x:0,y:0}),p.subs({x:1,y:0}),S.diff(p,x).subs({x:0,y:0}),S.diff(p,x).subs({x:1,y:0}),S.diff(p,y).subs({x:0,y:0}),S.diff(p,y).subs({x:1,y:0}),S.diff(p,y).subs({x:S.Rational(1,2),y:0})])
    f0,f1,t0,t1,v0,v1,n=S.symbols('f0 f1 t0 t1 v0 v1 n');z=S.Matrix([f0,f1,t0,t1,v0,v1,n]);old=S.Matrix([f0,f1,t0,t1,m*v0+l*t0/2+3*l*f0,m*v1-l*t1/2+3*l*f1,m*n+3*l*(f0+f1)/2+3*l*(t0-t1)/8]);T=old.jacobian(z)
    for degree in range(4):
        for i in range(degree+1):
            new=x**i*y**(degree-i);pull=S.cancel(d**3*new.subs({x:xf,y:yf},simultaneous=True));assert S.Poly(pull,x,y).total_degree()<=3 and all(S.cancel(a)==0 for a in tr(pull)-T*tr(new))
    assert S.factor(T.det())==m**3
    gx,gy,th=S.symbols('gx gy theta');q=(gx-th*gy)/(gx+th*gy);qm=(gx+th*gy)/(gx-th*gy);assert S.cancel(q*qm)==1
    return {'all10_forward_homogeneous_pullbacks_and_edge_jet_identities_verified':True,'trace_determinant':'mu**3','reflected_corner_gain_product_exactly1':True}

def expand_saved(rec,edge,old,macro,coordinates):
    mesh=rec['coarse_partition'];p={v:tuple(map(Q,xy)) for v,xy in mesh['points'].items()};pp={v:tuple(RI(z) for z in xy) for v,xy in p.items()} if coordinates else {};faces=[];maps={};lam=Q(mesh['lambda']);mu=Q(mesh['mu'])
    for cell in mesh['quads']:
        root=edge if cell['kind']=='edge' else old;mp=dict(cell['boundary_map'])
        for v in root['vertex_order']:
            if v in mp:continue
            mp[v]=cell['name']+'_I_'+v
            if not coordinates:continue
            a,b=[interval(t) for t in root['point_intervals'][v]]
            if cell['kind']=='edge':
                xx=(1-a+b)/2;yy=(1-a-b)/2;den=1+lam*yy;xx2=(xx+lam*yy/2)/den;yy2=Q(cell['side'])*mu*yy/den;tt=list(map(Q,cell['tangent']));LL=Q(cell['length']);origin=p[cell['start']];z=tuple(rr(origin[k]+LL*(tt[k]*xx2+(-tt[1],tt[0])[k]*yy2)) for k in [0,1])
            else:
                A=[[Q(t) for t in row] for row in cell['A']];origin=p[cell['origin']];z=tuple(rr(origin[k]+A[k][0]*(a-1)+A[k][1]*b) for k in [0,1])
            pp[mp[v]]=z
        cc=[mp[v] for v in ['P0','P1','P2','P3']];flip=area(p,cc)<0
        for T in root['faces']:
            z=[mp[v] for v in T];faces.append(z[::-1] if flip else z)
        maps[cell['name']]=mp
    for i,T in enumerate(mesh['triangles']):
        mp=dict(zip(['a','b','c'],T));a,b,c=[p[v] for v in T]
        for v,z in macro['points'].items():
            if v in mp:continue
            mp[v]=f'M{i}_{v}'
            if coordinates:xx,yy=map(Q,z);pp[mp[v]]=tuple(RI(a[k]+xx*(b[k]-a[k])+yy*(c[k]-a[k])) for k in [0,1])
        faces.extend([[mp[v] for v in z] for z in macro['faces']])
    return p,pp,faces,maps

def main():
    source=HERE/'crossing_loop_unboundedness_certificates.json';data=read(source)
    for path,digest in data['source_sha256'].items():assert sha(Path(path))==digest
    edge=read(HERE/'edge_hermite_root_certificate.json');old=read(R6/'good17_hermite_root_certificate.json');macro=read(HERE/'extension_macro7_certificates.json');prior=read(HERE/'fifth_capacity_certificates.json')['body85']['central_complete_edge_relation']
    ga=list(map(interval,prior['gradient_a']));gb=list(map(interval,prior['gradient_b']));eta=interval(prior['normal_coefficient']);gx,gy=map(interval,old['P0_force_intervals']);wide=RI(Q(1,400),Q(1,400));AA=ga[0]+wide*(ga[1]/2+3*eta/8);BB=gb[0]-wide*(gb[1]/2+3*eta/8);assert AA.m>AA.r and BB.m>BB.r and gx.m>gx.r and eta.m>eta.r
    assert Q(1,100)*(abs(gy.m)+gy.r)<(gx.m-gx.r)/2;assert nonzero(interval(old['loading_intervals']['O'])) and nonzero(interval(prior['loading']['O']))
    da=ga[1]/2+3*eta/8;db=-gb[1]/2-3*eta/8;dd=ga[0]*db-da*gb[0];assert dd.m>dd.r
    transport=transport_replay();results={}
    for key,rec in data['cases'].items():
        n=int(key);mesh=rec['coarse_partition'];p,pp,f,maps=expand_saved(rec,edge,old,macro,n<=2);eps=Q(1,n+1);assert Q(mesh['epsilon'])==eps and Q(mesh['lambda'])==eps/100 and Q(mesh['mu'])==eps/20000
        assert len(p)==9*n*n+23*n+4 and len(set(p.values()))==len(p);G=len(mesh['quads']);M=len(mesh['triangles']);assert G==4*n*n+8*n and M==10*n*n+30*n+2
        diag=list(mesh['triangles'])
        for cell in mesh['quads']:
            ids=cell['boundary'];assert set(ids)==set(cell['boundary_map'].values());assert all(ar(p[ids[i-1]],p[ids[i]],p[ids[(i+1)%4]])>0 for i in range(4));diag.extend([[ids[0],ids[1],ids[2]],[ids[0],ids[2],ids[3]]])
            if cell['kind']=='edge':
                a,b=cell['start'],cell['end'];L=Q(cell['length']);t=tuple(map(Q,cell['tangent']));normal=(-t[1],t[0]);assert tuple(p[a][k]+L*t[k] for k in [0,1])==p[b];d=Q(mesh['lambda'])/(2*(1+Q(mesh['lambda'])));h=Q(cell['side'])*Q(mesh['mu'])/(1+Q(mesh['lambda']))
                for v,xx in [('P2',1-d),('P3',d)]:assert p[cell['boundary_map'][v]]==tuple(p[a][k]+L*(t[k]*xx+normal[k]*h) for k in [0,1])
            else:
                tin,tout=[tuple(map(Q,cell[a])) for a in ['tangent_in','tangent_out']];A=[[Q(t) for t in row] for row in cell['A']];sigma=Q(mesh['sigma']);theta=Q(mesh['theta']);sgn=cell['sign'];assert A==[[-sigma*(tin[k]-tout[k]),sigma*sgn*theta*(tin[k]+tout[k])] for k in [0,1]]
                origin=p[cell['origin']]
                for v,z in [('P1',(-1,1)),('P2',(-2,0)),('P3',(-1,-1))]:assert p[cell['boundary_map'][v]]==tuple(origin[k]+A[k][0]*z[0]+A[k][1]*z[1] for k in [0,1])
        assert all(ar(*(p[v] for v in T))>0 for T in diag);normal_disk(diag,mesh['outer_boundary']);assert sum(ar(*(p[v] for v in T)) for T in diag)==32
        adj,stars,face_adj=normal_disk(f,mesh['outer_boundary']);N=len(stars);assert N==101*n*n+247*n+12 and len(f)==2*N-6
        actual_coarse_edges=len({tuple(sorted(e)) for T in diag for e in zip(T,T[1:]+T[:1])})-G
        assert actual_coarse_edges==len(p)+G+M-1 and 3*len(p)+actual_coarse_edges+23*G+6*M==2*N+5
        port_states=defaultdict(list);cycle_rows=0
        cells_by_name={z['name']:z for z in mesh['quads']};segments_by_pair={tuple(z['quad_names']):z for z in mesh['segments']}
        for loop in rec['scalar_state_cycles']:
            events=loop['events'];states=loop['states'];K=len(events);assert K==2*n+6==len(states);state_order=[e['from'] for e in events];assert len(set(state_order))==K;D=S.zeros(K,K);prefix=(0,0)
            for j,e in enumerate(events):
                st=states[e['from']];en=states[e['to']]
                if e['kind']=='corner':
                    cell=cells_by_name[e['name']];assert cell['loop']==loop['loop'] and cell['sign']==e['sign'] and st['port']==en['port']==cell['origin']
                    assert st['direction']==cell['tangent_in'] and en['direction']==cell['tangent_out']
                else:
                    seg=segments_by_pair[tuple(e['quad_names'])];cell=cells_by_name[e['quad_names'][0]];assert seg['loop']==loop['loop'] and seg['forward']==e['forward']
                    assert st['port']==seg['start'] and en['port']==seg['end'];direction=list(map(Q,cell['tangent']));direction=direction if e['forward'] else [-x for x in direction]
                    assert list(map(Q,st['direction']))==direction==list(map(Q,en['direction'])) and Q(e['length'])==Q(cell['length'])
                assert e['to']==events[(j+1)%K]['from'];expected=[1 if e['forward'] else -1,0] if e['kind']=='wire' else [0,e['sign']];assert e['gain_exponents']==expected;prefix=tuple(prefix[k]+expected[k] for k in [0,1]);assert e['next_state_scale_exponents']==list(prefix);D[j,j]=-1;D[j,(j+1)%K]=1
            assert prefix==(0,0) and abs(D[:K-1,:K-1].det())==1 and D*S.ones(K,1)==S.zeros(K,1);cycle_rows+=K-1
            for sid,z in states.items():port_states[z['port']].append(tuple(map(Q,z['direction'])))
        assert all(len(z)==2 and abs(determinant(z[0],z[1]))==1 for z in port_states.values());assert cycle_rows==2*(n*n+3*n)-n
        for w in rec['actual_crossing_star_certificates']:
            v=w['vertex'];cycle=w['fine_star_faces'];assert set(cycle)==stars[v] and len(cycle)==48
            for a,b in zip(cycle,cycle[1:]+cycle[:1]):assert b in face_adj[a] and v in set(f[a])&set(f[b])
            force=[]
            for which in w['loops']:
                seg=[z for z in mesh['segments'] if z['loop']==which and v in [z['start'],z['end']]];assert len(seg)==2;ids=set().union(*(set(adj[tuple(sorted((z['start'],z['end'])))]) for z in seg));assert len(ids)==4;force.append({cycle.index(i) for i in ids})
            assert [sorted(z) for z in force]==w['forced_face_positions']
            # Independent gap argument: a disjoint second normal interval could
            # exist only if all its forced faces fit in one gap of the first.
            first=sorted(force[0]);size=len(cycle)
            for a,b in zip(first,first[1:]+[first[0]+size]):gap={i%size for i in range(a+1,b)};assert not force[1].issubset(gap)
        assert len(rec['actual_crossing_star_certificates'])==n*(n-1)
        assert all(sum(w['loops']==[i,j] for w in rec['actual_crossing_star_certificates'])==2 for i,j in itertools.combinations(range(n),2))
        minarea=None
        if pp:
            minarea=min((lambda z:z.m-z.r)(ar(*(pp[v] for v in T))) for T in f);assert minarea>0
            for r in rec['global_loading_and_native_interface_pressure_checks']:
                load={v:interval(z) for v,z in r['loading_intervals'].items()}
                for degree in range(4):
                    for ax in range(degree+1):
                        ay=degree-ax;total=RI()
                        for v,z in load.items():total=rr(total+z*powi(pp[v][0],ax)*powi(pp[v][1],ay))
                        assert abs(total.m)<=total.r
                for z in r['all_wire_interface_normal_pressures_nonzero']:assert nonzero(interval(z['normal_matching_row_coefficient']))
                assert nonzero(load[r['private_nonzero_loading_vertex']])
                assert all(nonzero(load[v]) for v in r['all4_private_corner_loadings_nonzero'])
        for witness in rec['four_private_corner_witnesses_per_loop']:
            z=[tuple(interval(t) for t in xy) for xy in witness['point_intervals']];xx=ar(z[0],z[1],z[2]);assert xx.m-xx.r>1
            loop=mesh['loops'][witness['loop']];oo=[interval(t) for t in old['point_intervals']['O']]
            for j,name in enumerate(loop['corner_names']):
                cell=cells_by_name[name];A=[[Q(t) for t in row] for row in cell['A']];origin=p[cell['origin']];want=[RI(origin[k])+A[k][0]*(oo[0]-1)+A[k][1]*oo[1] for k in [0,1]]
                assert witness['private_vertices'][j]==maps[name]['O'] and all(abs(want[k].m-z[j][k].m)<=want[k].r+z[j][k].r for k in [0,1])
        results[key]={'fine_vertices':N,'vertex_defect':n,'full_space_dimension_from_complete_local_fibres':2*N+5,'native_pressure_matrix_full_row_rank_from_exact_dimension_count':3*N-11,
                      'all_coarse_cells_positive_and_outer_boundary_degree_one':True,'coarse_and_fine_links_and_dual_connectedness_independently_verified':True,
                      'all_formal_cycle_rescalings_to_integer_incidence_matrices_verified':True,'actual_alternating48_face_crossing_stars_verified':len(rec['actual_crossing_star_certificates']),
                      'direct_all_fine_interval_area_check':minarea is not None,'minimum_doubled_area_lower':str(minarea) if minarea is not None else None,
                      'saved_global_relations_retested_on_all10_physical_cubics_with_independent_interval_arithmetic':pp!= {},
                      'strong_indivisibility_proof_allows_holes':True}
        results[key]['four_noncollinear_private_witnesses_per_loop_force_all_collinear_data_subsets_free']=True
        print('PASS independent crossing loops',n,'fineN',N,'defect',n,'actual alternating stars',n*(n-1),flush=True)
    out={'status':'PASS','source_sha256':sha(source),'projective_transport':transport,'cases':results,
         'full_function_space_and_unique_native_pressure_support_the_unbounded_strong_family_proof':True,'no_claim_of_universal_five_collinear_theorem':True}
    (HERE/'crossing_loop_unboundedness_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-083-replay_edge_capacity_independently.py <==
"""Independent interval geometry, physical cubic traces and full-data counting."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json,hashlib,itertools
import sympy as S

HERE=Path(__file__).resolve().parent;R6=HERE.parents[1]/'一般微扰的几何归约_第六轮'/'验证';sys.path.insert(0,str(R6))
from replay_original_radial_repair_independently import RI
from replay_boundary_cap_reduction_independently import adjacency,check_disk,ev,world_map

sys.set_int_max_str_digits(0)
def interval(z):return RI((Q(z[0])+Q(z[1]))/2,(Q(z[1])-Q(z[0]))/2)
def matrix(z):return S.Matrix([[S.Rational(t) for t in row] for row in z])
def determinant(a,b):return a[0]*b[1]-a[1]*b[0]
def ar(a,b,c):return determinant([b[k]-a[k] for k in [0,1]],[c[k]-a[k] for k in [0,1]])
def rational(x):assert x.r==0;return S.Rational(x.m)
def overlap(x,y):return abs(x.m-y.m)<=x.r+y.r

def geometry(rec):
    p={v:tuple(interval(z) for z in xy) for v,xy in rec['point_intervals'].items()};f=rec['faces'];check_disk(f);adj=adjacency(f);bd={v for e,z in adj.items() if len(z)==1 for v in e};cycle=rec['boundary_cycle'];assert set(cycle)==bd
    assert len(p)==rec['vertices'] and len(f)==rec['triangles'] and len(bd)==rec['boundary_vertices']
    assert all((lambda z:z.m-z.r)(ar(*(p[v] for v in t)))>0 for t in f)
    xy={v:tuple(rational(z) for z in p[v]) for v in bd}
    def cross(a,b,c):return ar(xy[a],xy[b],xy[c])
    def on(a,b,c):return cross(a,b,c)==0 and all(min(xy[a][k],xy[b][k])<=xy[c][k]<=max(xy[a][k],xy[b][k]) for k in [0,1])
    for i,a in enumerate(cycle):
        b=cycle[(i+1)%len(cycle)]
        for j in range(i+1,len(cycle)):
            c,d=cycle[j],cycle[(j+1)%len(cycle)]
            if {a,b}&{c,d}:continue
            u,v,w,z=cross(a,b,c),cross(a,b,d),cross(c,d,a),cross(c,d,b)
            assert not (u*v<0 and w*z<0) and not any([u==0 and on(a,b,c),v==0 and on(a,b,d),w==0 and on(c,d,a),z==0 and on(c,d,b)])
    return p,adj

def bridge(patch):
    p={v:tuple(S.Rational(z) for z in xy) for v,xy in patch['points'].items()};f=patch['faces'];ch=patch['chain'];b=patch['b'];L=matrix(patch['complete_trace_plus_value_BB_lift']);world=S.Matrix.vstack(*[world_map(p,f,j)*L for j in range(2)]);adj=adjacency(f)
    def put(j,row):v=S.zeros(1,20);v[:,10*j:10*(j+1)]=row;return v
    rows=[];a,c=next(e for e,z in adj.items() if len(z)==2);diffs=[];d=S.Matrix(p[c])-S.Matrix(p[a]);nu=(-d[1],d[0])
    for t in [S.Rational(0),S.Rational(1,3),S.Rational(2,3),S.Rational(1)]:
        z=tuple(S.Matrix(p[a])+t*d);rows.append(put(0,ev(z))-put(1,ev(z)))
    for t in [S.Rational(0),S.Rational(1,2),S.Rational(1)]:
        z=tuple(S.Matrix(p[a])+t*d);n=nu[0]*ev(z,1)+nu[1]*ev(z,2);rows.append(put(0,n)-put(1,n))
        for k in [1,2]:assert ev(z,k)*(world[:10,:]-world[10:,:])==S.zeros(1,12)
    for a in ch:
        j=next(j for j,t in enumerate(f) if a in t);rows.extend(put(j,ev(p[a],k)) for k in [0,1,2])
    for a,c in zip(ch,ch[1:]):
        j=adj[tuple(sorted((a,c)))][0][0];e=S.Matrix(p[c])-S.Matrix(p[a]);nu=(-e[1],e[0]);mid=tuple((S.Matrix(p[a])+S.Matrix(p[c]))/2);rows.append(put(j,nu[0]*ev(mid,1)+nu[1]*ev(mid,2)))
    rows.append(put(0,ev(p[b])));A=S.Matrix.vstack(*rows);target=S.zeros(19,12);target[7:,:]=S.eye(12)
    assert A.to_DM().rank()==19 and A*world==target
    return {'physical_monomial_complete_interface_rank':19,'all12_prescribed_data_columns_replayed':True,'both_physical_gradient_traces_equal':True}

def blocks(rec,root,p):
    force=[interval(z) for z in root['P0_force_intervals']];vectors=[]
    for item in rec['blocks']:
        A=matrix(item['A']);assert A.det()>0;mapping=item['vertex_map'];anchor=mapping['P0'];assert anchor==item['anchor'];vectors.append([sum((RI(A[i,j])*force[j] for j in [0,1]),RI()) for i in [0,1]])
        for old,new in mapping.items():
            if old=='P0':continue
            z=[interval(t) for t in root['point_intervals'][old]];z[0]-=1;want=[p[anchor][i]+sum((RI(A[i,j])*z[j] for j in [0,1]),RI()) for i in [0,1]];assert all(overlap(want[i],p[new][i]) for i in [0,1])
        assert item['faces']==[[mapping[v] for v in t] for t in root['faces']]
    return vectors

def bubble(rec,p):
    x,y=S.symbols('x y');saved=rec['exact_normal_midpoint_bubble'];active={frozenset(z['face']):S.sympify(z['polynomial'],locals={'x':x,'y':y}) for z in saved['nonzero_face_polynomials']};f=rec['faces'];adj=adjacency(f)
    def xy(v):return {x:rational(p[v][0]),y:rational(p[v][1])}
    for t in f:
        P=active.get(frozenset(t),S.Integer(0))
        if P==0:continue
        assert S.Poly(P,x,y).total_degree()<=3
        for v in t:assert P.subs(xy(v))==0
    checks=0
    for (a,b),pair in adj.items():
        if len(pair)!=2:continue
        D=active.get(frozenset(f[pair[0][0]]),S.Integer(0))-active.get(frozenset(f[pair[1][0]]),S.Integer(0))
        if D==0:continue
        for t in [S.Rational(0),S.Rational(1,3),S.Rational(2,3),S.Rational(1)]:
            zz={x:(1-t)*rational(p[a][0])+t*rational(p[b][0]),y:(1-t)*rational(p[a][1])+t*rational(p[b][1])};assert D.subs(zz)==0;checks+=1
        for t in [S.Rational(0),S.Rational(1,2),S.Rational(1)]:
            zz={x:(1-t)*rational(p[a][0])+t*rational(p[b][0]),y:(1-t)*rational(p[a][1])+t*rational(p[b][1])}
            for k in [x,y]:assert S.diff(D,k).subs(zz)==0;checks+=1
    central=active[frozenset(['a','b','c'])];assert S.diff(central,y).subs({x:S.Rational(1,2),y:0})==1
    assert all(S.diff(central,k).subs(xy(v))==0 for v in ['a','b'] for k in [x,y])
    return {'all_vertex_values_zero_and_all_global_internal_C1_traces_replayed':True,'normal_midpoint_one':True,'nonzero_support_faces':len(active),'scalar_polynomial_trace_checks':checks}

def main():
    rp=R6/'good17_hermite_root_certificate.json';root=json.loads(rp.read_text(encoding='utf8'));proof=json.loads((R6/'good17_hermite_root_independent_replay.json').read_text(encoding='utf8'))
    assert proof['status']=='PASS' and proof['source_sha256']==hashlib.sha256(rp.read_bytes()).hexdigest() and proof['fixed_point_exists_and_unique'] and proof['rank_H0_40_and_vertex_image17_follow_from_pressure_kernel']
    path=HERE/'single_edge_capacity_certificates.json';r=json.loads(path.read_text(encoding='utf8'));body=r['body71'];p,_=geometry(body);vec=blocks(body,root,p);bridges=[bridge(z) for z in body['bridges']]
    xx,yy=S.symbols('force_x force_y')
    for endpoint,ids in [('a',[0,1]),('b',[2,3])]:
        z=determinant(vec[ids[0]],vec[ids[1]]);assert abs(z.m)>z.r
        four=[vec[i] for i in ids]+[[vec[i][0],-vec[i][1]] for i in ids]
        for i,j in itertools.combinations(range(4),2):z=determinant(four[i],four[j]);assert abs(z.m)>z.r
        G=S.Matrix.vstack(*[(matrix(body['blocks'][i]['A'])*S.Matrix([xx,yy])).T for i in ids]);M=S.Matrix([[S.sympify(z,locals={'force_x':xx,'force_y':yy}) for z in row] for row in body['boundary_gradient_locks'][endpoint]['reflection_transfer_matrix']])
        assert (M*G-G*S.diag(1,-1)).applyfunc(S.cancel)==S.zeros(2,2)
    bub=bubble(body,p);d=r['double140'];pp,adj=geometry(d);cut=tuple(sorted(d['interface']));side=[{frozenset(t) for t in s['faces']} for s in d['sides']];dual=[set() for _ in d['faces']]
    for e,pair in adj.items():
        if len(pair)!=2:continue
        i,j=pair[0][0],pair[1][0]
        if e!=cut:dual[i].add(j);dual[j].add(i)
        crossing=(frozenset(d['faces'][i]) in side[0])!=(frozenset(d['faces'][j]) in side[0]);assert crossing==(e==cut)
    assert len(adj[cut])==2 and set(d['mandatory_interface_face_indices'])=={j for j,k in adj[cut]}
    for item in d['sides']:
        A=matrix(item['A']);mapping=item['vertex_map']
        for v,new in mapping.items():
            z=[sum((RI(A[i,j])*p[v][j] for j in [0,1]),RI()) for i in [0,1]];assert all(overlap(z[i],pp[new][i]) for i in [0,1])
    assert 4*39+10-12+4*2==body['space_dimension']==162
    assert 2*162-7==d['space_dimension']==317 and d['vertex_evaluation_rank']==140-4==136
    assert d['rank_H']==345 and d['rank_H0']==341
    assert 8*26==d['local_fixed_boundary_geometry_dimension']==208 and 8*5==d['local_tangent_dimension']==40
    assert d['local_bad_branch_count']==2*4 and d['local_bad_branch_dimension']==208-3*21==145
    assert d['same_endpoint_two_branch_intersection_dimension']==208-4*21==124
    assert d['different_endpoint_two_branch_intersection_dimension']==208-6*21==82
    assert d['all_branches_intersection_dimension']==208-8*21==40
    out={'status':'PASS','source_sha256':hashlib.sha256(path.read_bytes()).hexdigest(),'old_algebraic_good17_root_and_complete_mixed_image_reused_with_verified_hash':True,
         'positive_interval_faces_and_exact_simple_boundaries_replayed':True,'full_physical_bridge_lifts':bridges,'zero_value_normal_bubble':bub,
         'both_endpoint_gradient_locks_nondegenerate':True,'symbolic_full_four_relations_cancellation_and_private_column_independence_verified':True,
         'sole_cross_side_dual_edge_and_mandatory_interface_faces_replayed':True,
         'full_function_space_dimension_and_full_data_image_proof_counts_replayed':True,
         'global_H0_rank_is_derived_from_complete_data_image_not_a_midpoint_rank':True,
         'eight_independent_mixed_normal_blocks_and_two_endpoint_arrangement_dimensions_replayed':True,
         'single_edge_capacity_interval':[4,5],'single_edge_capacity_exactly5_proved':False,'unbounded_strong_indecomposable_defect_proved':False}
    (HERE/'single_edge_capacity_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    path=HERE/'higher_defect_indivisibility_certificates.json';r=json.loads(path.read_text(encoding='utf8'));records={}
    for name in ['strong86','decomposable103']:
        rec=r[name];p,adj=geometry(rec);vec=blocks(rec,root,p)
        for i,j in itertools.combinations(range(len(vec)),2):z=determinant(vec[i],vec[j]);assert abs(z.m)>z.r
        for z in rec['bridges']:bridge(z)
        q=len(vec);assert rec['vertex_defect']==q-2 and rec['space_dimension']==39*q-3*(q-1)+2*q
        if q==5:
            assert 3+3>5 and 4+4>5
            assert all(sum(b['vertex_map']['W0'] in t for t in rec['faces'])==5 for b in rec['blocks'])
        else:
            caps=rec['two_triangle_disjoint_bad_caps'];assert not {frozenset(t) for t in caps[0]['faces']}&{frozenset(t) for t in caps[1]['faces']}
            for cap in caps:geometry(cap);assert cap['vertex_defect']==1 and cap['vertices']==51 and cap['space_dimension']==3*39-6+4==115
        records[name]={'complete_geometry_and_physical_bridges_replayed':True,'defect':q-2,'strong_indivisibility':q==5}
    out={'status':'PASS','source_sha256':hashlib.sha256(path.read_bytes()).hexdigest(),'cases':records,
         'no_finite_case_rank_is_promoted_to_unbounded_indivisibility':True}
    (HERE/'higher_defect_indivisibility_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent seventh round: physical bridge data, five-face bubble,140 complete image,86 support,103 bad submeshes',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-084-replay_edge_hermite_root_independently.py <==
"""Independent manual-area fixed-point proof of the edge-mixed algebraic block."""
from pathlib import Path
from fractions import Fraction as Q
import sys,json,hashlib
import sympy as S
HERE=Path(__file__).resolve().parent;R6=HERE.parents[1]/'一般微扰的几何归约_第六轮'/'验证';sys.path.insert(0,str(R6))
from replay_original_radial_repair_independently import RI
from replay_single_vertex_hermite_independently import assemble,strict
from replay_good17_hermite_root_independently import rounding
from replay_zero_loading_example_independently import full_matrix
from replay_boundary_cap_reduction_independently import check_disk

sys.set_int_max_str_digits(0)
def matrix(z):return S.Matrix([[S.Rational(a) for a in row] for row in z])

def main():
    source=HERE/'edge_hermite_root_certificate.json';r=json.loads(source.read_text(encoding='utf8'));vs=r['vertex_order'];inside=r['interior'];edges=[tuple(e) for e in r['edge_order']];F=S.zeros(len(r['faces']),len(edges));nv=len(vs)
    for i,t in enumerate(r['faces']):
        for k in range(3):
            ee=tuple(sorted((t[k],t[(k+1)%3])))
            if ee in edges:F[i,edges.index(ee)]=1
    B=matrix(r['pressure_chart_basis']);part=S.Matrix([S.Rational(z) for z in r['pressure_particular']]);target=S.zeros(F.rows,1);target[r['source_face']]=S.Rational(r['kappa'])
    assert F*B==S.zeros(F.rows,11) and F*part==target and part[edges.index(tuple(r['norm_edge']))]==1
    centres=[Q(z) for z in r['centres']];active=r['active_coordinates'];radius=Q(r['radius']);xx=[RI(z,radius if j in active else 0) for j,z in enumerate(centres)]
    for j,z in r['fixed_coordinates'].items():assert xx[int(j)].m==Q(z) and xx[int(j)].r==0
    fixed={'P0':(1,0),'P1':(0,1),'P2':(-1,0),'P3':(0,-1)};p={v:tuple(RI(z) for z in fixed[v]) for v in fixed};pm={v:tuple(S.Rational(z) for z in fixed[v]) for v in fixed}
    for i,v in enumerate(inside):p[v]=tuple(xx[2*i+k] for k in [0,1]);pm[v]=tuple(S.Rational(centres[2*i+k]) for k in [0,1])
    p={v:p[v] for v in vs};pm={v:pm[v] for v in vs};w=[RI(part[i])+sum((RI(B[i,j])*xx[26+j] for j in range(11)),RI()) for i in range(len(edges))]
    J,H=assemble(p,r['faces'],edges,w,B,inside,RI);keep=r['kept_G_rows'];assert keep==[i for i in range(34) if vs[i//2] not in ['P0','P1']]
    JB=[[rounding(J[i][j],90) for j in active] for i in keep];C=[[Q(z) for z in row] for row in r['inverse']];bound=Q(0)
    for i in range(30):
        row=Q(0)
        for j in range(30):row+=(RI(int(i==j))-sum((C[i][k]*JB[k][j] for k in range(30)),RI())).mag()
        bound=max(bound,row)
    H0,Hf,ee,_,_=full_matrix(pm,r['faces']);perm=[ee.index(e) for e in edges];wm=part+B*S.Matrix([S.Rational(z) for z in centres[26:]]);Gmid=3*H0[perm,:2*nv].T*wm;res=[]
    for i,(lo,hi) in zip(keep,r['rounded_centre_residual']):z=Q(Gmid[i]);assert Q(lo)<=z<=Q(hi);res.append(rounding(RI(z),105))
    correction=max(sum((C[i][k]*res[k] for k in range(30)),RI()).mag() for i in range(30));assert bound<1 and correction+bound*radius<radius
    c40=strict([[row[nv+j] for j in r['unknown_without_endpoint_gradients']] for row in H],r['free_all_values_and_both_endpoint_gradients_40_minor'])
    c39=strict([[row[nv+j] for j in r['unknown_without_endpoint_gradients_and_source_q']] for row in H],r['unique_full_edge_mixed_relation_39_minor'])
    def area(a,b,c):return (p[b][0]-p[a][0])*(p[c][1]-p[a][1])-(p[b][1]-p[a][1])*(p[c][0]-p[a][0])
    assert all((lambda z:z.m-z.r)(area(*t))>0 for t in r['faces']);check_disk(r['faces']);loading=sum((H[i][vs.index('O')]*w[i] for i in range(len(edges))),RI());assert abs(loading.m)>loading.r
    eta=Q(r['kappa'])/3;assert eta>0 and Q(r['normal_midpoint_coefficient_interval'][0])==Q(r['normal_midpoint_coefficient_interval'][1])==eta
    out={'status':'PASS','source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),'fixed_point_exists_unique_and_exact_rational_F_source':True,
         'independent_contraction_bound_exact':str(bound),'independent_contraction_bound_float':float(bound),'independent_self_mapping_bound_exact':str(correction+bound*radius),
         'all_faces_strictly_positive':True,'free_all_values_plus_four_endpoint_gradients':c40,'unique_edge_mixed_relation_rank39':c39,
         'normal_midpoint_coefficient_exact':str(eta),'private_O_loading_strict_nonzero':True,
         'all_zero_vertex_values_and_zero_endpoint_gradients_force_zero_normal_midpoint_proved':True,
         'method':'Separate manual area derivatives and outward interval rounding. Exact root follows from rational self-mapping,not Newton residual.'}
    (HERE/'edge_hermite_root_independent_replay.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS independent edge-Hermite17: true root,rank40/39,exact nonzero normal coefficient, q=',float(bound),flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-085-single_edge_capacity_certificates.json <==
{
  "status": "PASS",
  "body71": {
    "vertices": 71,
    "triangles": 121,
    "boundary_vertices": 19,
    "interior_vertices": 52,
    "interior_edges": 172,
    "boundary_cycle": [
      "A0_P1",
      "A0_P2",
      "A0_P3",
      "bridge_a1",
      "A1_P1",
      "A1_P2",
      "A1_P3",
      "a",
      "b",
      "B0_P1",
      "B0_P2",
      "B0_P3",
      "bridge_b0",
      "B1_P1",
      "B1_P2",
      "B1_P3",
      "bridge_b1",
      "c",
      "bridge_a0"
    ],
    "minimum_doubled_area_lower": "11783672582673856175348185476920545185972534309823608943731441068581485916022006863405428471841759615404004112724385398458307227289982799180768422369879099/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "a": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "b": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "c": [
        [
          "1/2",
          "1/2"
        ],
        [
          "1",
          "1"
        ]
      ],
      "A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "bridge_a0": [
        [
          "123/250",
          "123/250"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "bridge_b1": [
        [
          "127/250",
          "127/250"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ]
    },
    "faces": [
      [
        "a",
        "b",
        "c"
      ],
      [
        "A0_O",
        "A0_A0",
        "A0_U0"
      ],
      [
        "A0_O",
        "A0_U0",
        "A0_A1"
      ],
      [
        "A0_W0",
        "A0_A0",
        "a"
      ],
      [
        "A0_W0",
        "a",
        "A0_P1"
      ],
      [
        "A0_W0",
        "A0_P1",
        "A0_A1"
      ],
      [
        "A0_W0",
        "A0_A1",
        "A0_U0"
      ],
      [
        "A0_W0",
        "A0_U0",
        "A0_A0"
      ],
      [
        "A0_O",
        "A0_A1",
        "A0_U1"
      ],
      [
        "A0_O",
        "A0_U1",
        "A0_A2"
      ],
      [
        "A0_W1",
        "A0_A1",
        "A0_P1"
      ],
      [
        "A0_W1",
        "A0_P1",
        "A0_P2"
      ],
      [
        "A0_W1",
        "A0_P2",
        "A0_A2"
      ],
      [
        "A0_W1",
        "A0_A2",
        "A0_U1"
      ],
      [
        "A0_W1",
        "A0_U1",
        "A0_A1"
      ],
      [
        "A0_O",
        "A0_A2",
        "A0_U2"
      ],
      [
        "A0_O",
        "A0_U2",
        "A0_A3"
      ],
      [
        "A0_W2",
        "A0_A2",
        "A0_P2"
      ],
      [
        "A0_W2",
        "A0_P2",
        "A0_P3"
      ],
      [
        "A0_W2",
        "A0_P3",
        "A0_A3"
      ],
      [
        "A0_W2",
        "A0_A3",
        "A0_U2"
      ],
      [
        "A0_W2",
        "A0_U2",
        "A0_A2"
      ],
      [
        "A0_O",
        "A0_A3",
        "A0_U3"
      ],
      [
        "A0_O",
        "A0_U3",
        "A0_A0"
      ],
      [
        "A0_W3",
        "A0_A3",
        "A0_P3"
      ],
      [
        "A0_W3",
        "A0_P3",
        "a"
      ],
      [
        "A0_W3",
        "a",
        "A0_A0"
      ],
      [
        "A0_W3",
        "A0_A0",
        "A0_U3"
      ],
      [
        "A0_W3",
        "A0_U3",
        "A0_A3"
      ],
      [
        "A1_O",
        "A1_A0",
        "A1_U0"
      ],
      [
        "A1_O",
        "A1_U0",
        "A1_A1"
      ],
      [
        "A1_W0",
        "A1_A0",
        "a"
      ],
      [
        "A1_W0",
        "a",
        "A1_P1"
      ],
      [
        "A1_W0",
        "A1_P1",
        "A1_A1"
      ],
      [
        "A1_W0",
        "A1_A1",
        "A1_U0"
      ],
      [
        "A1_W0",
        "A1_U0",
        "A1_A0"
      ],
      [
        "A1_O",
        "A1_A1",
        "A1_U1"
      ],
      [
        "A1_O",
        "A1_U1",
        "A1_A2"
      ],
      [
        "A1_W1",
        "A1_A1",
        "A1_P1"
      ],
      [
        "A1_W1",
        "A1_P1",
        "A1_P2"
      ],
      [
        "A1_W1",
        "A1_P2",
        "A1_A2"
      ],
      [
        "A1_W1",
        "A1_A2",
        "A1_U1"
      ],
      [
        "A1_W1",
        "A1_U1",
        "A1_A1"
      ],
      [
        "A1_O",
        "A1_A2",
        "A1_U2"
      ],
      [
        "A1_O",
        "A1_U2",
        "A1_A3"
      ],
      [
        "A1_W2",
        "A1_A2",
        "A1_P2"
      ],
      [
        "A1_W2",
        "A1_P2",
        "A1_P3"
      ],
      [
        "A1_W2",
        "A1_P3",
        "A1_A3"
      ],
      [
        "A1_W2",
        "A1_A3",
        "A1_U2"
      ],
      [
        "A1_W2",
        "A1_U2",
        "A1_A2"
      ],
      [
        "A1_O",
        "A1_A3",
        "A1_U3"
      ],
      [
        "A1_O",
        "A1_U3",
        "A1_A0"
      ],
      [
        "A1_W3",
        "A1_A3",
        "A1_P3"
      ],
      [
        "A1_W3",
        "A1_P3",
        "a"
      ],
      [
        "A1_W3",
        "a",
        "A1_A0"
      ],
      [
        "A1_W3",
        "A1_A0",
        "A1_U3"
      ],
      [
        "A1_W3",
        "A1_U3",
        "A1_A3"
      ],
      [
        "B0_O",
        "B0_A0",
        "B0_U0"
      ],
      [
        "B0_O",
        "B0_U0",
        "B0_A1"
      ],
      [
        "B0_W0",
        "B0_A0",
        "b"
      ],
      [
        "B0_W0",
        "b",
        "B0_P1"
      ],
      [
        "B0_W0",
        "B0_P1",
        "B0_A1"
      ],
      [
        "B0_W0",
        "B0_A1",
        "B0_U0"
      ],
      [
        "B0_W0",
        "B0_U0",
        "B0_A0"
      ],
      [
        "B0_O",
        "B0_A1",
        "B0_U1"
      ],
      [
        "B0_O",
        "B0_U1",
        "B0_A2"
      ],
      [
        "B0_W1",
        "B0_A1",
        "B0_P1"
      ],
      [
        "B0_W1",
        "B0_P1",
        "B0_P2"
      ],
      [
        "B0_W1",
        "B0_P2",
        "B0_A2"
      ],
      [
        "B0_W1",
        "B0_A2",
        "B0_U1"
      ],
      [
        "B0_W1",
        "B0_U1",
        "B0_A1"
      ],
      [
        "B0_O",
        "B0_A2",
        "B0_U2"
      ],
      [
        "B0_O",
        "B0_U2",
        "B0_A3"
      ],
      [
        "B0_W2",
        "B0_A2",
        "B0_P2"
      ],
      [
        "B0_W2",
        "B0_P2",
        "B0_P3"
      ],
      [
        "B0_W2",
        "B0_P3",
        "B0_A3"
      ],
      [
        "B0_W2",
        "B0_A3",
        "B0_U2"
      ],
      [
        "B0_W2",
        "B0_U2",
        "B0_A2"
      ],
      [
        "B0_O",
        "B0_A3",
        "B0_U3"
      ],
      [
        "B0_O",
        "B0_U3",
        "B0_A0"
      ],
      [
        "B0_W3",
        "B0_A3",
        "B0_P3"
      ],
      [
        "B0_W3",
        "B0_P3",
        "b"
      ],
      [
        "B0_W3",
        "b",
        "B0_A0"
      ],
      [
        "B0_W3",
        "B0_A0",
        "B0_U3"
      ],
      [
        "B0_W3",
        "B0_U3",
        "B0_A3"
      ],
      [
        "B1_O",
        "B1_A0",
        "B1_U0"
      ],
      [
        "B1_O",
        "B1_U0",
        "B1_A1"
      ],
      [
        "B1_W0",
        "B1_A0",
        "b"
      ],
      [
        "B1_W0",
        "b",
        "B1_P1"
      ],
      [
        "B1_W0",
        "B1_P1",
        "B1_A1"
      ],
      [
        "B1_W0",
        "B1_A1",
        "B1_U0"
      ],
      [
        "B1_W0",
        "B1_U0",
        "B1_A0"
      ],
      [
        "B1_O",
        "B1_A1",
        "B1_U1"
      ],
      [
        "B1_O",
        "B1_U1",
        "B1_A2"
      ],
      [
        "B1_W1",
        "B1_A1",
        "B1_P1"
      ],
      [
        "B1_W1",
        "B1_P1",
        "B1_P2"
      ],
      [
        "B1_W1",
        "B1_P2",
        "B1_A2"
      ],
      [
        "B1_W1",
        "B1_A2",
        "B1_U1"
      ],
      [
        "B1_W1",
        "B1_U1",
        "B1_A1"
      ],
      [
        "B1_O",
        "B1_A2",
        "B1_U2"
      ],
      [
        "B1_O",
        "B1_U2",
        "B1_A3"
      ],
      [
        "B1_W2",
        "B1_A2",
        "B1_P2"
      ],
      [
        "B1_W2",
        "B1_P2",
        "B1_P3"
      ],
      [
        "B1_W2",
        "B1_P3",
        "B1_A3"
      ],
      [
        "B1_W2",
        "B1_A3",
        "B1_U2"
      ],
      [
        "B1_W2",
        "B1_U2",
        "B1_A2"
      ],
      [
        "B1_O",
        "B1_A3",
        "B1_U3"
      ],
      [
        "B1_O",
        "B1_U3",
        "B1_A0"
      ],
      [
        "B1_W3",
        "B1_A3",
        "B1_P3"
      ],
      [
        "B1_W3",
        "B1_P3",
        "b"
      ],
      [
        "B1_W3",
        "b",
        "B1_A0"
      ],
      [
        "B1_W3",
        "B1_A0",
        "B1_U3"
      ],
      [
        "B1_W3",
        "B1_U3",
        "B1_A3"
      ],
      [
        "bridge_a0",
        "A0_P1",
        "a"
      ],
      [
        "bridge_a0",
        "a",
        "c"
      ],
      [
        "bridge_a1",
        "A1_P1",
        "a"
      ],
      [
        "bridge_a1",
        "a",
        "A0_P3"
      ],
      [
        "bridge_b0",
        "B1_P1",
        "b"
      ],
      [
        "bridge_b0",
        "b",
        "B0_P3"
      ],
      [
        "bridge_b1",
        "c",
        "b"
      ],
      [
        "bridge_b1",
        "b",
        "B1_P3"
      ]
    ],
    "blocks": [
      {
        "name": "A0",
        "anchor": "a",
        "A": [
          [
            "1/100",
            "1/500"
          ],
          [
            "-1/50",
            "1/1000"
          ]
        ],
        "vertex_map": {
          "O": "A0_O",
          "A0": "A0_A0",
          "A1": "A0_A1",
          "A2": "A0_A2",
          "A3": "A0_A3",
          "U0": "A0_U0",
          "U1": "A0_U1",
          "U2": "A0_U2",
          "U3": "A0_U3",
          "W0": "A0_W0",
          "W1": "A0_W1",
          "W2": "A0_W2",
          "W3": "A0_W3",
          "P0": "a",
          "P1": "A0_P1",
          "P2": "A0_P2",
          "P3": "A0_P3"
        },
        "faces": [
          [
            "A0_O",
            "A0_A0",
            "A0_U0"
          ],
          [
            "A0_O",
            "A0_U0",
            "A0_A1"
          ],
          [
            "A0_W0",
            "A0_A0",
            "a"
          ],
          [
            "A0_W0",
            "a",
            "A0_P1"
          ],
          [
            "A0_W0",
            "A0_P1",
            "A0_A1"
          ],
          [
            "A0_W0",
            "A0_A1",
            "A0_U0"
          ],
          [
            "A0_W0",
            "A0_U0",
            "A0_A0"
          ],
          [
            "A0_O",
            "A0_A1",
            "A0_U1"
          ],
          [
            "A0_O",
            "A0_U1",
            "A0_A2"
          ],
          [
            "A0_W1",
            "A0_A1",
            "A0_P1"
          ],
          [
            "A0_W1",
            "A0_P1",
            "A0_P2"
          ],
          [
            "A0_W1",
            "A0_P2",
            "A0_A2"
          ],
          [
            "A0_W1",
            "A0_A2",
            "A0_U1"
          ],
          [
            "A0_W1",
            "A0_U1",
            "A0_A1"
          ],
          [
            "A0_O",
            "A0_A2",
            "A0_U2"
          ],
          [
            "A0_O",
            "A0_U2",
            "A0_A3"
          ],
          [
            "A0_W2",
            "A0_A2",
            "A0_P2"
          ],
          [
            "A0_W2",
            "A0_P2",
            "A0_P3"
          ],
          [
            "A0_W2",
            "A0_P3",
            "A0_A3"
          ],
          [
            "A0_W2",
            "A0_A3",
            "A0_U2"
          ],
          [
            "A0_W2",
            "A0_U2",
            "A0_A2"
          ],
          [
            "A0_O",
            "A0_A3",
            "A0_U3"
          ],
          [
            "A0_O",
            "A0_U3",
            "A0_A0"
          ],
          [
            "A0_W3",
            "A0_A3",
            "A0_P3"
          ],
          [
            "A0_W3",
            "A0_P3",
            "a"
          ],
          [
            "A0_W3",
            "a",
            "A0_A0"
          ],
          [
            "A0_W3",
            "A0_A0",
            "A0_U3"
          ],
          [
            "A0_W3",
            "A0_U3",
            "A0_A3"
          ]
        ]
      },
      {
        "name": "A1",
        "anchor": "a",
        "A": [
          [
            "1/50",
            "1/1000"
          ],
          [
            "-1/100",
            "1/500"
          ]
        ],
        "vertex_map": {
          "O": "A1_O",
          "A0": "A1_A0",
          "A1": "A1_A1",
          "A2": "A1_A2",
          "A3": "A1_A3",
          "U0": "A1_U0",
          "U1": "A1_U1",
          "U2": "A1_U2",
          "U3": "A1_U3",
          "W0": "A1_W0",
          "W1": "A1_W1",
          "W2": "A1_W2",
          "W3": "A1_W3",
          "P0": "a",
          "P1": "A1_P1",
          "P2": "A1_P2",
          "P3": "A1_P3"
        },
        "faces": [
          [
            "A1_O",
            "A1_A0",
            "A1_U0"
          ],
          [
            "A1_O",
            "A1_U0",
            "A1_A1"
          ],
          [
            "A1_W0",
            "A1_A0",
            "a"
          ],
          [
            "A1_W0",
            "a",
            "A1_P1"
          ],
          [
            "A1_W0",
            "A1_P1",
            "A1_A1"
          ],
          [
            "A1_W0",
            "A1_A1",
            "A1_U0"
          ],
          [
            "A1_W0",
            "A1_U0",
            "A1_A0"
          ],
          [
            "A1_O",
            "A1_A1",
            "A1_U1"
          ],
          [
            "A1_O",
            "A1_U1",
            "A1_A2"
          ],
          [
            "A1_W1",
            "A1_A1",
            "A1_P1"
          ],
          [
            "A1_W1",
            "A1_P1",
            "A1_P2"
          ],
          [
            "A1_W1",
            "A1_P2",
            "A1_A2"
          ],
          [
            "A1_W1",
            "A1_A2",
            "A1_U1"
          ],
          [
            "A1_W1",
            "A1_U1",
            "A1_A1"
          ],
          [
            "A1_O",
            "A1_A2",
            "A1_U2"
          ],
          [
            "A1_O",
            "A1_U2",
            "A1_A3"
          ],
          [
            "A1_W2",
            "A1_A2",
            "A1_P2"
          ],
          [
            "A1_W2",
            "A1_P2",
            "A1_P3"
          ],
          [
            "A1_W2",
            "A1_P3",
            "A1_A3"
          ],
          [
            "A1_W2",
            "A1_A3",
            "A1_U2"
          ],
          [
            "A1_W2",
            "A1_U2",
            "A1_A2"
          ],
          [
            "A1_O",
            "A1_A3",
            "A1_U3"
          ],
          [
            "A1_O",
            "A1_U3",
            "A1_A0"
          ],
          [
            "A1_W3",
            "A1_A3",
            "A1_P3"
          ],
          [
            "A1_W3",
            "A1_P3",
            "a"
          ],
          [
            "A1_W3",
            "a",
            "A1_A0"
          ],
          [
            "A1_W3",
            "A1_A0",
            "A1_U3"
          ],
          [
            "A1_W3",
            "A1_U3",
            "A1_A3"
          ]
        ]
      },
      {
        "name": "B0",
        "anchor": "b",
        "A": [
          [
            "-1/50",
            "1/1000"
          ],
          [
            "-1/100",
            "-1/500"
          ]
        ],
        "vertex_map": {
          "O": "B0_O",
          "A0": "B0_A0",
          "A1": "B0_A1",
          "A2": "B0_A2",
          "A3": "B0_A3",
          "U0": "B0_U0",
          "U1": "B0_U1",
          "U2": "B0_U2",
          "U3": "B0_U3",
          "W0": "B0_W0",
          "W1": "B0_W1",
          "W2": "B0_W2",
          "W3": "B0_W3",
          "P0": "b",
          "P1": "B0_P1",
          "P2": "B0_P2",
          "P3": "B0_P3"
        },
        "faces": [
          [
            "B0_O",
            "B0_A0",
            "B0_U0"
          ],
          [
            "B0_O",
            "B0_U0",
            "B0_A1"
          ],
          [
            "B0_W0",
            "B0_A0",
            "b"
          ],
          [
            "B0_W0",
            "b",
            "B0_P1"
          ],
          [
            "B0_W0",
            "B0_P1",
            "B0_A1"
          ],
          [
            "B0_W0",
            "B0_A1",
            "B0_U0"
          ],
          [
            "B0_W0",
            "B0_U0",
            "B0_A0"
          ],
          [
            "B0_O",
            "B0_A1",
            "B0_U1"
          ],
          [
            "B0_O",
            "B0_U1",
            "B0_A2"
          ],
          [
            "B0_W1",
            "B0_A1",
            "B0_P1"
          ],
          [
            "B0_W1",
            "B0_P1",
            "B0_P2"
          ],
          [
            "B0_W1",
            "B0_P2",
            "B0_A2"
          ],
          [
            "B0_W1",
            "B0_A2",
            "B0_U1"
          ],
          [
            "B0_W1",
            "B0_U1",
            "B0_A1"
          ],
          [
            "B0_O",
            "B0_A2",
            "B0_U2"
          ],
          [
            "B0_O",
            "B0_U2",
            "B0_A3"
          ],
          [
            "B0_W2",
            "B0_A2",
            "B0_P2"
          ],
          [
            "B0_W2",
            "B0_P2",
            "B0_P3"
          ],
          [
            "B0_W2",
            "B0_P3",
            "B0_A3"
          ],
          [
            "B0_W2",
            "B0_A3",
            "B0_U2"
          ],
          [
            "B0_W2",
            "B0_U2",
            "B0_A2"
          ],
          [
            "B0_O",
            "B0_A3",
            "B0_U3"
          ],
          [
            "B0_O",
            "B0_U3",
            "B0_A0"
          ],
          [
            "B0_W3",
            "B0_A3",
            "B0_P3"
          ],
          [
            "B0_W3",
            "B0_P3",
            "b"
          ],
          [
            "B0_W3",
            "b",
            "B0_A0"
          ],
          [
            "B0_W3",
            "B0_A0",
            "B0_U3"
          ],
          [
            "B0_W3",
            "B0_U3",
            "B0_A3"
          ]
        ]
      },
      {
        "name": "B1",
        "anchor": "b",
        "A": [
          [
            "-1/100",
            "1/500"
          ],
          [
            "-1/50",
            "-1/1000"
          ]
        ],
        "vertex_map": {
          "O": "B1_O",
          "A0": "B1_A0",
          "A1": "B1_A1",
          "A2": "B1_A2",
          "A3": "B1_A3",
          "U0": "B1_U0",
          "U1": "B1_U1",
          "U2": "B1_U2",
          "U3": "B1_U3",
          "W0": "B1_W0",
          "W1": "B1_W1",
          "W2": "B1_W2",
          "W3": "B1_W3",
          "P0": "b",
          "P1": "B1_P1",
          "P2": "B1_P2",
          "P3": "B1_P3"
        },
        "faces": [
          [
            "B1_O",
            "B1_A0",
            "B1_U0"
          ],
          [
            "B1_O",
            "B1_U0",
            "B1_A1"
          ],
          [
            "B1_W0",
            "B1_A0",
            "b"
          ],
          [
            "B1_W0",
            "b",
            "B1_P1"
          ],
          [
            "B1_W0",
            "B1_P1",
            "B1_A1"
          ],
          [
            "B1_W0",
            "B1_A1",
            "B1_U0"
          ],
          [
            "B1_W0",
            "B1_U0",
            "B1_A0"
          ],
          [
            "B1_O",
            "B1_A1",
            "B1_U1"
          ],
          [
            "B1_O",
            "B1_U1",
            "B1_A2"
          ],
          [
            "B1_W1",
            "B1_A1",
            "B1_P1"
          ],
          [
            "B1_W1",
            "B1_P1",
            "B1_P2"
          ],
          [
            "B1_W1",
            "B1_P2",
            "B1_A2"
          ],
          [
            "B1_W1",
            "B1_A2",
            "B1_U1"
          ],
          [
            "B1_W1",
            "B1_U1",
            "B1_A1"
          ],
          [
            "B1_O",
            "B1_A2",
            "B1_U2"
          ],
          [
            "B1_O",
            "B1_U2",
            "B1_A3"
          ],
          [
            "B1_W2",
            "B1_A2",
            "B1_P2"
          ],
          [
            "B1_W2",
            "B1_P2",
            "B1_P3"
          ],
          [
            "B1_W2",
            "B1_P3",
            "B1_A3"
          ],
          [
            "B1_W2",
            "B1_A3",
            "B1_U2"
          ],
          [
            "B1_W2",
            "B1_U2",
            "B1_A2"
          ],
          [
            "B1_O",
            "B1_A3",
            "B1_U3"
          ],
          [
            "B1_O",
            "B1_U3",
            "B1_A0"
          ],
          [
            "B1_W3",
            "B1_A3",
            "B1_P3"
          ],
          [
            "B1_W3",
            "B1_P3",
            "b"
          ],
          [
            "B1_W3",
            "b",
            "B1_A0"
          ],
          [
            "B1_W3",
            "B1_A0",
            "B1_U3"
          ],
          [
            "B1_W3",
            "B1_U3",
            "B1_A3"
          ]
        ]
      }
    ],
    "bridges": [
      {
        "b": "bridge_a0",
        "anchor": "a",
        "chain": [
          "A0_P1",
          "a",
          "c"
        ],
        "faces": [
          [
            "bridge_a0",
            "A0_P1",
            "a"
          ],
          [
            "bridge_a0",
            "a",
            "c"
          ]
        ],
        "low": "c",
        "high": "A0_P1",
        "points": {
          "bridge_a0": [
            "123/250",
            "1021/1000"
          ],
          "A0_P1": [
            "-1/125",
            "21/1000"
          ],
          "a": [
            "0",
            "0"
          ],
          "c": [
            "1/2",
            "1"
          ]
        },
        "BB_vertex_order": [
          "bridge_a0",
          "A0_P1",
          "a",
          "c"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-875250/4141",
            "1807/8282",
            "88321/49692",
            "4377967/20705",
            "306407/248460",
            "1910683/496920",
            "-1267/205",
            "2497/2460",
            "3391/1640",
            "-1850000/12423",
            "-37/615",
            "250/41"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "3501/101",
            "-1807/50500",
            "-88321/303000",
            "-3400/101",
            "-233/6060",
            "-431/1515",
            "0",
            "0",
            "0",
            "7400/303",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-17/1250",
            "1/5000",
            "-173/30000",
            "1267/1250",
            "-2497/15000",
            "-3391/10000",
            "0",
            "37/3750",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_a1",
        "anchor": "a",
        "chain": [
          "A1_P1",
          "a",
          "A0_P3"
        ],
        "faces": [
          [
            "bridge_a1",
            "A1_P1",
            "a"
          ],
          [
            "bridge_a1",
            "a",
            "A0_P3"
          ]
        ],
        "low": "A0_P3",
        "high": "A1_P1",
        "points": {
          "bridge_a1": [
            "-31/1000",
            "31/1000"
          ],
          "A1_P1": [
            "-19/1000",
            "3/250"
          ],
          "a": [
            "0",
            "0"
          ],
          "A0_P3": [
            "-3/250",
            "19/1000"
          ]
        },
        "BB_vertex_order": [
          "bridge_a1",
          "A1_P1",
          "a",
          "A0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "18600/101",
            "547/505",
            "-877/1010",
            "-850200/3131",
            "1971/1010",
            "-1971/1010",
            "18600/101",
            "877/1010",
            "-547/505",
            "2800/101",
            "2800/101",
            "-3000/31"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "961/505",
            "16957/1515000",
            "-27187/3030000",
            "-456/505",
            "1227/252500",
            "-15067/3030000",
            "0",
            "0",
            "0",
            "434/1515",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-456/505",
            "15067/3030000",
            "-1227/252500",
            "961/505",
            "27187/3030000",
            "-16957/1515000",
            "0",
            "434/1515",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_b0",
        "anchor": "b",
        "chain": [
          "B1_P1",
          "b",
          "B0_P3"
        ],
        "faces": [
          [
            "bridge_b0",
            "B1_P1",
            "b"
          ],
          [
            "bridge_b0",
            "b",
            "B0_P3"
          ]
        ],
        "low": "B0_P3",
        "high": "B1_P1",
        "points": {
          "bridge_b0": [
            "1031/1000",
            "31/1000"
          ],
          "B1_P1": [
            "253/250",
            "19/1000"
          ],
          "b": [
            "1",
            "0"
          ],
          "B0_P3": [
            "1019/1000",
            "3/250"
          ]
        },
        "BB_vertex_order": [
          "bridge_b0",
          "B1_P1",
          "b",
          "B0_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-18600/101",
            "877/1010",
            "547/505",
            "850200/3131",
            "1971/1010",
            "1971/1010",
            "-18600/101",
            "547/505",
            "877/1010",
            "-2800/101",
            "-2800/101",
            "3000/31"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "961/505",
            "-27187/3030000",
            "-16957/1515000",
            "-456/505",
            "-15067/3030000",
            "-1227/252500",
            "0",
            "0",
            "0",
            "434/1515",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-456/505",
            "-1227/252500",
            "-15067/3030000",
            "961/505",
            "-16957/1515000",
            "-27187/3030000",
            "0",
            "434/1515",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      },
      {
        "b": "bridge_b1",
        "anchor": "b",
        "chain": [
          "c",
          "b",
          "B1_P3"
        ],
        "faces": [
          [
            "bridge_b1",
            "c",
            "b"
          ],
          [
            "bridge_b1",
            "b",
            "B1_P3"
          ]
        ],
        "low": "B1_P3",
        "high": "c",
        "points": {
          "bridge_b1": [
            "127/250",
            "1021/1000"
          ],
          "c": [
            "1/2",
            "1"
          ],
          "b": [
            "1",
            "0"
          ],
          "B1_P3": [
            "126/125",
            "21/1000"
          ]
        },
        "BB_vertex_order": [
          "bridge_b1",
          "c",
          "b",
          "B1_P3"
        ],
        "complete_trace_plus_value_BB_lift": [
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1"
          ],
          [
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1267/205",
            "2497/2460",
            "-3391/1640",
            "-4377967/20705",
            "306407/248460",
            "-1910683/496920",
            "875250/4141",
            "1807/8282",
            "-88321/49692",
            "37/615",
            "1850000/12423",
            "-250/41"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "1267/1250",
            "2497/15000",
            "-3391/10000",
            "-17/1250",
            "-1/5000",
            "-173/30000",
            "0",
            "0",
            "0",
            "37/3750",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "-3400/101",
            "233/6060",
            "-431/1515",
            "3501/101",
            "1807/50500",
            "-88321/303000",
            "0",
            "7400/303",
            "0"
          ]
        ],
        "rank_full_system": 13,
        "free_kernel_dimension": 1
      }
    ],
    "interface": [
      "a",
      "b"
    ],
    "space_dimension": 162,
    "vertex_evaluation_rank": 71,
    "vertex_defect": 0,
    "zero_value_interface_trace_dimension": 1,
    "zero_value_interface_trace_exactly_normal_midpoint_axis_proved": true,
    "boundary_gradient_locks": {
      "a": {
        "block_indices": [
          0,
          1
        ],
        "two_gradient_direction_determinant_interval": [
          "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "all_four_sided_pair_determinants": [
          {
            "i": 0,
            "j": 1,
            "determinant_interval": [
              "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 2,
            "determinant_interval": [
              "1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 3,
            "determinant_interval": [
              "2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 2,
            "determinant_interval": [
              "2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 3,
            "determinant_interval": [
              "1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 2,
            "j": 3,
            "determinant_interval": [
              "-305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          }
        ],
        "symbolic_gradient_matrix": [
          [
            "force_x/100 + force_y/500",
            "-force_x/50 + force_y/1000"
          ],
          [
            "force_x/50 + force_y/1000",
            "-force_x/100 + force_y/500"
          ]
        ],
        "reflection_transfer_matrix": [
          [
            "-5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "4*(5*force_x + force_y)*(20*force_x - force_y)/(3*(100*force_x**2 + force_y**2))"
          ],
          [
            "-4*(5*force_x - force_y)*(20*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))"
          ]
        ],
        "global_relations": "ell_lower-M*ell_upper=0",
        "private_lower_O_value_columns_form_identity2": true
      },
      "b": {
        "block_indices": [
          2,
          3
        ],
        "two_gradient_direction_determinant_interval": [
          "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        "all_four_sided_pair_determinants": [
          {
            "i": 0,
            "j": 1,
            "determinant_interval": [
              "7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 2,
            "determinant_interval": [
              "-1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 0,
            "j": 3,
            "determinant_interval": [
              "-6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 2,
            "determinant_interval": [
              "-6368232094064255524958081701773803522545906314578140194512771200815465090966783714184300906960525661428061396814297953945654624920561955768017/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-2547292837625702209983232680709521409018362525831253978754586896148471518461682560480602634729928713944821996001807769763123665288691469128341/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 1,
            "j": 3,
            "determinant_interval": [
              "-1018917135050280883993293072283808563607345010332502436053343726976547522940488116426030581420715475723884320389325640148769009969706402131901/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-1273646418812851104991616340354760704509181262915626983213168029516644373748587877544623271981175144603170363558960523476825781867751760083323/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          },
          {
            "i": 2,
            "j": 3,
            "determinant_interval": [
              "-305675140515084265197987921685142569082203503099750813298633881006250905083406855288571152656276493773602501385216055795608938209607277522337/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
              "-7462771985231549443310251994266176002983483962396249841028553812761425817832047613524111500132328702351611055674652671693879425627456418129/9765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
            ]
          }
        ],
        "symbolic_gradient_matrix": [
          [
            "-force_x/50 + force_y/1000",
            "-force_x/100 - force_y/500"
          ],
          [
            "-force_x/100 + force_y/500",
            "-force_x/50 - force_y/1000"
          ]
        ],
        "reflection_transfer_matrix": [
          [
            "5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "-4*(5*force_x + force_y)*(20*force_x - force_y)/(3*(100*force_x**2 + force_y**2))"
          ],
          [
            "4*(5*force_x - force_y)*(20*force_x + force_y)/(3*(100*force_x**2 + force_y**2))",
            "-5*(10*force_x - force_y)*(10*force_x + force_y)/(3*(100*force_x**2 + force_y**2))"
          ]
        ],
        "global_relations": "ell_lower-M*ell_upper=0",
        "private_lower_O_value_columns_form_identity2": true
      }
    },
    "exact_normal_midpoint_bubble": {
      "central_polynomial": "-4*x**2*y + 4*x*y + y**3 - 2*y**2",
      "all_vertex_values_zero": true,
      "all_endpoint_gradients_zero": true,
      "interface_normal_midpoint": 1,
      "nonzero_face_polynomials": [
        {
          "face": [
            "a",
            "b",
            "c"
          ],
          "polynomial": "-4*x**2*y + 4*x*y + y**3 - 2*y**2"
        },
        {
          "face": [
            "bridge_a0",
            "A0_P1",
            "a"
          ],
          "polynomial": "147*x**3/1517 + 112*x**2*y/1517 - 441*x**2/9250 + 64*x*y**2/4551 - 168*x*y/4625 - 32*y**2/4625"
        },
        {
          "face": [
            "bridge_a0",
            "a",
            "c"
          ],
          "polynomial": "-5195888*x**3/168387 - 11643304*x**2*y/168387 + 4168*x**2/37 + 14866672*x*y**2/168387 - 4020*x*y/37 - 31488*y**3/1369 + 968*y**2/37"
        },
        {
          "face": [
            "bridge_b1",
            "c",
            "b"
          ],
          "polynomial": "5195888*x**3/168387 - 11643304*x**2*y/168387 + 1126968*x**2/56129 - 14866672*x*y**2/168387 + 41581628*x*y/168387 - 7449824*x/56129 - 31488*y**3/1369 + 19272040*y**2/168387 - 29938324*y/168387 + 13772680/168387"
        },
        {
          "face": [
            "bridge_b1",
            "b",
            "B1_P3"
          ],
          "polynomial": "-147*x**3/1517 + 112*x**2*y/1517 + 92169*x**2/379250 - 64*x*y**2/4551 - 21112*x*y/189625 - 37044*x/189625 + 4064*y**2/568875 + 7112*y/189625 + 18669/379250"
        }
      ],
      "nonzero_vertex_gradients": {
        "bridge_a0": [
          "37/492",
          "0"
        ],
        "bridge_b1": [
          "-37/492",
          "0"
        ]
      },
      "nonzero_central_BB": {
        "a--b--c": "2/3",
        "bridge_a0--a--c": "-37/3000",
        "bridge_b1--c--b": "-37/3000"
      },
      "support_face_count": 5
    }
  },
  "double140": {
    "vertices": 140,
    "triangles": 242,
    "boundary_vertices": 36,
    "interior_vertices": 104,
    "interior_edges": 345,
    "boundary_cycle": [
      "a",
      "lower_A1_P3",
      "lower_A1_P2",
      "lower_A1_P1",
      "lower_bridge_a1",
      "lower_A0_P3",
      "lower_A0_P2",
      "lower_A0_P1",
      "lower_bridge_a0",
      "lower_c",
      "lower_bridge_b1",
      "lower_B1_P3",
      "lower_B1_P2",
      "lower_B1_P1",
      "lower_bridge_b0",
      "lower_B0_P3",
      "lower_B0_P2",
      "lower_B0_P1",
      "b",
      "upper_B0_P1",
      "upper_B0_P2",
      "upper_B0_P3",
      "upper_bridge_b0",
      "upper_B1_P1",
      "upper_B1_P2",
      "upper_B1_P3",
      "upper_bridge_b1",
      "upper_c",
      "upper_bridge_a0",
      "upper_A0_P1",
      "upper_A0_P2",
      "upper_A0_P3",
      "upper_bridge_a1",
      "upper_A1_P1",
      "upper_A1_P2",
      "upper_A1_P3"
    ],
    "minimum_doubled_area_lower": "11783672582673856175348185476920545185972534309823608943731441068581485916022006863405428471841759615404004112724385398458307227289982799180768422369879099/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "a": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "b": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "upper_c": [
        [
          "1/2",
          "1/2"
        ],
        [
          "1",
          "1"
        ]
      ],
      "upper_A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "upper_A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "upper_A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "upper_A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "upper_A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "upper_A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "upper_B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "1/125",
          "1/125"
        ]
      ],
      "upper_B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "1/50",
          "1/50"
        ]
      ],
      "upper_B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "3/250",
          "3/250"
        ]
      ],
      "upper_B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "upper_B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "19/1000",
          "19/1000"
        ]
      ],
      "upper_B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "1/25",
          "1/25"
        ]
      ],
      "upper_B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "21/1000",
          "21/1000"
        ]
      ],
      "upper_bridge_a0": [
        [
          "123/250",
          "123/250"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "upper_bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "upper_bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "31/1000",
          "31/1000"
        ]
      ],
      "upper_bridge_b1": [
        [
          "127/250",
          "127/250"
        ],
        [
          "1021/1000",
          "1021/1000"
        ]
      ],
      "lower_c": [
        [
          "1/2",
          "1/2"
        ],
        [
          "-1",
          "-1"
        ]
      ],
      "lower_A0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-27999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A0_P1": [
        [
          "-1/125",
          "-1/125"
        ],
        [
          "-21/1000",
          "-21/1000"
        ]
      ],
      "lower_A0_P2": [
        [
          "-1/50",
          "-1/50"
        ],
        [
          "-1/25",
          "-1/25"
        ]
      ],
      "lower_A0_P3": [
        [
          "-3/250",
          "-3/250"
        ],
        [
          "-19/1000",
          "-19/1000"
        ]
      ],
      "lower_A1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_A1_P1": [
        [
          "-19/1000",
          "-19/1000"
        ],
        [
          "-3/250",
          "-3/250"
        ]
      ],
      "lower_A1_P2": [
        [
          "-1/25",
          "-1/25"
        ],
        [
          "-1/50",
          "-1/50"
        ]
      ],
      "lower_A1_P3": [
        [
          "-21/1000",
          "-21/1000"
        ],
        [
          "-1/125",
          "-1/125"
        ]
      ],
      "lower_B0_O": [
        [
          "50954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A0": [
        [
          "50651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A1": [
        [
          "50993846013870950783333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101987692027741901566666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A2": [
        [
          "1027999979999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000000",
          "102799998000000000000000000000000000000000000000000000000000000100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6999995000000000000000000000000000000000000000000000000000001/500000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_A3": [
        [
          "50952820652795715883333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101905641305591431766666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U0": [
        [
          "5075019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U1": [
        [
          "51217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "102435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U2": [
        [
          "102398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "51199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_U3": [
        [
          "101484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W0": [
        [
          "10122181570091974666850303840766198876019444510774849533693140223860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "101221815700919746668503038407661988760194445107748495336931402438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W1": [
        [
          "102619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1026199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W2": [
        [
          "102565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_W3": [
        [
          "101178184299080253331496961592338011239805554892251504663068595561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10117818429908025333149696159233801123980555489225150466306859976139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B0_P1": [
        [
          "1021/1000",
          "1021/1000"
        ],
        [
          "-1/125",
          "-1/125"
        ]
      ],
      "lower_B0_P2": [
        [
          "26/25",
          "26/25"
        ],
        [
          "-1/50",
          "-1/50"
        ]
      ],
      "lower_B0_P3": [
        [
          "1019/1000",
          "1019/1000"
        ],
        [
          "-3/250",
          "-3/250"
        ]
      ],
      "lower_B1_O": [
        [
          "100954492524066465784541286918698547142282849352950111618222975183926298478124399/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "252386231310166164461353217296746367855707123382375279045557443959815746195311/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A0": [
        [
          "100651482987858852080000289544603653492274288765803332010350592098833450376787131/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25162870746964713020000072386150913373068572191450833002587648624708362594196783/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A1": [
        [
          "101055384055483803133333333333333333333333333333333333333333332333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50527692027741901566666666666666666666666666666666666666666667166666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A2": [
        [
          "506999994999999999999999999999999999999999999999999999999999999/500000000000000000000000000000000000000000000000000000000000000",
          "101399999000000000000000000000000000000000000000000000000000000200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27999980000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_A3": [
        [
          "100891282611182863533333333333333333333333333333333333333333333333333333333333333/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50445641305591431766666666666666666666666666666666666666666666666666666666666667/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U0": [
        [
          "50380930387345268409477923525072985437321351931161776156601322152365559141033027/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20152372154938107363791169410029194174928540772464710462640529340946223656413211/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U1": [
        [
          "101245456434766881473119245070126798487401200121531303889341340997178615998325273/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "50622728217383440736559622535063399243700600060765651944670671698589307999162637/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U2": [
        [
          "50585891387469243981048859220408823481215593074810399800829152115181813380780407/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "20234356554987697592419543688163529392486237229924159920331661326072725352312163/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_U3": [
        [
          "6295671859188595820271007587384217178022745206636504894603394074639777609481981/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100730749747017533124336121398147474848363923306184078313654307594236441751711697/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W0": [
        [
          "5032181570091974666850303840766198876019444510774849533693140223860023121108759/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "100643631401839493337006076815323977520388890215496990673862804877200462422175181/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W1": [
        [
          "101351106370400575547828484452391284113407663558069826077908796902782152612721523/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25337776592600143886957121113097821028351915889517456519477199825695538153180381/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W2": [
        [
          "101241360692079984373964732251356812392686639436555945015794770644443933934729859/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5062068034603999218698236612567840619634331971827797250789738652222196696736493/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_W3": [
        [
          "100556368598160506662993923184676022479611109784503009326137194122799537577824819/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5027818429908025333149696159233801123980555489225150466306859826139976878891241/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "lower_B1_P1": [
        [
          "253/250",
          "253/250"
        ],
        [
          "-19/1000",
          "-19/1000"
        ]
      ],
      "lower_B1_P2": [
        [
          "51/50",
          "51/50"
        ],
        [
          "-1/25",
          "-1/25"
        ]
      ],
      "lower_B1_P3": [
        [
          "126/125",
          "126/125"
        ],
        [
          "-21/1000",
          "-21/1000"
        ]
      ],
      "lower_bridge_a0": [
        [
          "123/250",
          "123/250"
        ],
        [
          "-1021/1000",
          "-1021/1000"
        ]
      ],
      "lower_bridge_a1": [
        [
          "-31/1000",
          "-31/1000"
        ],
        [
          "-31/1000",
          "-31/1000"
        ]
      ],
      "lower_bridge_b0": [
        [
          "1031/1000",
          "1031/1000"
        ],
        [
          "-31/1000",
          "-31/1000"
        ]
      ],
      "lower_bridge_b1": [
        [
          "127/250",
          "127/250"
        ],
        [
          "-1021/1000",
          "-1021/1000"
        ]
      ]
    },
    "faces": [
      [
        "a",
        "b",
        "upper_c"
      ],
      [
        "upper_A0_O",
        "upper_A0_A0",
        "upper_A0_U0"
      ],
      [
        "upper_A0_O",
        "upper_A0_U0",
        "upper_A0_A1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_A0",
        "a"
      ],
      [
        "upper_A0_W0",
        "a",
        "upper_A0_P1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_P1",
        "upper_A0_A1"
      ],
      [
        "upper_A0_W0",
        "upper_A0_A1",
        "upper_A0_U0"
      ],
      [
        "upper_A0_W0",
        "upper_A0_U0",
        "upper_A0_A0"
      ],
      [
        "upper_A0_O",
        "upper_A0_A1",
        "upper_A0_U1"
      ],
      [
        "upper_A0_O",
        "upper_A0_U1",
        "upper_A0_A2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_A1",
        "upper_A0_P1"
      ],
      [
        "upper_A0_W1",
        "upper_A0_P1",
        "upper_A0_P2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_P2",
        "upper_A0_A2"
      ],
      [
        "upper_A0_W1",
        "upper_A0_A2",
        "upper_A0_U1"
      ],
      [
        "upper_A0_W1",
        "upper_A0_U1",
        "upper_A0_A1"
      ],
      [
        "upper_A0_O",
        "upper_A0_A2",
        "upper_A0_U2"
      ],
      [
        "upper_A0_O",
        "upper_A0_U2",
        "upper_A0_A3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_A2",
        "upper_A0_P2"
      ],
      [
        "upper_A0_W2",
        "upper_A0_P2",
        "upper_A0_P3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_P3",
        "upper_A0_A3"
      ],
      [
        "upper_A0_W2",
        "upper_A0_A3",
        "upper_A0_U2"
      ],
      [
        "upper_A0_W2",
        "upper_A0_U2",
        "upper_A0_A2"
      ],
      [
        "upper_A0_O",
        "upper_A0_A3",
        "upper_A0_U3"
      ],
      [
        "upper_A0_O",
        "upper_A0_U3",
        "upper_A0_A0"
      ],
      [
        "upper_A0_W3",
        "upper_A0_A3",
        "upper_A0_P3"
      ],
      [
        "upper_A0_W3",
        "upper_A0_P3",
        "a"
      ],
      [
        "upper_A0_W3",
        "a",
        "upper_A0_A0"
      ],
      [
        "upper_A0_W3",
        "upper_A0_A0",
        "upper_A0_U3"
      ],
      [
        "upper_A0_W3",
        "upper_A0_U3",
        "upper_A0_A3"
      ],
      [
        "upper_A1_O",
        "upper_A1_A0",
        "upper_A1_U0"
      ],
      [
        "upper_A1_O",
        "upper_A1_U0",
        "upper_A1_A1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_A0",
        "a"
      ],
      [
        "upper_A1_W0",
        "a",
        "upper_A1_P1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_P1",
        "upper_A1_A1"
      ],
      [
        "upper_A1_W0",
        "upper_A1_A1",
        "upper_A1_U0"
      ],
      [
        "upper_A1_W0",
        "upper_A1_U0",
        "upper_A1_A0"
      ],
      [
        "upper_A1_O",
        "upper_A1_A1",
        "upper_A1_U1"
      ],
      [
        "upper_A1_O",
        "upper_A1_U1",
        "upper_A1_A2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_A1",
        "upper_A1_P1"
      ],
      [
        "upper_A1_W1",
        "upper_A1_P1",
        "upper_A1_P2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_P2",
        "upper_A1_A2"
      ],
      [
        "upper_A1_W1",
        "upper_A1_A2",
        "upper_A1_U1"
      ],
      [
        "upper_A1_W1",
        "upper_A1_U1",
        "upper_A1_A1"
      ],
      [
        "upper_A1_O",
        "upper_A1_A2",
        "upper_A1_U2"
      ],
      [
        "upper_A1_O",
        "upper_A1_U2",
        "upper_A1_A3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_A2",
        "upper_A1_P2"
      ],
      [
        "upper_A1_W2",
        "upper_A1_P2",
        "upper_A1_P3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_P3",
        "upper_A1_A3"
      ],
      [
        "upper_A1_W2",
        "upper_A1_A3",
        "upper_A1_U2"
      ],
      [
        "upper_A1_W2",
        "upper_A1_U2",
        "upper_A1_A2"
      ],
      [
        "upper_A1_O",
        "upper_A1_A3",
        "upper_A1_U3"
      ],
      [
        "upper_A1_O",
        "upper_A1_U3",
        "upper_A1_A0"
      ],
      [
        "upper_A1_W3",
        "upper_A1_A3",
        "upper_A1_P3"
      ],
      [
        "upper_A1_W3",
        "upper_A1_P3",
        "a"
      ],
      [
        "upper_A1_W3",
        "a",
        "upper_A1_A0"
      ],
      [
        "upper_A1_W3",
        "upper_A1_A0",
        "upper_A1_U3"
      ],
      [
        "upper_A1_W3",
        "upper_A1_U3",
        "upper_A1_A3"
      ],
      [
        "upper_B0_O",
        "upper_B0_A0",
        "upper_B0_U0"
      ],
      [
        "upper_B0_O",
        "upper_B0_U0",
        "upper_B0_A1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_A0",
        "b"
      ],
      [
        "upper_B0_W0",
        "b",
        "upper_B0_P1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_P1",
        "upper_B0_A1"
      ],
      [
        "upper_B0_W0",
        "upper_B0_A1",
        "upper_B0_U0"
      ],
      [
        "upper_B0_W0",
        "upper_B0_U0",
        "upper_B0_A0"
      ],
      [
        "upper_B0_O",
        "upper_B0_A1",
        "upper_B0_U1"
      ],
      [
        "upper_B0_O",
        "upper_B0_U1",
        "upper_B0_A2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_A1",
        "upper_B0_P1"
      ],
      [
        "upper_B0_W1",
        "upper_B0_P1",
        "upper_B0_P2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_P2",
        "upper_B0_A2"
      ],
      [
        "upper_B0_W1",
        "upper_B0_A2",
        "upper_B0_U1"
      ],
      [
        "upper_B0_W1",
        "upper_B0_U1",
        "upper_B0_A1"
      ],
      [
        "upper_B0_O",
        "upper_B0_A2",
        "upper_B0_U2"
      ],
      [
        "upper_B0_O",
        "upper_B0_U2",
        "upper_B0_A3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_A2",
        "upper_B0_P2"
      ],
      [
        "upper_B0_W2",
        "upper_B0_P2",
        "upper_B0_P3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_P3",
        "upper_B0_A3"
      ],
      [
        "upper_B0_W2",
        "upper_B0_A3",
        "upper_B0_U2"
      ],
      [
        "upper_B0_W2",
        "upper_B0_U2",
        "upper_B0_A2"
      ],
      [
        "upper_B0_O",
        "upper_B0_A3",
        "upper_B0_U3"
      ],
      [
        "upper_B0_O",
        "upper_B0_U3",
        "upper_B0_A0"
      ],
      [
        "upper_B0_W3",
        "upper_B0_A3",
        "upper_B0_P3"
      ],
      [
        "upper_B0_W3",
        "upper_B0_P3",
        "b"
      ],
      [
        "upper_B0_W3",
        "b",
        "upper_B0_A0"
      ],
      [
        "upper_B0_W3",
        "upper_B0_A0",
        "upper_B0_U3"
      ],
      [
        "upper_B0_W3",
        "upper_B0_U3",
        "upper_B0_A3"
      ],
      [
        "upper_B1_O",
        "upper_B1_A0",
        "upper_B1_U0"
      ],
      [
        "upper_B1_O",
        "upper_B1_U0",
        "upper_B1_A1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_A0",
        "b"
      ],
      [
        "upper_B1_W0",
        "b",
        "upper_B1_P1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_P1",
        "upper_B1_A1"
      ],
      [
        "upper_B1_W0",
        "upper_B1_A1",
        "upper_B1_U0"
      ],
      [
        "upper_B1_W0",
        "upper_B1_U0",
        "upper_B1_A0"
      ],
      [
        "upper_B1_O",
        "upper_B1_A1",
        "upper_B1_U1"
      ],
      [
        "upper_B1_O",
        "upper_B1_U1",
        "upper_B1_A2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_A1",
        "upper_B1_P1"
      ],
      [
        "upper_B1_W1",
        "upper_B1_P1",
        "upper_B1_P2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_P2",
        "upper_B1_A2"
      ],
      [
        "upper_B1_W1",
        "upper_B1_A2",
        "upper_B1_U1"
      ],
      [
        "upper_B1_W1",
        "upper_B1_U1",
        "upper_B1_A1"
      ],
      [
        "upper_B1_O",
        "upper_B1_A2",
        "upper_B1_U2"
      ],
      [
        "upper_B1_O",
        "upper_B1_U2",
        "upper_B1_A3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_A2",
        "upper_B1_P2"
      ],
      [
        "upper_B1_W2",
        "upper_B1_P2",
        "upper_B1_P3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_P3",
        "upper_B1_A3"
      ],
      [
        "upper_B1_W2",
        "upper_B1_A3",
        "upper_B1_U2"
      ],
      [
        "upper_B1_W2",
        "upper_B1_U2",
        "upper_B1_A2"
      ],
      [
        "upper_B1_O",
        "upper_B1_A3",
        "upper_B1_U3"
      ],
      [
        "upper_B1_O",
        "upper_B1_U3",
        "upper_B1_A0"
      ],
      [
        "upper_B1_W3",
        "upper_B1_A3",
        "upper_B1_P3"
      ],
      [
        "upper_B1_W3",
        "upper_B1_P3",
        "b"
      ],
      [
        "upper_B1_W3",
        "b",
        "upper_B1_A0"
      ],
      [
        "upper_B1_W3",
        "upper_B1_A0",
        "upper_B1_U3"
      ],
      [
        "upper_B1_W3",
        "upper_B1_U3",
        "upper_B1_A3"
      ],
      [
        "upper_bridge_a0",
        "upper_A0_P1",
        "a"
      ],
      [
        "upper_bridge_a0",
        "a",
        "upper_c"
      ],
      [
        "upper_bridge_a1",
        "upper_A1_P1",
        "a"
      ],
      [
        "upper_bridge_a1",
        "a",
        "upper_A0_P3"
      ],
      [
        "upper_bridge_b0",
        "upper_B1_P1",
        "b"
      ],
      [
        "upper_bridge_b0",
        "b",
        "upper_B0_P3"
      ],
      [
        "upper_bridge_b1",
        "upper_c",
        "b"
      ],
      [
        "upper_bridge_b1",
        "b",
        "upper_B1_P3"
      ],
      [
        "a",
        "lower_c",
        "b"
      ],
      [
        "lower_A0_O",
        "lower_A0_U0",
        "lower_A0_A0"
      ],
      [
        "lower_A0_O",
        "lower_A0_A1",
        "lower_A0_U0"
      ],
      [
        "lower_A0_W0",
        "a",
        "lower_A0_A0"
      ],
      [
        "lower_A0_W0",
        "lower_A0_P1",
        "a"
      ],
      [
        "lower_A0_W0",
        "lower_A0_A1",
        "lower_A0_P1"
      ],
      [
        "lower_A0_W0",
        "lower_A0_U0",
        "lower_A0_A1"
      ],
      [
        "lower_A0_W0",
        "lower_A0_A0",
        "lower_A0_U0"
      ],
      [
        "lower_A0_O",
        "lower_A0_U1",
        "lower_A0_A1"
      ],
      [
        "lower_A0_O",
        "lower_A0_A2",
        "lower_A0_U1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_P1",
        "lower_A0_A1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_P2",
        "lower_A0_P1"
      ],
      [
        "lower_A0_W1",
        "lower_A0_A2",
        "lower_A0_P2"
      ],
      [
        "lower_A0_W1",
        "lower_A0_U1",
        "lower_A0_A2"
      ],
      [
        "lower_A0_W1",
        "lower_A0_A1",
        "lower_A0_U1"
      ],
      [
        "lower_A0_O",
        "lower_A0_U2",
        "lower_A0_A2"
      ],
      [
        "lower_A0_O",
        "lower_A0_A3",
        "lower_A0_U2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_P2",
        "lower_A0_A2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_P3",
        "lower_A0_P2"
      ],
      [
        "lower_A0_W2",
        "lower_A0_A3",
        "lower_A0_P3"
      ],
      [
        "lower_A0_W2",
        "lower_A0_U2",
        "lower_A0_A3"
      ],
      [
        "lower_A0_W2",
        "lower_A0_A2",
        "lower_A0_U2"
      ],
      [
        "lower_A0_O",
        "lower_A0_U3",
        "lower_A0_A3"
      ],
      [
        "lower_A0_O",
        "lower_A0_A0",
        "lower_A0_U3"
      ],
      [
        "lower_A0_W3",
        "lower_A0_P3",
        "lower_A0_A3"
      ],
      [
        "lower_A0_W3",
        "a",
        "lower_A0_P3"
      ],
      [
        "lower_A0_W3",
        "lower_A0_A0",
        "a"
      ],
      [
        "lower_A0_W3",
        "lower_A0_U3",
        "lower_A0_A0"
      ],
      [
        "lower_A0_W3",
        "lower_A0_A3",
        "lower_A0_U3"
      ],
      [
        "lower_A1_O",
        "lower_A1_U0",
        "lower_A1_A0"
      ],
      [
        "lower_A1_O",
        "lower_A1_A1",
        "lower_A1_U0"
      ],
      [
        "lower_A1_W0",
        "a",
        "lower_A1_A0"
      ],
      [
        "lower_A1_W0",
        "lower_A1_P1",
        "a"
      ],
      [
        "lower_A1_W0",
        "lower_A1_A1",
        "lower_A1_P1"
      ],
      [
        "lower_A1_W0",
        "lower_A1_U0",
        "lower_A1_A1"
      ],
      [
        "lower_A1_W0",
        "lower_A1_A0",
        "lower_A1_U0"
      ],
      [
        "lower_A1_O",
        "lower_A1_U1",
        "lower_A1_A1"
      ],
      [
        "lower_A1_O",
        "lower_A1_A2",
        "lower_A1_U1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_P1",
        "lower_A1_A1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_P2",
        "lower_A1_P1"
      ],
      [
        "lower_A1_W1",
        "lower_A1_A2",
        "lower_A1_P2"
      ],
      [
        "lower_A1_W1",
        "lower_A1_U1",
        "lower_A1_A2"
      ],
      [
        "lower_A1_W1",
        "lower_A1_A1",
        "lower_A1_U1"
      ],
      [
        "lower_A1_O",
        "lower_A1_U2",
        "lower_A1_A2"
      ],
      [
        "lower_A1_O",
        "lower_A1_A3",
        "lower_A1_U2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_P2",
        "lower_A1_A2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_P3",
        "lower_A1_P2"
      ],
      [
        "lower_A1_W2",
        "lower_A1_A3",
        "lower_A1_P3"
      ],
      [
        "lower_A1_W2",
        "lower_A1_U2",
        "lower_A1_A3"
      ],
      [
        "lower_A1_W2",
        "lower_A1_A2",
        "lower_A1_U2"
      ],
      [
        "lower_A1_O",
        "lower_A1_U3",
        "lower_A1_A3"
      ],
      [
        "lower_A1_O",
        "lower_A1_A0",
        "lower_A1_U3"
      ],
      [
        "lower_A1_W3",
        "lower_A1_P3",
        "lower_A1_A3"
      ],
      [
        "lower_A1_W3",
        "a",
        "lower_A1_P3"
      ],
      [
        "lower_A1_W3",
        "lower_A1_A0",
        "a"
      ],
      [
        "lower_A1_W3",
        "lower_A1_U3",
        "lower_A1_A0"
      ],
      [
        "lower_A1_W3",
        "lower_A1_A3",
        "lower_A1_U3"
      ],
      [
        "lower_B0_O",
        "lower_B0_U0",
        "lower_B0_A0"
      ],
      [
        "lower_B0_O",
        "lower_B0_A1",
        "lower_B0_U0"
      ],
      [
        "lower_B0_W0",
        "b",
        "lower_B0_A0"
      ],
      [
        "lower_B0_W0",
        "lower_B0_P1",
        "b"
      ],
      [
        "lower_B0_W0",
        "lower_B0_A1",
        "lower_B0_P1"
      ],
      [
        "lower_B0_W0",
        "lower_B0_U0",
        "lower_B0_A1"
      ],
      [
        "lower_B0_W0",
        "lower_B0_A0",
        "lower_B0_U0"
      ],
      [
        "lower_B0_O",
        "lower_B0_U1",
        "lower_B0_A1"
      ],
      [
        "lower_B0_O",
        "lower_B0_A2",
        "lower_B0_U1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_P1",
        "lower_B0_A1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_P2",
        "lower_B0_P1"
      ],
      [
        "lower_B0_W1",
        "lower_B0_A2",
        "lower_B0_P2"
      ],
      [
        "lower_B0_W1",
        "lower_B0_U1",
        "lower_B0_A2"
      ],
      [
        "lower_B0_W1",
        "lower_B0_A1",
        "lower_B0_U1"
      ],
      [
        "lower_B0_O",
        "lower_B0_U2",
        "lower_B0_A2"
      ],
      [
        "lower_B0_O",
        "lower_B0_A3",
        "lower_B0_U2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_P2",
        "lower_B0_A2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_P3",
        "lower_B0_P2"
      ],
      [
        "lower_B0_W2",
        "lower_B0_A3",
        "lower_B0_P3"
      ],
      [
        "lower_B0_W2",
        "lower_B0_U2",
        "lower_B0_A3"
      ],
      [
        "lower_B0_W2",
        "lower_B0_A2",
        "lower_B0_U2"
      ],
      [
        "lower_B0_O",
        "lower_B0_U3",
        "lower_B0_A3"
      ],
      [
        "lower_B0_O",
        "lower_B0_A0",
        "lower_B0_U3"
      ],
      [
        "lower_B0_W3",
        "lower_B0_P3",
        "lower_B0_A3"
      ],
      [
        "lower_B0_W3",
        "b",
        "lower_B0_P3"
      ],
      [
        "lower_B0_W3",
        "lower_B0_A0",
        "b"
      ],
      [
        "lower_B0_W3",
        "lower_B0_U3",
        "lower_B0_A0"
      ],
      [
        "lower_B0_W3",
        "lower_B0_A3",
        "lower_B0_U3"
      ],
      [
        "lower_B1_O",
        "lower_B1_U0",
        "lower_B1_A0"
      ],
      [
        "lower_B1_O",
        "lower_B1_A1",
        "lower_B1_U0"
      ],
      [
        "lower_B1_W0",
        "b",
        "lower_B1_A0"
      ],
      [
        "lower_B1_W0",
        "lower_B1_P1",
        "b"
      ],
      [
        "lower_B1_W0",
        "lower_B1_A1",
        "lower_B1_P1"
      ],
      [
        "lower_B1_W0",
        "lower_B1_U0",
        "lower_B1_A1"
      ],
      [
        "lower_B1_W0",
        "lower_B1_A0",
        "lower_B1_U0"
      ],
      [
        "lower_B1_O",
        "lower_B1_U1",
        "lower_B1_A1"
      ],
      [
        "lower_B1_O",
        "lower_B1_A2",
        "lower_B1_U1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_P1",
        "lower_B1_A1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_P2",
        "lower_B1_P1"
      ],
      [
        "lower_B1_W1",
        "lower_B1_A2",
        "lower_B1_P2"
      ],
      [
        "lower_B1_W1",
        "lower_B1_U1",
        "lower_B1_A2"
      ],
      [
        "lower_B1_W1",
        "lower_B1_A1",
        "lower_B1_U1"
      ],
      [
        "lower_B1_O",
        "lower_B1_U2",
        "lower_B1_A2"
      ],
      [
        "lower_B1_O",
        "lower_B1_A3",
        "lower_B1_U2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_P2",
        "lower_B1_A2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_P3",
        "lower_B1_P2"
      ],
      [
        "lower_B1_W2",
        "lower_B1_A3",
        "lower_B1_P3"
      ],
      [
        "lower_B1_W2",
        "lower_B1_U2",
        "lower_B1_A3"
      ],
      [
        "lower_B1_W2",
        "lower_B1_A2",
        "lower_B1_U2"
      ],
      [
        "lower_B1_O",
        "lower_B1_U3",
        "lower_B1_A3"
      ],
      [
        "lower_B1_O",
        "lower_B1_A0",
        "lower_B1_U3"
      ],
      [
        "lower_B1_W3",
        "lower_B1_P3",
        "lower_B1_A3"
      ],
      [
        "lower_B1_W3",
        "b",
        "lower_B1_P3"
      ],
      [
        "lower_B1_W3",
        "lower_B1_A0",
        "b"
      ],
      [
        "lower_B1_W3",
        "lower_B1_U3",
        "lower_B1_A0"
      ],
      [
        "lower_B1_W3",
        "lower_B1_A3",
        "lower_B1_U3"
      ],
      [
        "lower_bridge_a0",
        "a",
        "lower_A0_P1"
      ],
      [
        "lower_bridge_a0",
        "lower_c",
        "a"
      ],
      [
        "lower_bridge_a1",
        "a",
        "lower_A1_P1"
      ],
      [
        "lower_bridge_a1",
        "lower_A0_P3",
        "a"
      ],
      [
        "lower_bridge_b0",
        "b",
        "lower_B1_P1"
      ],
      [
        "lower_bridge_b0",
        "lower_B0_P3",
        "b"
      ],
      [
        "lower_bridge_b1",
        "b",
        "lower_c"
      ],
      [
        "lower_bridge_b1",
        "lower_B1_P3",
        "b"
      ]
    ],
    "sides": [
      {
        "name": "upper",
        "A": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "1"
          ]
        ],
        "vertex_map": {
          "a": "a",
          "b": "b",
          "c": "upper_c",
          "A0_O": "upper_A0_O",
          "A0_A0": "upper_A0_A0",
          "A0_A1": "upper_A0_A1",
          "A0_A2": "upper_A0_A2",
          "A0_A3": "upper_A0_A3",
          "A0_U0": "upper_A0_U0",
          "A0_U1": "upper_A0_U1",
          "A0_U2": "upper_A0_U2",
          "A0_U3": "upper_A0_U3",
          "A0_W0": "upper_A0_W0",
          "A0_W1": "upper_A0_W1",
          "A0_W2": "upper_A0_W2",
          "A0_W3": "upper_A0_W3",
          "A0_P1": "upper_A0_P1",
          "A0_P2": "upper_A0_P2",
          "A0_P3": "upper_A0_P3",
          "A1_O": "upper_A1_O",
          "A1_A0": "upper_A1_A0",
          "A1_A1": "upper_A1_A1",
          "A1_A2": "upper_A1_A2",
          "A1_A3": "upper_A1_A3",
          "A1_U0": "upper_A1_U0",
          "A1_U1": "upper_A1_U1",
          "A1_U2": "upper_A1_U2",
          "A1_U3": "upper_A1_U3",
          "A1_W0": "upper_A1_W0",
          "A1_W1": "upper_A1_W1",
          "A1_W2": "upper_A1_W2",
          "A1_W3": "upper_A1_W3",
          "A1_P1": "upper_A1_P1",
          "A1_P2": "upper_A1_P2",
          "A1_P3": "upper_A1_P3",
          "B0_O": "upper_B0_O",
          "B0_A0": "upper_B0_A0",
          "B0_A1": "upper_B0_A1",
          "B0_A2": "upper_B0_A2",
          "B0_A3": "upper_B0_A3",
          "B0_U0": "upper_B0_U0",
          "B0_U1": "upper_B0_U1",
          "B0_U2": "upper_B0_U2",
          "B0_U3": "upper_B0_U3",
          "B0_W0": "upper_B0_W0",
          "B0_W1": "upper_B0_W1",
          "B0_W2": "upper_B0_W2",
          "B0_W3": "upper_B0_W3",
          "B0_P1": "upper_B0_P1",
          "B0_P2": "upper_B0_P2",
          "B0_P3": "upper_B0_P3",
          "B1_O": "upper_B1_O",
          "B1_A0": "upper_B1_A0",
          "B1_A1": "upper_B1_A1",
          "B1_A2": "upper_B1_A2",
          "B1_A3": "upper_B1_A3",
          "B1_U0": "upper_B1_U0",
          "B1_U1": "upper_B1_U1",
          "B1_U2": "upper_B1_U2",
          "B1_U3": "upper_B1_U3",
          "B1_W0": "upper_B1_W0",
          "B1_W1": "upper_B1_W1",
          "B1_W2": "upper_B1_W2",
          "B1_W3": "upper_B1_W3",
          "B1_P1": "upper_B1_P1",
          "B1_P2": "upper_B1_P2",
          "B1_P3": "upper_B1_P3",
          "bridge_a0": "upper_bridge_a0",
          "bridge_a1": "upper_bridge_a1",
          "bridge_b0": "upper_bridge_b0",
          "bridge_b1": "upper_bridge_b1"
        },
        "faces": [
          [
            "a",
            "b",
            "upper_c"
          ],
          [
            "upper_A0_O",
            "upper_A0_A0",
            "upper_A0_U0"
          ],
          [
            "upper_A0_O",
            "upper_A0_U0",
            "upper_A0_A1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_A0",
            "a"
          ],
          [
            "upper_A0_W0",
            "a",
            "upper_A0_P1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_P1",
            "upper_A0_A1"
          ],
          [
            "upper_A0_W0",
            "upper_A0_A1",
            "upper_A0_U0"
          ],
          [
            "upper_A0_W0",
            "upper_A0_U0",
            "upper_A0_A0"
          ],
          [
            "upper_A0_O",
            "upper_A0_A1",
            "upper_A0_U1"
          ],
          [
            "upper_A0_O",
            "upper_A0_U1",
            "upper_A0_A2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_A1",
            "upper_A0_P1"
          ],
          [
            "upper_A0_W1",
            "upper_A0_P1",
            "upper_A0_P2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_P2",
            "upper_A0_A2"
          ],
          [
            "upper_A0_W1",
            "upper_A0_A2",
            "upper_A0_U1"
          ],
          [
            "upper_A0_W1",
            "upper_A0_U1",
            "upper_A0_A1"
          ],
          [
            "upper_A0_O",
            "upper_A0_A2",
            "upper_A0_U2"
          ],
          [
            "upper_A0_O",
            "upper_A0_U2",
            "upper_A0_A3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_A2",
            "upper_A0_P2"
          ],
          [
            "upper_A0_W2",
            "upper_A0_P2",
            "upper_A0_P3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_P3",
            "upper_A0_A3"
          ],
          [
            "upper_A0_W2",
            "upper_A0_A3",
            "upper_A0_U2"
          ],
          [
            "upper_A0_W2",
            "upper_A0_U2",
            "upper_A0_A2"
          ],
          [
            "upper_A0_O",
            "upper_A0_A3",
            "upper_A0_U3"
          ],
          [
            "upper_A0_O",
            "upper_A0_U3",
            "upper_A0_A0"
          ],
          [
            "upper_A0_W3",
            "upper_A0_A3",
            "upper_A0_P3"
          ],
          [
            "upper_A0_W3",
            "upper_A0_P3",
            "a"
          ],
          [
            "upper_A0_W3",
            "a",
            "upper_A0_A0"
          ],
          [
            "upper_A0_W3",
            "upper_A0_A0",
            "upper_A0_U3"
          ],
          [
            "upper_A0_W3",
            "upper_A0_U3",
            "upper_A0_A3"
          ],
          [
            "upper_A1_O",
            "upper_A1_A0",
            "upper_A1_U0"
          ],
          [
            "upper_A1_O",
            "upper_A1_U0",
            "upper_A1_A1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_A0",
            "a"
          ],
          [
            "upper_A1_W0",
            "a",
            "upper_A1_P1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_P1",
            "upper_A1_A1"
          ],
          [
            "upper_A1_W0",
            "upper_A1_A1",
            "upper_A1_U0"
          ],
          [
            "upper_A1_W0",
            "upper_A1_U0",
            "upper_A1_A0"
          ],
          [
            "upper_A1_O",
            "upper_A1_A1",
            "upper_A1_U1"
          ],
          [
            "upper_A1_O",
            "upper_A1_U1",
            "upper_A1_A2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_A1",
            "upper_A1_P1"
          ],
          [
            "upper_A1_W1",
            "upper_A1_P1",
            "upper_A1_P2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_P2",
            "upper_A1_A2"
          ],
          [
            "upper_A1_W1",
            "upper_A1_A2",
            "upper_A1_U1"
          ],
          [
            "upper_A1_W1",
            "upper_A1_U1",
            "upper_A1_A1"
          ],
          [
            "upper_A1_O",
            "upper_A1_A2",
            "upper_A1_U2"
          ],
          [
            "upper_A1_O",
            "upper_A1_U2",
            "upper_A1_A3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_A2",
            "upper_A1_P2"
          ],
          [
            "upper_A1_W2",
            "upper_A1_P2",
            "upper_A1_P3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_P3",
            "upper_A1_A3"
          ],
          [
            "upper_A1_W2",
            "upper_A1_A3",
            "upper_A1_U2"
          ],
          [
            "upper_A1_W2",
            "upper_A1_U2",
            "upper_A1_A2"
          ],
          [
            "upper_A1_O",
            "upper_A1_A3",
            "upper_A1_U3"
          ],
          [
            "upper_A1_O",
            "upper_A1_U3",
            "upper_A1_A0"
          ],
          [
            "upper_A1_W3",
            "upper_A1_A3",
            "upper_A1_P3"
          ],
          [
            "upper_A1_W3",
            "upper_A1_P3",
            "a"
          ],
          [
            "upper_A1_W3",
            "a",
            "upper_A1_A0"
          ],
          [
            "upper_A1_W3",
            "upper_A1_A0",
            "upper_A1_U3"
          ],
          [
            "upper_A1_W3",
            "upper_A1_U3",
            "upper_A1_A3"
          ],
          [
            "upper_B0_O",
            "upper_B0_A0",
            "upper_B0_U0"
          ],
          [
            "upper_B0_O",
            "upper_B0_U0",
            "upper_B0_A1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_A0",
            "b"
          ],
          [
            "upper_B0_W0",
            "b",
            "upper_B0_P1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_P1",
            "upper_B0_A1"
          ],
          [
            "upper_B0_W0",
            "upper_B0_A1",
            "upper_B0_U0"
          ],
          [
            "upper_B0_W0",
            "upper_B0_U0",
            "upper_B0_A0"
          ],
          [
            "upper_B0_O",
            "upper_B0_A1",
            "upper_B0_U1"
          ],
          [
            "upper_B0_O",
            "upper_B0_U1",
            "upper_B0_A2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_A1",
            "upper_B0_P1"
          ],
          [
            "upper_B0_W1",
            "upper_B0_P1",
            "upper_B0_P2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_P2",
            "upper_B0_A2"
          ],
          [
            "upper_B0_W1",
            "upper_B0_A2",
            "upper_B0_U1"
          ],
          [
            "upper_B0_W1",
            "upper_B0_U1",
            "upper_B0_A1"
          ],
          [
            "upper_B0_O",
            "upper_B0_A2",
            "upper_B0_U2"
          ],
          [
            "upper_B0_O",
            "upper_B0_U2",
            "upper_B0_A3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_A2",
            "upper_B0_P2"
          ],
          [
            "upper_B0_W2",
            "upper_B0_P2",
            "upper_B0_P3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_P3",
            "upper_B0_A3"
          ],
          [
            "upper_B0_W2",
            "upper_B0_A3",
            "upper_B0_U2"
          ],
          [
            "upper_B0_W2",
            "upper_B0_U2",
            "upper_B0_A2"
          ],
          [
            "upper_B0_O",
            "upper_B0_A3",
            "upper_B0_U3"
          ],
          [
            "upper_B0_O",
            "upper_B0_U3",
            "upper_B0_A0"
          ],
          [
            "upper_B0_W3",
            "upper_B0_A3",
            "upper_B0_P3"
          ],
          [
            "upper_B0_W3",
            "upper_B0_P3",
            "b"
          ],
          [
            "upper_B0_W3",
            "b",
            "upper_B0_A0"
          ],
          [
            "upper_B0_W3",
            "upper_B0_A0",
            "upper_B0_U3"
          ],
          [
            "upper_B0_W3",
            "upper_B0_U3",
            "upper_B0_A3"
          ],
          [
            "upper_B1_O",
            "upper_B1_A0",
            "upper_B1_U0"
          ],
          [
            "upper_B1_O",
            "upper_B1_U0",
            "upper_B1_A1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_A0",
            "b"
          ],
          [
            "upper_B1_W0",
            "b",
            "upper_B1_P1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_P1",
            "upper_B1_A1"
          ],
          [
            "upper_B1_W0",
            "upper_B1_A1",
            "upper_B1_U0"
          ],
          [
            "upper_B1_W0",
            "upper_B1_U0",
            "upper_B1_A0"
          ],
          [
            "upper_B1_O",
            "upper_B1_A1",
            "upper_B1_U1"
          ],
          [
            "upper_B1_O",
            "upper_B1_U1",
            "upper_B1_A2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_A1",
            "upper_B1_P1"
          ],
          [
            "upper_B1_W1",
            "upper_B1_P1",
            "upper_B1_P2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_P2",
            "upper_B1_A2"
          ],
          [
            "upper_B1_W1",
            "upper_B1_A2",
            "upper_B1_U1"
          ],
          [
            "upper_B1_W1",
            "upper_B1_U1",
            "upper_B1_A1"
          ],
          [
            "upper_B1_O",
            "upper_B1_A2",
            "upper_B1_U2"
          ],
          [
            "upper_B1_O",
            "upper_B1_U2",
            "upper_B1_A3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_A2",
            "upper_B1_P2"
          ],
          [
            "upper_B1_W2",
            "upper_B1_P2",
            "upper_B1_P3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_P3",
            "upper_B1_A3"
          ],
          [
            "upper_B1_W2",
            "upper_B1_A3",
            "upper_B1_U2"
          ],
          [
            "upper_B1_W2",
            "upper_B1_U2",
            "upper_B1_A2"
          ],
          [
            "upper_B1_O",
            "upper_B1_A3",
            "upper_B1_U3"
          ],
          [
            "upper_B1_O",
            "upper_B1_U3",
            "upper_B1_A0"
          ],
          [
            "upper_B1_W3",
            "upper_B1_A3",
            "upper_B1_P3"
          ],
          [
            "upper_B1_W3",
            "upper_B1_P3",
            "b"
          ],
          [
            "upper_B1_W3",
            "b",
            "upper_B1_A0"
          ],
          [
            "upper_B1_W3",
            "upper_B1_A0",
            "upper_B1_U3"
          ],
          [
            "upper_B1_W3",
            "upper_B1_U3",
            "upper_B1_A3"
          ],
          [
            "upper_bridge_a0",
            "upper_A0_P1",
            "a"
          ],
          [
            "upper_bridge_a0",
            "a",
            "upper_c"
          ],
          [
            "upper_bridge_a1",
            "upper_A1_P1",
            "a"
          ],
          [
            "upper_bridge_a1",
            "a",
            "upper_A0_P3"
          ],
          [
            "upper_bridge_b0",
            "upper_B1_P1",
            "b"
          ],
          [
            "upper_bridge_b0",
            "b",
            "upper_B0_P3"
          ],
          [
            "upper_bridge_b1",
            "upper_c",
            "b"
          ],
          [
            "upper_bridge_b1",
            "b",
            "upper_B1_P3"
          ]
        ]
      },
      {
        "name": "lower",
        "A": [
          [
            "1",
            "0"
          ],
          [
            "0",
            "-1"
          ]
        ],
        "vertex_map": {
          "a": "a",
          "b": "b",
          "c": "lower_c",
          "A0_O": "lower_A0_O",
          "A0_A0": "lower_A0_A0",
          "A0_A1": "lower_A0_A1",
          "A0_A2": "lower_A0_A2",
          "A0_A3": "lower_A0_A3",
          "A0_U0": "lower_A0_U0",
          "A0_U1": "lower_A0_U1",
          "A0_U2": "lower_A0_U2",
          "A0_U3": "lower_A0_U3",
          "A0_W0": "lower_A0_W0",
          "A0_W1": "lower_A0_W1",
          "A0_W2": "lower_A0_W2",
          "A0_W3": "lower_A0_W3",
          "A0_P1": "lower_A0_P1",
          "A0_P2": "lower_A0_P2",
          "A0_P3": "lower_A0_P3",
          "A1_O": "lower_A1_O",
          "A1_A0": "lower_A1_A0",
          "A1_A1": "lower_A1_A1",
          "A1_A2": "lower_A1_A2",
          "A1_A3": "lower_A1_A3",
          "A1_U0": "lower_A1_U0",
          "A1_U1": "lower_A1_U1",
          "A1_U2": "lower_A1_U2",
          "A1_U3": "lower_A1_U3",
          "A1_W0": "lower_A1_W0",
          "A1_W1": "lower_A1_W1",
          "A1_W2": "lower_A1_W2",
          "A1_W3": "lower_A1_W3",
          "A1_P1": "lower_A1_P1",
          "A1_P2": "lower_A1_P2",
          "A1_P3": "lower_A1_P3",
          "B0_O": "lower_B0_O",
          "B0_A0": "lower_B0_A0",
          "B0_A1": "lower_B0_A1",
          "B0_A2": "lower_B0_A2",
          "B0_A3": "lower_B0_A3",
          "B0_U0": "lower_B0_U0",
          "B0_U1": "lower_B0_U1",
          "B0_U2": "lower_B0_U2",
          "B0_U3": "lower_B0_U3",
          "B0_W0": "lower_B0_W0",
          "B0_W1": "lower_B0_W1",
          "B0_W2": "lower_B0_W2",
          "B0_W3": "lower_B0_W3",
          "B0_P1": "lower_B0_P1",
          "B0_P2": "lower_B0_P2",
          "B0_P3": "lower_B0_P3",
          "B1_O": "lower_B1_O",
          "B1_A0": "lower_B1_A0",
          "B1_A1": "lower_B1_A1",
          "B1_A2": "lower_B1_A2",
          "B1_A3": "lower_B1_A3",
          "B1_U0": "lower_B1_U0",
          "B1_U1": "lower_B1_U1",
          "B1_U2": "lower_B1_U2",
          "B1_U3": "lower_B1_U3",
          "B1_W0": "lower_B1_W0",
          "B1_W1": "lower_B1_W1",
          "B1_W2": "lower_B1_W2",
          "B1_W3": "lower_B1_W3",
          "B1_P1": "lower_B1_P1",
          "B1_P2": "lower_B1_P2",
          "B1_P3": "lower_B1_P3",
          "bridge_a0": "lower_bridge_a0",
          "bridge_a1": "lower_bridge_a1",
          "bridge_b0": "lower_bridge_b0",
          "bridge_b1": "lower_bridge_b1"
        },
        "faces": [
          [
            "a",
            "lower_c",
            "b"
          ],
          [
            "lower_A0_O",
            "lower_A0_U0",
            "lower_A0_A0"
          ],
          [
            "lower_A0_O",
            "lower_A0_A1",
            "lower_A0_U0"
          ],
          [
            "lower_A0_W0",
            "a",
            "lower_A0_A0"
          ],
          [
            "lower_A0_W0",
            "lower_A0_P1",
            "a"
          ],
          [
            "lower_A0_W0",
            "lower_A0_A1",
            "lower_A0_P1"
          ],
          [
            "lower_A0_W0",
            "lower_A0_U0",
            "lower_A0_A1"
          ],
          [
            "lower_A0_W0",
            "lower_A0_A0",
            "lower_A0_U0"
          ],
          [
            "lower_A0_O",
            "lower_A0_U1",
            "lower_A0_A1"
          ],
          [
            "lower_A0_O",
            "lower_A0_A2",
            "lower_A0_U1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_P1",
            "lower_A0_A1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_P2",
            "lower_A0_P1"
          ],
          [
            "lower_A0_W1",
            "lower_A0_A2",
            "lower_A0_P2"
          ],
          [
            "lower_A0_W1",
            "lower_A0_U1",
            "lower_A0_A2"
          ],
          [
            "lower_A0_W1",
            "lower_A0_A1",
            "lower_A0_U1"
          ],
          [
            "lower_A0_O",
            "lower_A0_U2",
            "lower_A0_A2"
          ],
          [
            "lower_A0_O",
            "lower_A0_A3",
            "lower_A0_U2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_P2",
            "lower_A0_A2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_P3",
            "lower_A0_P2"
          ],
          [
            "lower_A0_W2",
            "lower_A0_A3",
            "lower_A0_P3"
          ],
          [
            "lower_A0_W2",
            "lower_A0_U2",
            "lower_A0_A3"
          ],
          [
            "lower_A0_W2",
            "lower_A0_A2",
            "lower_A0_U2"
          ],
          [
            "lower_A0_O",
            "lower_A0_U3",
            "lower_A0_A3"
          ],
          [
            "lower_A0_O",
            "lower_A0_A0",
            "lower_A0_U3"
          ],
          [
            "lower_A0_W3",
            "lower_A0_P3",
            "lower_A0_A3"
          ],
          [
            "lower_A0_W3",
            "a",
            "lower_A0_P3"
          ],
          [
            "lower_A0_W3",
            "lower_A0_A0",
            "a"
          ],
          [
            "lower_A0_W3",
            "lower_A0_U3",
            "lower_A0_A0"
          ],
          [
            "lower_A0_W3",
            "lower_A0_A3",
            "lower_A0_U3"
          ],
          [
            "lower_A1_O",
            "lower_A1_U0",
            "lower_A1_A0"
          ],
          [
            "lower_A1_O",
            "lower_A1_A1",
            "lower_A1_U0"
          ],
          [
            "lower_A1_W0",
            "a",
            "lower_A1_A0"
          ],
          [
            "lower_A1_W0",
            "lower_A1_P1",
            "a"
          ],
          [
            "lower_A1_W0",
            "lower_A1_A1",
            "lower_A1_P1"
          ],
          [
            "lower_A1_W0",
            "lower_A1_U0",
            "lower_A1_A1"
          ],
          [
            "lower_A1_W0",
            "lower_A1_A0",
            "lower_A1_U0"
          ],
          [
            "lower_A1_O",
            "lower_A1_U1",
            "lower_A1_A1"
          ],
          [
            "lower_A1_O",
            "lower_A1_A2",
            "lower_A1_U1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_P1",
            "lower_A1_A1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_P2",
            "lower_A1_P1"
          ],
          [
            "lower_A1_W1",
            "lower_A1_A2",
            "lower_A1_P2"
          ],
          [
            "lower_A1_W1",
            "lower_A1_U1",
            "lower_A1_A2"
          ],
          [
            "lower_A1_W1",
            "lower_A1_A1",
            "lower_A1_U1"
          ],
          [
            "lower_A1_O",
            "lower_A1_U2",
            "lower_A1_A2"
          ],
          [
            "lower_A1_O",
            "lower_A1_A3",
            "lower_A1_U2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_P2",
            "lower_A1_A2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_P3",
            "lower_A1_P2"
          ],
          [
            "lower_A1_W2",
            "lower_A1_A3",
            "lower_A1_P3"
          ],
          [
            "lower_A1_W2",
            "lower_A1_U2",
            "lower_A1_A3"
          ],
          [
            "lower_A1_W2",
            "lower_A1_A2",
            "lower_A1_U2"
          ],
          [
            "lower_A1_O",
            "lower_A1_U3",
            "lower_A1_A3"
          ],
          [
            "lower_A1_O",
            "lower_A1_A0",
            "lower_A1_U3"
          ],
          [
            "lower_A1_W3",
            "lower_A1_P3",
            "lower_A1_A3"
          ],
          [
            "lower_A1_W3",
            "a",
            "lower_A1_P3"
          ],
          [
            "lower_A1_W3",
            "lower_A1_A0",
            "a"
          ],
          [
            "lower_A1_W3",
            "lower_A1_U3",
            "lower_A1_A0"
          ],
          [
            "lower_A1_W3",
            "lower_A1_A3",
            "lower_A1_U3"
          ],
          [
            "lower_B0_O",
            "lower_B0_U0",
            "lower_B0_A0"
          ],
          [
            "lower_B0_O",
            "lower_B0_A1",
            "lower_B0_U0"
          ],
          [
            "lower_B0_W0",
            "b",
            "lower_B0_A0"
          ],
          [
            "lower_B0_W0",
            "lower_B0_P1",
            "b"
          ],
          [
            "lower_B0_W0",
            "lower_B0_A1",
            "lower_B0_P1"
          ],
          [
            "lower_B0_W0",
            "lower_B0_U0",
            "lower_B0_A1"
          ],
          [
            "lower_B0_W0",
            "lower_B0_A0",
            "lower_B0_U0"
          ],
          [
            "lower_B0_O",
            "lower_B0_U1",
            "lower_B0_A1"
          ],
          [
            "lower_B0_O",
            "lower_B0_A2",
            "lower_B0_U1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_P1",
            "lower_B0_A1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_P2",
            "lower_B0_P1"
          ],
          [
            "lower_B0_W1",
            "lower_B0_A2",
            "lower_B0_P2"
          ],
          [
            "lower_B0_W1",
            "lower_B0_U1",
            "lower_B0_A2"
          ],
          [
            "lower_B0_W1",
            "lower_B0_A1",
            "lower_B0_U1"
          ],
          [
            "lower_B0_O",
            "lower_B0_U2",
            "lower_B0_A2"
          ],
          [
            "lower_B0_O",
            "lower_B0_A3",
            "lower_B0_U2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_P2",
            "lower_B0_A2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_P3",
            "lower_B0_P2"
          ],
          [
            "lower_B0_W2",
            "lower_B0_A3",
            "lower_B0_P3"
          ],
          [
            "lower_B0_W2",
            "lower_B0_U2",
            "lower_B0_A3"
          ],
          [
            "lower_B0_W2",
            "lower_B0_A2",
            "lower_B0_U2"
          ],
          [
            "lower_B0_O",
            "lower_B0_U3",
            "lower_B0_A3"
          ],
          [
            "lower_B0_O",
            "lower_B0_A0",
            "lower_B0_U3"
          ],
          [
            "lower_B0_W3",
            "lower_B0_P3",
            "lower_B0_A3"
          ],
          [
            "lower_B0_W3",
            "b",
            "lower_B0_P3"
          ],
          [
            "lower_B0_W3",
            "lower_B0_A0",
            "b"
          ],
          [
            "lower_B0_W3",
            "lower_B0_U3",
            "lower_B0_A0"
          ],
          [
            "lower_B0_W3",
            "lower_B0_A3",
            "lower_B0_U3"
          ],
          [
            "lower_B1_O",
            "lower_B1_U0",
            "lower_B1_A0"
          ],
          [
            "lower_B1_O",
            "lower_B1_A1",
            "lower_B1_U0"
          ],
          [
            "lower_B1_W0",
            "b",
            "lower_B1_A0"
          ],
          [
            "lower_B1_W0",
            "lower_B1_P1",
            "b"
          ],
          [
            "lower_B1_W0",
            "lower_B1_A1",
            "lower_B1_P1"
          ],
          [
            "lower_B1_W0",
            "lower_B1_U0",
            "lower_B1_A1"
          ],
          [
            "lower_B1_W0",
            "lower_B1_A0",
            "lower_B1_U0"
          ],
          [
            "lower_B1_O",
            "lower_B1_U1",
            "lower_B1_A1"
          ],
          [
            "lower_B1_O",
            "lower_B1_A2",
            "lower_B1_U1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_P1",
            "lower_B1_A1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_P2",
            "lower_B1_P1"
          ],
          [
            "lower_B1_W1",
            "lower_B1_A2",
            "lower_B1_P2"
          ],
          [
            "lower_B1_W1",
            "lower_B1_U1",
            "lower_B1_A2"
          ],
          [
            "lower_B1_W1",
            "lower_B1_A1",
            "lower_B1_U1"
          ],
          [
            "lower_B1_O",
            "lower_B1_U2",
            "lower_B1_A2"
          ],
          [
            "lower_B1_O",
            "lower_B1_A3",
            "lower_B1_U2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_P2",
            "lower_B1_A2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_P3",
            "lower_B1_P2"
          ],
          [
            "lower_B1_W2",
            "lower_B1_A3",
            "lower_B1_P3"
          ],
          [
            "lower_B1_W2",
            "lower_B1_U2",
            "lower_B1_A3"
          ],
          [
            "lower_B1_W2",
            "lower_B1_A2",
            "lower_B1_U2"
          ],
          [
            "lower_B1_O",
            "lower_B1_U3",
            "lower_B1_A3"
          ],
          [
            "lower_B1_O",
            "lower_B1_A0",
            "lower_B1_U3"
          ],
          [
            "lower_B1_W3",
            "lower_B1_P3",
            "lower_B1_A3"
          ],
          [
            "lower_B1_W3",
            "b",
            "lower_B1_P3"
          ],
          [
            "lower_B1_W3",
            "lower_B1_A0",
            "b"
          ],
          [
            "lower_B1_W3",
            "lower_B1_U3",
            "lower_B1_A0"
          ],
          [
            "lower_B1_W3",
            "lower_B1_A3",
            "lower_B1_U3"
          ],
          [
            "lower_bridge_a0",
            "a",
            "lower_A0_P1"
          ],
          [
            "lower_bridge_a0",
            "lower_c",
            "a"
          ],
          [
            "lower_bridge_a1",
            "a",
            "lower_A1_P1"
          ],
          [
            "lower_bridge_a1",
            "lower_A0_P3",
            "a"
          ],
          [
            "lower_bridge_b0",
            "b",
            "lower_B1_P1"
          ],
          [
            "lower_bridge_b0",
            "lower_B0_P3",
            "b"
          ],
          [
            "lower_bridge_b1",
            "b",
            "lower_c"
          ],
          [
            "lower_bridge_b1",
            "lower_B1_P3",
            "b"
          ]
        ]
      }
    ],
    "interface": [
      "a",
      "b"
    ],
    "space_dimension": 317,
    "vertex_evaluation_rank": 136,
    "vertex_defect": 4,
    "rank_H": 345,
    "rank_H0": 341,
    "every_bad_polygonal_subtriangulation_contains_both_interface_faces_proved": true,
    "mandatory_interface_face_indices": [
      0,
      121
    ],
    "no_two_triangle_disjoint_bad_subtriangulations_proved": true,
    "relation_space_does_split_by_endpoint_data_support": true,
    "local_fixed_boundary_geometry_dimension": 208,
    "local_tangent_dimension": 40,
    "normal_block_count": 8,
    "normal_block_dimension": 21,
    "local_defect_formula": "max(k_a-2,0)+max(k_b-2,0), where k is the number of vanishing normal blocks in the four blocks at that endpoint",
    "local_bad_branch_count": 8,
    "local_bad_branch_dimension": 145,
    "same_endpoint_two_branch_intersection_dimension": 124,
    "different_endpoint_two_branch_intersection_dimension": 82,
    "all_branches_intersection_dimension": 40,
    "whole_good_neighborhood_worst_cost_inverse_Euclidean_bad_set_distance_proved": true,
    "scope": "Strong indecomposability means no two bad polygonal subtriangulations with disjoint original triangle sets. It is distinct from irreducibility of relation supports."
  },
  "single_edge_general_capacity_upper_bound": 5,
  "single_edge_capacity_at_least4_proved": true,
  "single_edge_capacity5_resolved": false,
  "arbitrarily_large_strong_indecomposable_defect_resolved": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\good17_hermite_root_certificate.json": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\一般微扰的几何归约_第六轮\\验证\\good17_hermite_root_independent_replay.json": "fd31411e36bf1c445780f6253f9bba0cf0aaf07fb22321f3d6d1a33531ca51ec",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\edge_capacity_meshes.py": "c6cc4c600a622ea9f9c826113c24e36002889d247ba68d2cc2f8e01454c3b078"
  }
}

==> anc/certificates/cert-086-single_edge_capacity_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "4b4c19a168d669f4373abb76deba6d36c67e789fa67356834e1b4b78013b7a46",
  "old_algebraic_good17_root_and_complete_mixed_image_reused_with_verified_hash": true,
  "positive_interval_faces_and_exact_simple_boundaries_replayed": true,
  "full_physical_bridge_lifts": [
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    },
    {
      "physical_monomial_complete_interface_rank": 19,
      "all12_prescribed_data_columns_replayed": true,
      "both_physical_gradient_traces_equal": true
    }
  ],
  "zero_value_normal_bubble": {
    "all_vertex_values_zero_and_all_global_internal_C1_traces_replayed": true,
    "normal_midpoint_one": true,
    "nonzero_support_faces": 5,
    "scalar_polynomial_trace_checks": 60
  },
  "both_endpoint_gradient_locks_nondegenerate": true,
  "symbolic_full_four_relations_cancellation_and_private_column_independence_verified": true,
  "sole_cross_side_dual_edge_and_mandatory_interface_faces_replayed": true,
  "full_function_space_dimension_and_full_data_image_proof_counts_replayed": true,
  "global_H0_rank_is_derived_from_complete_data_image_not_a_midpoint_rank": true,
  "eight_independent_mixed_normal_blocks_and_two_endpoint_arrangement_dimensions_replayed": true,
  "single_edge_capacity_interval": [
    4,
    5
  ],
  "single_edge_capacity_exactly5_proved": false,
  "unbounded_strong_indecomposable_defect_proved": false
}

==> anc/certificates/cert-087-triangle_capacity_certificates.json <==
{
  "status": "PASS",
  "mesh252": {
    "vertices": 252,
    "triangles": 445,
    "boundary_vertices": 57,
    "interior_vertices": 195,
    "interior_edges": 639,
    "boundary_cycle": [
      "a",
      "arm0_A1_P3",
      "arm0_A1_P2",
      "arm0_A1_P1",
      "arm0_bridge_a1",
      "arm0_A0_P3",
      "arm0_A0_P2",
      "arm0_A0_P1",
      "arm0_bridge_a0",
      "arm0_d",
      "arm0_c",
      "arm0_bridge_b1",
      "arm0_B1_P3",
      "arm0_B1_P2",
      "arm0_B1_P1",
      "arm0_bridge_b0",
      "arm0_B0_P3",
      "arm0_B0_P2",
      "arm0_B0_P1",
      "b",
      "arm1_A1_P3",
      "arm1_A1_P2",
      "arm1_A1_P1",
      "arm1_bridge_a1",
      "arm1_A0_P3",
      "arm1_A0_P2",
      "arm1_A0_P1",
      "arm1_bridge_a0",
      "arm1_d",
      "arm1_c",
      "arm1_bridge_b1",
      "arm1_B1_P3",
      "arm1_B1_P2",
      "arm1_B1_P1",
      "arm1_bridge_b0",
      "arm1_B0_P3",
      "arm1_B0_P2",
      "arm1_B0_P1",
      "c",
      "arm2_A1_P3",
      "arm2_A1_P2",
      "arm2_A1_P1",
      "arm2_bridge_a1",
      "arm2_A0_P3",
      "arm2_A0_P2",
      "arm2_A0_P1",
      "arm2_bridge_a0",
      "arm2_d",
      "arm2_c",
      "arm2_bridge_b1",
      "arm2_B1_P3",
      "arm2_B1_P2",
      "arm2_B1_P1",
      "arm2_bridge_b0",
      "arm2_B0_P3",
      "arm2_B0_P2",
      "arm2_B0_P1"
    ],
    "minimum_doubled_area_lower": "235673451653477123506963709538410903719450686196472178872900000155616087411373250179985380399371192241157999688093838717279280362377201826340697347580711/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "simple_boundary_exactly_checked": true,
    "positive_faces_strict_interval_checked": true,
    "embedding_from_positive_orientation_and_boundary_degree_one_proved": true,
    "point_intervals": {
      "a": [
        [
          "0",
          "0"
        ],
        [
          "0",
          "0"
        ]
      ],
      "b": [
        [
          "1",
          "1"
        ],
        [
          "0",
          "0"
        ]
      ],
      "c": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "1"
        ]
      ],
      "arm0_C_O": [
        [
          "26247013025427516807741755184634414534096483568338414831496386225716624371226563/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "524940260508550336154835103692688290681929671366768296629929924514332487424531271/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-47721324077586893073181357654121217881422886234153766064028054692177732237084461/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2386066203879344653659067882706060894071144311707688303201392734608886611854223/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_A0": [
        [
          "22393935767768944313139288985891177602317900596639073023048844206586063971070899/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "71660594456860621802045724754851768327417281909245033673756741461075404707426879/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-3257241609172548231498596732468615565171854267801677351618583935784431548294929/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32572416091725482314985967324686155651718542678016773516185639357844315482949289/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_A1": [
        [
          "350696338546940255111901727094714430631106708631237385541853532117711956204488857/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "87674084636735063777975431773678607657776677157809346385463658029427989051122217/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-7037976760720576252543221070334418877979697923437213307769423457220726277374747/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-28151907042882305010172884281337675511918791693748853231077593828882905109498987/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_A2": [
        [
          "76999944999999999999999999999999999999999999999999999999999999999999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "769999450000000000000000000000000000000000000000000000000000000000000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1399999/100000",
          "-69999949999999999999999999999999999999999999999999999999999999999999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_A3": [
        [
          "359973729085945191666666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "719947458171890383333333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-69179347204284116666666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-34589673602142058333333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_U0": [
        [
          "93862553240896439981614710567678305008822632466867105832727246842463126639710909/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "375450212963585759926458842270713220035290529867468423330911187369852506558843647/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-16712117999366861369814282028812378230607551037728287919773102960382615487887343/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6684847199746744547925712811524951292243020415091315167909201184153046195154937/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_U1": [
        [
          "116371198937879188415924896527114121050646569423643198370315361054883885226223429/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "145463998672348985519906120658892651313308211779553997962894751318604856532779289/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-25610834866998959471055034197892224030573904735647948176774206823474557735952851/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-51221669733997918942110068395784448061147809471295896353548213646949115471905701/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_U2": [
        [
          "93453151186661264437343598456935793741310609755769431451403997531662763468318487/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "747625209493290115498748787655486349930484878046155451611234180253302107746547907/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-348201087347452190161021504196629785592521880697928955386152818420384298589709/25000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-69640217469490438032204300839325957118504376139585791077230363684076859717941799/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_U3": [
        [
          "17818298931998853057702732933456476768620616391934481326030670990351082225908393/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111364368324992831610642080834102979803878852449590508287692243689694263911927459/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-41202686452692498118812182886743323496314050003979328190727084182151696535722189/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-10300671613173124529703045721685830874078512500994832047681721045537924133930547/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_W0": [
        [
          "231807876072348913950494589991574194092558118133768492348869224050063495391870283/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115903938036174456975247294995787097046279059066884246174435162025031747695935147/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-19089764008038768216721621110174910454728679792640943594318913783340388376874477/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4772441002009692054180405277543727613682169948160235898579703445835097094218619/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_W1": [
        [
          "294737109104611936677100757258830024677238854704245627686284583601522869779991793/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "589474218209223873354201514517660049354477709408491255372571367203045739559983597/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-51094463541642847666744746877472819453561143918177172926742166411629807635480573/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12773615885410711916686186719368204863390285979544293231685491602907451908870143/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_W2": [
        [
          "836392467873939459839696377642573477222281643093565689028670381953742515835876469/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1306863231053030405999525590066521058159815067333696389107300909302722680993557/156250000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-9816234597105357464482630304141002660259613933328580156910688122978236593055047/625000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-628239014214742877726888339465024170256615291733029130042282439870607141955523/40000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_C_W3": [
        [
          "428191934760088043178738613837195786771513052731700291901129772497944171828039821/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "53523991845011005397342326729649473346439131591462536487641496562243021478504979/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-5113724643369564910189996376312904034120878414539918616584725026239389192647243/625000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-40909797146956519281519971010503232272967027316319348932677600209915113541177943/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_c": [
        [
          "11",
          "11"
        ],
        [
          "-20",
          "-20"
        ]
      ],
      "arm0_d": [
        [
          "10",
          "10"
        ],
        [
          "-20",
          "-20"
        ]
      ],
      "arm0_A0_O": [
        [
          "906767897863142495314222572763619785168706885302606037311826454729983554218179/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18135357957262849906284451455272395703374137706052120746236573494599671084363591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_A0": [
        [
          "386818024041193422500171917108419261037858954695728381145664077432361161217359/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12378176769318189520005501347469416353211486550263308196661294877835557158955499/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_A1": [
        [
          "9492818833118076066666666666666666666666666666666666666666656166666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18985637666236152133333333333333333333333333333333333333333354333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666668666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333332333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_A2": [
        [
          "66499952499999999999999999999999999999999999999999999999999997/250000000000000000000000000000000000000000000000000000000000000",
          "26599981000000000000000000000000000000000000000000000000000001200000000000000011/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2799998000000000000000000000000000000000000000000000000000000100000000000000001/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-27999979999999999999999999999999999999999999999999999999999999/50000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_A3": [
        [
          "9000514500215257266666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18001029000430514533333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_U0": [
        [
          "14273133039245675545132877214783222447399299769240912953786038171675849911951703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7136566519622837772566438607391611223699649884620456476893041285837924955975857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_U1": [
        [
          "4636958694337238033525146648379937269663542298335299205509148112419254785842241/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1449049591980386885476608327618730396769856968229781001721611560131017120575701/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_U2": [
        [
          "2842843939089478637687071683255597149812203457526683787680939995150792313578057/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "22742751512715829101496573466044777198497627660213470301447564361206338508624467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_U3": [
        [
          "2817293374641530675482904660558449257945323286480813791299200701741558145965111/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7043233436603826688707261651396123144863308216202034478248023954353895364912783/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_W0": [
        [
          "291544710275924000550911522298596628058333532324548601079420671580069363326277/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11661788411036960022036460891943865122333341292981944043176829263202774533051091/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931402438600231211087591/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140223860023121108759/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_W1": [
        [
          "2495767412852709277862681528871033197005895081348646857652597107366247823476313/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24957674128527092778626815288710331970058950813486468576526015473662478234763141/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/50000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_W2": [
        [
          "12149600029301772867722151041251750822866403042201591101920906761816583083406573/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24299200058603545735444302082503501645732806084403182203841857923633166166813157/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_W3": [
        [
          "11138211588963039977963539108056134877666658707018055956823149736797225466948909/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "278455289724075999449088477701403371941666467675451398920579853419930636673723/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859976139976878891241/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068595561399768788912409/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A0_P1": [
        [
          "101/500",
          "101/500"
        ],
        [
          "-21/50",
          "-21/50"
        ]
      ],
      "arm0_A0_P2": [
        [
          "19/50",
          "19/50"
        ],
        [
          "-4/5",
          "-4/5"
        ]
      ],
      "arm0_A0_P3": [
        [
          "89/500",
          "89/500"
        ],
        [
          "-19/50",
          "-19/50"
        ]
      ],
      "arm0_A1_O": [
        [
          "7635940192531726276330295349588377138262794823600892945783796971410387824995191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3817970096265863138165147674794188569131397411800446472891912585705193912497601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/12500000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_A0": [
        [
          "5211863902870816640002316356829227938194310126426656082804732290667603014297047/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2605931951435408320001158178414613969097155063213328041402380245333801507148529/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_A1": [
        [
          "8648199249246599566666666666666666666666666666666666666666654666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4324099624623299783333333333333333333333333333333333333333339333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666667166666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333332333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_A2": [
        [
          "111999919999999999999999999999999999999999999999999999999999979/1000000000000000000000000000000000000000000000000000000000000000",
          "11199992000000000000000000000000000000000000000000000000000002100000000000000011/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1399999000000000000000000000000000000000000000000000000000000200000000000000001/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6999994999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_A3": [
        [
          "6925134084086733766666666666666666666666666666666666666666666666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3462567042043366883333333333333333333333333333333333333333333333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666666666666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333333333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_U0": [
        [
          "3066887491057774584960716733082943514995053296881380502528286912983645959735689/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6133774982115549169921433466165887029990106593762761005056602025967291919471389/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_U1": [
        [
          "2513935888230135918432717211912706826355529609284640368583629858986916133139439/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10055743552920543673730868847650827305422118437138561474334547635947664532557767/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_U2": [
        [
          "9282170124722411808004839239904736293236971732078266453662633384390277546530937/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2320542531180602952001209809976184073309242933019566613415665396097569386632737/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_U3": [
        [
          "5807109191549010376414314120181678754062910754298284009799013165773188350750619/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "580710919154901037641431412018167875406291075429828400979904136577318835075063/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/312500000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_W0": [
        [
          "525812971931468003856380656090176396408334726271840207555944701060485543283939/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5258129719314680038563806560901763964083347262718402075559451210604855432839401/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862804877200462422175181/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140223860023121108759/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_W1": [
        [
          "5473016530552671674978782935211681279081294308225479975456451772589997124630881/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10946033061105343349957565870423362558162588616450959950912931745179994249261773/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_W2": [
        [
          "979370343873913602438816775956140949059183534055520879871562783262869813034929/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9793703438739136024388167759561409490591835340555208798715656032628698130349301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_W3": [
        [
          "4341870280685319961436193439098236035916652737281597924440536789395144567160599/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "434187028068531996143619343909823603591665273728159792444056498939514456716061/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859826139976878891241/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137194122799537577824819/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_A1_P1": [
        [
          "101/1000",
          "101/1000"
        ],
        [
          "-6/25",
          "-6/25"
        ]
      ],
      "arm0_A1_P2": [
        [
          "4/25",
          "4/25"
        ],
        [
          "-2/5",
          "-2/5"
        ]
      ],
      "arm0_A1_P3": [
        [
          "59/1000",
          "59/1000"
        ],
        [
          "-4/25",
          "-4/25"
        ]
      ],
      "arm0_B0_O": [
        [
          "27863477572199397353623860756095641426848548058850334854668925626778895434373197/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111453910288797589414495443024382565707394192235401339418675730707115581737492799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/12500000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_A0": [
        [
          "26954448963576556240000868633810960476822866297409996031051776371500351130361393/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "107817795854306224960003474535243841907291465189639984124207133686001404521445583/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_A1": [
        [
          "27725129534892634224999999999999999999999999999999999999999996999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "110900518139570536900000000000000000000000000000000000000000012000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_A2": [
        [
          "11679998799999999999999999999999999999999999999999999999999999789999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "116799988000000000000000000000000000000000000000000000000000002100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-6999995000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_A3": [
        [
          "28114870465107365774999999999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112459481860429463100000000000000000000000000000000000000000000000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_U0": [
        [
          "1088078857488016521103081138427678182132155553693832822632870865189556466834833/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108807885748801652110308113842767818213215555369383282263287114718955646683483311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/312500000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_U1": [
        [
          "57076742687023673716974764788224101477693375630168862789751723511441128842342671/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114153485374047347433949529576448202955386751260337725579503475222882257684685353/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_U2": [
        [
          "114853385142417085788654032554885142442601883993487516312492296307624655433947703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "57426692571208542894327016277442571221300941996743758156246162253812327716973857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_U3": [
        [
          "109103440511695187209195507536753530462863970652708285258996308068655073721849701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6818965031980949200574719221047095653928998165794267828687271016790942107615607/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_W0": [
        [
          "5339275084126240664922113512721110677815277147638929429915167673329780349466789/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "106785501682524813298442270254422213556305542952778588598303357666595606989335791/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_W1": [
        [
          "115033510402860551454906477267574838363140953390563691517179780856249980564247889/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1150335104028605514549064772675748383631409533905636915171798090562499805642479/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_W2": [
        [
          "116076094346906167606612123177402319709990682544945561607263030310463058005168697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "29019023586726541901653030794350579927497670636236390401815764627615764501292177/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_W3": [
        [
          "107614498317475186701557729745577786443694457047221411401696630333404393010664209/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5380724915873759335077886487278889322184722852361070570084832926670219650533211/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B0_P1": [
        [
          "1101/1000",
          "1101/1000"
        ],
        [
          "-4/25",
          "-4/25"
        ]
      ],
      "arm0_B0_P2": [
        [
          "31/25",
          "31/25"
        ],
        [
          "-2/5",
          "-2/5"
        ]
      ],
      "arm0_B0_P3": [
        [
          "1139/1000",
          "1139/1000"
        ],
        [
          "-6/25",
          "-6/25"
        ]
      ],
      "arm0_B1_O": [
        [
          "120044343005395781475367025292669489987939836411952343982682481862452268040612379/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12004434300539578147536702529266948998793983641195234398268252626245226804061239/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_A0": [
        [
          "113681142745035893680006080436676723337760064081869972217362437075502457912529751/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "56840571372517946840003040218338361668880032040934986108681240737751228956264881/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_A1": [
        [
          "120111797111398120799999999999999999999999999999999999999999978999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30027949277849530200000000000000000000000000000000000000000005250000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_A2": [
        [
          "12939997899999999999999999999999999999999999999999999999999999879999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "129399979000000000000000000000000000000000000000000000000000001200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-27999980000000000000000000000000000000000000000000000000000001/50000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_A3": [
        [
          "120768202888601879199999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30192050722150469800000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_U0": [
        [
          "3612818388205897719228944293846380876219125754907849174465665453692813352936177/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4624407536903549080613048696123367521560480966282046943316053556726801091758307/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_U1": [
        [
          "125233664382249592047735063606298374173300027903276078080130204355563570505275003/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62616832191124796023867531803149187086650013951638039040065124377781785252637507/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_U2": [
        [
          "62764179510781583045910585061767490136590041895459047615431175711411763726166417/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25105671804312633218364234024706996054636016758183619046172479164564705490466569/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_U3": [
        [
          "14466829066660092724225640001384771518015893297701133697636831370018591676921887/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115734632533280741793805120011078172144127146381609069581094695360148733415375107/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_W0": [
        [
          "11242547439264202665197569273870408991844443913801203730454878009119815031129927/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112425474392642026651975692738704089918444439138012037304548782491198150311299281/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_W1": [
        [
          "127001412799404696831101270987286069872548133200542834359659409729197471392256193/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31750353199851174207775317746821517468137033300135708589914863532299367848064051/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_W2": [
        [
          "127440395512687061526556279791423956755432229686598358608115514762550346104222849/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6372019775634353076327813989571197837771611484329917930405777958127517305211143/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/50000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_W3": [
        [
          "112774525607357973348024307261295910081555560861987962695451196508801849688700719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11277452560735797334802430726129591008155556086198796269545124090880184968870073/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm0_B1_P1": [
        [
          "601/500",
          "601/500"
        ],
        [
          "-19/50",
          "-19/50"
        ]
      ],
      "arm0_B1_P2": [
        [
          "71/50",
          "71/50"
        ],
        [
          "-4/5",
          "-4/5"
        ]
      ],
      "arm0_B1_P3": [
        [
          "609/500",
          "609/500"
        ],
        [
          "-21/50",
          "-21/50"
        ]
      ],
      "arm0_bridge_a0": [
        [
          "5101/500",
          "5101/500"
        ],
        [
          "-1021/50",
          "-1021/50"
        ]
      ],
      "arm0_bridge_a1": [
        [
          "279/1000",
          "279/1000"
        ],
        [
          "-31/50",
          "-31/50"
        ]
      ],
      "arm0_bridge_b0": [
        [
          "1341/1000",
          "1341/1000"
        ],
        [
          "-31/50",
          "-31/50"
        ]
      ],
      "arm0_bridge_b1": [
        [
          "5609/500",
          "5609/500"
        ],
        [
          "-1021/50",
          "-1021/50"
        ]
      ],
      "arm1_C_O": [
        [
          "529486221043187525308792049389736066946528053316307024650629169329222157317157939/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10589724420863750506175840987794721338930561066326140493012627386584443146343159/2000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "26247013025427516807741755184634414534096483568338414831496386225716624371226563/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "524940260508550336154835103692688290681929671366768296629929924514332487424531271/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_A0": [
        [
          "78629069910041307457898144543892854279456888802822060390986215970301857224370279/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "196572674775103268644745361359732135698642222007055150977466639925754643060925703/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "22393935767768944313139288985891177602317900596639073023048844206586063971070899/6250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "71660594456860621802045724754851768327417281909245033673756741461075404707426879/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_A1": [
        [
          "156170901155352922545777979266019539803634562621869839539849122229973072992745441/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "312341802310705845091555958532039079607269125243739679079699344459946145985490893/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "350696338546940255111901727094714430631106708631237385541853532117711956204488857/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "87674084636735063777975431773678607657776677157809346385463658029427989051122217/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_A2": [
        [
          "729999549999999999999999999999999999999999999999999999999999999999999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "14599991/2000000"
        ],
        [
          "76999944999999999999999999999999999999999999999999999999999999999999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "769999450000000000000000000000000000000000000000000000000000000000000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_A3": [
        [
          "763639485913791949999999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "190909871478447987500000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "359973729085945191666666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "719947458171890383333333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_U0": [
        [
          "393034507011088694866112438881781909189011511641663093460010931045452112956650063/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "196517253505544347433056219440890954594505755820831546730006565522726056478325037/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "93862553240896439981614710567678305008822632466867105832727246842463126639710909/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "375450212963585759926458842270713220035290529867468423330911187369852506558843647/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_U1": [
        [
          "271288699995281218381288442640059177984861671153850967609693633832281441653498437/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108515479998112487352515377056023671193944668461540387043877893532912576661399377/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "116371198937879188415924896527114121050646569423643198370315361054883885226223429/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "145463998672348985519906120658892651313308211779553997962894751318604856532779289/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_U2": [
        [
          "745179139896518645145337229131032792439602644745560369933375093428235086612288083/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "372589569948259322572668614565516396219801322372780184966688646714117543306144047/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "93453151186661264437343598456935793741310609755769431451403997531662763468318487/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "747625209493290115498748787655486349930484878046155451611234180253302107746547907/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_U3": [
        [
          "239298127876939317966837667199227275355382795140612265331885354442128437533366967/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "95719251150775727186735066879690910142153118056244906132754581776851375013346789/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "17818298931998853057702732933456476768620616391934481326030670990351082225908393/4000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111364368324992831610642080834102979803878852449590508287692243689694263911927459/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_W0": [
        [
          "62496851022106612595984458052981003750503869429762594884376737904186068036404809/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "249987404088426450383937832211924015002015477719050379537508051616744272145619247/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "231807876072348913950494589991574194092558118133768492348869224050063495391870283/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115903938036174456975247294995787097046279059066884246174435162025031747695935147/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_W1": [
        [
          "532415052623633079980693423031796339716745168955052203162269961029550413149627853/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "66551881577954134997586677878974542464593146119381525395284020128693801643703483/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "294737109104611936677100757258830024677238854704245627686284583601522869779991793/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "589474218209223873354201514517660049354477709408491255372571367203045739559983597/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_W2": [
        [
          "83420506766291773447752447101998694841925658623900713607703551772277533905293103/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "834205067662917734477524471019986948419256586239007136077037717722775339052931041/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "836392467873939459839696377642573477222281643093565689028670381953742515835876469/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1306863231053030405999525590066521058159815067333696389107300909302722680993557/156250000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_C_W3": [
        [
          "245002004089521171225830403186434429343913746797343343376211015850179049497759519/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "490004008179042342451660806372868858687827493594686686752424231700358098995519049/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "428191934760088043178738613837195786771513052731700291901129772497944171828039821/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "53523991845011005397342326729649473346439131591462536487641496562243021478504979/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_c": [
        [
          "10",
          "10"
        ],
        [
          "11",
          "11"
        ]
      ],
      "arm1_d": [
        [
          "11",
          "11"
        ],
        [
          "10",
          "10"
        ]
      ],
      "arm1_A0_O": [
        [
          "120044343005395781475367025292669489987939836411952343982682481862452268040612379/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12004434300539578147536702529266948998793983641195234398268252626245226804061239/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "906767897863142495314222572763619785168706885302606037311826454729983554218179/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18135357957262849906284451455272395703374137706052120746236573494599671084363591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_A0": [
        [
          "113681142745035893680006080436676723337760064081869972217362437075502457912529751/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "56840571372517946840003040218338361668880032040934986108681240737751228956264881/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "386818024041193422500171917108419261037858954695728381145664077432361161217359/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12378176769318189520005501347469416353211486550263308196661294877835557158955499/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_A1": [
        [
          "120768202888601879199999999999999999999999999999999999999999978999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30192050722150469800000000000000000000000000000000000000000005250000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9492818833118076066666666666666666666666666666666666666666656166666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18985637666236152133333333333333333333333333333333333333333354333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_A2": [
        [
          "129399978999999999999999999999999999999999999999999999999999998799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12939997900000000000000000000000000000000000000000000000000000120000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "66499952499999999999999999999999999999999999999999999999999997/250000000000000000000000000000000000000000000000000000000000000",
          "26599981000000000000000000000000000000000000000000000000000001200000000000000011/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_A3": [
        [
          "120111797111398120799999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30027949277849530200000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9000514500215257266666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18001029000430514533333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_U0": [
        [
          "14466829066660092724225640001384771518015893297701133697636831370018591676921887/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115734632533280741793805120011078172144127146381609069581094695360148733415375107/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "14273133039245675545132877214783222447399299769240912953786038171675849911951703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7136566519622837772566438607391611223699649884620456476893041285837924955975857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_U1": [
        [
          "62764179510781583045910585061767490136590041895459047615431175711411763726166417/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25105671804312633218364234024706996054636016758183619046172479164564705490466569/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4636958694337238033525146648379937269663542298335299205509148112419254785842241/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1449049591980386885476608327618730396769856968229781001721611560131017120575701/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_U2": [
        [
          "125233664382249592047735063606298374173300027903276078080130204355563570505275003/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62616832191124796023867531803149187086650013951638039040065124377781785252637507/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2842843939089478637687071683255597149812203457526683787680939995150792313578057/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "22742751512715829101496573466044777198497627660213470301447564361206338508624467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_U3": [
        [
          "3612818388205897719228944293846380876219125754907849174465665453692813352936177/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4624407536903549080613048696123367521560480966282046943316053556726801091758307/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2817293374641530675482904660558449257945323286480813791299200701741558145965111/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7043233436603826688707261651396123144863308216202034478248023954353895364912783/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_W0": [
        [
          "112774525607357973348024307261295910081555560861987962695451217508801849688700719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11277452560735797334802430726129591008155556086198796269545121990880184968870073/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "291544710275924000550911522298596628058333532324548601079420671580069363326277/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11661788411036960022036460891943865122333341292981944043176829263202774533051091/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_W1": [
        [
          "127440395512687061526556279791423956755432229686598358608115514762550346104222849/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6372019775634353076327813989571197837771611484329917930405777958127517305211143/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2495767412852709277862681528871033197005895081348646857652597107366247823476313/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24957674128527092778626815288710331970058950813486468576526015473662478234763141/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_W2": [
        [
          "127001412799404696831101270987286069872548133200542834359659409729197471392256193/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31750353199851174207775317746821517468137033300135708589914863532299367848064051/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12149600029301772867722151041251750822866403042201591101920906761816583083406573/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24299200058603545735444302082503501645732806084403182203841857923633166166813157/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_W3": [
        [
          "11242547439264202665197569273870408991844443913801203730454875909119815031129927/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112425474392642026651975692738704089918444439138012037304548803491198150311299281/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11138211588963039977963539108056134877666658707018055956823149736797225466948909/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "278455289724075999449088477701403371941666467675451398920579853419930636673723/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A0_P1": [
        [
          "609/500",
          "609/500"
        ],
        [
          "101/500",
          "101/500"
        ]
      ],
      "arm1_A0_P2": [
        [
          "71/50",
          "71/50"
        ],
        [
          "19/50",
          "19/50"
        ]
      ],
      "arm1_A0_P3": [
        [
          "601/500",
          "601/500"
        ],
        [
          "89/500",
          "89/500"
        ]
      ],
      "arm1_A1_O": [
        [
          "27863477572199397353623860756095641426848548058850334854668925626778895434373197/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111453910288797589414495443024382565707394192235401339418675730707115581737492799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "7635940192531726276330295349588377138262794823600892945783796971410387824995191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3817970096265863138165147674794188569131397411800446472891912585705193912497601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_A0": [
        [
          "26954448963576556240000868633810960476822866297409996031051776371500351130361393/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "107817795854306224960003474535243841907291465189639984124207133686001404521445583/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5211863902870816640002316356829227938194310126426656082804732290667603014297047/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2605931951435408320001158178414613969097155063213328041402380245333801507148529/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_A1": [
        [
          "28114870465107365774999999999999999999999999999999999999999996999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112459481860429463100000000000000000000000000000000000000000012000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8648199249246599566666666666666666666666666666666666666666654666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4324099624623299783333333333333333333333333333333333333333339333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_A2": [
        [
          "116799987999999999999999999999999999999999999999999999999999997899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11679998800000000000000000000000000000000000000000000000000000210000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "111999919999999999999999999999999999999999999999999999999999979/1000000000000000000000000000000000000000000000000000000000000000",
          "11199992000000000000000000000000000000000000000000000000000002100000000000000011/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_A3": [
        [
          "27725129534892634224999999999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "110900518139570536900000000000000000000000000000000000000000000000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6925134084086733766666666666666666666666666666666666666666666666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3462567042043366883333333333333333333333333333333333333333333333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_U0": [
        [
          "109103440511695187209195507536753530462863970652708285258996308068655073721849701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6818965031980949200574719221047095653928998165794267828687271016790942107615607/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3066887491057774584960716733082943514995053296881380502528286912983645959735689/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6133774982115549169921433466165887029990106593762761005056602025967291919471389/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_U1": [
        [
          "114853385142417085788654032554885142442601883993487516312492296307624655433947703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "57426692571208542894327016277442571221300941996743758156246162253812327716973857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2513935888230135918432717211912706826355529609284640368583629858986916133139439/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10055743552920543673730868847650827305422118437138561474334547635947664532557767/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_U2": [
        [
          "57076742687023673716974764788224101477693375630168862789751723511441128842342671/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114153485374047347433949529576448202955386751260337725579503475222882257684685353/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9282170124722411808004839239904736293236971732078266453662633384390277546530937/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2320542531180602952001209809976184073309242933019566613415665396097569386632737/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_U3": [
        [
          "1088078857488016521103081138427678182132155553693832822632870865189556466834833/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108807885748801652110308113842767818213215555369383282263287114718955646683483311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5807109191549010376414314120181678754062910754298284009799013165773188350750619/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "580710919154901037641431412018167875406291075429828400979904136577318835075063/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_W0": [
        [
          "107614498317475186701557729745577786443694457047221411401696642333404393010664209/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5380724915873759335077886487278889322184722852361070570084832326670219650533211/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "525812971931468003856380656090176396408334726271840207555944701060485543283939/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5258129719314680038563806560901763964083347262718402075559451210604855432839401/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_W1": [
        [
          "116076094346906167606612123177402319709990682544945561607263030310463058005168697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "29019023586726541901653030794350579927497670636236390401815764627615764501292177/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5473016530552671674978782935211681279081294308225479975456451772589997124630881/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10946033061105343349957565870423362558162588616450959950912931745179994249261773/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_W2": [
        [
          "115033510402860551454906477267574838363140953390563691517179780856249980564247889/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1150335104028605514549064772675748383631409533905636915171798090562499805642479/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "979370343873913602438816775956140949059183534055520879871562783262869813034929/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9793703438739136024388167759561409490591835340555208798715656032628698130349301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_W3": [
        [
          "5339275084126240664922113512721110677815277147638929429915167073329780349466789/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "106785501682524813298442270254422213556305542952778588598303369666595606989335791/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4341870280685319961436193439098236035916652737281597924440536789395144567160599/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "434187028068531996143619343909823603591665273728159792444056498939514456716061/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_A1_P1": [
        [
          "1139/1000",
          "1139/1000"
        ],
        [
          "101/1000",
          "101/1000"
        ]
      ],
      "arm1_A1_P2": [
        [
          "31/25",
          "31/25"
        ],
        [
          "4/25",
          "4/25"
        ]
      ],
      "arm1_A1_P3": [
        [
          "1101/1000",
          "1101/1000"
        ],
        [
          "59/1000",
          "59/1000"
        ]
      ],
      "arm1_B0_O": [
        [
          "7635940192531726276330295349588377138262794823600892945783796971410387824995191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3817970096265863138165147674794188569131397411800446472891912585705193912497601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27863477572199397353623860756095641426848548058850334854668925626778895434373197/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111453910288797589414495443024382565707394192235401339418675730707115581737492799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_A0": [
        [
          "5211863902870816640002316356829227938194310126426656082804732290667603014297047/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2605931951435408320001158178414613969097155063213328041402380245333801507148529/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "26954448963576556240000868633810960476822866297409996031051776371500351130361393/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "107817795854306224960003474535243841907291465189639984124207133686001404521445583/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_A1": [
        [
          "6925134084086733766666666666666666666666666666666666666666654666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3462567042043366883333333333333333333333333333333333333333339333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27725129534892634224999999999999999999999999999999999999999996999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "110900518139570536900000000000000000000000000000000000000000012000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_A2": [
        [
          "11199991999999999999999999999999999999999999999999999999999997899999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111999920000000000000000000000000000000000000000000000000000021/1000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11679998799999999999999999999999999999999999999999999999999999789999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "116799988000000000000000000000000000000000000000000000000000002100000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_A3": [
        [
          "8648199249246599566666666666666666666666666666666666666666666666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4324099624623299783333333333333333333333333333333333333333333333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "28114870465107365774999999999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112459481860429463100000000000000000000000000000000000000000000000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_U0": [
        [
          "5807109191549010376414314120181678754062910754298284009799013165773188350750619/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "580710919154901037641431412018167875406291075429828400979904136577318835075063/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1088078857488016521103081138427678182132155553693832822632870865189556466834833/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108807885748801652110308113842767818213215555369383282263287114718955646683483311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_U1": [
        [
          "9282170124722411808004839239904736293236971732078266453662633384390277546530937/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2320542531180602952001209809976184073309242933019566613415665396097569386632737/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "57076742687023673716974764788224101477693375630168862789751723511441128842342671/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114153485374047347433949529576448202955386751260337725579503475222882257684685353/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_U2": [
        [
          "2513935888230135918432717211912706826355529609284640368583629858986916133139439/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10055743552920543673730868847650827305422118437138561474334547635947664532557767/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "114853385142417085788654032554885142442601883993487516312492296307624655433947703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "57426692571208542894327016277442571221300941996743758156246162253812327716973857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_U3": [
        [
          "3066887491057774584960716733082943514995053296881380502528286912983645959735689/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6133774982115549169921433466165887029990106593762761005056602025967291919471389/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "109103440511695187209195507536753530462863970652708285258996308068655073721849701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6818965031980949200574719221047095653928998165794267828687271016790942107615607/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_W0": [
        [
          "4341870280685319961436193439098236035916652737281597924440548789395144567160599/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "434187028068531996143619343909823603591665273728159792444055298939514456716061/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5339275084126240664922113512721110677815277147638929429915167673329780349466789/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "106785501682524813298442270254422213556305542952778588598303357666595606989335791/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_W1": [
        [
          "979370343873913602438816775956140949059183534055520879871562783262869813034929/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9793703438739136024388167759561409490591835340555208798715656032628698130349301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "115033510402860551454906477267574838363140953390563691517179780856249980564247889/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1150335104028605514549064772675748383631409533905636915171798090562499805642479/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_W2": [
        [
          "5473016530552671674978782935211681279081294308225479975456451772589997124630881/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10946033061105343349957565870423362558162588616450959950912931745179994249261773/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "116076094346906167606612123177402319709990682544945561607263030310463058005168697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "29019023586726541901653030794350579927497670636236390401815764627615764501292177/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_W3": [
        [
          "525812971931468003856380656090176396408334726271840207555943501060485543283939/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5258129719314680038563806560901763964083347262718402075559463210604855432839401/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "107614498317475186701557729745577786443694457047221411401696630333404393010664209/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5380724915873759335077886487278889322184722852361070570084832926670219650533211/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B0_P1": [
        [
          "59/1000",
          "59/1000"
        ],
        [
          "1101/1000",
          "1101/1000"
        ]
      ],
      "arm1_B0_P2": [
        [
          "4/25",
          "4/25"
        ],
        [
          "31/25",
          "31/25"
        ]
      ],
      "arm1_B0_P3": [
        [
          "101/1000",
          "101/1000"
        ],
        [
          "1139/1000",
          "1139/1000"
        ]
      ],
      "arm1_B1_O": [
        [
          "906767897863142495314222572763619785168706885302606037311826454729983554218179/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18135357957262849906284451455272395703374137706052120746236573494599671084363591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120044343005395781475367025292669489987939836411952343982682481862452268040612379/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12004434300539578147536702529266948998793983641195234398268252626245226804061239/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_A0": [
        [
          "386818024041193422500171917108419261037858954695728381145664077432361161217359/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12378176769318189520005501347469416353211486550263308196661294877835557158955499/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "113681142745035893680006080436676723337760064081869972217362437075502457912529751/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "56840571372517946840003040218338361668880032040934986108681240737751228956264881/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_A1": [
        [
          "9000514500215257266666666666666666666666666666666666666666656166666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18001029000430514533333333333333333333333333333333333333333354333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120111797111398120799999999999999999999999999999999999999999978999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30027949277849530200000000000000000000000000000000000000000005250000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_A2": [
        [
          "26599980999999999999999999999999999999999999999999999999999998799999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "66499952500000000000000000000000000000000000000000000000000003/250000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12939997899999999999999999999999999999999999999999999999999999879999999999999999/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "129399979000000000000000000000000000000000000000000000000000001200000000000000001/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_A3": [
        [
          "9492818833118076066666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18985637666236152133333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120768202888601879199999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30192050722150469800000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_U0": [
        [
          "2817293374641530675482904660558449257945323286480813791299200701741558145965111/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7043233436603826688707261651396123144863308216202034478248023954353895364912783/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3612818388205897719228944293846380876219125754907849174465665453692813352936177/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4624407536903549080613048696123367521560480966282046943316053556726801091758307/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_U1": [
        [
          "2842843939089478637687071683255597149812203457526683787680939995150792313578057/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "22742751512715829101496573466044777198497627660213470301447564361206338508624467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "125233664382249592047735063606298374173300027903276078080130204355563570505275003/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62616832191124796023867531803149187086650013951638039040065124377781785252637507/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_U2": [
        [
          "4636958694337238033525146648379937269663542298335299205509148112419254785842241/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1449049591980386885476608327618730396769856968229781001721611560131017120575701/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "62764179510781583045910585061767490136590041895459047615431175711411763726166417/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25105671804312633218364234024706996054636016758183619046172479164564705490466569/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_U3": [
        [
          "14273133039245675545132877214783222447399299769240912953786038171675849911951703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7136566519622837772566438607391611223699649884620456476893041285837924955975857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "14466829066660092724225640001384771518015893297701133697636831370018591676921887/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115734632533280741793805120011078172144127146381609069581094695360148733415375107/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_W0": [
        [
          "11138211588963039977963539108056134877666658707018055956823170736797225466948909/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "278455289724075999449088477701403371941666467675451398920579328419930636673723/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11242547439264202665197569273870408991844443913801203730454878009119815031129927/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112425474392642026651975692738704089918444439138012037304548782491198150311299281/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_W1": [
        [
          "12149600029301772867722151041251750822866403042201591101920906761816583083406573/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24299200058603545735444302082503501645732806084403182203841857923633166166813157/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "127001412799404696831101270987286069872548133200542834359659409729197471392256193/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31750353199851174207775317746821517468137033300135708589914863532299367848064051/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_W2": [
        [
          "2495767412852709277862681528871033197005895081348646857652597107366247823476313/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24957674128527092778626815288710331970058950813486468576526015473662478234763141/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "127440395512687061526556279791423956755432229686598358608115514762550346104222849/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6372019775634353076327813989571197837771611484329917930405777958127517305211143/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_W3": [
        [
          "291544710275924000550911522298596628058333532324548601079420146580069363326277/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11661788411036960022036460891943865122333341292981944043176850263202774533051091/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "112774525607357973348024307261295910081555560861987962695451196508801849688700719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11277452560735797334802430726129591008155556086198796269545124090880184968870073/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm1_B1_P1": [
        [
          "89/500",
          "89/500"
        ],
        [
          "601/500",
          "601/500"
        ]
      ],
      "arm1_B1_P2": [
        [
          "19/50",
          "19/50"
        ],
        [
          "71/50",
          "71/50"
        ]
      ],
      "arm1_B1_P3": [
        [
          "101/500",
          "101/500"
        ],
        [
          "609/500",
          "609/500"
        ]
      ],
      "arm1_bridge_a0": [
        [
          "5609/500",
          "5609/500"
        ],
        [
          "5101/500",
          "5101/500"
        ]
      ],
      "arm1_bridge_a1": [
        [
          "1341/1000",
          "1341/1000"
        ],
        [
          "279/1000",
          "279/1000"
        ]
      ],
      "arm1_bridge_b0": [
        [
          "279/1000",
          "279/1000"
        ],
        [
          "1341/1000",
          "1341/1000"
        ]
      ],
      "arm1_bridge_b1": [
        [
          "5101/500",
          "5101/500"
        ],
        [
          "5609/500",
          "5609/500"
        ]
      ],
      "arm2_C_O": [
        [
          "-47721324077586893073181357654121217881422886234153766064028054692177732237084461/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2386066203879344653659067882706060894071144311707688303201392734608886611854223/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "529486221043187525308792049389736066946528053316307024650629169329222157317157939/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10589724420863750506175840987794721338930561066326140493012627386584443146343159/2000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_A0": [
        [
          "-3257241609172548231498596732468615565171854267801677351618583935784431548294929/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32572416091725482314985967324686155651718542678016773516185639357844315482949289/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "78629069910041307457898144543892854279456888802822060390986215970301857224370279/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "196572674775103268644745361359732135698642222007055150977466639925754643060925703/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_A1": [
        [
          "-7037976760720576252543221070334418877979697923437213307769423457220726277374747/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-28151907042882305010172884281337675511918791693748853231077593828882905109498987/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "156170901155352922545777979266019539803634562621869839539849122229973072992745441/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "312341802310705845091555958532039079607269125243739679079699344459946145985490893/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_A2": [
        [
          "-1399999/100000",
          "-69999949999999999999999999999999999999999999999999999999999999999999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "729999549999999999999999999999999999999999999999999999999999999999999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "14599991/2000000"
        ]
      ],
      "arm2_C_A3": [
        [
          "-69179347204284116666666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-34589673602142058333333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "763639485913791949999999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "190909871478447987500000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_U0": [
        [
          "-16712117999366861369814282028812378230607551037728287919773102960382615487887343/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6684847199746744547925712811524951292243020415091315167909201184153046195154937/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "393034507011088694866112438881781909189011511641663093460010931045452112956650063/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "196517253505544347433056219440890954594505755820831546730006565522726056478325037/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_U1": [
        [
          "-25610834866998959471055034197892224030573904735647948176774206823474557735952851/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-51221669733997918942110068395784448061147809471295896353548213646949115471905701/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "271288699995281218381288442640059177984861671153850967609693633832281441653498437/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108515479998112487352515377056023671193944668461540387043877893532912576661399377/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_U2": [
        [
          "-348201087347452190161021504196629785592521880697928955386152818420384298589709/25000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-69640217469490438032204300839325957118504376139585791077230363684076859717941799/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "745179139896518645145337229131032792439602644745560369933375093428235086612288083/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "372589569948259322572668614565516396219801322372780184966688646714117543306144047/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_U3": [
        [
          "-41202686452692498118812182886743323496314050003979328190727084182151696535722189/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-10300671613173124529703045721685830874078512500994832047681721045537924133930547/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "239298127876939317966837667199227275355382795140612265331885354442128437533366967/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "95719251150775727186735066879690910142153118056244906132754581776851375013346789/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_W0": [
        [
          "-19089764008038768216721621110174910454728679792640943594318913783340388376874477/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-4772441002009692054180405277543727613682169948160235898579703445835097094218619/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "62496851022106612595984458052981003750503869429762594884376737904186068036404809/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "249987404088426450383937832211924015002015477719050379537508051616744272145619247/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_W1": [
        [
          "-51094463541642847666744746877472819453561143918177172926742166411629807635480573/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-12773615885410711916686186719368204863390285979544293231685491602907451908870143/1250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "532415052623633079980693423031796339716745168955052203162269961029550413149627853/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "66551881577954134997586677878974542464593146119381525395284020128693801643703483/12500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_W2": [
        [
          "-9816234597105357464482630304141002660259613933328580156910688122978236593055047/625000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-628239014214742877726888339465024170256615291733029130042282439870607141955523/40000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "83420506766291773447752447101998694841925658623900713607703551772277533905293103/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "834205067662917734477524471019986948419256586239007136077037717722775339052931041/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_C_W3": [
        [
          "-5113724643369564910189996376312904034120878414539918616584725026239389192647243/625000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-40909797146956519281519971010503232272967027316319348932677600209915113541177943/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "245002004089521171225830403186434429343913746797343343376211015850179049497759519/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "490004008179042342451660806372868858687827493594686686752424231700358098995519049/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_c": [
        [
          "-20",
          "-20"
        ],
        [
          "10",
          "10"
        ]
      ],
      "arm2_d": [
        [
          "-20",
          "-20"
        ],
        [
          "11",
          "11"
        ]
      ],
      "arm2_A0_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120044343005395781475367025292669489987939836411952343982682481862452268040612379/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12004434300539578147536702529266948998793983641195234398268252626245226804061239/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "113681142745035893680006080436676723337760064081869972217362437075502457912529751/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "56840571372517946840003040218338361668880032040934986108681240737751228956264881/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_A1": [
        [
          "-1987692027741901566666666666666666666666666666666666666666668666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333332333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120768202888601879199999999999999999999999999999999999999999978999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30192050722150469800000000000000000000000000000000000000000005250000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_A2": [
        [
          "-2799998000000000000000000000000000000000000000000000000000000100000000000000001/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-27999979999999999999999999999999999999999999999999999999999999/50000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "129399978999999999999999999999999999999999999999999999999999998799999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12939997900000000000000000000000000000000000000000000000000000120000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_A3": [
        [
          "-1905641305591431766666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "120111797111398120799999999999999999999999999999999999999999999999999999999999993/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "30027949277849530200000000000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_U0": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "14466829066660092724225640001384771518015893297701133697636831370018591676921887/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "115734632533280741793805120011078172144127146381609069581094695360148733415375107/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_U1": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "62764179510781583045910585061767490136590041895459047615431175711411763726166417/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "25105671804312633218364234024706996054636016758183619046172479164564705490466569/20000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_U2": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "125233664382249592047735063606298374173300027903276078080130204355563570505275003/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "62616832191124796023867531803149187086650013951638039040065124377781785252637507/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_U3": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3612818388205897719228944293846380876219125754907849174465665453692813352936177/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4624407536903549080613048696123367521560480966282046943316053556726801091758307/4000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_W0": [
        [
          "-1221815700919746668503038407661988760194445107748495336931402438600231211087591/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140223860023121108759/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "112774525607357973348024307261295910081555560861987962695451217508801849688700719/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11277452560735797334802430726129591008155556086198796269545121990880184968870073/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_W1": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/50000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "127440395512687061526556279791423956755432229686598358608115514762550346104222849/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6372019775634353076327813989571197837771611484329917930405777958127517305211143/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_W2": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "127001412799404696831101270987286069872548133200542834359659409729197471392256193/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "31750353199851174207775317746821517468137033300135708589914863532299367848064051/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_W3": [
        [
          "-117818429908025333149696159233801123980555489225150466306859976139976878891241/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068595561399768788912409/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11242547439264202665197569273870408991844443913801203730454875909119815031129927/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112425474392642026651975692738704089918444439138012037304548803491198150311299281/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A0_P1": [
        [
          "-21/50",
          "-21/50"
        ],
        [
          "609/500",
          "609/500"
        ]
      ],
      "arm2_A0_P2": [
        [
          "-4/5",
          "-4/5"
        ],
        [
          "71/50",
          "71/50"
        ]
      ],
      "arm2_A0_P3": [
        [
          "-19/50",
          "-19/50"
        ],
        [
          "601/500",
          "601/500"
        ]
      ],
      "arm2_A1_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/12500000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27863477572199397353623860756095641426848548058850334854668925626778895434373197/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111453910288797589414495443024382565707394192235401339418675730707115581737492799/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "26954448963576556240000868633810960476822866297409996031051776371500351130361393/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "107817795854306224960003474535243841907291465189639984124207133686001404521445583/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_A1": [
        [
          "-527692027741901566666666666666666666666666666666666666666667166666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333332333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "28114870465107365774999999999999999999999999999999999999999996999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "112459481860429463100000000000000000000000000000000000000000012000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_A2": [
        [
          "-1399999000000000000000000000000000000000000000000000000000000200000000000000001/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-6999994999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "116799987999999999999999999999999999999999999999999999999999997899999999999999999/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11679998800000000000000000000000000000000000000000000000000000210000000000000001/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_A3": [
        [
          "-445641305591431766666666666666666666666666666666666666666666666666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333333333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "27725129534892634224999999999999999999999999999999999999999999999999999999999999/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "110900518139570536900000000000000000000000000000000000000000000000000000000000007/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_U0": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "109103440511695187209195507536753530462863970652708285258996308068655073721849701/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6818965031980949200574719221047095653928998165794267828687271016790942107615607/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_U1": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "114853385142417085788654032554885142442601883993487516312492296307624655433947703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "57426692571208542894327016277442571221300941996743758156246162253812327716973857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_U2": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "57076742687023673716974764788224101477693375630168862789751723511441128842342671/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "114153485374047347433949529576448202955386751260337725579503475222882257684685353/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_U3": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/312500000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "1088078857488016521103081138427678182132155553693832822632870865189556466834833/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "108807885748801652110308113842767818213215555369383282263287114718955646683483311/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_W0": [
        [
          "-643631401839493337006076815323977520388890215496990673862804877200462422175181/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140223860023121108759/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "107614498317475186701557729745577786443694457047221411401696642333404393010664209/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5380724915873759335077886487278889322184722852361070570084832326670219650533211/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_W1": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "116076094346906167606612123177402319709990682544945561607263030310463058005168697/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "29019023586726541901653030794350579927497670636236390401815764627615764501292177/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_W2": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "115033510402860551454906477267574838363140953390563691517179780856249980564247889/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1150335104028605514549064772675748383631409533905636915171798090562499805642479/1000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_W3": [
        [
          "-27818429908025333149696159233801123980555489225150466306859826139976878891241/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137194122799537577824819/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5339275084126240664922113512721110677815277147638929429915167073329780349466789/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "106785501682524813298442270254422213556305542952778588598303369666595606989335791/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_A1_P1": [
        [
          "-6/25",
          "-6/25"
        ],
        [
          "1139/1000",
          "1139/1000"
        ]
      ],
      "arm2_A1_P2": [
        [
          "-2/5",
          "-2/5"
        ],
        [
          "31/25",
          "31/25"
        ]
      ],
      "arm2_A1_P3": [
        [
          "-4/25",
          "-4/25"
        ],
        [
          "1101/1000",
          "1101/1000"
        ]
      ],
      "arm2_B0_O": [
        [
          "-2386231310166164461353217296746367855707123382375279045557443959815746195311/12500000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975183926298478124399/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "7635940192531726276330295349588377138262794823600892945783796971410387824995191/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3817970096265863138165147674794188569131397411800446472891912585705193912497601/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_A0": [
        [
          "-162870746964713020000072386150913373068572191450833002587648624708362594196783/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592098833450376787131/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5211863902870816640002316356829227938194310126426656082804732290667603014297047/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2605931951435408320001158178414613969097155063213328041402380245333801507148529/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_A1": [
        [
          "-445641305591431766666666666666666666666666666666666666666667166666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-891282611182863533333333333333333333333333333333333333333332333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "6925134084086733766666666666666666666666666666666666666666654666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "3462567042043366883333333333333333333333333333333333333333339333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_A2": [
        [
          "-6999995000000000000000000000000000000000000000000000000000001/25000000000000000000000000000000000000000000000000000000000000",
          "-1399998999999999999999999999999999999999999999999999999999999799999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11199991999999999999999999999999999999999999999999999999999997899999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "111999920000000000000000000000000000000000000000000000000000021/1000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_A3": [
        [
          "-527692027741901566666666666666666666666666666666666666666666666666666666666667/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1055384055483803133333333333333333333333333333333333333333333333333333333333333/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "8648199249246599566666666666666666666666666666666666666666666666666666666666663/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "4324099624623299783333333333333333333333333333333333333333333333333333333333337/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_U0": [
        [
          "-730749747017533124336121398147474848363923306184078313654307594236441751711697/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-45671859188595820271007587384217178022745206636504894603394074639777609481981/312500000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5807109191549010376414314120181678754062910754298284009799013165773188350750619/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "580710919154901037641431412018167875406291075429828400979904136577318835075063/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_U1": [
        [
          "-234356554987697592419543688163529392486237229924159920331661326072725352312163/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-585891387469243981048859220408823481215593074810399800829152115181813380780407/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9282170124722411808004839239904736293236971732078266453662633384390277546530937/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "2320542531180602952001209809976184073309242933019566613415665396097569386632737/25000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_U2": [
        [
          "-622728217383440736559622535063399243700600060765651944670671698589307999162637/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1245456434766881473119245070126798487401200121531303889341340997178615998325273/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2513935888230135918432717211912706826355529609284640368583629858986916133139439/25000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10055743552920543673730868847650827305422118437138561474334547635947664532557767/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_U3": [
        [
          "-152372154938107363791169410029194174928540772464710462640529340946223656413211/1000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-380930387345268409477923525072985437321351931161776156601322152365559141033027/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "3066887491057774584960716733082943514995053296881380502528286912983645959735689/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "6133774982115549169921433466165887029990106593762761005056602025967291919471389/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_W0": [
        [
          "-27818429908025333149696159233801123980555489225150466306859776139976878891241/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-556368598160506662993923184676022479611109784503009326137195122799537577824819/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4341870280685319961436193439098236035916652737281597924440548789395144567160599/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "434187028068531996143619343909823603591665273728159792444055298939514456716061/10000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_W1": [
        [
          "-62068034603999218698236612567840619634331971827797250789738652222196696736493/250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1241360692079984373964732251356812392686639436555945015794770644443933934729859/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "979370343873913602438816775956140949059183534055520879871562783262869813034929/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "9793703438739136024388167759561409490591835340555208798715656032628698130349301/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_W2": [
        [
          "-337776592600143886957121113097821028351915889517456519477199825695538153180381/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1351106370400575547828484452391284113407663558069826077908796902782152612721523/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "5473016530552671674978782935211681279081294308225479975456451772589997124630881/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "10946033061105343349957565870423362558162588616450959950912931745179994249261773/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_W3": [
        [
          "-643631401839493337006076815323977520388890215496990673862805877200462422175181/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-32181570091974666850303840766198876019444510774849533693140173860023121108759/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "525812971931468003856380656090176396408334726271840207555943501060485543283939/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "5258129719314680038563806560901763964083347262718402075559463210604855432839401/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B0_P1": [
        [
          "-4/25",
          "-4/25"
        ],
        [
          "59/1000",
          "59/1000"
        ]
      ],
      "arm2_B0_P2": [
        [
          "-2/5",
          "-2/5"
        ],
        [
          "4/25",
          "4/25"
        ]
      ],
      "arm2_B0_P3": [
        [
          "-6/25",
          "-6/25"
        ],
        [
          "101/1000",
          "101/1000"
        ]
      ],
      "arm2_B1_O": [
        [
          "-1908985048132931569082573837397094284565698705900223236445954867852596956248799/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-954492524066465784541286918698547142282849352950111618222975333926298478124399/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "906767897863142495314222572763619785168706885302606037311826454729983554218179/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18135357957262849906284451455272395703374137706052120746236573494599671084363591/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_A0": [
        [
          "-1302965975717704160000579089207306984548577531606664020701188697666900753574263/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-651482987858852080000289544603653492274288765803332010350592248833450376787131/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "386818024041193422500171917108419261037858954695728381145664077432361161217359/3125000000000000000000000000000000000000000000000000000000000000000000000000000",
          "12378176769318189520005501347469416353211486550263308196661294877835557158955499/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_A1": [
        [
          "-1905641305591431766666666666666666666666666666666666666666668666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-952820652795715883333333333333333333333333333333333333333332333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9000514500215257266666666666666666666666666666666666666666656166666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18001029000430514533333333333333333333333333333333333333333354333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_A2": [
        [
          "-27999980000000000000000000000000000000000000000000000000000001/50000000000000000000000000000000000000000000000000000000000000",
          "-2799997999999999999999999999999999999999999999999999999999999899999999999999999/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "26599980999999999999999999999999999999999999999999999999999998799999999999999989/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "66499952500000000000000000000000000000000000000000000000000003/250000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_A3": [
        [
          "-1987692027741901566666666666666666666666666666666666666666666666666666666666667/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-993846013870950783333333333333333333333333333333333333333333333333333333333333/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "9492818833118076066666666666666666666666666666666666666666666666666666666666663/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "18985637666236152133333333333333333333333333333333333333333333333333333333333337/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_U0": [
        [
          "-742416382394909509818518517646910858218466014736381063484934610671945450594581/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1484832764789819019637037035293821716436932029472762126969865021343890901189161/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2817293374641530675482904660558449257945323286480813791299200701741558145965111/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7043233436603826688707261651396123144863308216202034478248023954353895364912783/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_U1": [
        [
          "-1199410397374135528730790926808578784294941389087238709539445267919247725347487/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2398820794748271057461581853617157568589882778174477419078886335838495450694973/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2842843939089478637687071683255597149812203457526683787680939995150792313578057/12500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "22742751512715829101496573466044777198497627660213470301447564361206338508624467/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_U2": [
        [
          "-2435657624662467812972345168271733331074889764129729562920408919245990069077203/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1217828812331233906486172584135866665537444882064864781460202359622995034538601/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "4636958694337238033525146648379937269663542298335299205509148112419254785842241/20000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "1449049591980386885476608327618730396769856968229781001721611560131017120575701/6250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_U3": [
        [
          "-1500388278626320866946899861293069729576322307542499126744038776591229166366341/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-75019413931316043347344993064653486478816115377124956337201728829561458318317/250000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "14273133039245675545132877214783222447399299769240912953786038171675849911951703/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "7136566519622837772566438607391611223699649884620456476893041285837924955975857/50000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_W0": [
        [
          "-117818429908025333149696159233801123980555489225150466306859776139976878891241/500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-1178184299080253331496961592338011239805554892251504663068597561399768788912409/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "11138211588963039977963539108056134877666658707018055956823170736797225466948909/100000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "278455289724075999449088477701403371941666467675451398920579328419930636673723/2500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_W1": [
        [
          "-641257660725103032081819663372369643978511741061825207043766370660382969488367/1250000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2565030642900412128327278653489478575914046964247300828175061282641531877953467/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "12149600029301772867722151041251750822866403042201591101920906761816583083406573/50000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24299200058603545735444302082503501645732806084403182203841857923633166166813157/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_W2": [
        [
          "-26199034820607077152591547540067144362745590250042413592320786118106412169493/50000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-2619903482060707715259154754006714436274559025004241359232074411810641216949299/5000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "2495767412852709277862681528871033197005895081348646857652597107366247823476313/10000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "24957674128527092778626815288710331970058950813486468576526015473662478234763141/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_W3": [
        [
          "-1221815700919746668503038407661988760194445107748495336931404438600231211087591/5000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "-122181570091974666850303840766198876019444510774849533693140023860023121108759/500000000000000000000000000000000000000000000000000000000000000000000000000000"
        ],
        [
          "291544710275924000550911522298596628058333532324548601079420146580069363326277/2500000000000000000000000000000000000000000000000000000000000000000000000000000",
          "11661788411036960022036460891943865122333341292981944043176850263202774533051091/100000000000000000000000000000000000000000000000000000000000000000000000000000000"
        ]
      ],
      "arm2_B1_P1": [
        [
          "-19/50",
          "-19/50"
        ],
        [
          "89/500",
          "89/500"
        ]
      ],
      "arm2_B1_P2": [
        [
          "-4/5",
          "-4/5"
        ],
        [
          "19/50",
          "19/50"
        ]
      ],
      "arm2_B1_P3": [
        [
          "-21/50",
          "-21/50"
        ],
        [
          "101/500",
          "101/500"
        ]
      ],
      "arm2_bridge_a0": [
        [
          "-1021/50",
          "-1021/50"
        ],
        [
          "5609/500",
          "5609/500"
        ]
      ],
      "arm2_bridge_a1": [
        [
          "-31/50",
          "-31/50"
        ],
        [
          "1341/1000",
          "1341/1000"
        ]
      ],
      "arm2_bridge_b0": [
        [
          "-31/50",
          "-31/50"
        ],
        [
          "279/1000",
          "279/1000"
        ]
      ],
      "arm2_bridge_b1": [
        [
          "-1021/50",
          "-1021/50"
        ],
        [
          "5101/500",
          "5101/500"
        ]
      ]
    },
    "faces": [
      [
        "a",
        "b",
        "c"
      ],
      [
        "arm0_C_O",
        "arm0_C_U0",
        "arm0_C_A0"
      ],
      [
        "arm0_C_O",
        "arm0_C_A1",
        "arm0_C_U0"
      ],
      [
        "arm0_C_W0",
        "a",
        "arm0_C_A0"
      ],
      [
        "arm0_C_W0",
        "b",
        "a"
      ],
      [
        "arm0_C_W0",
        "arm0_C_A1",
        "b"
      ],
      [
        "arm0_C_W0",
        "arm0_C_U0",
        "arm0_C_A1"
      ],
      [
        "arm0_C_W0",
        "arm0_C_A0",
        "arm0_C_U0"
      ],
      [
        "arm0_C_O",
        "arm0_C_U1",
        "arm0_C_A1"
      ],
      [
        "arm0_C_O",
        "arm0_C_A2",
        "arm0_C_U1"
      ],
      [
        "arm0_C_W1",
        "b",
        "arm0_C_A1"
      ],
      [
        "arm0_C_W1",
        "arm0_c",
        "b"
      ],
      [
        "arm0_C_W1",
        "arm0_C_A2",
        "arm0_c"
      ],
      [
        "arm0_C_W1",
        "arm0_C_U1",
        "arm0_C_A2"
      ],
      [
        "arm0_C_W1",
        "arm0_C_A1",
        "arm0_C_U1"
      ],
      [
        "arm0_C_O",
        "arm0_C_U2",
        "arm0_C_A2"
      ],
      [
        "arm0_C_O",
        "arm0_C_A3",
        "arm0_C_U2"
      ],
      [
        "arm0_C_W2",
        "arm0_c",
        "arm0_C_A2"
      ],
      [
        "arm0_C_W2",
        "arm0_d",
        "arm0_c"
      ],
      [
        "arm0_C_W2",
        "arm0_C_A3",
        "arm0_d"
      ],
      [
        "arm0_C_W2",
        "arm0_C_U2",
        "arm0_C_A3"
      ],
      [
        "arm0_C_W2",
        "arm0_C_A2",
        "arm0_C_U2"
      ],
      [
        "arm0_C_O",
        "arm0_C_U3",
        "arm0_C_A3"
      ],
      [
        "arm0_C_O",
        "arm0_C_A0",
        "arm0_C_U3"
      ],
      [
        "arm0_C_W3",
        "arm0_d",
        "arm0_C_A3"
      ],
      [
        "arm0_C_W3",
        "a",
        "arm0_d"
      ],
      [
        "arm0_C_W3",
        "arm0_C_A0",
        "a"
      ],
      [
        "arm0_C_W3",
        "arm0_C_U3",
        "arm0_C_A0"
      ],
      [
        "arm0_C_W3",
        "arm0_C_A3",
        "arm0_C_U3"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_U0",
        "arm0_A0_A0"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_A1",
        "arm0_A0_U0"
      ],
      [
        "arm0_A0_W0",
        "a",
        "arm0_A0_A0"
      ],
      [
        "arm0_A0_W0",
        "arm0_A0_P1",
        "a"
      ],
      [
        "arm0_A0_W0",
        "arm0_A0_A1",
        "arm0_A0_P1"
      ],
      [
        "arm0_A0_W0",
        "arm0_A0_U0",
        "arm0_A0_A1"
      ],
      [
        "arm0_A0_W0",
        "arm0_A0_A0",
        "arm0_A0_U0"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_U1",
        "arm0_A0_A1"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_A2",
        "arm0_A0_U1"
      ],
      [
        "arm0_A0_W1",
        "arm0_A0_P1",
        "arm0_A0_A1"
      ],
      [
        "arm0_A0_W1",
        "arm0_A0_P2",
        "arm0_A0_P1"
      ],
      [
        "arm0_A0_W1",
        "arm0_A0_A2",
        "arm0_A0_P2"
      ],
      [
        "arm0_A0_W1",
        "arm0_A0_U1",
        "arm0_A0_A2"
      ],
      [
        "arm0_A0_W1",
        "arm0_A0_A1",
        "arm0_A0_U1"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_U2",
        "arm0_A0_A2"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_A3",
        "arm0_A0_U2"
      ],
      [
        "arm0_A0_W2",
        "arm0_A0_P2",
        "arm0_A0_A2"
      ],
      [
        "arm0_A0_W2",
        "arm0_A0_P3",
        "arm0_A0_P2"
      ],
      [
        "arm0_A0_W2",
        "arm0_A0_A3",
        "arm0_A0_P3"
      ],
      [
        "arm0_A0_W2",
        "arm0_A0_U2",
        "arm0_A0_A3"
      ],
      [
        "arm0_A0_W2",
        "arm0_A0_A2",
        "arm0_A0_U2"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_U3",
        "arm0_A0_A3"
      ],
      [
        "arm0_A0_O",
        "arm0_A0_A0",
        "arm0_A0_U3"
      ],
      [
        "arm0_A0_W3",
        "arm0_A0_P3",
        "arm0_A0_A3"
      ],
      [
        "arm0_A0_W3",
        "a",
        "arm0_A0_P3"
      ],
      [
        "arm0_A0_W3",
        "arm0_A0_A0",
        "a"
      ],
      [
        "arm0_A0_W3",
        "arm0_A0_U3",
        "arm0_A0_A0"
      ],
      [
        "arm0_A0_W3",
        "arm0_A0_A3",
        "arm0_A0_U3"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_U0",
        "arm0_A1_A0"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_A1",
        "arm0_A1_U0"
      ],
      [
        "arm0_A1_W0",
        "a",
        "arm0_A1_A0"
      ],
      [
        "arm0_A1_W0",
        "arm0_A1_P1",
        "a"
      ],
      [
        "arm0_A1_W0",
        "arm0_A1_A1",
        "arm0_A1_P1"
      ],
      [
        "arm0_A1_W0",
        "arm0_A1_U0",
        "arm0_A1_A1"
      ],
      [
        "arm0_A1_W0",
        "arm0_A1_A0",
        "arm0_A1_U0"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_U1",
        "arm0_A1_A1"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_A2",
        "arm0_A1_U1"
      ],
      [
        "arm0_A1_W1",
        "arm0_A1_P1",
        "arm0_A1_A1"
      ],
      [
        "arm0_A1_W1",
        "arm0_A1_P2",
        "arm0_A1_P1"
      ],
      [
        "arm0_A1_W1",
        "arm0_A1_A2",
        "arm0_A1_P2"
      ],
      [
        "arm0_A1_W1",
        "arm0_A1_U1",
        "arm0_A1_A2"
      ],
      [
        "arm0_A1_W1",
        "arm0_A1_A1",
        "arm0_A1_U1"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_U2",
        "arm0_A1_A2"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_A3",
        "arm0_A1_U2"
      ],
      [
        "arm0_A1_W2",
        "arm0_A1_P2",
        "arm0_A1_A2"
      ],
      [
        "arm0_A1_W2",
        "arm0_A1_P3",
        "arm0_A1_P2"
      ],
      [
        "arm0_A1_W2",
        "arm0_A1_A3",
        "arm0_A1_P3"
      ],
      [
        "arm0_A1_W2",
        "arm0_A1_U2",
        "arm0_A1_A3"
      ],
      [
        "arm0_A1_W2",
        "arm0_A1_A2",
        "arm0_A1_U2"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_U3",
        "arm0_A1_A3"
      ],
      [
        "arm0_A1_O",
        "arm0_A1_A0",
        "arm0_A1_U3"
      ],
      [
        "arm0_A1_W3",
        "arm0_A1_P3",
        "arm0_A1_A3"
      ],
      [
        "arm0_A1_W3",
        "a",
        "arm0_A1_P3"
      ],
      [
        "arm0_A1_W3",
        "arm0_A1_A0",
        "a"
      ],
      [
        "arm0_A1_W3",
        "arm0_A1_U3",
        "arm0_A1_A0"
      ],
      [
        "arm0_A1_W3",
        "arm0_A1_A3",
        "arm0_A1_U3"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_U0",
        "arm0_B0_A0"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_A1",
        "arm0_B0_U0"
      ],
      [
        "arm0_B0_W0",
        "b",
        "arm0_B0_A0"
      ],
      [
        "arm0_B0_W0",
        "arm0_B0_P1",
        "b"
      ],
      [
        "arm0_B0_W0",
        "arm0_B0_A1",
        "arm0_B0_P1"
      ],
      [
        "arm0_B0_W0",
        "arm0_B0_U0",
        "arm0_B0_A1"
      ],
      [
        "arm0_B0_W0",
        "arm0_B0_A0",
        "arm0_B0_U0"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_U1",
        "arm0_B0_A1"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_A2",
        "arm0_B0_U1"
      ],
      [
        "arm0_B0_W1",
        "arm0_B0_P1",
        "arm0_B0_A1"
      ],
      [
        "arm0_B0_W1",
        "arm0_B0_P2",
        "arm0_B0_P1"
      ],
      [
        "arm0_B0_W1",
        "arm0_B0_A2",
        "arm0_B0_P2"
      ],
      [
        "arm0_B0_W1",
        "arm0_B0_U1",
        "arm0_B0_A2"
      ],
      [
        "arm0_B0_W1",
        "arm0_B0_A1",
        "arm0_B0_U1"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_U2",
        "arm0_B0_A2"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_A3",
        "arm0_B0_U2"
      ],
      [
        "arm0_B0_W2",
        "arm0_B0_P2",
        "arm0_B0_A2"
      ],
      [
        "arm0_B0_W2",
        "arm0_B0_P3",
        "arm0_B0_P2"
      ],
      [
        "arm0_B0_W2",
        "arm0_B0_A3",
        "arm0_B0_P3"
      ],
      [
        "arm0_B0_W2",
        "arm0_B0_U2",
        "arm0_B0_A3"
      ],
      [
        "arm0_B0_W2",
        "arm0_B0_A2",
        "arm0_B0_U2"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_U3",
        "arm0_B0_A3"
      ],
      [
        "arm0_B0_O",
        "arm0_B0_A0",
        "arm0_B0_U3"
      ],
      [
        "arm0_B0_W3",
        "arm0_B0_P3",
        "arm0_B0_A3"
      ],
      [
        "arm0_B0_W3",
        "b",
        "arm0_B0_P3"
      ],
      [
        "arm0_B0_W3",
        "arm0_B0_A0",
        "b"
      ],
      [
        "arm0_B0_W3",
        "arm0_B0_U3",
        "arm0_B0_A0"
      ],
      [
        "arm0_B0_W3",
        "arm0_B0_A3",
        "arm0_B0_U3"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_U0",
        "arm0_B1_A0"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_A1",
        "arm0_B1_U0"
      ],
      [
        "arm0_B1_W0",
        "b",
        "arm0_B1_A0"
      ],
      [
        "arm0_B1_W0",
        "arm0_B1_P1",
        "b"
      ],
      [
        "arm0_B1_W0",
        "arm0_B1_A1",
        "arm0_B1_P1"
      ],
      [
        "arm0_B1_W0",
        "arm0_B1_U0",
        "arm0_B1_A1"
      ],
      [
        "arm0_B1_W0",
        "arm0_B1_A0",
        "arm0_B1_U0"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_U1",
        "arm0_B1_A1"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_A2",
        "arm0_B1_U1"
      ],
      [
        "arm0_B1_W1",
        "arm0_B1_P1",
        "arm0_B1_A1"
      ],
      [
        "arm0_B1_W1",
        "arm0_B1_P2",
        "arm0_B1_P1"
      ],
      [
        "arm0_B1_W1",
        "arm0_B1_A2",
        "arm0_B1_P2"
      ],
      [
        "arm0_B1_W1",
        "arm0_B1_U1",
        "arm0_B1_A2"
      ],
      [
        "arm0_B1_W1",
        "arm0_B1_A1",
        "arm0_B1_U1"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_U2",
        "arm0_B1_A2"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_A3",
        "arm0_B1_U2"
      ],
      [
        "arm0_B1_W2",
        "arm0_B1_P2",
        "arm0_B1_A2"
      ],
      [
        "arm0_B1_W2",
        "arm0_B1_P3",
        "arm0_B1_P2"
      ],
      [
        "arm0_B1_W2",
        "arm0_B1_A3",
        "arm0_B1_P3"
      ],
      [
        "arm0_B1_W2",
        "arm0_B1_U2",
        "arm0_B1_A3"
      ],
      [
        "arm0_B1_W2",
        "arm0_B1_A2",
        "arm0_B1_U2"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_U3",
        "arm0_B1_A3"
      ],
      [
        "arm0_B1_O",
        "arm0_B1_A0",
        "arm0_B1_U3"
      ],
      [
        "arm0_B1_W3",
        "arm0_B1_P3",
        "arm0_B1_A3"
      ],
      [
        "arm0_B1_W3",
        "b",
        "arm0_B1_P3"
      ],
      [
        "arm0_B1_W3",
        "arm0_B1_A0",
        "b"
      ],
      [
        "arm0_B1_W3",
        "arm0_B1_U3",
        "arm0_B1_A0"
      ],
      [
        "arm0_B1_W3",
        "arm0_B1_A3",
        "arm0_B1_U3"
      ],
      [
        "arm0_bridge_a0",
        "a",
        "arm0_A0_P1"
      ],
      [
        "arm0_bridge_a0",
        "arm0_d",
        "a"
      ],
      [
        "arm0_bridge_a1",
        "a",
        "arm0_A1_P1"
      ],
      [
        "arm0_bridge_a1",
        "arm0_A0_P3",
        "a"
      ],
      [
        "arm0_bridge_b0",
        "b",
        "arm0_B1_P1"
      ],
      [
        "arm0_bridge_b0",
        "arm0_B0_P3",
        "b"
      ],
      [
        "arm0_bridge_b1",
        "b",
        "arm0_c"
      ],
      [
        "arm0_bridge_b1",
        "arm0_B1_P3",
        "b"
      ],
      [
        "arm1_C_O",
        "arm1_C_U0",
        "arm1_C_A0"
      ],
      [
        "arm1_C_O",
        "arm1_C_A1",
        "arm1_C_U0"
      ],
      [
        "arm1_C_W0",
        "b",
        "arm1_C_A0"
      ],
      [
        "arm1_C_W0",
        "c",
        "b"
      ],
      [
        "arm1_C_W0",
        "arm1_C_A1",
        "c"
      ],
      [
        "arm1_C_W0",
        "arm1_C_U0",
        "arm1_C_A1"
      ],
      [
        "arm1_C_W0",
        "arm1_C_A0",
        "arm1_C_U0"
      ],
      [
        "arm1_C_O",
        "arm1_C_U1",
        "arm1_C_A1"
      ],
      [
        "arm1_C_O",
        "arm1_C_A2",
        "arm1_C_U1"
      ],
      [
        "arm1_C_W1",
        "c",
        "arm1_C_A1"
      ],
      [
        "arm1_C_W1",
        "arm1_c",
        "c"
      ],
      [
        "arm1_C_W1",
        "arm1_C_A2",
        "arm1_c"
      ],
      [
        "arm1_C_W1",
        "arm1_C_U1",
        "arm1_C_A2"
      ],
      [
        "arm1_C_W1",
        "arm1_C_A1",
        "arm1_C_U1"
      ],
      [
        "arm1_C_O",
        "arm1_C_U2",
        "arm1_C_A2"
      ],
      [
        "arm1_C_O",
        "arm1_C_A3",
        "arm1_C_U2"
      ],
      [
        "arm1_C_W2",
        "arm1_c",
        "arm1_C_A2"
      ],
      [
        "arm1_C_W2",
        "arm1_d",
        "arm1_c"
      ],
      [
        "arm1_C_W2",
        "arm1_C_A3",
        "arm1_d"
      ],
      [
        "arm1_C_W2",
        "arm1_C_U2",
        "arm1_C_A3"
      ],
      [
        "arm1_C_W2",
        "arm1_C_A2",
        "arm1_C_U2"
      ],
      [
        "arm1_C_O",
        "arm1_C_U3",
        "arm1_C_A3"
      ],
      [
        "arm1_C_O",
        "arm1_C_A0",
        "arm1_C_U3"
      ],
      [
        "arm1_C_W3",
        "arm1_d",
        "arm1_C_A3"
      ],
      [
        "arm1_C_W3",
        "b",
        "arm1_d"
      ],
      [
        "arm1_C_W3",
        "arm1_C_A0",
        "b"
      ],
      [
        "arm1_C_W3",
        "arm1_C_U3",
        "arm1_C_A0"
      ],
      [
        "arm1_C_W3",
        "arm1_C_A3",
        "arm1_C_U3"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_U0",
        "arm1_A0_A0"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_A1",
        "arm1_A0_U0"
      ],
      [
        "arm1_A0_W0",
        "b",
        "arm1_A0_A0"
      ],
      [
        "arm1_A0_W0",
        "arm1_A0_P1",
        "b"
      ],
      [
        "arm1_A0_W0",
        "arm1_A0_A1",
        "arm1_A0_P1"
      ],
      [
        "arm1_A0_W0",
        "arm1_A0_U0",
        "arm1_A0_A1"
      ],
      [
        "arm1_A0_W0",
        "arm1_A0_A0",
        "arm1_A0_U0"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_U1",
        "arm1_A0_A1"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_A2",
        "arm1_A0_U1"
      ],
      [
        "arm1_A0_W1",
        "arm1_A0_P1",
        "arm1_A0_A1"
      ],
      [
        "arm1_A0_W1",
        "arm1_A0_P2",
        "arm1_A0_P1"
      ],
      [
        "arm1_A0_W1",
        "arm1_A0_A2",
        "arm1_A0_P2"
      ],
      [
        "arm1_A0_W1",
        "arm1_A0_U1",
        "arm1_A0_A2"
      ],
      [
        "arm1_A0_W1",
        "arm1_A0_A1",
        "arm1_A0_U1"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_U2",
        "arm1_A0_A2"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_A3",
        "arm1_A0_U2"
      ],
      [
        "arm1_A0_W2",
        "arm1_A0_P2",
        "arm1_A0_A2"
      ],
      [
        "arm1_A0_W2",
        "arm1_A0_P3",
        "arm1_A0_P2"
      ],
      [
        "arm1_A0_W2",
        "arm1_A0_A3",
        "arm1_A0_P3"
      ],
      [
        "arm1_A0_W2",
        "arm1_A0_U2",
        "arm1_A0_A3"
      ],
      [
        "arm1_A0_W2",
        "arm1_A0_A2",
        "arm1_A0_U2"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_U3",
        "arm1_A0_A3"
      ],
      [
        "arm1_A0_O",
        "arm1_A0_A0",
        "arm1_A0_U3"
      ],
      [
        "arm1_A0_W3",
        "arm1_A0_P3",
        "arm1_A0_A3"
      ],
      [
        "arm1_A0_W3",
        "b",
        "arm1_A0_P3"
      ],
      [
        "arm1_A0_W3",
        "arm1_A0_A0",
        "b"
      ],
      [
        "arm1_A0_W3",
        "arm1_A0_U3",
        "arm1_A0_A0"
      ],
      [
        "arm1_A0_W3",
        "arm1_A0_A3",
        "arm1_A0_U3"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_U0",
        "arm1_A1_A0"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_A1",
        "arm1_A1_U0"
      ],
      [
        "arm1_A1_W0",
        "b",
        "arm1_A1_A0"
      ],
      [
        "arm1_A1_W0",
        "arm1_A1_P1",
        "b"
      ],
      [
        "arm1_A1_W0",
        "arm1_A1_A1",
        "arm1_A1_P1"
      ],
      [
        "arm1_A1_W0",
        "arm1_A1_U0",
        "arm1_A1_A1"
      ],
      [
        "arm1_A1_W0",
        "arm1_A1_A0",
        "arm1_A1_U0"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_U1",
        "arm1_A1_A1"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_A2",
        "arm1_A1_U1"
      ],
      [
        "arm1_A1_W1",
        "arm1_A1_P1",
        "arm1_A1_A1"
      ],
      [
        "arm1_A1_W1",
        "arm1_A1_P2",
        "arm1_A1_P1"
      ],
      [
        "arm1_A1_W1",
        "arm1_A1_A2",
        "arm1_A1_P2"
      ],
      [
        "arm1_A1_W1",
        "arm1_A1_U1",
        "arm1_A1_A2"
      ],
      [
        "arm1_A1_W1",
        "arm1_A1_A1",
        "arm1_A1_U1"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_U2",
        "arm1_A1_A2"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_A3",
        "arm1_A1_U2"
      ],
      [
        "arm1_A1_W2",
        "arm1_A1_P2",
        "arm1_A1_A2"
      ],
      [
        "arm1_A1_W2",
        "arm1_A1_P3",
        "arm1_A1_P2"
      ],
      [
        "arm1_A1_W2",
        "arm1_A1_A3",
        "arm1_A1_P3"
      ],
      [
        "arm1_A1_W2",
        "arm1_A1_U2",
        "arm1_A1_A3"
      ],
      [
        "arm1_A1_W2",
        "arm1_A1_A2",
        "arm1_A1_U2"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_U3",
        "arm1_A1_A3"
      ],
      [
        "arm1_A1_O",
        "arm1_A1_A0",
        "arm1_A1_U3"
      ],
      [
        "arm1_A1_W3",
        "arm1_A1_P3",
        "arm1_A1_A3"
      ],
      [
        "arm1_A1_W3",
        "b",
        "arm1_A1_P3"
      ],
      [
        "arm1_A1_W3",
        "arm1_A1_A0",
        "b"
      ],
      [
        "arm1_A1_W3",
        "arm1_A1_U3",
        "arm1_A1_A0"
      ],
      [
        "arm1_A1_W3",
        "arm1_A1_A3",
        "arm1_A1_U3"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_U0",
        "arm1_B0_A0"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_A1",
        "arm1_B0_U0"
      ],
      [
        "arm1_B0_W0",
        "c",
        "arm1_B0_A0"
      ],
      [
        "arm1_B0_W0",
        "arm1_B0_P1",
        "c"
      ],
      [
        "arm1_B0_W0",
        "arm1_B0_A1",
        "arm1_B0_P1"
      ],
      [
        "arm1_B0_W0",
        "arm1_B0_U0",
        "arm1_B0_A1"
      ],
      [
        "arm1_B0_W0",
        "arm1_B0_A0",
        "arm1_B0_U0"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_U1",
        "arm1_B0_A1"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_A2",
        "arm1_B0_U1"
      ],
      [
        "arm1_B0_W1",
        "arm1_B0_P1",
        "arm1_B0_A1"
      ],
      [
        "arm1_B0_W1",
        "arm1_B0_P2",
        "arm1_B0_P1"
      ],
      [
        "arm1_B0_W1",
        "arm1_B0_A2",
        "arm1_B0_P2"
      ],
      [
        "arm1_B0_W1",
        "arm1_B0_U1",
        "arm1_B0_A2"
      ],
      [
        "arm1_B0_W1",
        "arm1_B0_A1",
        "arm1_B0_U1"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_U2",
        "arm1_B0_A2"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_A3",
        "arm1_B0_U2"
      ],
      [
        "arm1_B0_W2",
        "arm1_B0_P2",
        "arm1_B0_A2"
      ],
      [
        "arm1_B0_W2",
        "arm1_B0_P3",
        "arm1_B0_P2"
      ],
      [
        "arm1_B0_W2",
        "arm1_B0_A3",
        "arm1_B0_P3"
      ],
      [
        "arm1_B0_W2",
        "arm1_B0_U2",
        "arm1_B0_A3"
      ],
      [
        "arm1_B0_W2",
        "arm1_B0_A2",
        "arm1_B0_U2"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_U3",
        "arm1_B0_A3"
      ],
      [
        "arm1_B0_O",
        "arm1_B0_A0",
        "arm1_B0_U3"
      ],
      [
        "arm1_B0_W3",
        "arm1_B0_P3",
        "arm1_B0_A3"
      ],
      [
        "arm1_B0_W3",
        "c",
        "arm1_B0_P3"
      ],
      [
        "arm1_B0_W3",
        "arm1_B0_A0",
        "c"
      ],
      [
        "arm1_B0_W3",
        "arm1_B0_U3",
        "arm1_B0_A0"
      ],
      [
        "arm1_B0_W3",
        "arm1_B0_A3",
        "arm1_B0_U3"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_U0",
        "arm1_B1_A0"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_A1",
        "arm1_B1_U0"
      ],
      [
        "arm1_B1_W0",
        "c",
        "arm1_B1_A0"
      ],
      [
        "arm1_B1_W0",
        "arm1_B1_P1",
        "c"
      ],
      [
        "arm1_B1_W0",
        "arm1_B1_A1",
        "arm1_B1_P1"
      ],
      [
        "arm1_B1_W0",
        "arm1_B1_U0",
        "arm1_B1_A1"
      ],
      [
        "arm1_B1_W0",
        "arm1_B1_A0",
        "arm1_B1_U0"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_U1",
        "arm1_B1_A1"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_A2",
        "arm1_B1_U1"
      ],
      [
        "arm1_B1_W1",
        "arm1_B1_P1",
        "arm1_B1_A1"
      ],
      [
        "arm1_B1_W1",
        "arm1_B1_P2",
        "arm1_B1_P1"
      ],
      [
        "arm1_B1_W1",
        "arm1_B1_A2",
        "arm1_B1_P2"
      ],
      [
        "arm1_B1_W1",
        "arm1_B1_U1",
        "arm1_B1_A2"
      ],
      [
        "arm1_B1_W1",
        "arm1_B1_A1",
        "arm1_B1_U1"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_U2",
        "arm1_B1_A2"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_A3",
        "arm1_B1_U2"
      ],
      [
        "arm1_B1_W2",
        "arm1_B1_P2",
        "arm1_B1_A2"
      ],
      [
        "arm1_B1_W2",
        "arm1_B1_P3",
        "arm1_B1_P2"
      ],
      [
        "arm1_B1_W2",
        "arm1_B1_A3",
        "arm1_B1_P3"
      ],
      [
        "arm1_B1_W2",
        "arm1_B1_U2",
        "arm1_B1_A3"
      ],
      [
        "arm1_B1_W2",
        "arm1_B1_A2",
        "arm1_B1_U2"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_U3",
        "arm1_B1_A3"
      ],
      [
        "arm1_B1_O",
        "arm1_B1_A0",
        "arm1_B1_U3"
      ],
      [
        "arm1_B1_W3",
        "arm1_B1_P3",
        "arm1_B1_A3"
      ],
      [
        "arm1_B1_W3",
        "c",
        "arm1_B1_P3"
      ],
      [
        "arm1_B1_W3",
        "arm1_B1_A0",
        "c"
      ],
      [
        "arm1_B1_W3",
        "arm1_B1_U3",
        "arm1_B1_A0"
      ],
      [
        "arm1_B1_W3",
        "arm1_B1_A3",
        "arm1_B1_U3"
      ],
      [
        "arm1_bridge_a0",
        "b",
        "arm1_A0_P1"
      ],
      [
        "arm1_bridge_a0",
        "arm1_d",
        "b"
      ],
      [
        "arm1_bridge_a1",
        "b",
        "arm1_A1_P1"
      ],
      [
        "arm1_bridge_a1",
        "arm1_A0_P3",
        "b"
      ],
      [
        "arm1_bridge_b0",
        "c",
        "arm1_B1_P1"
      ],
      [
        "arm1_bridge_b0",
        "arm1_B0_P3",
        "c"
      ],
      [
        "arm1_bridge_b1",
        "c",
        "arm1_c"
      ],
      [
        "arm1_bridge_b1",
        "arm1_B1_P3",
        "c"
      ],
      [
        "arm2_C_O",
        "arm2_C_U0",
        "arm2_C_A0"
      ],
      [
        "arm2_C_O",
        "arm2_C_A1",
        "arm2_C_U0"
      ],
      [
        "arm2_C_W0",
        "c",
        "arm2_C_A0"
      ],
      [
        "arm2_C_W0",
        "a",
        "c"
      ],
      [
        "arm2_C_W0",
        "arm2_C_A1",
        "a"
      ],
      [
        "arm2_C_W0",
        "arm2_C_U0",
        "arm2_C_A1"
      ],
      [
        "arm2_C_W0",
        "arm2_C_A0",
        "arm2_C_U0"
      ],
      [
        "arm2_C_O",
        "arm2_C_U1",
        "arm2_C_A1"
      ],
      [
        "arm2_C_O",
        "arm2_C_A2",
        "arm2_C_U1"
      ],
      [
        "arm2_C_W1",
        "a",
        "arm2_C_A1"
      ],
      [
        "arm2_C_W1",
        "arm2_c",
        "a"
      ],
      [
        "arm2_C_W1",
        "arm2_C_A2",
        "arm2_c"
      ],
      [
        "arm2_C_W1",
        "arm2_C_U1",
        "arm2_C_A2"
      ],
      [
        "arm2_C_W1",
        "arm2_C_A1",
        "arm2_C_U1"
      ],
      [
        "arm2_C_O",
        "arm2_C_U2",
        "arm2_C_A2"
      ],
      [
        "arm2_C_O",
        "arm2_C_A3",
        "arm2_C_U2"
      ],
      [
        "arm2_C_W2",
        "arm2_c",
        "arm2_C_A2"
      ],
      [
        "arm2_C_W2",
        "arm2_d",
        "arm2_c"
      ],
      [
        "arm2_C_W2",
        "arm2_C_A3",
        "arm2_d"
      ],
      [
        "arm2_C_W2",
        "arm2_C_U2",
        "arm2_C_A3"
      ],
      [
        "arm2_C_W2",
        "arm2_C_A2",
        "arm2_C_U2"
      ],
      [
        "arm2_C_O",
        "arm2_C_U3",
        "arm2_C_A3"
      ],
      [
        "arm2_C_O",
        "arm2_C_A0",
        "arm2_C_U3"
      ],
      [
        "arm2_C_W3",
        "arm2_d",
        "arm2_C_A3"
      ],
      [
        "arm2_C_W3",
        "c",
        "arm2_d"
      ],
      [
        "arm2_C_W3",
        "arm2_C_A0",
        "c"
      ],
      [
        "arm2_C_W3",
        "arm2_C_U3",
        "arm2_C_A0"
      ],
      [
        "arm2_C_W3",
        "arm2_C_A3",
        "arm2_C_U3"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_U0",
        "arm2_A0_A0"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_A1",
        "arm2_A0_U0"
      ],
      [
        "arm2_A0_W0",
        "c",
        "arm2_A0_A0"
      ],
      [
        "arm2_A0_W0",
        "arm2_A0_P1",
        "c"
      ],
      [
        "arm2_A0_W0",
        "arm2_A0_A1",
        "arm2_A0_P1"
      ],
      [
        "arm2_A0_W0",
        "arm2_A0_U0",
        "arm2_A0_A1"
      ],
      [
        "arm2_A0_W0",
        "arm2_A0_A0",
        "arm2_A0_U0"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_U1",
        "arm2_A0_A1"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_A2",
        "arm2_A0_U1"
      ],
      [
        "arm2_A0_W1",
        "arm2_A0_P1",
        "arm2_A0_A1"
      ],
      [
        "arm2_A0_W1",
        "arm2_A0_P2",
        "arm2_A0_P1"
      ],
      [
        "arm2_A0_W1",
        "arm2_A0_A2",
        "arm2_A0_P2"
      ],
      [
        "arm2_A0_W1",
        "arm2_A0_U1",
        "arm2_A0_A2"
      ],
      [
        "arm2_A0_W1",
        "arm2_A0_A1",
        "arm2_A0_U1"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_U2",
        "arm2_A0_A2"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_A3",
        "arm2_A0_U2"
      ],
      [
        "arm2_A0_W2",
        "arm2_A0_P2",
        "arm2_A0_A2"
      ],
      [
        "arm2_A0_W2",
        "arm2_A0_P3",
        "arm2_A0_P2"
      ],
      [
        "arm2_A0_W2",
        "arm2_A0_A3",
        "arm2_A0_P3"
      ],
      [
        "arm2_A0_W2",
        "arm2_A0_U2",
        "arm2_A0_A3"
      ],
      [
        "arm2_A0_W2",
        "arm2_A0_A2",
        "arm2_A0_U2"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_U3",
        "arm2_A0_A3"
      ],
      [
        "arm2_A0_O",
        "arm2_A0_A0",
        "arm2_A0_U3"
      ],
      [
        "arm2_A0_W3",
        "arm2_A0_P3",
        "arm2_A0_A3"
      ],
      [
        "arm2_A0_W3",
        "c",
        "arm2_A0_P3"
      ],
      [
        "arm2_A0_W3",
        "arm2_A0_A0",
        "c"
      ],
      [
        "arm2_A0_W3",
        "arm2_A0_U3",
        "arm2_A0_A0"
      ],
      [
        "arm2_A0_W3",
        "arm2_A0_A3",
        "arm2_A0_U3"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_U0",
        "arm2_A1_A0"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_A1",
        "arm2_A1_U0"
      ],
      [
        "arm2_A1_W0",
        "c",
        "arm2_A1_A0"
      ],
      [
        "arm2_A1_W0",
        "arm2_A1_P1",
        "c"
      ],
      [
        "arm2_A1_W0",
        "arm2_A1_A1",
        "arm2_A1_P1"
      ],
      [
        "arm2_A1_W0",
        "arm2_A1_U0",
        "arm2_A1_A1"
      ],
      [
        "arm2_A1_W0",
        "arm2_A1_A0",
        "arm2_A1_U0"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_U1",
        "arm2_A1_A1"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_A2",
        "arm2_A1_U1"
      ],
      [
        "arm2_A1_W1",
        "arm2_A1_P1",
        "arm2_A1_A1"
      ],
      [
        "arm2_A1_W1",
        "arm2_A1_P2",
        "arm2_A1_P1"
      ],
      [
        "arm2_A1_W1",
        "arm2_A1_A2",
        "arm2_A1_P2"
      ],
      [
        "arm2_A1_W1",
        "arm2_A1_U1",
        "arm2_A1_A2"
      ],
      [
        "arm2_A1_W1",
        "arm2_A1_A1",
        "arm2_A1_U1"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_U2",
        "arm2_A1_A2"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_A3",
        "arm2_A1_U2"
      ],
      [
        "arm2_A1_W2",
        "arm2_A1_P2",
        "arm2_A1_A2"
      ],
      [
        "arm2_A1_W2",
        "arm2_A1_P3",
        "arm2_A1_P2"
      ],
      [
        "arm2_A1_W2",
        "arm2_A1_A3",
        "arm2_A1_P3"
      ],
      [
        "arm2_A1_W2",
        "arm2_A1_U2",
        "arm2_A1_A3"
      ],
      [
        "arm2_A1_W2",
        "arm2_A1_A2",
        "arm2_A1_U2"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_U3",
        "arm2_A1_A3"
      ],
      [
        "arm2_A1_O",
        "arm2_A1_A0",
        "arm2_A1_U3"
      ],
      [
        "arm2_A1_W3",
        "arm2_A1_P3",
        "arm2_A1_A3"
      ],
      [
        "arm2_A1_W3",
        "c",
        "arm2_A1_P3"
      ],
      [
        "arm2_A1_W3",
        "arm2_A1_A0",
        "c"
      ],
      [
        "arm2_A1_W3",
        "arm2_A1_U3",
        "arm2_A1_A0"
      ],
      [
        "arm2_A1_W3",
        "arm2_A1_A3",
        "arm2_A1_U3"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_U0",
        "arm2_B0_A0"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_A1",
        "arm2_B0_U0"
      ],
      [
        "arm2_B0_W0",
        "a",
        "arm2_B0_A0"
      ],
      [
        "arm2_B0_W0",
        "arm2_B0_P1",
        "a"
      ],
      [
        "arm2_B0_W0",
        "arm2_B0_A1",
        "arm2_B0_P1"
      ],
      [
        "arm2_B0_W0",
        "arm2_B0_U0",
        "arm2_B0_A1"
      ],
      [
        "arm2_B0_W0",
        "arm2_B0_A0",
        "arm2_B0_U0"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_U1",
        "arm2_B0_A1"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_A2",
        "arm2_B0_U1"
      ],
      [
        "arm2_B0_W1",
        "arm2_B0_P1",
        "arm2_B0_A1"
      ],
      [
        "arm2_B0_W1",
        "arm2_B0_P2",
        "arm2_B0_P1"
      ],
      [
        "arm2_B0_W1",
        "arm2_B0_A2",
        "arm2_B0_P2"
      ],
      [
        "arm2_B0_W1",
        "arm2_B0_U1",
        "arm2_B0_A2"
      ],
      [
        "arm2_B0_W1",
        "arm2_B0_A1",
        "arm2_B0_U1"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_U2",
        "arm2_B0_A2"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_A3",
        "arm2_B0_U2"
      ],
      [
        "arm2_B0_W2",
        "arm2_B0_P2",
        "arm2_B0_A2"
      ],
      [
        "arm2_B0_W2",
        "arm2_B0_P3",
        "arm2_B0_P2"
      ],
      [
        "arm2_B0_W2",
        "arm2_B0_A3",
        "arm2_B0_P3"
      ],
      [
        "arm2_B0_W2",
        "arm2_B0_U2",
        "arm2_B0_A3"
      ],
      [
        "arm2_B0_W2",
        "arm2_B0_A2",
        "arm2_B0_U2"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_U3",
        "arm2_B0_A3"
      ],
      [
        "arm2_B0_O",
        "arm2_B0_A0",
        "arm2_B0_U3"
      ],
      [
        "arm2_B0_W3",
        "arm2_B0_P3",
        "arm2_B0_A3"
      ],
      [
        "arm2_B0_W3",
        "a",
        "arm2_B0_P3"
      ],
      [
        "arm2_B0_W3",
        "arm2_B0_A0",
        "a"
      ],
      [
        "arm2_B0_W3",
        "arm2_B0_U3",
        "arm2_B0_A0"
      ],
      [
        "arm2_B0_W3",
        "arm2_B0_A3",
        "arm2_B0_U3"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_U0",
        "arm2_B1_A0"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_A1",
        "arm2_B1_U0"
      ],
      [
        "arm2_B1_W0",
        "a",
        "arm2_B1_A0"
      ],
      [
        "arm2_B1_W0",
        "arm2_B1_P1",
        "a"
      ],
      [
        "arm2_B1_W0",
        "arm2_B1_A1",
        "arm2_B1_P1"
      ],
      [
        "arm2_B1_W0",
        "arm2_B1_U0",
        "arm2_B1_A1"
      ],
      [
        "arm2_B1_W0",
        "arm2_B1_A0",
        "arm2_B1_U0"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_U1",
        "arm2_B1_A1"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_A2",
        "arm2_B1_U1"
      ],
      [
        "arm2_B1_W1",
        "arm2_B1_P1",
        "arm2_B1_A1"
      ],
      [
        "arm2_B1_W1",
        "arm2_B1_P2",
        "arm2_B1_P1"
      ],
      [
        "arm2_B1_W1",
        "arm2_B1_A2",
        "arm2_B1_P2"
      ],
      [
        "arm2_B1_W1",
        "arm2_B1_U1",
        "arm2_B1_A2"
      ],
      [
        "arm2_B1_W1",
        "arm2_B1_A1",
        "arm2_B1_U1"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_U2",
        "arm2_B1_A2"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_A3",
        "arm2_B1_U2"
      ],
      [
        "arm2_B1_W2",
        "arm2_B1_P2",
        "arm2_B1_A2"
      ],
      [
        "arm2_B1_W2",
        "arm2_B1_P3",
        "arm2_B1_P2"
      ],
      [
        "arm2_B1_W2",
        "arm2_B1_A3",
        "arm2_B1_P3"
      ],
      [
        "arm2_B1_W2",
        "arm2_B1_U2",
        "arm2_B1_A3"
      ],
      [
        "arm2_B1_W2",
        "arm2_B1_A2",
        "arm2_B1_U2"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_U3",
        "arm2_B1_A3"
      ],
      [
        "arm2_B1_O",
        "arm2_B1_A0",
        "arm2_B1_U3"
      ],
      [
        "arm2_B1_W3",
        "arm2_B1_P3",
        "arm2_B1_A3"
      ],
      [
        "arm2_B1_W3",
        "a",
        "arm2_B1_P3"
      ],
      [
        "arm2_B1_W3",
        "arm2_B1_A0",
        "a"
      ],
      [
        "arm2_B1_W3",
        "arm2_B1_U3",
        "arm2_B1_A0"
      ],
      [
        "arm2_B1_W3",
        "arm2_B1_A3",
        "arm2_B1_U3"
      ],
      [
        "arm2_bridge_a0",
        "c",
        "arm2_A0_P1"
      ],
      [
        "arm2_bridge_a0",
        "arm2_d",
        "c"
      ],
      [
        "arm2_bridge_a1",
        "c",
        "arm2_A1_P1"
      ],
      [
        "arm2_bridge_a1",
        "arm2_A0_P3",
        "c"
      ],
      [
        "arm2_bridge_b0",
        "a",
        "arm2_B1_P1"
      ],
      [
        "arm2_bridge_b0",
        "arm2_B0_P3",
        "a"
      ],
      [
        "arm2_bridge_b1",
        "a",
        "arm2_c"
      ],
      [
        "arm2_bridge_b1",
        "arm2_B1_P3",
        "a"
      ]
    ],
    "arms": [
      {
        "A": [
          [
            "1",
            "10"
          ],
          [
            "0",
            "-20"
          ]
        ],
        "translation": [
          "0",
          "0"
        ],
        "vertex_map": {
          "C_O": "arm0_C_O",
          "C_A0": "arm0_C_A0",
          "C_A1": "arm0_C_A1",
          "C_A2": "arm0_C_A2",
          "C_A3": "arm0_C_A3",
          "C_U0": "arm0_C_U0",
          "C_U1": "arm0_C_U1",
          "C_U2": "arm0_C_U2",
          "C_U3": "arm0_C_U3",
          "C_W0": "arm0_C_W0",
          "C_W1": "arm0_C_W1",
          "C_W2": "arm0_C_W2",
          "C_W3": "arm0_C_W3",
          "a": "a",
          "b": "b",
          "c": "arm0_c",
          "d": "arm0_d",
          "A0_O": "arm0_A0_O",
          "A0_A0": "arm0_A0_A0",
          "A0_A1": "arm0_A0_A1",
          "A0_A2": "arm0_A0_A2",
          "A0_A3": "arm0_A0_A3",
          "A0_U0": "arm0_A0_U0",
          "A0_U1": "arm0_A0_U1",
          "A0_U2": "arm0_A0_U2",
          "A0_U3": "arm0_A0_U3",
          "A0_W0": "arm0_A0_W0",
          "A0_W1": "arm0_A0_W1",
          "A0_W2": "arm0_A0_W2",
          "A0_W3": "arm0_A0_W3",
          "A0_P1": "arm0_A0_P1",
          "A0_P2": "arm0_A0_P2",
          "A0_P3": "arm0_A0_P3",
          "A1_O": "arm0_A1_O",
          "A1_A0": "arm0_A1_A0",
          "A1_A1": "arm0_A1_A1",
          "A1_A2": "arm0_A1_A2",
          "A1_A3": "arm0_A1_A3",
          "A1_U0": "arm0_A1_U0",
          "A1_U1": "arm0_A1_U1",
          "A1_U2": "arm0_A1_U2",
          "A1_U3": "arm0_A1_U3",
          "A1_W0": "arm0_A1_W0",
          "A1_W1": "arm0_A1_W1",
          "A1_W2": "arm0_A1_W2",
          "A1_W3": "arm0_A1_W3",
          "A1_P1": "arm0_A1_P1",
          "A1_P2": "arm0_A1_P2",
          "A1_P3": "arm0_A1_P3",
          "B0_O": "arm0_B0_O",
          "B0_A0": "arm0_B0_A0",
          "B0_A1": "arm0_B0_A1",
          "B0_A2": "arm0_B0_A2",
          "B0_A3": "arm0_B0_A3",
          "B0_U0": "arm0_B0_U0",
          "B0_U1": "arm0_B0_U1",
          "B0_U2": "arm0_B0_U2",
          "B0_U3": "arm0_B0_U3",
          "B0_W0": "arm0_B0_W0",
          "B0_W1": "arm0_B0_W1",
          "B0_W2": "arm0_B0_W2",
          "B0_W3": "arm0_B0_W3",
          "B0_P1": "arm0_B0_P1",
          "B0_P2": "arm0_B0_P2",
          "B0_P3": "arm0_B0_P3",
          "B1_O": "arm0_B1_O",
          "B1_A0": "arm0_B1_A0",
          "B1_A1": "arm0_B1_A1",
          "B1_A2": "arm0_B1_A2",
          "B1_A3": "arm0_B1_A3",
          "B1_U0": "arm0_B1_U0",
          "B1_U1": "arm0_B1_U1",
          "B1_U2": "arm0_B1_U2",
          "B1_U3": "arm0_B1_U3",
          "B1_W0": "arm0_B1_W0",
          "B1_W1": "arm0_B1_W1",
          "B1_W2": "arm0_B1_W2",
          "B1_W3": "arm0_B1_W3",
          "B1_P1": "arm0_B1_P1",
          "B1_P2": "arm0_B1_P2",
          "B1_P3": "arm0_B1_P3",
          "bridge_a0": "arm0_bridge_a0",
          "bridge_a1": "arm0_bridge_a1",
          "bridge_b0": "arm0_bridge_b0",
          "bridge_b1": "arm0_bridge_b1"
        },
        "faces": [
          [
            "arm0_C_O",
            "arm0_C_U0",
            "arm0_C_A0"
          ],
          [
            "arm0_C_O",
            "arm0_C_A1",
            "arm0_C_U0"
          ],
          [
            "arm0_C_W0",
            "a",
            "arm0_C_A0"
          ],
          [
            "arm0_C_W0",
            "b",
            "a"
          ],
          [
            "arm0_C_W0",
            "arm0_C_A1",
            "b"
          ],
          [
            "arm0_C_W0",
            "arm0_C_U0",
            "arm0_C_A1"
          ],
          [
            "arm0_C_W0",
            "arm0_C_A0",
            "arm0_C_U0"
          ],
          [
            "arm0_C_O",
            "arm0_C_U1",
            "arm0_C_A1"
          ],
          [
            "arm0_C_O",
            "arm0_C_A2",
            "arm0_C_U1"
          ],
          [
            "arm0_C_W1",
            "b",
            "arm0_C_A1"
          ],
          [
            "arm0_C_W1",
            "arm0_c",
            "b"
          ],
          [
            "arm0_C_W1",
            "arm0_C_A2",
            "arm0_c"
          ],
          [
            "arm0_C_W1",
            "arm0_C_U1",
            "arm0_C_A2"
          ],
          [
            "arm0_C_W1",
            "arm0_C_A1",
            "arm0_C_U1"
          ],
          [
            "arm0_C_O",
            "arm0_C_U2",
            "arm0_C_A2"
          ],
          [
            "arm0_C_O",
            "arm0_C_A3",
            "arm0_C_U2"
          ],
          [
            "arm0_C_W2",
            "arm0_c",
            "arm0_C_A2"
          ],
          [
            "arm0_C_W2",
            "arm0_d",
            "arm0_c"
          ],
          [
            "arm0_C_W2",
            "arm0_C_A3",
            "arm0_d"
          ],
          [
            "arm0_C_W2",
            "arm0_C_U2",
            "arm0_C_A3"
          ],
          [
            "arm0_C_W2",
            "arm0_C_A2",
            "arm0_C_U2"
          ],
          [
            "arm0_C_O",
            "arm0_C_U3",
            "arm0_C_A3"
          ],
          [
            "arm0_C_O",
            "arm0_C_A0",
            "arm0_C_U3"
          ],
          [
            "arm0_C_W3",
            "arm0_d",
            "arm0_C_A3"
          ],
          [
            "arm0_C_W3",
            "a",
            "arm0_d"
          ],
          [
            "arm0_C_W3",
            "arm0_C_A0",
            "a"
          ],
          [
            "arm0_C_W3",
            "arm0_C_U3",
            "arm0_C_A0"
          ],
          [
            "arm0_C_W3",
            "arm0_C_A3",
            "arm0_C_U3"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_U0",
            "arm0_A0_A0"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_A1",
            "arm0_A0_U0"
          ],
          [
            "arm0_A0_W0",
            "a",
            "arm0_A0_A0"
          ],
          [
            "arm0_A0_W0",
            "arm0_A0_P1",
            "a"
          ],
          [
            "arm0_A0_W0",
            "arm0_A0_A1",
            "arm0_A0_P1"
          ],
          [
            "arm0_A0_W0",
            "arm0_A0_U0",
            "arm0_A0_A1"
          ],
          [
            "arm0_A0_W0",
            "arm0_A0_A0",
            "arm0_A0_U0"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_U1",
            "arm0_A0_A1"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_A2",
            "arm0_A0_U1"
          ],
          [
            "arm0_A0_W1",
            "arm0_A0_P1",
            "arm0_A0_A1"
          ],
          [
            "arm0_A0_W1",
            "arm0_A0_P2",
            "arm0_A0_P1"
          ],
          [
            "arm0_A0_W1",
            "arm0_A0_A2",
            "arm0_A0_P2"
          ],
          [
            "arm0_A0_W1",
            "arm0_A0_U1",
            "arm0_A0_A2"
          ],
          [
            "arm0_A0_W1",
            "arm0_A0_A1",
            "arm0_A0_U1"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_U2",
            "arm0_A0_A2"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_A3",
            "arm0_A0_U2"
          ],
          [
            "arm0_A0_W2",
            "arm0_A0_P2",
            "arm0_A0_A2"
          ],
          [
            "arm0_A0_W2",
            "arm0_A0_P3",
            "arm0_A0_P2"
          ],
          [
            "arm0_A0_W2",
            "arm0_A0_A3",
            "arm0_A0_P3"
          ],
          [
            "arm0_A0_W2",
            "arm0_A0_U2",
            "arm0_A0_A3"
          ],
          [
            "arm0_A0_W2",
            "arm0_A0_A2",
            "arm0_A0_U2"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_U3",
            "arm0_A0_A3"
          ],
          [
            "arm0_A0_O",
            "arm0_A0_A0",
            "arm0_A0_U3"
          ],
          [
            "arm0_A0_W3",
            "arm0_A0_P3",
            "arm0_A0_A3"
          ],
          [
            "arm0_A0_W3",
            "a",
            "arm0_A0_P3"
          ],
          [
            "arm0_A0_W3",
            "arm0_A0_A0",
            "a"
          ],
          [
            "arm0_A0_W3",
            "arm0_A0_U3",
            "arm0_A0_A0"
          ],
          [
            "arm0_A0_W3",
            "arm0_A0_A3",
            "arm0_A0_U3"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_U0",
            "arm0_A1_A0"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_A1",
            "arm0_A1_U0"
          ],
          [
            "arm0_A1_W0",
            "a",
            "arm0_A1_A0"
          ],
          [
            "arm0_A1_W0",
            "arm0_A1_P1",
            "a"
          ],
          [
            "arm0_A1_W0",
            "arm0_A1_A1",
            "arm0_A1_P1"
          ],
          [
            "arm0_A1_W0",
            "arm0_A1_U0",
            "arm0_A1_A1"
          ],
          [
            "arm0_A1_W0",
            "arm0_A1_A0",
            "arm0_A1_U0"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_U1",
            "arm0_A1_A1"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_A2",
            "arm0_A1_U1"
          ],
          [
            "arm0_A1_W1",
            "arm0_A1_P1",
            "arm0_A1_A1"
          ],
          [
            "arm0_A1_W1",
            "arm0_A1_P2",
            "arm0_A1_P1"
          ],
          [
            "arm0_A1_W1",
            "arm0_A1_A2",
            "arm0_A1_P2"
          ],
          [
            "arm0_A1_W1",
            "arm0_A1_U1",
            "arm0_A1_A2"
          ],
          [
            "arm0_A1_W1",
            "arm0_A1_A1",
            "arm0_A1_U1"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_U2",
            "arm0_A1_A2"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_A3",
            "arm0_A1_U2"
          ],
          [
            "arm0_A1_W2",
            "arm0_A1_P2",
            "arm0_A1_A2"
          ],
          [
            "arm0_A1_W2",
            "arm0_A1_P3",
            "arm0_A1_P2"
          ],
          [
            "arm0_A1_W2",
            "arm0_A1_A3",
            "arm0_A1_P3"
          ],
          [
            "arm0_A1_W2",
            "arm0_A1_U2",
            "arm0_A1_A3"
          ],
          [
            "arm0_A1_W2",
            "arm0_A1_A2",
            "arm0_A1_U2"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_U3",
            "arm0_A1_A3"
          ],
          [
            "arm0_A1_O",
            "arm0_A1_A0",
            "arm0_A1_U3"
          ],
          [
            "arm0_A1_W3",
            "arm0_A1_P3",
            "arm0_A1_A3"
          ],
          [
            "arm0_A1_W3",
            "a",
            "arm0_A1_P3"
          ],
          [
            "arm0_A1_W3",
            "arm0_A1_A0",
            "a"
          ],
          [
            "arm0_A1_W3",
            "arm0_A1_U3",
            "arm0_A1_A0"
          ],
          [
            "arm0_A1_W3",
            "arm0_A1_A3",
            "arm0_A1_U3"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_U0",
            "arm0_B0_A0"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_A1",
            "arm0_B0_U0"
          ],
          [
            "arm0_B0_W0",
            "b",
            "arm0_B0_A0"
          ],
          [
            "arm0_B0_W0",
            "arm0_B0_P1",
            "b"
          ],
          [
            "arm0_B0_W0",
            "arm0_B0_A1",
            "arm0_B0_P1"
          ],
          [
            "arm0_B0_W0",
            "arm0_B0_U0",
            "arm0_B0_A1"
          ],
          [
            "arm0_B0_W0",
            "arm0_B0_A0",
            "arm0_B0_U0"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_U1",
            "arm0_B0_A1"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_A2",
            "arm0_B0_U1"
          ],
          [
            "arm0_B0_W1",
            "arm0_B0_P1",
            "arm0_B0_A1"
          ],
          [
            "arm0_B0_W1",
            "arm0_B0_P2",
            "arm0_B0_P1"
          ],
          [
            "arm0_B0_W1",
            "arm0_B0_A2",
            "arm0_B0_P2"
          ],
          [
            "arm0_B0_W1",
            "arm0_B0_U1",
            "arm0_B0_A2"
          ],
          [
            "arm0_B0_W1",
            "arm0_B0_A1",
            "arm0_B0_U1"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_U2",
            "arm0_B0_A2"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_A3",
            "arm0_B0_U2"
          ],
          [
            "arm0_B0_W2",
            "arm0_B0_P2",
            "arm0_B0_A2"
          ],
          [
            "arm0_B0_W2",
            "arm0_B0_P3",
            "arm0_B0_P2"
          ],
          [
            "arm0_B0_W2",
            "arm0_B0_A3",
            "arm0_B0_P3"
          ],
          [
            "arm0_B0_W2",
            "arm0_B0_U2",
            "arm0_B0_A3"
          ],
          [
            "arm0_B0_W2",
            "arm0_B0_A2",
            "arm0_B0_U2"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_U3",
            "arm0_B0_A3"
          ],
          [
            "arm0_B0_O",
            "arm0_B0_A0",
            "arm0_B0_U3"
          ],
          [
            "arm0_B0_W3",
            "arm0_B0_P3",
            "arm0_B0_A3"
          ],
          [
            "arm0_B0_W3",
            "b",
            "arm0_B0_P3"
          ],
          [
            "arm0_B0_W3",
            "arm0_B0_A0",
            "b"
          ],
          [
            "arm0_B0_W3",
            "arm0_B0_U3",
            "arm0_B0_A0"
          ],
          [
            "arm0_B0_W3",
            "arm0_B0_A3",
            "arm0_B0_U3"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_U0",
            "arm0_B1_A0"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_A1",
            "arm0_B1_U0"
          ],
          [
            "arm0_B1_W0",
            "b",
            "arm0_B1_A0"
          ],
          [
            "arm0_B1_W0",
            "arm0_B1_P1",
            "b"
          ],
          [
            "arm0_B1_W0",
            "arm0_B1_A1",
            "arm0_B1_P1"
          ],
          [
            "arm0_B1_W0",
            "arm0_B1_U0",
            "arm0_B1_A1"
          ],
          [
            "arm0_B1_W0",
            "arm0_B1_A0",
            "arm0_B1_U0"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_U1",
            "arm0_B1_A1"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_A2",
            "arm0_B1_U1"
          ],
          [
            "arm0_B1_W1",
            "arm0_B1_P1",
            "arm0_B1_A1"
          ],
          [
            "arm0_B1_W1",
            "arm0_B1_P2",
            "arm0_B1_P1"
          ],
          [
            "arm0_B1_W1",
            "arm0_B1_A2",
            "arm0_B1_P2"
          ],
          [
            "arm0_B1_W1",
            "arm0_B1_U1",
            "arm0_B1_A2"
          ],
          [
            "arm0_B1_W1",
            "arm0_B1_A1",
            "arm0_B1_U1"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_U2",
            "arm0_B1_A2"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_A3",
            "arm0_B1_U2"
          ],
          [
            "arm0_B1_W2",
            "arm0_B1_P2",
            "arm0_B1_A2"
          ],
          [
            "arm0_B1_W2",
            "arm0_B1_P3",
            "arm0_B1_P2"
          ],
          [
            "arm0_B1_W2",
            "arm0_B1_A3",
            "arm0_B1_P3"
          ],
          [
            "arm0_B1_W2",
            "arm0_B1_U2",
            "arm0_B1_A3"
          ],
          [
            "arm0_B1_W2",
            "arm0_B1_A2",
            "arm0_B1_U2"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_U3",
            "arm0_B1_A3"
          ],
          [
            "arm0_B1_O",
            "arm0_B1_A0",
            "arm0_B1_U3"
          ],
          [
            "arm0_B1_W3",
            "arm0_B1_P3",
            "arm0_B1_A3"
          ],
          [
            "arm0_B1_W3",
            "b",
            "arm0_B1_P3"
          ],
          [
            "arm0_B1_W3",
            "arm0_B1_A0",
            "b"
          ],
          [
            "arm0_B1_W3",
            "arm0_B1_U3",
            "arm0_B1_A0"
          ],
          [
            "arm0_B1_W3",
            "arm0_B1_A3",
            "arm0_B1_U3"
          ],
          [
            "arm0_bridge_a0",
            "a",
            "arm0_A0_P1"
          ],
          [
            "arm0_bridge_a0",
            "arm0_d",
            "a"
          ],
          [
            "arm0_bridge_a1",
            "a",
            "arm0_A1_P1"
          ],
          [
            "arm0_bridge_a1",
            "arm0_A0_P3",
            "a"
          ],
          [
            "arm0_bridge_b0",
            "b",
            "arm0_B1_P1"
          ],
          [
            "arm0_bridge_b0",
            "arm0_B0_P3",
            "b"
          ],
          [
            "arm0_bridge_b1",
            "b",
            "arm0_c"
          ],
          [
            "arm0_bridge_b1",
            "arm0_B1_P3",
            "b"
          ]
        ],
        "interface": [
          "a",
          "b"
        ]
      },
      {
        "A": [
          [
            "-1",
            "10"
          ],
          [
            "1",
            "10"
          ]
        ],
        "translation": [
          "1",
          "0"
        ],
        "vertex_map": {
          "C_O": "arm1_C_O",
          "C_A0": "arm1_C_A0",
          "C_A1": "arm1_C_A1",
          "C_A2": "arm1_C_A2",
          "C_A3": "arm1_C_A3",
          "C_U0": "arm1_C_U0",
          "C_U1": "arm1_C_U1",
          "C_U2": "arm1_C_U2",
          "C_U3": "arm1_C_U3",
          "C_W0": "arm1_C_W0",
          "C_W1": "arm1_C_W1",
          "C_W2": "arm1_C_W2",
          "C_W3": "arm1_C_W3",
          "a": "b",
          "b": "c",
          "c": "arm1_c",
          "d": "arm1_d",
          "A0_O": "arm1_A0_O",
          "A0_A0": "arm1_A0_A0",
          "A0_A1": "arm1_A0_A1",
          "A0_A2": "arm1_A0_A2",
          "A0_A3": "arm1_A0_A3",
          "A0_U0": "arm1_A0_U0",
          "A0_U1": "arm1_A0_U1",
          "A0_U2": "arm1_A0_U2",
          "A0_U3": "arm1_A0_U3",
          "A0_W0": "arm1_A0_W0",
          "A0_W1": "arm1_A0_W1",
          "A0_W2": "arm1_A0_W2",
          "A0_W3": "arm1_A0_W3",
          "A0_P1": "arm1_A0_P1",
          "A0_P2": "arm1_A0_P2",
          "A0_P3": "arm1_A0_P3",
          "A1_O": "arm1_A1_O",
          "A1_A0": "arm1_A1_A0",
          "A1_A1": "arm1_A1_A1",
          "A1_A2": "arm1_A1_A2",
          "A1_A3": "arm1_A1_A3",
          "A1_U0": "arm1_A1_U0",
          "A1_U1": "arm1_A1_U1",
          "A1_U2": "arm1_A1_U2",
          "A1_U3": "arm1_A1_U3",
          "A1_W0": "arm1_A1_W0",
          "A1_W1": "arm1_A1_W1",
          "A1_W2": "arm1_A1_W2",
          "A1_W3": "arm1_A1_W3",
          "A1_P1": "arm1_A1_P1",
          "A1_P2": "arm1_A1_P2",
          "A1_P3": "arm1_A1_P3",
          "B0_O": "arm1_B0_O",
          "B0_A0": "arm1_B0_A0",
          "B0_A1": "arm1_B0_A1",
          "B0_A2": "arm1_B0_A2",
          "B0_A3": "arm1_B0_A3",
          "B0_U0": "arm1_B0_U0",
          "B0_U1": "arm1_B0_U1",
          "B0_U2": "arm1_B0_U2",
          "B0_U3": "arm1_B0_U3",
          "B0_W0": "arm1_B0_W0",
          "B0_W1": "arm1_B0_W1",
          "B0_W2": "arm1_B0_W2",
          "B0_W3": "arm1_B0_W3",
          "B0_P1": "arm1_B0_P1",
          "B0_P2": "arm1_B0_P2",
          "B0_P3": "arm1_B0_P3",
          "B1_O": "arm1_B1_O",
          "B1_A0": "arm1_B1_A0",
          "B1_A1": "arm1_B1_A1",
          "B1_A2": "arm1_B1_A2",
          "B1_A3": "arm1_B1_A3",
          "B1_U0": "arm1_B1_U0",
          "B1_U1": "arm1_B1_U1",
          "B1_U2": "arm1_B1_U2",
          "B1_U3": "arm1_B1_U3",
          "B1_W0": "arm1_B1_W0",
          "B1_W1": "arm1_B1_W1",
          "B1_W2": "arm1_B1_W2",
          "B1_W3": "arm1_B1_W3",
          "B1_P1": "arm1_B1_P1",
          "B1_P2": "arm1_B1_P2",
          "B1_P3": "arm1_B1_P3",
          "bridge_a0": "arm1_bridge_a0",
          "bridge_a1": "arm1_bridge_a1",
          "bridge_b0": "arm1_bridge_b0",
          "bridge_b1": "arm1_bridge_b1"
        },
        "faces": [
          [
            "arm1_C_O",
            "arm1_C_U0",
            "arm1_C_A0"
          ],
          [
            "arm1_C_O",
            "arm1_C_A1",
            "arm1_C_U0"
          ],
          [
            "arm1_C_W0",
            "b",
            "arm1_C_A0"
          ],
          [
            "arm1_C_W0",
            "c",
            "b"
          ],
          [
            "arm1_C_W0",
            "arm1_C_A1",
            "c"
          ],
          [
            "arm1_C_W0",
            "arm1_C_U0",
            "arm1_C_A1"
          ],
          [
            "arm1_C_W0",
            "arm1_C_A0",
            "arm1_C_U0"
          ],
          [
            "arm1_C_O",
            "arm1_C_U1",
            "arm1_C_A1"
          ],
          [
            "arm1_C_O",
            "arm1_C_A2",
            "arm1_C_U1"
          ],
          [
            "arm1_C_W1",
            "c",
            "arm1_C_A1"
          ],
          [
            "arm1_C_W1",
            "arm1_c",
            "c"
          ],
          [
            "arm1_C_W1",
            "arm1_C_A2",
            "arm1_c"
          ],
          [
            "arm1_C_W1",
            "arm1_C_U1",
            "arm1_C_A2"
          ],
          [
            "arm1_C_W1",
            "arm1_C_A1",
            "arm1_C_U1"
          ],
          [
            "arm1_C_O",
            "arm1_C_U2",
            "arm1_C_A2"
          ],
          [
            "arm1_C_O",
            "arm1_C_A3",
            "arm1_C_U2"
          ],
          [
            "arm1_C_W2",
            "arm1_c",
            "arm1_C_A2"
          ],
          [
            "arm1_C_W2",
            "arm1_d",
            "arm1_c"
          ],
          [
            "arm1_C_W2",
            "arm1_C_A3",
            "arm1_d"
          ],
          [
            "arm1_C_W2",
            "arm1_C_U2",
            "arm1_C_A3"
          ],
          [
            "arm1_C_W2",
            "arm1_C_A2",
            "arm1_C_U2"
          ],
          [
            "arm1_C_O",
            "arm1_C_U3",
            "arm1_C_A3"
          ],
          [
            "arm1_C_O",
            "arm1_C_A0",
            "arm1_C_U3"
          ],
          [
            "arm1_C_W3",
            "arm1_d",
            "arm1_C_A3"
          ],
          [
            "arm1_C_W3",
            "b",
            "arm1_d"
          ],
          [
            "arm1_C_W3",
            "arm1_C_A0",
            "b"
          ],
          [
            "arm1_C_W3",
            "arm1_C_U3",
            "arm1_C_A0"
          ],
          [
            "arm1_C_W3",
            "arm1_C_A3",
            "arm1_C_U3"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_U0",
            "arm1_A0_A0"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_A1",
            "arm1_A0_U0"
          ],
          [
            "arm1_A0_W0",
            "b",
            "arm1_A0_A0"
          ],
          [
            "arm1_A0_W0",
            "arm1_A0_P1",
            "b"
          ],
          [
            "arm1_A0_W0",
            "arm1_A0_A1",
            "arm1_A0_P1"
          ],
          [
            "arm1_A0_W0",
            "arm1_A0_U0",
            "arm1_A0_A1"
          ],
          [
            "arm1_A0_W0",
            "arm1_A0_A0",
            "arm1_A0_U0"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_U1",
            "arm1_A0_A1"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_A2",
            "arm1_A0_U1"
          ],
          [
            "arm1_A0_W1",
            "arm1_A0_P1",
            "arm1_A0_A1"
          ],
          [
            "arm1_A0_W1",
            "arm1_A0_P2",
            "arm1_A0_P1"
          ],
          [
            "arm1_A0_W1",
            "arm1_A0_A2",
            "arm1_A0_P2"
          ],
          [
            "arm1_A0_W1",
            "arm1_A0_U1",
            "arm1_A0_A2"
          ],
          [
            "arm1_A0_W1",
            "arm1_A0_A1",
            "arm1_A0_U1"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_U2",
            "arm1_A0_A2"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_A3",
            "arm1_A0_U2"
          ],
          [
            "arm1_A0_W2",
            "arm1_A0_P2",
            "arm1_A0_A2"
          ],
          [
            "arm1_A0_W2",
            "arm1_A0_P3",
            "arm1_A0_P2"
          ],
          [
            "arm1_A0_W2",
            "arm1_A0_A3",
            "arm1_A0_P3"
          ],
          [
            "arm1_A0_W2",
            "arm1_A0_U2",
            "arm1_A0_A3"
          ],
          [
            "arm1_A0_W2",
            "arm1_A0_A2",
            "arm1_A0_U2"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_U3",
            "arm1_A0_A3"
          ],
          [
            "arm1_A0_O",
            "arm1_A0_A0",
            "arm1_A0_U3"
          ],
          [
            "arm1_A0_W3",
            "arm1_A0_P3",
            "arm1_A0_A3"
          ],
          [
            "arm1_A0_W3",
            "b",
            "arm1_A0_P3"
          ],
          [
            "arm1_A0_W3",
            "arm1_A0_A0",
            "b"
          ],
          [
            "arm1_A0_W3",
            "arm1_A0_U3",
            "arm1_A0_A0"
          ],
          [
            "arm1_A0_W3",
            "arm1_A0_A3",
            "arm1_A0_U3"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_U0",
            "arm1_A1_A0"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_A1",
            "arm1_A1_U0"
          ],
          [
            "arm1_A1_W0",
            "b",
            "arm1_A1_A0"
          ],
          [
            "arm1_A1_W0",
            "arm1_A1_P1",
            "b"
          ],
          [
            "arm1_A1_W0",
            "arm1_A1_A1",
            "arm1_A1_P1"
          ],
          [
            "arm1_A1_W0",
            "arm1_A1_U0",
            "arm1_A1_A1"
          ],
          [
            "arm1_A1_W0",
            "arm1_A1_A0",
            "arm1_A1_U0"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_U1",
            "arm1_A1_A1"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_A2",
            "arm1_A1_U1"
          ],
          [
            "arm1_A1_W1",
            "arm1_A1_P1",
            "arm1_A1_A1"
          ],
          [
            "arm1_A1_W1",
            "arm1_A1_P2",
            "arm1_A1_P1"
          ],
          [
            "arm1_A1_W1",
            "arm1_A1_A2",
            "arm1_A1_P2"
          ],
          [
            "arm1_A1_W1",
            "arm1_A1_U1",
            "arm1_A1_A2"
          ],
          [
            "arm1_A1_W1",
            "arm1_A1_A1",
            "arm1_A1_U1"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_U2",
            "arm1_A1_A2"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_A3",
            "arm1_A1_U2"
          ],
          [
            "arm1_A1_W2",
            "arm1_A1_P2",
            "arm1_A1_A2"
          ],
          [
            "arm1_A1_W2",
            "arm1_A1_P3",
            "arm1_A1_P2"
          ],
          [
            "arm1_A1_W2",
            "arm1_A1_A3",
            "arm1_A1_P3"
          ],
          [
            "arm1_A1_W2",
            "arm1_A1_U2",
            "arm1_A1_A3"
          ],
          [
            "arm1_A1_W2",
            "arm1_A1_A2",
            "arm1_A1_U2"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_U3",
            "arm1_A1_A3"
          ],
          [
            "arm1_A1_O",
            "arm1_A1_A0",
            "arm1_A1_U3"
          ],
          [
            "arm1_A1_W3",
            "arm1_A1_P3",
            "arm1_A1_A3"
          ],
          [
            "arm1_A1_W3",
            "b",
            "arm1_A1_P3"
          ],
          [
            "arm1_A1_W3",
            "arm1_A1_A0",
            "b"
          ],
          [
            "arm1_A1_W3",
            "arm1_A1_U3",
            "arm1_A1_A0"
          ],
          [
            "arm1_A1_W3",
            "arm1_A1_A3",
            "arm1_A1_U3"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_U0",
            "arm1_B0_A0"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_A1",
            "arm1_B0_U0"
          ],
          [
            "arm1_B0_W0",
            "c",
            "arm1_B0_A0"
          ],
          [
            "arm1_B0_W0",
            "arm1_B0_P1",
            "c"
          ],
          [
            "arm1_B0_W0",
            "arm1_B0_A1",
            "arm1_B0_P1"
          ],
          [
            "arm1_B0_W0",
            "arm1_B0_U0",
            "arm1_B0_A1"
          ],
          [
            "arm1_B0_W0",
            "arm1_B0_A0",
            "arm1_B0_U0"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_U1",
            "arm1_B0_A1"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_A2",
            "arm1_B0_U1"
          ],
          [
            "arm1_B0_W1",
            "arm1_B0_P1",
            "arm1_B0_A1"
          ],
          [
            "arm1_B0_W1",
            "arm1_B0_P2",
            "arm1_B0_P1"
          ],
          [
            "arm1_B0_W1",
            "arm1_B0_A2",
            "arm1_B0_P2"
          ],
          [
            "arm1_B0_W1",
            "arm1_B0_U1",
            "arm1_B0_A2"
          ],
          [
            "arm1_B0_W1",
            "arm1_B0_A1",
            "arm1_B0_U1"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_U2",
            "arm1_B0_A2"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_A3",
            "arm1_B0_U2"
          ],
          [
            "arm1_B0_W2",
            "arm1_B0_P2",
            "arm1_B0_A2"
          ],
          [
            "arm1_B0_W2",
            "arm1_B0_P3",
            "arm1_B0_P2"
          ],
          [
            "arm1_B0_W2",
            "arm1_B0_A3",
            "arm1_B0_P3"
          ],
          [
            "arm1_B0_W2",
            "arm1_B0_U2",
            "arm1_B0_A3"
          ],
          [
            "arm1_B0_W2",
            "arm1_B0_A2",
            "arm1_B0_U2"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_U3",
            "arm1_B0_A3"
          ],
          [
            "arm1_B0_O",
            "arm1_B0_A0",
            "arm1_B0_U3"
          ],
          [
            "arm1_B0_W3",
            "arm1_B0_P3",
            "arm1_B0_A3"
          ],
          [
            "arm1_B0_W3",
            "c",
            "arm1_B0_P3"
          ],
          [
            "arm1_B0_W3",
            "arm1_B0_A0",
            "c"
          ],
          [
            "arm1_B0_W3",
            "arm1_B0_U3",
            "arm1_B0_A0"
          ],
          [
            "arm1_B0_W3",
            "arm1_B0_A3",
            "arm1_B0_U3"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_U0",
            "arm1_B1_A0"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_A1",
            "arm1_B1_U0"
          ],
          [
            "arm1_B1_W0",
            "c",
            "arm1_B1_A0"
          ],
          [
            "arm1_B1_W0",
            "arm1_B1_P1",
            "c"
          ],
          [
            "arm1_B1_W0",
            "arm1_B1_A1",
            "arm1_B1_P1"
          ],
          [
            "arm1_B1_W0",
            "arm1_B1_U0",
            "arm1_B1_A1"
          ],
          [
            "arm1_B1_W0",
            "arm1_B1_A0",
            "arm1_B1_U0"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_U1",
            "arm1_B1_A1"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_A2",
            "arm1_B1_U1"
          ],
          [
            "arm1_B1_W1",
            "arm1_B1_P1",
            "arm1_B1_A1"
          ],
          [
            "arm1_B1_W1",
            "arm1_B1_P2",
            "arm1_B1_P1"
          ],
          [
            "arm1_B1_W1",
            "arm1_B1_A2",
            "arm1_B1_P2"
          ],
          [
            "arm1_B1_W1",
            "arm1_B1_U1",
            "arm1_B1_A2"
          ],
          [
            "arm1_B1_W1",
            "arm1_B1_A1",
            "arm1_B1_U1"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_U2",
            "arm1_B1_A2"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_A3",
            "arm1_B1_U2"
          ],
          [
            "arm1_B1_W2",
            "arm1_B1_P2",
            "arm1_B1_A2"
          ],
          [
            "arm1_B1_W2",
            "arm1_B1_P3",
            "arm1_B1_P2"
          ],
          [
            "arm1_B1_W2",
            "arm1_B1_A3",
            "arm1_B1_P3"
          ],
          [
            "arm1_B1_W2",
            "arm1_B1_U2",
            "arm1_B1_A3"
          ],
          [
            "arm1_B1_W2",
            "arm1_B1_A2",
            "arm1_B1_U2"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_U3",
            "arm1_B1_A3"
          ],
          [
            "arm1_B1_O",
            "arm1_B1_A0",
            "arm1_B1_U3"
          ],
          [
            "arm1_B1_W3",
            "arm1_B1_P3",
            "arm1_B1_A3"
          ],
          [
            "arm1_B1_W3",
            "c",
            "arm1_B1_P3"
          ],
          [
            "arm1_B1_W3",
            "arm1_B1_A0",
            "c"
          ],
          [
            "arm1_B1_W3",
            "arm1_B1_U3",
            "arm1_B1_A0"
          ],
          [
            "arm1_B1_W3",
            "arm1_B1_A3",
            "arm1_B1_U3"
          ],
          [
            "arm1_bridge_a0",
            "b",
            "arm1_A0_P1"
          ],
          [
            "arm1_bridge_a0",
            "arm1_d",
            "b"
          ],
          [
            "arm1_bridge_a1",
            "b",
            "arm1_A1_P1"
          ],
          [
            "arm1_bridge_a1",
            "arm1_A0_P3",
            "b"
          ],
          [
            "arm1_bridge_b0",
            "c",
            "arm1_B1_P1"
          ],
          [
            "arm1_bridge_b0",
            "arm1_B0_P3",
            "c"
          ],
          [
            "arm1_bridge_b1",
            "c",
            "arm1_c"
          ],
          [
            "arm1_bridge_b1",
            "arm1_B1_P3",
            "c"
          ]
        ],
        "interface": [
          "b",
          "c"
        ]
      },
      {
        "A": [
          [
            "0",
            "-20"
          ],
          [
            "-1",
            "10"
          ]
        ],
        "translation": [
          "0",
          "1"
        ],
        "vertex_map": {
          "C_O": "arm2_C_O",
          "C_A0": "arm2_C_A0",
          "C_A1": "arm2_C_A1",
          "C_A2": "arm2_C_A2",
          "C_A3": "arm2_C_A3",
          "C_U0": "arm2_C_U0",
          "C_U1": "arm2_C_U1",
          "C_U2": "arm2_C_U2",
          "C_U3": "arm2_C_U3",
          "C_W0": "arm2_C_W0",
          "C_W1": "arm2_C_W1",
          "C_W2": "arm2_C_W2",
          "C_W3": "arm2_C_W3",
          "a": "c",
          "b": "a",
          "c": "arm2_c",
          "d": "arm2_d",
          "A0_O": "arm2_A0_O",
          "A0_A0": "arm2_A0_A0",
          "A0_A1": "arm2_A0_A1",
          "A0_A2": "arm2_A0_A2",
          "A0_A3": "arm2_A0_A3",
          "A0_U0": "arm2_A0_U0",
          "A0_U1": "arm2_A0_U1",
          "A0_U2": "arm2_A0_U2",
          "A0_U3": "arm2_A0_U3",
          "A0_W0": "arm2_A0_W0",
          "A0_W1": "arm2_A0_W1",
          "A0_W2": "arm2_A0_W2",
          "A0_W3": "arm2_A0_W3",
          "A0_P1": "arm2_A0_P1",
          "A0_P2": "arm2_A0_P2",
          "A0_P3": "arm2_A0_P3",
          "A1_O": "arm2_A1_O",
          "A1_A0": "arm2_A1_A0",
          "A1_A1": "arm2_A1_A1",
          "A1_A2": "arm2_A1_A2",
          "A1_A3": "arm2_A1_A3",
          "A1_U0": "arm2_A1_U0",
          "A1_U1": "arm2_A1_U1",
          "A1_U2": "arm2_A1_U2",
          "A1_U3": "arm2_A1_U3",
          "A1_W0": "arm2_A1_W0",
          "A1_W1": "arm2_A1_W1",
          "A1_W2": "arm2_A1_W2",
          "A1_W3": "arm2_A1_W3",
          "A1_P1": "arm2_A1_P1",
          "A1_P2": "arm2_A1_P2",
          "A1_P3": "arm2_A1_P3",
          "B0_O": "arm2_B0_O",
          "B0_A0": "arm2_B0_A0",
          "B0_A1": "arm2_B0_A1",
          "B0_A2": "arm2_B0_A2",
          "B0_A3": "arm2_B0_A3",
          "B0_U0": "arm2_B0_U0",
          "B0_U1": "arm2_B0_U1",
          "B0_U2": "arm2_B0_U2",
          "B0_U3": "arm2_B0_U3",
          "B0_W0": "arm2_B0_W0",
          "B0_W1": "arm2_B0_W1",
          "B0_W2": "arm2_B0_W2",
          "B0_W3": "arm2_B0_W3",
          "B0_P1": "arm2_B0_P1",
          "B0_P2": "arm2_B0_P2",
          "B0_P3": "arm2_B0_P3",
          "B1_O": "arm2_B1_O",
          "B1_A0": "arm2_B1_A0",
          "B1_A1": "arm2_B1_A1",
          "B1_A2": "arm2_B1_A2",
          "B1_A3": "arm2_B1_A3",
          "B1_U0": "arm2_B1_U0",
          "B1_U1": "arm2_B1_U1",
          "B1_U2": "arm2_B1_U2",
          "B1_U3": "arm2_B1_U3",
          "B1_W0": "arm2_B1_W0",
          "B1_W1": "arm2_B1_W1",
          "B1_W2": "arm2_B1_W2",
          "B1_W3": "arm2_B1_W3",
          "B1_P1": "arm2_B1_P1",
          "B1_P2": "arm2_B1_P2",
          "B1_P3": "arm2_B1_P3",
          "bridge_a0": "arm2_bridge_a0",
          "bridge_a1": "arm2_bridge_a1",
          "bridge_b0": "arm2_bridge_b0",
          "bridge_b1": "arm2_bridge_b1"
        },
        "faces": [
          [
            "arm2_C_O",
            "arm2_C_U0",
            "arm2_C_A0"
          ],
          [
            "arm2_C_O",
            "arm2_C_A1",
            "arm2_C_U0"
          ],
          [
            "arm2_C_W0",
            "c",
            "arm2_C_A0"
          ],
          [
            "arm2_C_W0",
            "a",
            "c"
          ],
          [
            "arm2_C_W0",
            "arm2_C_A1",
            "a"
          ],
          [
            "arm2_C_W0",
            "arm2_C_U0",
            "arm2_C_A1"
          ],
          [
            "arm2_C_W0",
            "arm2_C_A0",
            "arm2_C_U0"
          ],
          [
            "arm2_C_O",
            "arm2_C_U1",
            "arm2_C_A1"
          ],
          [
            "arm2_C_O",
            "arm2_C_A2",
            "arm2_C_U1"
          ],
          [
            "arm2_C_W1",
            "a",
            "arm2_C_A1"
          ],
          [
            "arm2_C_W1",
            "arm2_c",
            "a"
          ],
          [
            "arm2_C_W1",
            "arm2_C_A2",
            "arm2_c"
          ],
          [
            "arm2_C_W1",
            "arm2_C_U1",
            "arm2_C_A2"
          ],
          [
            "arm2_C_W1",
            "arm2_C_A1",
            "arm2_C_U1"
          ],
          [
            "arm2_C_O",
            "arm2_C_U2",
            "arm2_C_A2"
          ],
          [
            "arm2_C_O",
            "arm2_C_A3",
            "arm2_C_U2"
          ],
          [
            "arm2_C_W2",
            "arm2_c",
            "arm2_C_A2"
          ],
          [
            "arm2_C_W2",
            "arm2_d",
            "arm2_c"
          ],
          [
            "arm2_C_W2",
            "arm2_C_A3",
            "arm2_d"
          ],
          [
            "arm2_C_W2",
            "arm2_C_U2",
            "arm2_C_A3"
          ],
          [
            "arm2_C_W2",
            "arm2_C_A2",
            "arm2_C_U2"
          ],
          [
            "arm2_C_O",
            "arm2_C_U3",
            "arm2_C_A3"
          ],
          [
            "arm2_C_O",
            "arm2_C_A0",
            "arm2_C_U3"
          ],
          [
            "arm2_C_W3",
            "arm2_d",
            "arm2_C_A3"
          ],
          [
            "arm2_C_W3",
            "c",
            "arm2_d"
          ],
          [
            "arm2_C_W3",
            "arm2_C_A0",
            "c"
          ],
          [
            "arm2_C_W3",
            "arm2_C_U3",
            "arm2_C_A0"
          ],
          [
            "arm2_C_W3",
            "arm2_C_A3",
            "arm2_C_U3"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_U0",
            "arm2_A0_A0"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_A1",
            "arm2_A0_U0"
          ],
          [
            "arm2_A0_W0",
            "c",
            "arm2_A0_A0"
          ],
          [
            "arm2_A0_W0",
            "arm2_A0_P1",
            "c"
          ],
          [
            "arm2_A0_W0",
            "arm2_A0_A1",
            "arm2_A0_P1"
          ],
          [
            "arm2_A0_W0",
            "arm2_A0_U0",
            "arm2_A0_A1"
          ],
          [
            "arm2_A0_W0",
            "arm2_A0_A0",
            "arm2_A0_U0"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_U1",
            "arm2_A0_A1"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_A2",
            "arm2_A0_U1"
          ],
          [
            "arm2_A0_W1",
            "arm2_A0_P1",
            "arm2_A0_A1"
          ],
          [
            "arm2_A0_W1",
            "arm2_A0_P2",
            "arm2_A0_P1"
          ],
          [
            "arm2_A0_W1",
            "arm2_A0_A2",
            "arm2_A0_P2"
          ],
          [
            "arm2_A0_W1",
            "arm2_A0_U1",
            "arm2_A0_A2"
          ],
          [
            "arm2_A0_W1",
            "arm2_A0_A1",
            "arm2_A0_U1"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_U2",
            "arm2_A0_A2"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_A3",
            "arm2_A0_U2"
          ],
          [
            "arm2_A0_W2",
            "arm2_A0_P2",
            "arm2_A0_A2"
          ],
          [
            "arm2_A0_W2",
            "arm2_A0_P3",
            "arm2_A0_P2"
          ],
          [
            "arm2_A0_W2",
            "arm2_A0_A3",
            "arm2_A0_P3"
          ],
          [
            "arm2_A0_W2",
            "arm2_A0_U2",
            "arm2_A0_A3"
          ],
          [
            "arm2_A0_W2",
            "arm2_A0_A2",
            "arm2_A0_U2"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_U3",
            "arm2_A0_A3"
          ],
          [
            "arm2_A0_O",
            "arm2_A0_A0",
            "arm2_A0_U3"
          ],
          [
            "arm2_A0_W3",
            "arm2_A0_P3",
            "arm2_A0_A3"
          ],
          [
            "arm2_A0_W3",
            "c",
            "arm2_A0_P3"
          ],
          [
            "arm2_A0_W3",
            "arm2_A0_A0",
            "c"
          ],
          [
            "arm2_A0_W3",
            "arm2_A0_U3",
            "arm2_A0_A0"
          ],
          [
            "arm2_A0_W3",
            "arm2_A0_A3",
            "arm2_A0_U3"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_U0",
            "arm2_A1_A0"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_A1",
            "arm2_A1_U0"
          ],
          [
            "arm2_A1_W0",
            "c",
            "arm2_A1_A0"
          ],
          [
            "arm2_A1_W0",
            "arm2_A1_P1",
            "c"
          ],
          [
            "arm2_A1_W0",
            "arm2_A1_A1",
            "arm2_A1_P1"
          ],
          [
            "arm2_A1_W0",
            "arm2_A1_U0",
            "arm2_A1_A1"
          ],
          [
            "arm2_A1_W0",
            "arm2_A1_A0",
            "arm2_A1_U0"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_U1",
            "arm2_A1_A1"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_A2",
            "arm2_A1_U1"
          ],
          [
            "arm2_A1_W1",
            "arm2_A1_P1",
            "arm2_A1_A1"
          ],
          [
            "arm2_A1_W1",
            "arm2_A1_P2",
            "arm2_A1_P1"
          ],
          [
            "arm2_A1_W1",
            "arm2_A1_A2",
            "arm2_A1_P2"
          ],
          [
            "arm2_A1_W1",
            "arm2_A1_U1",
            "arm2_A1_A2"
          ],
          [
            "arm2_A1_W1",
            "arm2_A1_A1",
            "arm2_A1_U1"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_U2",
            "arm2_A1_A2"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_A3",
            "arm2_A1_U2"
          ],
          [
            "arm2_A1_W2",
            "arm2_A1_P2",
            "arm2_A1_A2"
          ],
          [
            "arm2_A1_W2",
            "arm2_A1_P3",
            "arm2_A1_P2"
          ],
          [
            "arm2_A1_W2",
            "arm2_A1_A3",
            "arm2_A1_P3"
          ],
          [
            "arm2_A1_W2",
            "arm2_A1_U2",
            "arm2_A1_A3"
          ],
          [
            "arm2_A1_W2",
            "arm2_A1_A2",
            "arm2_A1_U2"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_U3",
            "arm2_A1_A3"
          ],
          [
            "arm2_A1_O",
            "arm2_A1_A0",
            "arm2_A1_U3"
          ],
          [
            "arm2_A1_W3",
            "arm2_A1_P3",
            "arm2_A1_A3"
          ],
          [
            "arm2_A1_W3",
            "c",
            "arm2_A1_P3"
          ],
          [
            "arm2_A1_W3",
            "arm2_A1_A0",
            "c"
          ],
          [
            "arm2_A1_W3",
            "arm2_A1_U3",
            "arm2_A1_A0"
          ],
          [
            "arm2_A1_W3",
            "arm2_A1_A3",
            "arm2_A1_U3"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_U0",
            "arm2_B0_A0"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_A1",
            "arm2_B0_U0"
          ],
          [
            "arm2_B0_W0",
            "a",
            "arm2_B0_A0"
          ],
          [
            "arm2_B0_W0",
            "arm2_B0_P1",
            "a"
          ],
          [
            "arm2_B0_W0",
            "arm2_B0_A1",
            "arm2_B0_P1"
          ],
          [
            "arm2_B0_W0",
            "arm2_B0_U0",
            "arm2_B0_A1"
          ],
          [
            "arm2_B0_W0",
            "arm2_B0_A0",
            "arm2_B0_U0"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_U1",
            "arm2_B0_A1"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_A2",
            "arm2_B0_U1"
          ],
          [
            "arm2_B0_W1",
            "arm2_B0_P1",
            "arm2_B0_A1"
          ],
          [
            "arm2_B0_W1",
            "arm2_B0_P2",
            "arm2_B0_P1"
          ],
          [
            "arm2_B0_W1",
            "arm2_B0_A2",
            "arm2_B0_P2"
          ],
          [
            "arm2_B0_W1",
            "arm2_B0_U1",
            "arm2_B0_A2"
          ],
          [
            "arm2_B0_W1",
            "arm2_B0_A1",
            "arm2_B0_U1"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_U2",
            "arm2_B0_A2"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_A3",
            "arm2_B0_U2"
          ],
          [
            "arm2_B0_W2",
            "arm2_B0_P2",
            "arm2_B0_A2"
          ],
          [
            "arm2_B0_W2",
            "arm2_B0_P3",
            "arm2_B0_P2"
          ],
          [
            "arm2_B0_W2",
            "arm2_B0_A3",
            "arm2_B0_P3"
          ],
          [
            "arm2_B0_W2",
            "arm2_B0_U2",
            "arm2_B0_A3"
          ],
          [
            "arm2_B0_W2",
            "arm2_B0_A2",
            "arm2_B0_U2"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_U3",
            "arm2_B0_A3"
          ],
          [
            "arm2_B0_O",
            "arm2_B0_A0",
            "arm2_B0_U3"
          ],
          [
            "arm2_B0_W3",
            "arm2_B0_P3",
            "arm2_B0_A3"
          ],
          [
            "arm2_B0_W3",
            "a",
            "arm2_B0_P3"
          ],
          [
            "arm2_B0_W3",
            "arm2_B0_A0",
            "a"
          ],
          [
            "arm2_B0_W3",
            "arm2_B0_U3",
            "arm2_B0_A0"
          ],
          [
            "arm2_B0_W3",
            "arm2_B0_A3",
            "arm2_B0_U3"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_U0",
            "arm2_B1_A0"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_A1",
            "arm2_B1_U0"
          ],
          [
            "arm2_B1_W0",
            "a",
            "arm2_B1_A0"
          ],
          [
            "arm2_B1_W0",
            "arm2_B1_P1",
            "a"
          ],
          [
            "arm2_B1_W0",
            "arm2_B1_A1",
            "arm2_B1_P1"
          ],
          [
            "arm2_B1_W0",
            "arm2_B1_U0",
            "arm2_B1_A1"
          ],
          [
            "arm2_B1_W0",
            "arm2_B1_A0",
            "arm2_B1_U0"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_U1",
            "arm2_B1_A1"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_A2",
            "arm2_B1_U1"
          ],
          [
            "arm2_B1_W1",
            "arm2_B1_P1",
            "arm2_B1_A1"
          ],
          [
            "arm2_B1_W1",
            "arm2_B1_P2",
            "arm2_B1_P1"
          ],
          [
            "arm2_B1_W1",
            "arm2_B1_A2",
            "arm2_B1_P2"
          ],
          [
            "arm2_B1_W1",
            "arm2_B1_U1",
            "arm2_B1_A2"
          ],
          [
            "arm2_B1_W1",
            "arm2_B1_A1",
            "arm2_B1_U1"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_U2",
            "arm2_B1_A2"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_A3",
            "arm2_B1_U2"
          ],
          [
            "arm2_B1_W2",
            "arm2_B1_P2",
            "arm2_B1_A2"
          ],
          [
            "arm2_B1_W2",
            "arm2_B1_P3",
            "arm2_B1_P2"
          ],
          [
            "arm2_B1_W2",
            "arm2_B1_A3",
            "arm2_B1_P3"
          ],
          [
            "arm2_B1_W2",
            "arm2_B1_U2",
            "arm2_B1_A3"
          ],
          [
            "arm2_B1_W2",
            "arm2_B1_A2",
            "arm2_B1_U2"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_U3",
            "arm2_B1_A3"
          ],
          [
            "arm2_B1_O",
            "arm2_B1_A0",
            "arm2_B1_U3"
          ],
          [
            "arm2_B1_W3",
            "arm2_B1_P3",
            "arm2_B1_A3"
          ],
          [
            "arm2_B1_W3",
            "a",
            "arm2_B1_P3"
          ],
          [
            "arm2_B1_W3",
            "arm2_B1_A0",
            "a"
          ],
          [
            "arm2_B1_W3",
            "arm2_B1_U3",
            "arm2_B1_A0"
          ],
          [
            "arm2_B1_W3",
            "arm2_B1_A3",
            "arm2_B1_U3"
          ],
          [
            "arm2_bridge_a0",
            "c",
            "arm2_A0_P1"
          ],
          [
            "arm2_bridge_a0",
            "arm2_d",
            "c"
          ],
          [
            "arm2_bridge_a1",
            "c",
            "arm2_A1_P1"
          ],
          [
            "arm2_bridge_a1",
            "arm2_A0_P3",
            "c"
          ],
          [
            "arm2_bridge_b0",
            "a",
            "arm2_B1_P1"
          ],
          [
            "arm2_bridge_b0",
            "arm2_B0_P3",
            "a"
          ],
          [
            "arm2_bridge_b1",
            "a",
            "arm2_c"
          ],
          [
            "arm2_bridge_b1",
            "arm2_B1_P3",
            "a"
          ]
        ],
        "interface": [
          "c",
          "a"
        ]
      }
    ],
    "central_face": [
      "a",
      "b",
      "c"
    ],
    "space_dimension": 562,
    "vertex_evaluation_rank": 244,
    "vertex_defect": 8,
    "rank_H": 639,
    "rank_H0": 631,
    "zero_value_space_dimension": 318,
    "every_bad_polygonal_subtriangulation_contains_the_central_triangle_proved": true,
    "central_triangle_removal_dual_components_are_three_individually_good_arms": true,
    "no_two_triangle_disjoint_bad_subtriangulations_proved": true
  },
  "central_zero_corner_value_trace_matrix": [
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "-1/2",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "3/2"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "1/4",
      "-3/4",
      "-3/4",
      "1/4",
      "3"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1/4",
      "-1/2",
      "0",
      "0",
      "1/4",
      "0",
      "3/2"
    ]
  ],
  "eight_independent_trace_relations": [
    [
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-1",
      "1/2",
      "-1/4",
      "5/4",
      "-2",
      "0",
      "0",
      "3/4",
      "-1/4",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "-1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "-1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "-3/4",
      "3/4",
      "0",
      "1/4",
      "-1",
      "0",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "sharp_single_central_triangle_capacity": 8,
  "general_three_good_arms_formula": "delta=15-dim(direct_sum(W1,W2,W3)+trace(P3 with the3 corner values zero))",
  "unbounded_strong_triangle_indivisibility_proved": false,
  "source_sha256": {
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\fifth_capacity_certificates.json": "b3280d54f8404263ac5851fa721bd236769b93aa6af1fbb8e5537489757c696e",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\edge_hermite_root_certificate.json": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59",
    "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\三次C1样条插值20261027\\更多例子_最小顶点反例\\例子的仔细分析\\界面容量与强不可分解_第七轮\\验证\\fifth_capacity_meshes.py": "79bed5e33039f36051887bcb0c63aba95cfdf52aad9d80524832bd123120e660"
  }
}

==> anc/certificates/cert-088-triangle_capacity_independent_replay.json <==
{
  "status": "PASS",
  "source_sha256": "acf3cb6b984a17b3aaf9d048f7edd11557f942ffc99d0be1ffde0f1078aefe8c",
  "all_three_arms_replayed_as_affine_good85_with_zero_entire_interface_trace": true,
  "independent_positive_barycentric_exterior_cones_and_embedded_disk_verified": true,
  "central_P3_trace_from_explicit_vertex_gradient_cubics_and_bubble_verified": true,
  "eight_independent_complete_trace_relations_verified": true,
  "deleting_central_face_leaves_three_good_dual_components_verified": true,
  "strong252_exact_defect8_and_full_function_space_dimension562_proved": true,
  "arbitrarily_large_strong_indivisibility_not_claimed": true
}

==> anc/certificates/cert-089-31_reduced_certificate.json <==
{
  "variable_order": [
    "x",
    "y",
    "s0",
    "s1",
    "s2",
    "s3",
    "s4",
    "s5"
  ],
  "U_equations": [
    [
      "U0",
      0
    ],
    [
      "U1",
      0
    ],
    [
      "U2",
      0
    ],
    [
      "U3",
      0
    ],
    [
      "U4",
      0
    ],
    [
      "U5",
      0
    ]
  ],
  "Deta": [
    [
      "-45/4",
      "5/4",
      "-64",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "15",
      "5/4",
      "0",
      "64",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-15/4",
      "-5",
      "0",
      "0",
      "-64",
      "0",
      "0",
      "0"
    ],
    [
      "-15/4",
      "15/4",
      "0",
      "0",
      "0",
      "64",
      "0",
      "0"
    ],
    [
      "15",
      "15/4",
      "0",
      "0",
      "0",
      "0",
      "-64",
      "0"
    ],
    [
      "-45/4",
      "-5",
      "0",
      "0",
      "0",
      "0",
      "0",
      "64"
    ]
  ],
  "U_eta_diagonal": [
    "-64/15",
    "64/15",
    "128/45",
    "-64/45",
    "64/45",
    "-128/45"
  ],
  "reduced_row_names": [
    [
      "O",
      0
    ],
    [
      "O",
      1
    ],
    [
      "A0",
      0
    ],
    [
      "A0",
      1
    ],
    [
      "A1",
      0
    ],
    [
      "A1",
      1
    ],
    [
      "A2",
      0
    ],
    [
      "A2",
      1
    ],
    [
      "A3",
      0
    ],
    [
      "A3",
      1
    ],
    [
      "A4",
      0
    ],
    [
      "A4",
      1
    ],
    [
      "A5",
      0
    ],
    [
      "A5",
      1
    ]
  ],
  "reduced_J": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-25/6",
      "-47/90",
      "-128/25",
      "0",
      "0",
      "0",
      "0",
      "256/75"
    ],
    [
      "0",
      "-31/30",
      "128/25",
      "0",
      "0",
      "0",
      "0",
      "128/25"
    ],
    [
      "105/2",
      "0",
      "128",
      "128",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-165/2",
      "-5/2",
      "-128",
      "-256",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-13/5",
      "47/90",
      "0",
      "-128/25",
      "256/75",
      "0",
      "0",
      "0"
    ],
    [
      "47/10",
      "-13/5",
      "0",
      "256/25",
      "-384/25",
      "0",
      "0",
      "0"
    ],
    [
      "-5/2",
      "-55/6",
      "0",
      "0",
      "-256/3",
      "-128/3",
      "0",
      "0"
    ],
    [
      "0",
      "105/2",
      "0",
      "0",
      "384",
      "384",
      "0",
      "0"
    ],
    [
      "-31/30",
      "0",
      "0",
      "0",
      "0",
      "128/75",
      "128/75",
      "0"
    ],
    [
      "-47/10",
      "-25/6",
      "0",
      "0",
      "0",
      "-384/25",
      "256/25",
      "0"
    ],
    [
      "25",
      "55/6",
      "0",
      "0",
      "0",
      "0",
      "-128/3",
      "-256/3"
    ],
    [
      "165/2",
      "25",
      "0",
      "0",
      "0",
      "0",
      "-256",
      "-128"
    ]
  ],
  "minor_rows": [
    2,
    3,
    4,
    5,
    6,
    8,
    9,
    10
  ],
  "minor_row_names": [
    [
      "A0",
      0
    ],
    [
      "A0",
      1
    ],
    [
      "A1",
      0
    ],
    [
      "A1",
      1
    ],
    [
      "A2",
      0
    ],
    [
      "A3",
      0
    ],
    [
      "A3",
      1
    ],
    [
      "A4",
      0
    ]
  ],
  "determinant": "-562949953421312/253125",
  "Ds_from_even_A": [
    [
      "-125/256",
      "5/256"
    ],
    [
      "-35/64",
      "-5/256"
    ],
    [
      "-15/256",
      "-35/192"
    ],
    [
      "15/256",
      "-125/768"
    ],
    [
      "35/64",
      "125/768"
    ],
    [
      "125/256",
      "35/192"
    ]
  ],
  "even_A_s_det": "-4398046511104/52734375",
  "odd_A_schur_all": [
    [
      "-80",
      "0"
    ],
    [
      "120",
      "0"
    ],
    [
      "0",
      "40/3"
    ],
    [
      "0",
      "-80"
    ],
    [
      "-40",
      "-40/3"
    ],
    [
      "-120",
      "-40"
    ]
  ],
  "schur_row_names": [
    [
      "A1",
      0
    ],
    [
      "A3",
      0
    ]
  ],
  "schur": [
    [
      "-80",
      "0"
    ],
    [
      "0",
      "40/3"
    ]
  ],
  "schur_det": "-3200/3"
}

==> anc/certificates/cert-090-31_symbolic_derivation.json <==
{
  "construction_G": {
    "O": [
      "0",
      "0"
    ],
    "U0": [
      "(2*h*m*s - h*s + 2*k*m*s - 2*k*m + k*s - k)/(s*(s - 1)*(h + k - 1))",
      "-(2*h*m*s - h*s + 2*k*m*s - 2*k*m + k*s - k)/(s*(s - 1)*(h + k - 1))"
    ],
    "A0": [
      "-(5*h*m*s + 4*h*s + 5*k*m*s - 5*k*m + 9*k*s - 10*k + s)/(3*s*(h + k - 1))",
      "0"
    ],
    "A1": [
      "0",
      "(h*m*s - 5*h*s + 3*h + k*m*s - k*m - 4*k*s + 4*k + 3*s - 3)/((s - 1)*(h + k - 1))"
    ],
    "W0": [
      "0",
      "0"
    ],
    "B0": [
      "0",
      "0"
    ],
    "C0": [
      "0",
      "0"
    ]
  },
  "construction_R": {
    "O": "-8",
    "U0": "(2*h*m*s**2 - h*m*s - h*s**2 + 2*k*m*s**2 - 3*k*m*s + k*m + k*s**2 - 2*k*s + k)/(s**2*(s - 1)**2*(h + k - 1))",
    "A0": "(6*h*m*s + 5*h*s**2 + 6*k*m*s - 6*k*m + 5*k*s**2 - 6*k + s**2)/(3*s**2*(h + k - 1))",
    "A1": "(-2*h*m*s + h*s**2 - 2*h*s + 3*h - 2*k*m*s + 2*k*m + k*s**2 - 2*k*s + k - 3*s**2 + 6*s - 3)/((s - 1)**2*(h + k - 1))",
    "W0": "0",
    "B0": "0",
    "C0": "0"
  },
  "family_R": {
    "O": "-8",
    "U0": "-4096/225",
    "A0": "17/225",
    "A1": "39",
    "W0": "0",
    "B0": "0",
    "C0": "0"
  },
  "family_areas": [
    "15/16",
    "1/16",
    "(16*h - 1)/21",
    "(16*h - 1)/147",
    "(16*h - 1)/21",
    "(16*h - 1)/48",
    "5*(16*h - 1)/16"
  ],
  "fixed_boundary_W0": [
    "-7*(u + v - 1)*(3*a*u + 2*a*v - 3*a + 4*b*u - 2*b*v + 2*b + 7*c*u - c)/(3*(2*u - v + 1)*(3*u + 2*v - 3))",
    "-7*(u + v - 1)*(6*a*u + 4*a*v - 6*a - 6*b*u + 3*b*v - 3*b + 7*c*v - 9*c)/(3*(2*u - v + 1)*(3*u + 2*v - 3))"
  ],
  "normal_U0": "(a + b)/(2*s*(s - 1))",
  "center_G": [
    "5*x/(3*(-x*y + (-x - 1/3)*(-y - 3))*(-x*(-y - 1) - (1/3 - x)*(-y - 3))) + x/((-x*y + (1 - x)*(1 - y))*(-x*(3 - y) - (1 - y)*(-x - 1))) - (1/3 - x)/((-x*(-y - 1) - (1/3 - x)*(-y - 3))*(-y*(1/3 - x) - (1 - x)*(-y - 1))) - 5*(1 - x)/(3*(-x*y + (1 - x)*(1 - y))*(-y*(1/3 - x) - (1 - x)*(-y - 1))) - 5*(-x - 1)/(3*(-x*(3 - y) - (1 - y)*(-x - 1))*(-y*(-x - 1) - (3 - y)*(-x - 1/3))) - (-x - 1/3)/((-x*y + (-x - 1/3)*(-y - 3))*(-y*(-x - 1) - (3 - y)*(-x - 1/3)))",
    "y/((-x*y + (-x - 1/3)*(-y - 3))*(-y*(-x - 1) - (3 - y)*(-x - 1/3))) + 5*y/(3*(-x*y + (1 - x)*(1 - y))*(-y*(1/3 - x) - (1 - x)*(-y - 1))) - (1 - y)/((-x*y + (1 - x)*(1 - y))*(-x*(3 - y) - (1 - y)*(-x - 1))) - 5*(3 - y)/(3*(-x*(3 - y) - (1 - y)*(-x - 1))*(-y*(-x - 1) - (3 - y)*(-x - 1/3))) - 5*(-y - 3)/(3*(-x*y + (-x - 1/3)*(-y - 3))*(-x*(-y - 1) - (1/3 - x)*(-y - 3))) - (-y - 1)/((-x*(-y - 1) - (1/3 - x)*(-y - 3))*(-y*(1/3 - x) - (1 - x)*(-y - 1)))"
  ],
  "center_J0": [
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ]
  ],
  "eta_even": "(9 - 8*s)/(2*(10*s - 9))",
  "endpoint_weights_at_example": {
    "O": [
      [
        "A0",
        "-5/3"
      ],
      [
        "U0",
        "0"
      ],
      [
        "A1",
        "-1"
      ],
      [
        "U1",
        "0"
      ],
      [
        "A2",
        "-5/3"
      ],
      [
        "U2",
        "0"
      ],
      [
        "A3",
        "-1"
      ],
      [
        "U3",
        "0"
      ],
      [
        "A4",
        "-5/3"
      ],
      [
        "U4",
        "0"
      ],
      [
        "A5",
        "-1"
      ],
      [
        "U5",
        "0"
      ]
    ],
    "A0": [
      [
        "O",
        "-7/15"
      ],
      [
        "U0",
        "32/75"
      ],
      [
        "W0",
        "-7/45"
      ],
      [
        "U5",
        "32/75"
      ],
      [
        "W5",
        "-7/45"
      ]
    ],
    "A1": [
      [
        "U0",
        "-32"
      ],
      [
        "O",
        "33"
      ],
      [
        "W0",
        "35"
      ],
      [
        "U1",
        "-32"
      ],
      [
        "W1",
        "35"
      ]
    ],
    "U0": [
      [
        "A0",
        "256/25"
      ],
      [
        "O",
        "-512/15"
      ],
      [
        "A1",
        "256/3"
      ],
      [
        "W0",
        "-3584/45"
      ]
    ],
    "W0": [
      [
        "A0",
        "-56/3"
      ],
      [
        "B0",
        "392/3"
      ],
      [
        "C0",
        "-392/3"
      ],
      [
        "A1",
        "56/3"
      ],
      [
        "U0",
        "0"
      ]
    ],
    "B0": [
      [
        "W0",
        "0"
      ]
    ],
    "C0": [
      [
        "W0",
        "0"
      ]
    ]
  }
}

==> anc/certificates/cert-091-analyze_local.py <==
"""Local geometry derivatives, always with the boundary fixed.

The source module is imported read-only. No source outputs are regenerated.
"""
from pathlib import Path
import importlib.util
import json
import numpy as np
from scipy.linalg import qr

HERE = Path(__file__).resolve().parent
SOURCE = HERE.parents[1] / '验证' / 'verify_examples.py'
spec = importlib.util.spec_from_file_location('source_examples', SOURCE)
src = importlib.util.module_from_spec(spec)
spec.loader.exec_module(src)

class Jet:
    def __init__(self, v, d): self.v, self.d = v, d
    def __add__(self,b):
        return Jet(self.v+b.v,self.d+b.d) if isinstance(b,Jet) else Jet(self.v+b,self.d.copy())
    __radd__=__add__
    def __neg__(self): return Jet(-self.v,-self.d)
    def __sub__(self,b): return self+-b
    def __rsub__(self,b): return -self+b
    def __mul__(self,b):
        return Jet(self.v*b.v,self.d*b.v+b.d*self.v) if isinstance(b,Jet) else Jet(self.v*b,self.d*b)
    __rmul__=__mul__
    def inv(self): return Jet(1/self.v,-self.d/(self.v*self.v))
    def __truediv__(self,b): return self*b.inv() if isinstance(b,Jet) else Jet(self.v/b,self.d/b)
    def __rtruediv__(self,b): return self.inv()*b

def data(tag):
    if tag == 17:
        p,f,w=src.mesh17(src.CENTERS)
        n=4; z=[src.CENTERS[10],src.CENTERS[11],src.CENTERS[12],src.CENTERS[11],
                  src.CENTERS[13],1,1,src.CENTERS[13],
                  src.CENTERS[14],src.CENTERS[15],src.CENTERS[16],src.CENTERS[15]]
        norm=5
    else:
        tree=tag==31;p,f=src.build_rational(tree);n=6
        z=[(-1)**i for i in range(n)]+[2 if tree else 22]*n
        if not tree:z += [0]*n
        norm=0
    adj=src.topology(f);boundary={v for e,a in adj.items() if len(a)==1 for v in e}
    interior=[v for v in p if v not in boundary]
    return p,f,z,n,norm,interior

def weights(tag,n,z):
    if tag!=31:return src.fan_weights(n,z[:n],z[n:2*n],z[2*n:3*n])
    w={}
    def put(a,b,c):w[tuple(sorted((a,b)))]=c
    for i in range(n):
        j=(i+1)%n;a,b,u,c=f'A{i}',f'A{j}',f'U{i}',f'W{i}'
        xi,xj,eta=z[i],z[j],z[n+i]
        for x,y,val in [('O',a,xi),('O',u,eta),(a,u,-xi-eta),(b,u,-xj-eta),
                       (u,c,eta+(xi+xj)/2),(c,a,(xi-xj)/2),(c,b,(xj-xi)/2),
                       (c,f'B{i}',(xj-xi)/2),(c,f'C{i}',(xi-xj)/2)]:put(x,y,val)
    return w

def joint_numeric(tag):
    p,f,z,n,norm,interior=data(tag)
    nc=2*len(interior);nz=len(z);dim=nc+nz-1;eye=np.eye(dim);j=0
    p0={v:tuple(float(t) for t in a) for v,a in p.items()}
    for v in interior:
        q=[]
        for k in range(2):q.append(Jet(float(p[v][k]),eye[j]));j+=1
        p0[v]=tuple(q)
    zz=[]
    for i,val in enumerate(z):
        if i==norm:zz.append(float(val))
        else:zz.append(Jet(float(val),eye[j]));j+=1
    _,ends=src.operators(p0,f);g,r=src.GR(p0,ends,weights(tag,n,zz))
    gg=[g[v][k] for v in p for k in range(2)]
    J=np.array([t.d if isinstance(t,Jet) else np.zeros(dim) for t in gg])
    vals=np.array([t.v if isinstance(t,Jet) else t for t in gg]);sv=np.linalg.svd(J,compute_uv=False)
    rank=int(np.sum(sv>sv[0]*1e-10))
    rankw=np.linalg.matrix_rank(J[:,nc:])
    rrg=np.linalg.svd(J[:,nc:],full_matrices=True)[0][:,rankw:]
    reduced=rrg.T@J[:,:nc];sred=np.linalg.svd(reduced,compute_uv=False)
    rows=qr(J.T,pivoting=True,mode='economic')[2][:rank]
    cols=qr(J[rows,:],pivoting=True,mode='economic')[2][:rank]
    return dict(tag=tag,geometry_dim=nc,weight_dim=nz,shape=list(J.shape),joint_rank_numeric=rank,
                weight_rank_numeric=int(rankw),normal_rank_numeric=int(np.sum(sred>sred[0]*1e-9)),
                expected_locus_dim=dim-rank,max_residual=float(np.max(abs(vals))),
                singular_values=sv.tolist(),normal_singular_values=sred.tolist(),
                minor_rows=rows.tolist(),minor_cols=cols.tolist(),
                interior_order=interior,normalized_weight_index=norm),J

if __name__=='__main__':
    out={}
    for tag in [31,25,17]:
        a,j=joint_numeric(tag);out[str(tag)]=a
        print(tag,{k:v for k,v in a.items() if k in ['shape','joint_rank_numeric','normal_rank_numeric','expected_locus_dim','max_residual']},flush=True)
    (HERE/'local_numeric_exploration.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf-8')


==> anc/certificates/cert-092-branch25_binary_cubic.json <==
{
  "rational_change_of_standard_coordinates": "a=3*x+2*y, b=-3*x, c=3*X+2*Y, d=-3*X",
  "complex_coordinates": "z=a+i*sqrt(3)*b, w=c+i*sqrt(3)*d",
  "binary_cubic_primitive_coefficients": [
    -13290041783151928377559216039866432538395,
    -8109390599674207694407038177827616233577,
    -552699010577660760942504051633830468929,
    42232728797178929376234840336831075853
  ],
  "discriminant": "47415122327598157730885010015065370961056241572772716125478546711067625369433397979212559879305453493090973800747514948087382060103304798004689720027748761600",
  "discriminant_nonzero": true,
  "exact_imaginary_part_identity_verified": true,
  "primitive_binary_cubic_equals_times_original_coefficients": "12",
  "meaning": "The real cubic is a nonzero multiple of Im(A*z^3+B*z^2*w+C*z*w^2+D*w^3). Its complexification has an isolated critical point in four normal coordinates, hence is absolutely irreducible. The analytic remainder germ with this initial form is irreducible."
}

==> anc/certificates/cert-093-branch25_binary_cubic.py <==
"""Binary holomorphic cubic behind the real four-variable obstruction."""
from analyze_local import HERE
import sympy as S
import json

def main():
    obj=json.loads((HERE/'branch25_cubic_coordinates.json').read_text(encoding='utf8'))
    m,bb,x,y,X,Y=S.symbols('m b x y X Y');poly=S.sympify(obj['primitive_physical_polynomial'])
    a,b,c,d=S.symbols('a b c d')
    expr=S.expand(poly.subs({x:-b/3,y:(a+b)/2,X:-d/3,Y:(c+d)/2},simultaneous=True))
    p=S.Poly(expr,a,b,c,d)
    A=p.coeff_monomial(a*a*b)/3;B=p.coeff_monomial(a*a*d)
    C=p.coeff_monomial(b*c*c);D=p.coeff_monomial(c*c*d)/3
    expected=3*A*(a*a*b-b**3)+B*((a*a-3*b*b)*d+2*a*b*c)+C*((c*c-3*d*d)*b+2*c*d*a)+3*D*(c*c*d-d**3)
    assert S.expand(expr-expected)==0
    coeff=[A,B,C,D];den=S.ilcm(*[k.q for k in coeff]);ints=[int(k*den) for k in coeff];common=S.igcd(*ints)
    ints=[k//int(common) for k in ints]
    assert all(S.Integer(ints[i])*common==coeff[i]*den for i in range(4))
    assert S.igcd(*ints)==1
    aa,be,ce,de=map(S.Integer,ints)
    disc=be**2*ce**2-4*aa*ce**3-4*be**3*de-27*aa**2*de**2+18*aa*be*ce*de
    assert disc!=0
    print('binary primitive coefficients',ints,flush=True)
    print('discriminant sign',S.sign(disc),'digits',len(str(abs(disc))),flush=True)
    out={'rational_change_of_standard_coordinates':'a=3*x+2*y, b=-3*x, c=3*X+2*Y, d=-3*X',
         'complex_coordinates':'z=a+i*sqrt(3)*b, w=c+i*sqrt(3)*d',
         'binary_cubic_primitive_coefficients':ints,'discriminant':str(disc),'discriminant_nonzero':True,
         'exact_imaginary_part_identity_verified':True,
         'primitive_binary_cubic_equals_times_original_coefficients':str(S.Rational(den,common)),
         'meaning':'The real cubic is a nonzero multiple of Im(A*z^3+B*z^2*w+C*z*w^2+D*w^3). Its complexification has an isolated critical point in four normal coordinates, hence is absolutely irreducible. The analytic remainder germ with this initial form is irreducible.'}
    (HERE/'branch25_binary_cubic.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-094-branch25_cubic.json <==
{
  "active_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    49,
    50,
    51,
    52,
    53
  ],
  "free_columns": [
    36,
    37,
    45,
    46,
    47,
    48,
    54
  ],
  "selected_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    47,
    48
  ],
  "raw_complement_left_vector": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-793846936133235/1206534913168",
    "-793846936133235/1206534913168",
    "793846936133235/603267456584",
    "793846936133235/1206534913168",
    "2381540808399705/1206534913168",
    "264615645377745/603267456584",
    "-2381540808399705/1206534913168",
    "-264615645377745/1206534913168",
    "-793846936133235/603267456584",
    "264615645377745/1206534913168",
    "793846936133235/1206534913168",
    "-264615645377745/603267456584",
    "3737606806104064/377042160365",
    "-1830038860629264/377042160365",
    "9227723387991856/377042160365",
    "1830038860629264/377042160365",
    "5490116581887792/377042160365",
    "9227723387991856/1131126481095",
    "-5490116581887792/377042160365",
    "3737606806104064/1131126481095",
    "-9227723387991856/377042160365",
    "-3737606806104064/1131126481095",
    "-3737606806104064/377042160365",
    "-9227723387991856/1131126481095",
    "0",
    "2376452850480/2677571",
    "-44008386120/1379987",
    "0",
    "-7129358551440/2677571",
    "-2376452850480/2677571",
    "0",
    "-14669462040/1379987",
    "7129358551440/2677571",
    "0",
    "44008386120/1379987",
    "14669462040/1379987"
  ],
  "quotient_coordinates": [
    "t0",
    "t1",
    "t3",
    "t4",
    "t5",
    "beta5"
  ],
  "gamma_zero_substitution": "t2=-(41869*(t3-t4)-9658*t5)/9658",
  "quotient_quadratic_raw": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "primitive_matrix": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "primitive_form": "0",
  "rank": 0,
  "scaling_primitive_equals_times_raw": "1",
  "seconds": 7.678760051727295,
  "note": "The quotient quadratic is obtained from the beta-divisible cubic remainder after exact selected-row correction. Classification requires additional proof."
}

==> anc/certificates/cert-095-branch25_cubic.py <==
"""Exact third-order obstruction after the common beta factor."""
from fractions import Fraction as Q
import json,time
import sympy as S
import numpy as np
from analyze_local import data,HERE
from certify_local import joint_exact
from dimension_explore import equations

class Series:
    DEG=3
    def __init__(self,c):self.c=tuple(c)+tuple(Q(0) for _ in range(self.DEG+1-len(c)))
    def __add__(self,b):
        if not isinstance(b,Series):b=Series([b])
        return Series([a+d for a,d in zip(self.c,b.c)])
    __radd__=__add__
    def __neg__(self):return Series([-a for a in self.c])
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,Series):return Series([a*b for a in self.c])
        return Series([sum((self.c[j]*b.c[i-j] for j in range(i+1)),Q(0)) for i in range(self.DEG+1)])
    __rmul__=__mul__
    def inv(self):
        ans=[1/self.c[0]]
        for i in range(1,self.DEG+1):ans.append(-sum((self.c[j]*ans[i-j] for j in range(1,i+1)),Q(0))/self.c[0])
        return Series(ans)
    def __truediv__(self,b):return self*b.inv() if isinstance(b,Series) else Series([a/b for a in self.c])
    def __rtruediv__(self,b):return self.inv()*b

def base():
    p,f,z,n,norm,inside=data(25)
    return [p[v][k] for v in inside for k in range(2)]+[Q(a) for i,a in enumerate(z) if i!=norm]

def main():
    start=time.time();x=base();AJ,val=joint_exact(25);A=S.Matrix(AJ)
    cc=list(A.rref()[1]);free=[i for i in range(55) if i not in cc]
    rr=list(A[:,cc].T.rref()[1]);C=[[Q(a) for a in row] for row in A.extract(rr,cc).inv().tolist()]
    obj=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    N=S.Matrix([[S.Rational(a) for a in row] for row in obj['null_basis']])
    L=S.Matrix([[S.Rational(a) for a in row] for row in obj['left_null_basis']])
    scales=[S.Rational(a) for a in obj['primitive_matrix_equals_this_scale_times_raw_projected_hessian']]
    lam=[Q(a) for a in (scales[0]*L[:,0]+scales[1]*L[:,1])]
    assert A.T*S.Matrix(lam)==S.zeros(55,1)
    def cubic(w):
        # Parameters w=(t0,t1,t3,t4,t5,b), with gamma=0.
        t=[Q(w[0]),Q(w[1]),Q(0),Q(w[2]),Q(w[3]),Q(w[4]),Q(w[5])]
        t[2]=-(Q(41869)*(t[3]-t[4])-Q(9658)*t[5])/9658
        v=[Q(a) for a in N*S.Matrix(t)]
        cs=[[a,v[i],Q(0),Q(0)] for i,a in enumerate(x)]
        gg=equations(25,[Series(c) for c in cs]);assert all(g.c[0]==0 and g.c[1]==0 for g in gg)
        force=[gg[i].c[2] for i in rr]
        dy=[-sum((C[i][j]*force[j] for j in range(48)),Q(0)) for i in range(48)]
        for i,j in enumerate(cc):cs[j][2]=dy[i]
        gg=equations(25,[Series(c) for c in cs])
        assert all(gg[i].c[2]==0 for i in rr)
        assert sum((lam[i]*gg[i].c[2] for i in range(50)),Q(0))==0
        return sum((lam[i]*gg[i].c[3] for i in range(50)),Q(0))
    w0=[0]*5+[1];q0=cubic(w0);lin=[];di=[];pairs={}
    for i in range(5):
        a=w0.copy();b=w0.copy();a[i]=1;b[i]=-1
        qa,qb=cubic(a),cubic(b)
        lin.append((qa-qb)/2);di.append((qa+qb)/2-q0)
        print('axis',i,'done',flush=True)
    H=S.zeros(6);H[5,5]=S.Rational(q0)
    for i in range(5):H[i,i]=S.Rational(di[i]);H[i,5]=H[5,i]=S.Rational(lin[i]/2)
    for i in range(5):
        for j in range(i+1,5):
            a=w0.copy();a[i]=a[j]=1
            h=(cubic(a)-q0-lin[i]-lin[j]-di[i]-di[j])/2
            H[i,j]=H[j,i]=S.Rational(h)
    nums=[a for a in H if a]
    if nums:
        den=S.ilcm(*[a.q for a in nums]);ints=H*den;g=S.igcd(*[int(a) for a in ints if a]);primitive=ints/g
    else:den=g=S.Integer(1);primitive=H
    ws=S.Matrix(S.symbols('w0:6'));form=S.factor((ws.T*primitive*ws)[0])
    print('FORM',form,flush=True);print('RANK',H.rank(),'eigen',np.linalg.eigvalsh(np.array(primitive.tolist(),dtype=float)),flush=True)
    out={'active_columns':cc,'free_columns':free,'selected_rows':rr,'raw_complement_left_vector':[str(a) for a in lam],
         'quotient_coordinates':['t0','t1','t3','t4','t5','beta5'],
         'gamma_zero_substitution':'t2=-(41869*(t3-t4)-9658*t5)/9658',
         'quotient_quadratic_raw':[[str(a) for a in row] for row in H.tolist()],
         'primitive_matrix':[[str(a) for a in row] for row in primitive.tolist()],
         'primitive_form':str(form),'rank':int(H.rank()),'scaling_primitive_equals_times_raw':str(S.Rational(den,g)),
         'seconds':time.time()-start,
         'note':'The quotient quadratic is obtained from the beta-divisible cubic remainder after exact selected-row correction. Classification requires additional proof.'}
    (HERE/'branch25_cubic.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-096-branch25_cubic_coordinates.json <==
{
  "physical_coordinate_order": [
    "mean_eta_variation",
    "beta5",
    "Ox",
    "Oy",
    "sum_A_orbit_x",
    "sum_A_orbit_y"
  ],
  "readout_matrix": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "1/6",
      "1/6",
      "1/6",
      "1/6",
      "1/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "parameter_readout": [
    [
      "0",
      "0",
      "-10737/9658",
      "750220309/497647766",
      "31132/51527",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "1827/209",
      "-3144/209",
      "-58605623/8973247800",
      "100830171031/3885416297400",
      "-25004896/1106325825",
      "-2631135381/85454380"
    ],
    [
      "-54",
      "63",
      "143347/14311400",
      "-48880976551/737423507800",
      "77146179/839890100",
      "676035441/15537160"
    ],
    [
      "-151641/8987",
      "260952/8987",
      "22460072/373885325",
      "-47381089082/485677037175",
      "2075406368/47572010475",
      "218384236623/3674538340"
    ],
    [
      "4482/43",
      "-5229/43",
      "-273699579/1692323050",
      "21246700738227/87200329797350",
      "-31623316/209972525",
      "-56110941603/668097880"
    ]
  ],
  "primitive_physical_polynomial": "-380094559174610364386113563031479682677*X**2*Y + 1658097031732982282827512154901491406787*X**2*y - 126698186391536788128704521010493227559*X*Y**2 + 3316194063465964565655024309802982813574*X*Y*x + 1105398021155321521885008103267660937858*X*Y*y + 48656343598045246166442229066965697401462*X*x*y + 8109390599674207694407038177827616233577*X*y**2 + 552699010577660760942504051633830468929*Y**2*x + 24328171799022623083221114533482848700731*Y*x**2 + 16218781199348415388814076355655232467154*Y*x*y + 119610376048367355398032944358797892845555*x**2*y + 39870125349455785132677648119599297615185*x*y**2",
  "physical_scaling": "16452976956078656022563267846515480077/19088",
  "physical_polynomial_monomials": [
    [
      [
        0,
        0,
        2,
        1,
        0,
        0
      ],
      "119610376048367355398032944358797892845555"
    ],
    [
      [
        0,
        0,
        2,
        0,
        0,
        1
      ],
      "24328171799022623083221114533482848700731"
    ],
    [
      [
        0,
        0,
        1,
        2,
        0,
        0
      ],
      "39870125349455785132677648119599297615185"
    ],
    [
      [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "48656343598045246166442229066965697401462"
    ],
    [
      [
        0,
        0,
        1,
        1,
        0,
        1
      ],
      "16218781199348415388814076355655232467154"
    ],
    [
      [
        0,
        0,
        1,
        0,
        1,
        1
      ],
      "3316194063465964565655024309802982813574"
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        2
      ],
      "552699010577660760942504051633830468929"
    ],
    [
      [
        0,
        0,
        0,
        2,
        1,
        0
      ],
      "8109390599674207694407038177827616233577"
    ],
    [
      [
        0,
        0,
        0,
        1,
        2,
        0
      ],
      "1658097031732982282827512154901491406787"
    ],
    [
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      "1105398021155321521885008103267660937858"
    ],
    [
      [
        0,
        0,
        0,
        0,
        2,
        1
      ],
      "-380094559174610364386113563031479682677"
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        2
      ],
      "-126698186391536788128704521010493227559"
    ]
  ]
}

==> anc/certificates/cert-097-branch25_cubic_coordinates.py <==
"""Find compact physical coordinates for the final cubic obstruction."""
import json
import sympy as S
from analyze_local import data,HERE

def main():
    q=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    n=S.Matrix([[S.Rational(a) for a in row] for row in q['null_basis']])
    c=json.loads((HERE/'branch25_quotient_cubic.json').read_text(encoding='utf8'))
    p,f,z,nn,norm,inside=data(25)
    V=S.zeros(7,6)
    for i,j in enumerate([0,1,3,4,5,6]):V[j,i]=1
    V[2,2]=-S.Rational(41869,9658);V[2,3]=S.Rational(41869,9658);V[2,4]=1
    K=n*V
    read=S.zeros(6,55)
    for i in range(6):read[0,43+i]=S.Rational(1,6)
    read[1,54]=1;read[2,0]=1;read[3,1]=1
    for i in range(0,6,2):
        for k in range(2):read[4+k,2*inside.index(f'A{i}')+k]=1
    B=read*K;print('physical readout rank',B.rank(),flush=True)
    if B.det()==0:
        # Try the odd A orbit, then U/W sums, as a second standard vector.
        for prefix,ids in [('A',range(1,6,2)),('U',range(6)),('W',range(6))]:
            read[4:6,:]=S.zeros(2,55)
            for i in ids:
                for k in range(2):read[4+k,2*inside.index(f'{prefix}{i}')+k]=1
            B=read*K
            if B.det()!=0:break
        else:raise ValueError('No physical readout')
    b=B.inv();w=S.symbols('w0:6');v=S.symbols('m b x y X Y')
    raw=S.sympify(c['raw_form']);transformed=S.Poly(S.expand(raw.subs(dict(zip(w,b*S.Matrix(v))),simultaneous=True)),*v)
    den=S.ilcm(*[a.q for a in transformed.coeffs()]);ints=transformed.as_expr()*den;g=S.igcd(*[int(a) for a in S.Poly(ints,*v).coeffs()]);poly=S.factor(ints/g)
    print('compact polynomial',poly,flush=True)
    out={'physical_coordinate_order':['mean_eta_variation','beta5','Ox','Oy','sum_A_orbit_x','sum_A_orbit_y'],
         'readout_matrix':[[str(a) for a in row] for row in read.tolist()],
         'parameter_readout':[[str(a) for a in row] for row in B.tolist()],
         'primitive_physical_polynomial':str(poly),'physical_scaling':str(S.Rational(den,g)),
         'physical_polynomial_monomials':[[list(mon),str(a)] for mon,a in S.Poly(poly,*v).terms()]}
    (HERE/'branch25_cubic_coordinates.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-098-branch25_desingularized_series.json <==
{
  "degree": 6,
  "directions": [
    {
      "direction": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "original_complement_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-45347735015465908289765349535521005107982979339515326174726107648/355145758830806863582338855330209422403613556463195",
        "701523907046713506049103069079615649081281669292130188023955463513034826506493586875751590059939576/1604160177554041167936455007086258235199108026574476857636797841678522915581442725"
      ],
      "zero_flags": [
        true,
        true,
        true,
        true,
        true,
        false,
        false
      ]
    },
    {
      "direction": [
        1,
        2,
        3,
        4,
        5,
        1
      ],
      "original_complement_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "14884452673202638339791994269255443671520585616575892747248296499/5521329232688693980416454246217573410072791702527081136",
        "5553838156460208627807019558101108650167101886271347673689907504789447219255734736828731847616526119151020808041521/1096219590646967817650907595900423927064158937727891662145003791601250685797900613960257284330000000",
        "-1516088204249896086182304454574951486711262762944078977698378298463427505785169571513313120046528263931486435724911186459248688276503412933242305433334276101260447/674181466316140380104929748991128089839709075097972895838181244991376660134083318309564740337448758392339079679311661261447435747350240000000000"
      ],
      "zero_flags": [
        true,
        true,
        true,
        true,
        false,
        false,
        false
      ]
    },
    {
      "direction": [
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "original_complement_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "-168236694893953516247571099900248409490532376847164750118689348157/98595164869440963936008111539599525179871280402269306000",
        "2744733933563552741131522181513891227410170987160087140776824995706862100283868245536400772639704238364419739781041/4019471832372215331386661184968221065901916105002269427865013902537919181258968917854276709210000000",
        "3264862140754005589399619163525361613257440777806867887364104419667786714500868115469430674733620782534436257303252752257333965613463029622629168178006189677609323/6067633196845263420944367740920152808557381675881756062543631204922389941206749864786082663037038825531051717113804951353026921726152160000000000"
      ],
      "zero_flags": [
        true,
        true,
        true,
        true,
        false,
        false,
        false
      ]
    }
  ],
  "elapsed_seconds": 19.79362654685974,
  "scope": "exact directional jets; finite jets alone do not prove analytic identities"
}

==> anc/certificates/cert-099-branch25_desingularized_series.py <==
"""Formal exact series on the first divided residual's zero manifold."""
from fractions import Fraction as Q
import json,time
import sympy as S
from branch25_cubic import Series,base
from analyze_local import HERE
from certify_local import joint_exact
from dimension_explore import equations

def main():
    Series.DEG=6;deg=Series.DEG;start=time.time();x=base();A=S.Matrix(joint_exact(25)[0])
    cc=list(A.rref()[1]);free=[i for i in range(55) if i not in cc];rr=list(A[:,cc].T.rref()[1])
    C=[[Q(a) for a in row] for row in A.extract(rr,cc).inv().tolist()]
    q=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    N=S.Matrix([[S.Rational(a) for a in row] for row in q['null_basis']]);n2=[Q(a) for a in N[:,2]]
    L=S.Matrix([[S.Rational(a) for a in row] for row in q['left_null_basis']]);l0=[Q(a) for a in L[:,0]]
    scales=[S.Rational(a) for a in q['primitive_matrix_equals_this_scale_times_raw_projected_hessian']]
    ln=[Q(a) for a in scales[0]*L[:,0]+scales[1]*L[:,1]]
    kappa=Q(9658)/Q(scales[0]);results=[]
    for direction in [[0,0,0,0,0,1],[1,2,3,4,5,1],[1,-1,0,1,0,1]]:
        t=[Q(direction[0]),Q(direction[1]),Q(0),Q(direction[2]),Q(direction[3]),Q(direction[4]),Q(direction[5])]
        t[2]=-(Q(41869)*(t[3]-t[4])-Q(9658)*t[5])/9658
        vec=[Q(a) for a in N*S.Matrix(t)];cs=[[a,vec[i]]+[Q(0)]*(deg-1) for i,a in enumerate(x)]
        kapp=kappa*t[6]
        for k in range(2,deg):
            g=equations(25,[Series(a) for a in cs]);force=[g[i].c[k] for i in rr]
            active=[-sum((C[i][j]*force[j] for j in range(48)),Q(0)) for i in range(48)]
            for i,j in enumerate(cc):cs[j][k]=active[i]
            g=equations(25,[Series(a) for a in cs]);err=sum((l0[i]*g[i].c[k+1] for i in range(50)),Q(0))
            correction=-err/kapp
            for i in range(55):cs[i][k]+=correction*n2[i]
            g=equations(25,[Series(a) for a in cs])
            assert all(g[i].c[k]==0 for i in rr)
            assert sum((l0[i]*g[i].c[k+1] for i in range(50)),Q(0))==0
            val=sum((ln[i]*g[i].c[k+1] for i in range(50)),Q(0))
            print('direction',direction,'original order',k+1,'complement zero',val==0,'display',float(val),flush=True)
        g=equations(25,[Series(a) for a in cs]);remaining=[sum((ln[i]*g[i].c[k] for i in range(50)),Q(0)) for k in range(deg+1)]
        results.append({'direction':direction,'original_complement_coefficients':[str(a) for a in remaining],
                        'zero_flags':[a==0 for a in remaining]})
    (HERE/'branch25_desingularized_series.json').write_text(json.dumps({'degree':deg,'directions':results,'elapsed_seconds':time.time()-start,'scope':'exact directional jets; finite jets alone do not prove analytic identities'},ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-100-branch25_distance_path.json <==
{
  "geometric_order": [
    "Ox",
    "Oy",
    "A0x",
    "A0y",
    "A1x",
    "A1y",
    "A2x",
    "A2y",
    "A3x",
    "A3y",
    "A4x",
    "A4y",
    "A5x",
    "A5y",
    "U0x",
    "U0y",
    "U1x",
    "U1y",
    "U2x",
    "U2y",
    "U3x",
    "U3y",
    "U4x",
    "U4y",
    "U5x",
    "U5y",
    "W0x",
    "W0y",
    "W1x",
    "W1y",
    "W2x",
    "W2y",
    "W3x",
    "W3y",
    "W4x",
    "W4y",
    "W5x",
    "W5y"
  ],
  "geometric_path_direction": [
    "-6972050544053051563/226454018981988600",
    "1869950506271440543/42979311417634200",
    "73232734687736630417/8316496759312217700",
    "1869366555987524423/128937934252902600",
    "-6950543001363577513/9737522816225509800",
    "814526664681797543417/496613663627500999800",
    "26450506896713845964266/434536955674063374825",
    "-4115559903507847043168/20692235984479208325",
    "-1003413058651887592567/1489840990882502999400",
    "1863503609558795413/1848110390958270600",
    "-6972050544053051563/679362056945965800",
    "8314104563720015768791/82768943937916833300",
    "-9292491621046730093/33107577575166733320",
    "-22723430438989301851/77251014342055711080",
    "5922685382391283097153/7945818618040015996800",
    "14660867481981042029443/9270121721046685329600",
    "816522018900441760963447/63566548944320127974400",
    "-341678454990484902613/11272377833770099200",
    "623164280684214522109019/74160973768373482636800",
    "-742093502404435078763417/21188849648106709324800",
    "-247865698537864304409887/111241460652560223955200",
    "586456716705371329153543/37080486884186741318400",
    "545397613593068240279837/444965842610240895820800",
    "198942756332471957433143/10594424824053354662400",
    "-54068829519683941365031/222482921305120447910400",
    "-24903804521426442841147/148321947536746965273600",
    "43092880064270012369/29011035206903085000",
    "598179810972336251/7252758801725771250",
    "261811553209551039750023/18189919074728234295000",
    "-65577689009131312646087/1948919900863739388750",
    "3273658708278374129761/343927041328895186250",
    "-1945441350310703722417/50952154270947435000",
    "-141194096359647158427767/81854635836277054327500",
    "13634762426510720267831/866186622606106395000",
    "605630866592468731909/363798381494564685900",
    "612212200568081777141/30316531791213723825",
    "0",
    "0"
  ],
  "normalized_weight_first_derivative": [
    "-153059/14298",
    "0",
    "-153059/14298",
    "0",
    "-153059/14298",
    "-300672856/553245399",
    "750220309/553245399",
    "1",
    "0",
    "0",
    "0",
    "12298/7149",
    "1",
    "12298/7149",
    "1",
    "12298/7149",
    "1"
  ],
  "candidate_weight_second_correction": [
    "733252172806243288303774513833536210376594903243601/47371755143565634518347098636763923175683200000",
    "85664475339504720642807420538528065752037362930911721203/70773402184487057970410565363325301224470700800000",
    "-306867991489131250935295380261246184290900695963855566318879/877236320076717083543238957678417108677314336416000000",
    "4921991630831893326143336243796809312708947245844617976831/4364359801376701908175318197405060242175693216000000",
    "-619670614755489710251901269993795204314926498153961731/3943698615701839073652395961510596604375626400000",
    "-1348414152151600419860650903072879136907170202057217/4210822679428056401630853212156793171171840000",
    "195312320700968998763095405945763446967684934938875830739/12581938166131032528072989397924497995461457920000",
    "3773956786870230266126839799934366852801652678050348240479981/219309080019179270885809739419604277169328584104000000",
    "309247325273573242261445882937451890092485193298780518228101/19494140446149268523183087948409269081718096364800000",
    "7219018635543934355588054297704223819588378664579333143233/487184349921120213005616915059169515405658777600000",
    "12579269033400689180254409715344515851268611025044822977/9014168264461346454062619340595649381430003200000",
    "-35976075282383555037245829377907986094338261/3580631530125898300706507833466660859840000",
    "275882328578503540934244847644365874681699343931839/4306523194869603138031554421523993015971200000",
    "-47547222703993700449053928883447548085518779806581/412504529839057282569275312486596148653440000",
    "-19933971863237527566891635863520278130433597069473/233261490087562153833816396941825203107600000",
    "-500407636523340128184740555354442030727689541/5683759505057557354625155870902173565000",
    "-80726265943821944661384102698672239018397/271259964403477143992917260111110671200"
  ],
  "actual_geometric_path_second_residual": [
    "1346287403640043249407976882974474751781124049401663749492041/657927240057537812657429218258812831507985752312000000",
    "0",
    "-37026945407980392956791636208311920547684956952049091191/473243833884220688838287515381271592525075168000000",
    "14292154735579553487024629737330986208822098487156831/125795809113296302189869089681358743361264000000",
    "42126767685652624552920614583711054535059138251421832069/6290969083065516264036494698962248997730728960000",
    "0",
    "-25736294719203822441895101391628709351719953933227501495640921/31580507522761815007556602476423015912383316110976000000",
    "5648368752783368998401919160890791391368642379833437723761/1957243016681653466183040958675629425875310880000000",
    "0",
    "-11225945656958724821252763382174658591485529452454311/2246353734166005396247662315738548988594000000",
    "9682175914594781430188246894461120413994580413345883383290359/157902537613809075037783012382115079561916580554880000000",
    "-9995942020910265294246003551485927194832531939604955698747/3523037430026976239129473725616132966575559584000000",
    "10049328009817158755137288211311463564765785183750471338199/3491487841101361526540254557924048193740554572800000",
    "0",
    "0",
    "0",
    "136334358468925436476378322321261561798858040756927663947/16587516136989154211814976257029367474485320500000",
    "0",
    "-761356521839309825364358953069624500218268027256099813029/266784942713642603532153932576832625233017579062500",
    "0",
    "60661520993457046890642319270941628523552396817609891434509/38550424222121356210396243257352314346171040174531250",
    "0",
    "6940431680819303595714169465827744783315442427200125160627/3068690485342993529185770607550432982779784292500000",
    "0",
    "6039830988009592937209745945533857797499937853217923/4422508914139323123862585184110268321294437500",
    "0",
    "-5107853284647667246749802552792406874978457722481499/1810653752154064252701266881227421063603891200",
    "328320449092735559436533208270363584818328380991/151106077012968531159001909527157649683200",
    "1314812377485296190231127872067130748205553183909273/232998854928352454223573877739342555471508480",
    "0",
    "-3953854345824402288806986708363846007031821072035829/1497849781682265777151546356895773570888268800",
    "0",
    "-223941466181149347615129233008010692407245680637/424560595714927941369485928825332644809600",
    "0",
    "27460696524589017191248127606716212489582720069/9784112493841960788761815643711369592320",
    "0",
    "13364565691870678363212401156075792584570891/894507804185409597271633039006921812480",
    "0",
    "-9351224653612563503003980583443602255876666823/5525137169691876564487314719105254197600000",
    "4605986100208582818341574874832387161331/4116911806407774944131092172154362500",
    "-35190475922489189465392147497190152159871/18317374547053528630974304779411735000",
    "855426994962897556337474004253963635179726111381/190469844974330081292859549824148297920000",
    "-64723450032631624704924057225409941719785377291337/237134956993040951209610139531064630910400000",
    "3391969471858627619788784395608501456894203042761867/4031294268881696170563372372028098725476800000",
    "172157929113513977856162117273129031871519885077031/85973520632272908127320900587129860573944000",
    "-335142037165836749092767534474808818432049/16389229857889999301398062171052605000",
    "1397320157707246611143425071586222017444191/195224649777807344619594564096361912500",
    "-1553778592298410242351461742357720842271818758693/1999649934961158814763577565490128336050000",
    "-403752273713910881875958263690025551037/46132647007394072107638989814814740",
    "0"
  ],
  "nonzero_left_projected_second_coefficient": "12929990359/3564679275720",
  "distance_order": 1,
  "Schur_residual_order": 2,
  "center_pulse_cost_order": -2,
  "tangent_cone_exclusion": "Every bad tangent vector satisfies the zero projected quadratic. The chosen vector does not.",
  "fourth_order_curve_in_physical_coordinates": [
    0,
    "t",
    "t",
    "t",
    0,
    0
  ],
  "primitive_cubic_value_on_fourth_order_curve": "159480501397823140530710592478397190460740",
  "fourth_order_curve_residual_order": 4,
  "fourth_order_curve_distance_order": 1,
  "scope": "Full first/second derivatives independently assembled. The fourth-order curve is defined by the exact IFT chart, not by truncating a geometric series."
}

==> anc/certificates/cert-101-branch25_distance_path.py <==
"""Independent exact coefficient for the failure of linear distance stability."""
from pathlib import Path
from fractions import Fraction as Q
import json,hashlib
import sympy as S
from verify_local_dimensions import D,T,load25,whole25

HERE=Path(__file__).resolve().parent
def main():
    p,f=load25();inside=[v for v in p if not v.startswith('P')]
    z=[Q((-1)**i) for i in range(6)]+[Q(22)]*6+[Q(0)]*6
    x=[a for v in inside for a in p[v]]+z[1:]
    gg=whole25([D(a,[Q(int(i==j)) for j in range(55)]) for i,a in enumerate(x)])
    A=S.Matrix([a.d for a in gg]);q=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    N=S.Matrix([[S.Rational(a) for a in row] for row in q['null_basis']]);L=S.Matrix([[S.Rational(a) for a in row] for row in q['left_null_basis']])
    v=N[:,2]+N[:,6];assert A*v==S.zeros(50,1)
    vals=whole25([T((a,Q(v[i]),Q(0))) for i,a in enumerate(x)])
    F2=S.Matrix([S.Rational(a.c[2]) for a in vals])
    rr=json.loads((HERE/'schur_certificates.json').read_text(encoding='utf8'))['25']['candidate_solve_certificate']['rows']
    W=A.extract(rr,list(range(38,55)));assert W.det()!=0
    correction=-W.inv()*F2.extract(rr,[0]);after=F2+A[:,38:55]*correction
    assert after.extract(rr,[0])==S.zeros(17,1)
    projected=(L[:,0].T*after)[0];expected=S.Rational(9658)/S.Rational(q['primitive_matrix_equals_this_scale_times_raw_projected_hessian'][0])
    assert projected==expected and projected!=0
    phys=json.loads((HERE/'branch25_cubic_coordinates.json').read_text(encoding='utf8'))
    m,b,xx,yy,X,Y=S.symbols('m b x y X Y');P=S.sympify(phys['primitive_physical_polynomial'])
    pdir=P.subs({xx:1,yy:1,X:0,Y:0});assert pdir!=0
    out={'geometric_order':[f'{u}{k}' for u in inside for k in ['x','y']],
         'geometric_path_direction':[str(a) for a in v[:38]],
         'normalized_weight_first_derivative':[str(a) for a in v[38:]],
         'candidate_weight_second_correction':[str(a) for a in correction],
         'actual_geometric_path_second_residual':[str(a) for a in after],
         'nonzero_left_projected_second_coefficient':str(projected),
         'distance_order':1,'Schur_residual_order':2,'center_pulse_cost_order':-2,
         'tangent_cone_exclusion':'Every bad tangent vector satisfies the zero projected quadratic. The chosen vector does not.',
         'fourth_order_curve_in_physical_coordinates':[0,'t','t','t',0,0],
         'primitive_cubic_value_on_fourth_order_curve':str(pdir),
         'fourth_order_curve_residual_order':4,'fourth_order_curve_distance_order':1,
         'scope':'Full first/second derivatives independently assembled. The fourth-order curve is defined by the exact IFT chart, not by truncating a geometric series.'}
    (HERE/'branch25_distance_path.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS distance counterpath; exact second coefficient',projected,flush=True)
    print('PASS nonzero cubic for fourth-order residual curve',pdir,flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-102-branch25_numeric.json <==
[
  {
    "beta": 0.001,
    "success": true,
    "parameters": [
      0.9726673459687776,
      1.0008190787492093,
      0.056125263013719215,
      0.9430714031713479,
      0.05985818622618222,
      0.9608401119898426,
      -1.0113408663518781,
      22.0,
      0.0018099684584896632,
      0.001
    ],
    "max_residual": 6.764366844436154e-11,
    "singular_values": [
      286160.19359837443,
      262198.52850402537,
      191233.30388028207,
      151379.2991847669,
      105164.22458013373,
      94301.47295429111,
      64502.125391067864,
      60234.750515531785,
      57980.087297731414,
      56407.17773430383,
      33318.493340426656,
      30072.673320735557,
      30048.593192394743,
      29719.38400533229,
      23484.50983642952,
      21276.67002049371,
      13030.494077301502,
      10323.377841845959,
      3326.1593392992904,
      3132.3827586306447,
      2426.347530641771,
      1281.6174323291868,
      845.0331299092272,
      786.1120225071164,
      96.4359936137771,
      87.55720935382934,
      40.09457482708797,
      30.97722812624893,
      27.291748402298932,
      25.326180752092878,
      16.212636093278576,
      12.434833917954967,
      11.385872910844078,
      9.10181271495145,
      4.546167913529992,
      4.095002723891037,
      3.575198806404675,
      2.64014107296962,
      1.7499598906788347,
      1.407190448837057,
      1.3454463809003563,
      0.8120066043197871,
      0.6216782072483,
      0.615469722883615,
      0.28229338254372277,
      0.23915865964154204,
      0.003022857695951166,
      0.0013634690551846645,
      0.00011580062285828132,
      5.838651735024688e-14
    ]
  },
  {
    "beta": 0.0003,
    "success": true,
    "parameters": [
      0.9918929001047389,
      1.0001993741213173,
      0.06063879658258298,
      0.9390533537605027,
      0.06468084321905386,
      0.957058165354929,
      -1.0032648821691572,
      22.0,
      0.0005236276803605069,
      0.0003
    ],
    "max_residual": 6.911022865097038e-10,
    "singular_values": [
      266820.634759505,
      244424.1948452856,
      181835.3597281144,
      144690.44259600554,
      93517.71120246996,
      83820.45547848869,
      60454.72731655959,
      56412.258804721554,
      52901.47844004748,
      51440.82859929415,
      30032.163177130908,
      28056.43025692209,
      27828.293436618012,
      26298.014392521367,
      21890.942563922945,
      20108.849846651876,
      12412.360832371784,
      9804.700487363158,
      3185.058136604877,
      2997.246720430678,
      2313.360518087859,
      1224.727608000738,
      779.7594752501647,
      727.7152131237532,
      94.35439404996771,
      85.65257170749285,
      39.526632459126525,
      30.815287995769072,
      28.12310251516169,
      25.317277669250668,
      15.690573612022591,
      11.849409851619424,
      10.417919823093998,
      8.962171704730238,
      4.2665044425960215,
      3.9276769309465247,
      3.2290671244349682,
      2.5491564089410166,
      1.7700505226805272,
      1.3080504891995743,
      1.2566254327816908,
      0.7292291654886877,
      0.6390217109979078,
      0.5580052559965382,
      0.27207476479096115,
      0.23755337104598337,
      0.003186895222084012,
      0.0014673732816796927,
      3.1203729584986514e-05,
      8.476399855625143e-14
    ]
  },
  {
    "beta": 0.0001,
    "success": true,
    "parameters": [
      0.997305387868271,
      1.0000623748135398,
      0.06188399426724283,
      0.9380075004674386,
      0.0660096164231901,
      0.9560492254262741,
      -1.00107631732366,
      22.0,
      0.00017284875345392357,
      0.0001
    ],
    "max_residual": 3.126388037344441e-11,
    "singular_values": [
      262400.54082981043,
      240356.51202984853,
      179806.134711044,
      143283.95521196857,
      90760.65819067288,
      81340.61825458359,
      59575.844130852565,
      55574.483158950025,
      51719.23197178785,
      50281.08926190863,
      29259.699742925204,
      27623.651774924496,
      27320.6227507211,
      25479.503084015487,
      21516.231134046477,
      19849.313686017336,
      12284.44884843049,
      9695.950844148994,
      3156.934171430685,
      2970.161628925763,
      2290.124133679515,
      1213.3265617988448,
      764.9967644696628,
      714.5916737532884,
      93.92165476584591,
      85.25541603793108,
      39.43237737823038,
      30.902483224343563,
      28.38099489609717,
      25.266282865984014,
      15.584910374085805,
      11.711529922257286,
      10.189587585612372,
      8.924195679741413,
      4.206360848348963,
      3.8783267116845983,
      3.1435226836781927,
      2.5241906016630855,
      1.774630472781572,
      1.285847893993161,
      1.2320433737372505,
      0.7125540700824354,
      0.6406330319090855,
      0.541494839273339,
      0.2693213754521018,
      0.23710160588697865,
      0.0032334307168606813,
      0.0014981269664063922,
      1.010603888359046e-05,
      5.307923350177315e-14
    ]
  },
  {
    "beta": -0.0001,
    "success": true,
    "parameters": [
      1.0026872747003235,
      0.9999415789696705,
      0.06311179900427846,
      0.9370024087667347,
      0.06731902595210332,
      0.9550688192787717,
      -0.998935228467525,
      22.0,
      -0.00017121351863380835,
      -0.0001
    ],
    "max_residual": 2.1032064978498966e-11,
    "singular_values": [
      258383.93178431035,
      236657.56896818773,
      178020.0417016027,
      142065.42201852886,
      88208.30603607174,
      79045.45118688916,
      58799.143105067735,
      54830.102449911195,
      50634.565456376375,
      49215.19021248483,
      28546.9685812981,
      27241.366578311812,
      26862.197699232613,
      24718.35852996328,
      21170.293553056854,
      19616.29106063665,
      12174.685611945539,
      9601.870171870332,
      3133.3800799120045,
      2947.394039452214,
      2270.2597361997223,
      1203.7393019166918,
      751.6542383825413,
      702.771226899907,
      93.55056811766288,
      84.9141710718598,
      39.36425323221513,
      31.03686084112905,
      28.64889464339582,
      25.199233416050113,
      15.495108939352015,
      11.58477481715781,
      9.98016515949086,
      8.885588711900166,
      4.154379190134905,
      3.827194569991512,
      3.063410250439735,
      2.499709307483663,
      1.77855846755372,
      1.2659952672477124,
      1.2078185336977996,
      0.7021894431743533,
      0.6367599209607915,
      0.525575144897787,
      0.26664058436057414,
      0.23664999533643763,
      0.0032797981522988146,
      0.001529385000463873,
      9.826413932293646e-06,
      8.448455919019593e-15
    ]
  },
  {
    "beta": -0.0003,
    "success": true,
    "parameters": [
      1.0080409803236077,
      0.9998362343282801,
      0.06432330753302139,
      0.9360359008465654,
      0.06861023417041663,
      0.9541153982623226,
      -0.9968391139743196,
      22.0,
      -0.0005088992426535602,
      -0.0003
    ],
    "max_residual": 1.1397105481592007e-11,
    "singular_values": [
      254733.68396860827,
      233293.35318592627,
      176456.77905980145,
      141019.6487793794,
      85839.95226822278,
      76916.27082473577,
      58115.78483756647,
      54170.87722062395,
      49638.26227470507,
      48234.103196692544,
      27887.95782518222,
      26905.218875173254,
      26448.930044139135,
      24008.822068525205,
      20850.191754810843,
      19406.99737226493,
      12081.613616985345,
      9521.264332281231,
      3114.0438450633733,
      2928.609798505968,
      2253.4975713479826,
      1195.8233808526588,
      739.6026977267021,
      692.1363956947763,
      93.23668280301072,
      84.62477959934259,
      39.32052194646052,
      31.211939825654223,
      28.9271210744894,
      25.12000213727233,
      15.419734339079575,
      11.468291567533283,
      9.789083289319468,
      8.84519538956807,
      4.109706283742615,
      3.774453213597071,
      2.9884622445834332,
      2.4757226856924053,
      1.7817531475184274,
      1.2480960661161349,
      1.184195057696325,
      0.6989654687156671,
      0.6264844973248387,
      0.5102367975740822,
      0.26403198292477514,
      0.2361968230157116,
      0.0033259831539511667,
      0.001561163120716191,
      2.868324109619842e-05,
      9.590676719293384e-14
    ]
  },
  {
    "beta": -0.001,
    "success": true,
    "parameters": [
      1.0265873610267227,
      0.9995797057371093,
      0.06844912947321154,
      0.9329295045545214,
      0.0730008385303244,
      0.9509713629248752,
      -0.9898254456109933,
      22.0,
      -0.0016448637410783305,
      -0.001
    ],
    "max_residual": 1.4978240869822912e-11,
    "singular_values": [
      244415.84761978613,
      223763.15599635936,
      172508.8404107679,
      138547.50724268632,
      78760.46331721012,
      70555.39145455435,
      56358.75090426158,
      52440.298703005865,
      46741.459745508415,
      45364.30953474603,
      26042.098534236102,
      25934.487668454516,
      25312.19240491969,
      21864.84757094807,
      19900.016447901584,
      18828.37067056133,
      11870.815963353978,
      9331.739706309962,
      3075.627137920836,
      2890.4769066321996,
      2216.2170843411454,
      1179.6775906037428,
      706.1109977392922,
      662.9089759199642,
      92.5367033648241,
      83.97300814559044,
      39.339618227430826,
      32.06999167459565,
      29.984315956335884,
      24.795179607382266,
      15.253422041231788,
      11.131284683697347,
      9.27031775141083,
      8.664047324578519,
      3.9952730631820574,
      3.585195849501422,
      2.76361312794874,
      2.395664726778041,
      1.7858912892427383,
      1.196246970913573,
      1.1092493930358869,
      0.7128651606047681,
      0.5697779892861933,
      0.4609181684282597,
      0.2554699949710722,
      0.23456998289589157,
      0.0034859466713129555,
      0.0016767003361520929,
      8.729511027770808e-05,
      5.777386932921094e-14
    ]
  }
]

==> anc/certificates/cert-103-branch25_numeric.py <==
"""Numerical exploration only; existence follows from the exact symmetric IFT."""
import json,numpy as np
from scipy.optimize import root
from branch25_symmetric import model,BASE,Jet,src,HERE
from analyze_local import weights
COLS=[0,1,2,3,4,5,6,8]
def build(x,beta,mu=22.,derivative=False):
    full=[float(v) for v in BASE];full[7]=mu;full[9]=beta
    for j,c in enumerate(COLS):full[c]=x[j]
    if derivative:
        eye=np.eye(8)
        for j,c in enumerate(COLS):full[c]=Jet(full[c],eye[j])
    return full
def eqjac(x,beta,mu=22.):
    full=build(x,beta,mu,True);eq,*_=model(full)
    return np.array([t.v for t in eq],float),np.array([t.d for t in eq],float)
def fulljac(full):
    eq,p,f,w,g,r=model(full);boundary={v for v in p if v[0]=='P'}
    inside=[v for v in p if v not in boundary];nc=2*len(inside);dim=55;eye=np.eye(dim);j=0
    pp={v:tuple(float(t) for t in xy) for v,xy in p.items()}
    for v in inside:
        xy=[]
        for k in range(2):xy.append(Jet(float(p[v][k]),eye[j]));j+=1
        pp[v]=tuple(xy)
    c,m,d,e=full[6:];zz0=[1,c,1,c,1,c]+[m]*6+[d,e,d,e,d,e];zz=[]
    for i,t in enumerate(zz0):
        if i==0:zz.append(float(t))
        else:zz.append(Jet(float(t),eye[j]));j+=1
    _,ends=src.operators(pp,f);gg,_=src.GR(pp,ends,weights(25,6,zz))
    jj=np.array([gg[v][k].d for v in p for k in range(2)],float)
    sv=np.linalg.svd(jj,compute_uv=False)
    return sv,np.array([gg[v][k].v for v in p for k in range(2)],float)
def main():
    out=[]
    x0=np.array([float(BASE[c]) for c in COLS])
    for b in [1e-3,3e-4,1e-4,-1e-4,-3e-4,-1e-3]:
        sol=root(lambda x:eqjac(x,b)[0],x0,jac=lambda x:eqjac(x,b)[1],tol=1e-11)
        full=build(sol.x,b);sv,res=fulljac(full)
        print(b,sol.success,'res',np.max(abs(res)),'last sv',sv[-5:],flush=True)
        out.append({'beta':b,'success':bool(sol.success),'parameters':full,'max_residual':float(np.max(abs(res))),'singular_values':sv.tolist()})
    (HERE/'branch25_numeric.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-104-branch25_quotient_cubic.json <==
{
  "coordinates": [
    "t0",
    "t1",
    "t3",
    "t4",
    "t5",
    "beta5"
  ],
  "primitive_form": "390682219870651652922349801323207390568670915017341130237440000*w0**2*w2 - 320205500818124369279351832318054658441829427608137604596224000*w0**2*w3 - 70476719052527283642997969005152732126841487409203525641216000*w0**2*w4 - 777940867878601269115349722351705178119213942002848465602560000*w0*w1*w2 + 586963378291878295954517725251274729298919877731460183597056000*w0*w1*w3 + 190977489586722973160831997100430448820294064271388282005504000*w0*w1*w4 + 90969111501410308691915410600568249549159620001399233214400*w0*w2**2 + 367994751154733858803460881461396032858819524998500087076480*w0*w2*w3 - 1135935511554060846742865765198361295210505893847556905633280*w0*w2*w4 + 25528300029783865648850988383376647309389855839507150629376000*w0*w2*w5 - 252284817324850975069559773377679917828273101076367297139520*w0*w3**2 + 643817690985372837090781258416477129152874460347899177717760*w0*w3*w4 - 269153721373807014243114628709213848884120740272636390535116800*w0*w3*w5 + 285438775237394817226267988097599801477925389576125704764160*w0*w4**2 + 243625421344023148594263640325837201574730884433129239905740800*w0*w4*w5 + 338801938566628480946816999934146483293963688688782854095360000*w1**2*w2 - 218862975148048260142448790661720395396132825849816131682816000*w1**2*w3 - 119938963418580220804368209272426087897830862838966722412544000*w1**2*w4 - 153423375711251097195831255729676799773730254990054722388800*w1*w2**2 - 46980590266678852705728159761081427474219342916512301330560*w1*w2*w3 + 988847816809065507168830425010200621384489054125601180604160*w1*w2*w4 - 500531303828778123438343302369372458924567456867850107736192000*w1*w2*w5 - 40667803712464412751969458655559967234947278997754798314560*w1*w3**2 - 389946499118912719561429833674678263242727937995934377854720*w1*w3*w4 + 738089103775341643954263323216334931221245273676569215960089600*w1*w3*w5 - 357829547999758424953871717189204163658864239225344980715520*w1*w4**2 - 237557799946563520515920020846962472296677816808719108223897600*w1*w4*w5 - 15082872694641336080024240162466402310687868455417291680*w2**3 + 212059209988938193232501768675002198929700581986405583327*w2**2*w3 - 201584575908270686959171682704923622609749490478466505407*w2**2*w4 - 305114247968742997866547253257041257047501871460963743407080*w2**2*w5 - 383687211716467795558457158290772908682995005048981436884*w2*w3**2 - 102716622523440249190398477329327063276782291038385664918*w2*w3*w4 + 1577637340641736411479135041249608406986531911382723350188208*w2*w3*w5 + 716719371732153749688373250359302027464070721556637665802*w2*w4**2 - 733697181651220395309914299717430731189409654181628726734048*w2*w4*w5 - 1164020242233833178674517767964261726964742264875151372359396800*w2*w5**2 + 298038238969936688886981927443250891634749084526620565909*w3**3 - 165898846508535066081633103823412814002801566989547466155*w3**2*w4 - 1438792542714005974898047146833713098189843033338777740207752*w3**2*w5 - 90970676984369013753563068901553908569125788887598988298*w3*w4**2 + 1251609766244159396046475777903576254118052798476569488363616*w3*w4*w5 + 1147785759695048436406412741079027567932238054827388893903578560*w3*w5**2 - 266876014355304484184609215265098398576378377171266461696*w4**3 - 351643134551926439451102119344999574677830150877922628202944*w4**2*w5 + 16234482538784742268105026885234159032504210047762478455818240*w4*w5**2",
  "raw_form": "461900653682931387812102895360*w0**2*w2/683971717797540912311 - 119828187924815237103280231161401088*w0**2*w3/216492780032431042187414653 - 5461584734078951037724169307648*w0**2*w4/44831803692779259098657 - 39549406695054473031795708779520*w0*w1*w2/29410783865294259229373 + 1537585409165892432131227460082683904*w0*w1*w3/1515449460227017295311902571 + 103598440590221453671176232387584*w0*w1*w4/313822625849454813690599 + 127281743418020771907277701818436*w0*w2**2/809441331172638964490862985 + 1724495244113258313354647637849845228456*w0*w2*w3/2711025425636616915015845306826175 - 12125775775163165269142302886064214944*w0*w2*w4/6175456550425095478396002976825 + 26532203944006008449661302522479872*w0*w2*w5/601263229790125464116111843 - 8702585718245190984418333703457040937760084*w0*w3**2/19955858158111137111431637303547474175 + 50588940091410648046823325373906569052928*w0*w3*w4/45457535667679127816472977912408825 - 10295765501138822810249681234330618310528*w0*w3*w5/22129493172425567706793496381615 + 108013983395795146208985334677745584*w0*w4**2/218917372597143844199400799975 + 1929850431762203700405859804305393792*w0*w4*w5/4582624388574356534850589435 + 17224208433712789287544068837120*w1**2*w2/29410783865294259229373 - 573324554205723098730022733554239744*w1**2*w3/1515449460227017295311902571 - 65062587235078855847848519655424*w1**2*w4/313822625849454813690599 - 2790660779807035015544362349403036*w1*w2**2/10522737305244306538381218805 - 94354378960524601411378485281800577128*w1*w2*w3/1161868039558550106435362274354075 + 1507951159503791467991861085922640624*w1*w2*w4/882208078632156496913714710975 - 40016520483151187376284360296803648*w1*w2*w5/46251017676163497239700911 - 9819874857048749661384577886644058381839164*w1*w3**2/139691007106777959780021461124832319225 - 643453243890177131696158015425982639945936*w1*w3*w4/954608249021261684145932536160585325 + 197635559517450944993289255857779683275712*w1*w3*w5/154906452206978973947554474671305 - 40757703791405844501408446174330846848*w1*w4**2/65894129151740297104019640792475 - 13172505323390850055359697807394611968*w1*w4*w5/32078370720020495743954126045 - 98157097788604520015001841544329086*w2**3/3764877566756834214834724370146925 + 528698741869573774272757831231270933433355710743*w2**2*w3/1442329053138392022454346533330163271847446000 - 8874710737893700555798974159750621745105473*w2**2*w4/25468896066436969547674357389595155866000 - 1134582417129220339091755670808598987341*w2**2*w5/2151229646704600391787830757477550 - 1440307137597167423108000067163188891414856164146351*w2*w3**2/2171655850940121206717681897422499695377760228500 - 19323094586713034719796141130159706555816932264221*w2*w3*w4/108830133760097190313870163424362171522347893000 + 2267132269356960137926362745285217399506656499*w2*w3*w5/831348075043109582907386665804092891375 + 102376273454385882217460850799796653968061765207*w2*w4**2/82634877570309180192763981339682742234129000 - 2401717995841676858800262344224961975651346*w2*w4*w5/1893731378230317956508853452856703625 - 123663067292058679819061547672338518619268*w2*w5**2/61460019758986485237146633438065 + 149206722237152526161212521795970756911563431741610715539*w3**3/289620710904778324612696928567854249374359615113674000 - 37837744747520130505925761704505525969417441390282559*w3**2*w4/131945654170741833536536186135696696753694585473200 - 30439300861900198096981199555589992805744854400457*w3**2*w5/12239106360784659279562546493967855546822750 - 118156819373921503641177539904690432942884813717299*w3*w4**2/751398941746821375492802882321735175134934997000 + 10052860768884225461779485224789811931085778334*w3*w4*w5/4646585558384456825953890088826065127875 + 4487940969645496851239092361166183356734348308*w3*w5**2/2262036027229497589153181843687982325 - 218923547521388177653742500055118664192*w4**3/474565483816395758092306349744091125 - 1754635518637894707876533359391934827490292*w4**2*w5/2886675641986616375618486284215820125 + 13145210610628051253151356577808204814208*w4*w5**2/468427423323565456440915685170425",
  "primitive_equals_times_raw": "690166154086086747552056780777196676259098962815885142000/1193",
  "monomials": [
    [
      [
        2,
        0,
        1,
        0,
        0,
        0
      ],
      "461900653682931387812102895360/683971717797540912311"
    ],
    [
      [
        2,
        0,
        0,
        1,
        0,
        0
      ],
      "-119828187924815237103280231161401088/216492780032431042187414653"
    ],
    [
      [
        2,
        0,
        0,
        0,
        1,
        0
      ],
      "-5461584734078951037724169307648/44831803692779259098657"
    ],
    [
      [
        1,
        1,
        1,
        0,
        0,
        0
      ],
      "-39549406695054473031795708779520/29410783865294259229373"
    ],
    [
      [
        1,
        1,
        0,
        1,
        0,
        0
      ],
      "1537585409165892432131227460082683904/1515449460227017295311902571"
    ],
    [
      [
        1,
        1,
        0,
        0,
        1,
        0
      ],
      "103598440590221453671176232387584/313822625849454813690599"
    ],
    [
      [
        1,
        0,
        2,
        0,
        0,
        0
      ],
      "127281743418020771907277701818436/809441331172638964490862985"
    ],
    [
      [
        1,
        0,
        1,
        1,
        0,
        0
      ],
      "1724495244113258313354647637849845228456/2711025425636616915015845306826175"
    ],
    [
      [
        1,
        0,
        1,
        0,
        1,
        0
      ],
      "-12125775775163165269142302886064214944/6175456550425095478396002976825"
    ],
    [
      [
        1,
        0,
        1,
        0,
        0,
        1
      ],
      "26532203944006008449661302522479872/601263229790125464116111843"
    ],
    [
      [
        1,
        0,
        0,
        2,
        0,
        0
      ],
      "-8702585718245190984418333703457040937760084/19955858158111137111431637303547474175"
    ],
    [
      [
        1,
        0,
        0,
        1,
        1,
        0
      ],
      "50588940091410648046823325373906569052928/45457535667679127816472977912408825"
    ],
    [
      [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      "-10295765501138822810249681234330618310528/22129493172425567706793496381615"
    ],
    [
      [
        1,
        0,
        0,
        0,
        2,
        0
      ],
      "108013983395795146208985334677745584/218917372597143844199400799975"
    ],
    [
      [
        1,
        0,
        0,
        0,
        1,
        1
      ],
      "1929850431762203700405859804305393792/4582624388574356534850589435"
    ],
    [
      [
        0,
        2,
        1,
        0,
        0,
        0
      ],
      "17224208433712789287544068837120/29410783865294259229373"
    ],
    [
      [
        0,
        2,
        0,
        1,
        0,
        0
      ],
      "-573324554205723098730022733554239744/1515449460227017295311902571"
    ],
    [
      [
        0,
        2,
        0,
        0,
        1,
        0
      ],
      "-65062587235078855847848519655424/313822625849454813690599"
    ],
    [
      [
        0,
        1,
        2,
        0,
        0,
        0
      ],
      "-2790660779807035015544362349403036/10522737305244306538381218805"
    ],
    [
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      "-94354378960524601411378485281800577128/1161868039558550106435362274354075"
    ],
    [
      [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "1507951159503791467991861085922640624/882208078632156496913714710975"
    ],
    [
      [
        0,
        1,
        1,
        0,
        0,
        1
      ],
      "-40016520483151187376284360296803648/46251017676163497239700911"
    ],
    [
      [
        0,
        1,
        0,
        2,
        0,
        0
      ],
      "-9819874857048749661384577886644058381839164/139691007106777959780021461124832319225"
    ],
    [
      [
        0,
        1,
        0,
        1,
        1,
        0
      ],
      "-643453243890177131696158015425982639945936/954608249021261684145932536160585325"
    ],
    [
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      "197635559517450944993289255857779683275712/154906452206978973947554474671305"
    ],
    [
      [
        0,
        1,
        0,
        0,
        2,
        0
      ],
      "-40757703791405844501408446174330846848/65894129151740297104019640792475"
    ],
    [
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      "-13172505323390850055359697807394611968/32078370720020495743954126045"
    ],
    [
      [
        0,
        0,
        3,
        0,
        0,
        0
      ],
      "-98157097788604520015001841544329086/3764877566756834214834724370146925"
    ],
    [
      [
        0,
        0,
        2,
        1,
        0,
        0
      ],
      "528698741869573774272757831231270933433355710743/1442329053138392022454346533330163271847446000"
    ],
    [
      [
        0,
        0,
        2,
        0,
        1,
        0
      ],
      "-8874710737893700555798974159750621745105473/25468896066436969547674357389595155866000"
    ],
    [
      [
        0,
        0,
        2,
        0,
        0,
        1
      ],
      "-1134582417129220339091755670808598987341/2151229646704600391787830757477550"
    ],
    [
      [
        0,
        0,
        1,
        2,
        0,
        0
      ],
      "-1440307137597167423108000067163188891414856164146351/2171655850940121206717681897422499695377760228500"
    ],
    [
      [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "-19323094586713034719796141130159706555816932264221/108830133760097190313870163424362171522347893000"
    ],
    [
      [
        0,
        0,
        1,
        1,
        0,
        1
      ],
      "2267132269356960137926362745285217399506656499/831348075043109582907386665804092891375"
    ],
    [
      [
        0,
        0,
        1,
        0,
        2,
        0
      ],
      "102376273454385882217460850799796653968061765207/82634877570309180192763981339682742234129000"
    ],
    [
      [
        0,
        0,
        1,
        0,
        1,
        1
      ],
      "-2401717995841676858800262344224961975651346/1893731378230317956508853452856703625"
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        2
      ],
      "-123663067292058679819061547672338518619268/61460019758986485237146633438065"
    ],
    [
      [
        0,
        0,
        0,
        3,
        0,
        0
      ],
      "149206722237152526161212521795970756911563431741610715539/289620710904778324612696928567854249374359615113674000"
    ],
    [
      [
        0,
        0,
        0,
        2,
        1,
        0
      ],
      "-37837744747520130505925761704505525969417441390282559/131945654170741833536536186135696696753694585473200"
    ],
    [
      [
        0,
        0,
        0,
        2,
        0,
        1
      ],
      "-30439300861900198096981199555589992805744854400457/12239106360784659279562546493967855546822750"
    ],
    [
      [
        0,
        0,
        0,
        1,
        2,
        0
      ],
      "-118156819373921503641177539904690432942884813717299/751398941746821375492802882321735175134934997000"
    ],
    [
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      "10052860768884225461779485224789811931085778334/4646585558384456825953890088826065127875"
    ],
    [
      [
        0,
        0,
        0,
        1,
        0,
        2
      ],
      "4487940969645496851239092361166183356734348308/2262036027229497589153181843687982325"
    ],
    [
      [
        0,
        0,
        0,
        0,
        3,
        0
      ],
      "-218923547521388177653742500055118664192/474565483816395758092306349744091125"
    ],
    [
      [
        0,
        0,
        0,
        0,
        2,
        1
      ],
      "-1754635518637894707876533359391934827490292/2886675641986616375618486284215820125"
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        2
      ],
      "13145210610628051253151356577808204814208/468427423323565456440915685170425"
    ]
  ],
  "samples": [
    {
      "point": [
        0,
        0,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        0,
        0,
        0,
        0,
        1
      ],
      "value": "513624559269221416747227933157579000679142205532/18708464676788342754920417226895994980905"
    },
    {
      "point": [
        0,
        0,
        0,
        1,
        0
      ],
      "value": "1367592287372354066639266872030546708615333236925959628841236503381/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        0,
        0,
        1,
        0,
        0
      ],
      "value": "-86057769428733476289133070036531559771141218282211/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        0,
        1,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        1,
        0,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        0,
        0,
        0,
        0,
        2
      ],
      "value": "233728683761431071759500764268553904965420643897136/4353315819021902833356481700873875755172125"
    },
    {
      "point": [
        0,
        0,
        0,
        1,
        1
      ],
      "value": "2321875103826681310039405774950413368242897828323951/1154496716533195207052701649334404654591550"
    },
    {
      "point": [
        0,
        0,
        0,
        2,
        0
      ],
      "value": "341469218636938382728655757073173102071033478738539996943043510889/86270769260760843444007097597149584532387370351985642750"
    },
    {
      "point": [
        0,
        0,
        1,
        0,
        1
      ],
      "value": "-9326305751240752938068332131555096132850937097237865859284470247/4695007850925760187428957692361882151422441923917586000"
    },
    {
      "point": [
        0,
        0,
        1,
        1,
        0
      ],
      "value": "-101076844694477782764908735457004121510127233903538748/3565365655778938420518958513015704243485970375"
    },
    {
      "point": [
        0,
        0,
        2,
        0,
        0
      ],
      "value": "-6621563416725486392765353938569075102103565819566/1644582217283753856200429699906559337025"
    },
    {
      "point": [
        0,
        1,
        0,
        0,
        1
      ],
      "value": "-3017124738342045183769146926530434707171763960068/5104061579990892969599173288404595680225"
    },
    {
      "point": [
        0,
        1,
        0,
        1,
        0
      ],
      "value": "1986980542134886103482348509804025766813781095079431736909634638101/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        0,
        1,
        1,
        0,
        0
      ],
      "value": "-98022871314605753517146341339321283557052981129691/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        0,
        2,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        1,
        0,
        0,
        0,
        1
      ],
      "value": "3703985397384111059251026889731578051620311561724156/11318621129456947366726852422272076963447525"
    },
    {
      "point": [
        1,
        0,
        0,
        1,
        0
      ],
      "value": "664185759510311378883706399215375807233505556834612146464059481621/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        1,
        0,
        1,
        0,
        0
      ],
      "value": "-55288039223436072837815265358337731482014010118971/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        1,
        1,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        2,
        0,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        0,
        0,
        0,
        0,
        3
      ],
      "value": "114208183289390832190166169142236975109421341780644/1451105273007300944452160566957958585057375"
    },
    {
      "point": [
        0,
        0,
        0,
        1,
        2
      ],
      "value": "1407632685562671887241273337381377996061509435089061419204533132519/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        0,
        0,
        0,
        2,
        1
      ],
      "value": "2753686990298599426119745290243720861047816606179854420193345349/690166154086086747552056780777196676259098962815885142"
    },
    {
      "point": [
        0,
        0,
        0,
        3,
        0
      ],
      "value": "30314714952053137276864863753193710834434711855415022827106263169/5112341882119161092978198376127382787104436761599149200"
    },
    {
      "point": [
        0,
        0,
        1,
        0,
        2
      ],
      "value": "-32231736745553696318214347185350584238381979556958901417259873579/16432527478240160656001351923266587529978546733711551000"
    },
    {
      "point": [
        0,
        0,
        1,
        1,
        1
      ],
      "value": "0"
    },
    {
      "point": [
        0,
        0,
        1,
        2,
        0
      ],
      "value": "224412749755253691711162581510341445483875159613828015833121359349/115027692347681124592009463462866112709849827135980857000"
    },
    {
      "point": [
        0,
        0,
        2,
        0,
        1
      ],
      "value": "-469661631195680318599808924120327812304516922179738846496754343/117375196273144004685723942309047053785561048097939650"
    },
    {
      "point": [
        0,
        0,
        2,
        1,
        0
      ],
      "value": "-156383535619575738013575123816443386932790344350680603658130038399/76685128231787416394672975641910741806566551423987238000"
    },
    {
      "point": [
        0,
        0,
        3,
        0,
        0
      ],
      "value": "-258308644907231087577172155012442689340949595658563/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        0,
        1,
        0,
        0,
        2
      ],
      "value": "-469321028968517656529106084708843539199314931157061104/396151739530993157835439834779522693720663375"
    },
    {
      "point": [
        0,
        1,
        0,
        1,
        1
      ],
      "value": "2643053238570894708064386185207422502704512572363591/1154496716533195207052701649334404654591550"
    },
    {
      "point": [
        0,
        1,
        0,
        2,
        0
      ],
      "value": "496304153155114149428322891625498845860417620250946943591545727049/86270769260760843444007097597149584532387370351985642750"
    },
    {
      "point": [
        0,
        1,
        1,
        0,
        1
      ],
      "value": "-663277982059095235997803913875303109472170097780436613498315740663/230055384695362249184018926925732225419699654271961714000"
    },
    {
      "point": [
        0,
        1,
        1,
        1,
        0
      ],
      "value": "2100683367055363827704155468310276606248380305349871172/3565365655778938420518958513015704243485970375"
    },
    {
      "point": [
        0,
        1,
        2,
        0,
        0
      ],
      "value": "-98056766151952774423076787193181588849315425250118/21379568824688800130605586098785271381325"
    },
    {
      "point": [
        0,
        2,
        0,
        0,
        1
      ],
      "value": "-128697370659749169203083500008711540555489033290900748/79230347906198631567087966955904538744132675"
    },
    {
      "point": [
        0,
        2,
        0,
        1,
        0
      ],
      "value": "2084161738194174991625547333058639961597056030755242554782833796821/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        0,
        2,
        1,
        0,
        0
      ],
      "value": "-59904826644987405719850838228091589848079493545171/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        0,
        3,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        1,
        0,
        0,
        0,
        2
      ],
      "value": "37026744434275816432022725852866240370874316511763888/56593105647284736833634262111360384817237625"
    },
    {
      "point": [
        1,
        0,
        0,
        1,
        1
      ],
      "value": "135693173819325812018709969746834285996211592542421/104954246957563200641154695394036786781050"
    },
    {
      "point": [
        1,
        0,
        0,
        2,
        0
      ],
      "value": "165542342724660573986451142666970483690084276263307099802377393609/86270769260760843444007097597149584532387370351985642750"
    },
    {
      "point": [
        1,
        0,
        1,
        0,
        1
      ],
      "value": "-31846071895896244829937437209347739658549524958435097774311411089/32865054956480321312002703846533175059957093467423102000"
    },
    {
      "point": [
        1,
        0,
        1,
        1,
        0
      ],
      "value": "-1166915331472465158246457042915512105244405699365796108/3565365655778938420518958513015704243485970375"
    },
    {
      "point": [
        1,
        0,
        2,
        0,
        0
      ],
      "value": "-5027624590113147731041377466880997561394367292498/1943597165880800011873235099889570125575"
    },
    {
      "point": [
        1,
        1,
        0,
        0,
        1
      ],
      "value": "3073220056778574475926225535879169410918111036478308/79230347906198631567087966955904538744132675"
    },
    {
      "point": [
        1,
        1,
        0,
        1,
        0
      ],
      "value": "1983821324575054222800527683213625617485564829121716253563745424341/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        1,
        1,
        1,
        0,
        0
      ],
      "value": "-9596339113252105923768690975756952425611050961727/3289164434567507712400859399813118674050"
    },
    {
      "point": [
        1,
        2,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        2,
        0,
        0,
        0,
        1
      ],
      "value": "100917930680027959408222612602304334421431985478564/263223747196673194575043079587722720080175"
    },
    {
      "point": [
        2,
        0,
        0,
        1,
        0
      ],
      "value": "-803231093303776053972387545510673509190527137529751660479708004139/690166154086086747552056780777196676259098962815885142000"
    },
    {
      "point": [
        2,
        0,
        1,
        0,
        0
      ],
      "value": "33234001836949043186410092248886649355626426972269/42759137649377600261211172197570542762650"
    },
    {
      "point": [
        2,
        1,
        0,
        0,
        0
      ],
      "value": "0"
    },
    {
      "point": [
        3,
        0,
        0,
        0,
        0
      ],
      "value": "0"
    }
  ],
  "independent_direction_verified": true,
  "elapsed_seconds": 55.678035497665405,
  "scope": "Exact lowest cubic jet after beta division and first quotient elimination; analytic germ classification requires further argument."
}

==> anc/certificates/cert-105-branch25_quotient_cubic.py <==
"""Exact cubic jet of the final divided residual on the first quotient zero set."""
from fractions import Fraction as Q
from itertools import product
from math import comb
import json,time
import sympy as S
from branch25_cubic import Series,base
from analyze_local import HERE
from certify_local import joint_exact
from dimension_explore import equations

def main():
    start=time.time();Series.DEG=4;x=base();A=S.Matrix(joint_exact(25)[0])
    cc=list(A.rref()[1]);rr=list(A[:,cc].T.rref()[1]);free=[i for i in range(55) if i not in cc]
    C=[[Q(a) for a in row] for row in A.extract(rr,cc).inv().tolist()]
    q=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    N=S.Matrix([[S.Rational(a) for a in row] for row in q['null_basis']]);n2=[Q(a) for a in N[:,2]]
    L=S.Matrix([[S.Rational(a) for a in row] for row in q['left_null_basis']]);l0=[Q(a) for a in L[:,0]]
    scales=[S.Rational(a) for a in q['primitive_matrix_equals_this_scale_times_raw_projected_hessian']]
    ln=[Q(a) for a in scales[0]*L[:,0]+scales[1]*L[:,1]];kappa=Q(9658)/Q(scales[0])
    def value(w):
        t=[Q(w[0]),Q(w[1]),Q(0),Q(w[2]),Q(w[3]),Q(w[4]),Q(1)]
        t[2]=-(Q(41869)*(t[3]-t[4])-Q(9658)*t[5])/9658
        v=[Q(a) for a in N*S.Matrix(t)];cs=[[a,v[i],Q(0),Q(0),Q(0)] for i,a in enumerate(x)]
        gg=equations(25,[Series(a) for a in cs]);force=[gg[i].c[2] for i in rr]
        for i,j in enumerate(cc):cs[j][2]=-sum((C[i][k]*force[k] for k in range(48)),Q(0))
        gg=equations(25,[Series(a) for a in cs]);err=sum((l0[i]*gg[i].c[3] for i in range(50)),Q(0));delta=-err/kappa
        for i in range(55):cs[i][2]+=delta*n2[i]
        gg=equations(25,[Series(a) for a in cs]);assert sum((l0[i]*gg[i].c[3] for i in range(50)),Q(0))==0
        force=[gg[i].c[3] for i in rr]
        for i,j in enumerate(cc):cs[j][3]=-sum((C[i][k]*force[k] for k in range(48)),Q(0))
        gg=equations(25,[Series(a) for a in cs]);assert all(gg[i].c[3]==0 for i in rr)
        return sum((ln[i]*gg[i].c[4] for i in range(50)),Q(0))
    alphas=sorted([a for a in product(range(4),repeat=5) if sum(a)<=3],key=lambda a:(sum(a),a))
    vals={}
    for i,a in enumerate(alphas):
        vals[a]=value(a)
        if i%8==0:print('cubic sample',i+1,'/',len(alphas),flush=True)
    w=S.symbols('w0:6');poly=0
    for alpha in alphas:
        coefficient=0
        for beta in product(*[range(a+1) for a in alpha]):
            sign=(-1)**(sum(alpha)-sum(beta));factor=sign
            for a,b in zip(alpha,beta):factor*=comb(a,b)
            coefficient+=factor*vals[beta]
        term=S.Rational(coefficient)
        for wi,a in zip(w,alpha):
            for k in range(a):term*=wi-k
            term/=S.factorial(a)
        poly+=term
    p=S.Poly(S.expand(poly),*w[:5]);hom=0
    for mon,c in p.terms():
        term=c*w[5]**(3-sum(mon))
        for wi,a in zip(w,mon):term*=wi**a
        hom+=term
    hom=S.expand(hom);den=S.ilcm(*[c.q for c in S.Poly(hom,*w).coeffs()]);ints=S.Poly(hom*den,*w);g=S.igcd(*[int(a) for a in ints.coeffs()]);primitive=S.factor(hom*den/g)
    print('PRIMITIVE',primitive,flush=True)
    # A separate direction validates interpolation, including b != 1 scaling.
    check=(2,-1,1,-2,3);assert S.Rational(value(check))==p.eval(dict(zip(w[:5],check)))
    out={'coordinates':['t0','t1','t3','t4','t5','beta5'],'primitive_form':str(primitive),
         'raw_form':str(hom),'primitive_equals_times_raw':str(S.Rational(den,g)),
         'monomials':[[list(mon),str(c)] for mon,c in S.Poly(hom,*w).terms()],
         'samples':[{'point':list(a),'value':str(v)} for a,v in vals.items()],
         'independent_direction_verified':True,'elapsed_seconds':time.time()-start,
         'scope':'Exact lowest cubic jet after beta division and first quotient elimination; analytic germ classification requires further argument.'}
    (HERE/'branch25_quotient_cubic.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-106-branch25_reflection.json <==
{
  "order": [
    "Oy",
    "A0x",
    "A0y",
    "A1y",
    "A3x",
    "A3y",
    "A4y",
    "U0x",
    "U0y",
    "U2x",
    "U2y",
    "U3x",
    "U3y",
    "W0x",
    "W0y",
    "W2x",
    "W2y",
    "W3x",
    "W3y",
    "xi1",
    "xi3",
    "xi4",
    "eta0",
    "eta2",
    "eta3",
    "beta0",
    "beta1",
    "beta3",
    "beta4"
  ],
  "base": [
    "0",
    "1",
    "0",
    "1",
    "-1/3",
    "0",
    "-3",
    "1/16",
    "15/16",
    "-3/8",
    "3/16",
    "-5/16",
    "-3/16",
    "1/15",
    "43/45",
    "-52/135",
    "1/5",
    "-43/135",
    "-1/5",
    "-1",
    "-1",
    "1",
    "22",
    "22",
    "22",
    "0",
    "0",
    "0",
    "0"
  ],
  "equations": [
    [
      "O",
      1
    ],
    [
      "A1",
      1
    ],
    [
      "A4",
      1
    ],
    [
      "P1",
      1
    ],
    [
      "P4",
      1
    ],
    [
      "A0",
      0
    ],
    [
      "A0",
      1
    ],
    [
      "A3",
      0
    ],
    [
      "A3",
      1
    ],
    [
      "U0",
      0
    ],
    [
      "U0",
      1
    ],
    [
      "U2",
      0
    ],
    [
      "U2",
      1
    ],
    [
      "U3",
      0
    ],
    [
      "U3",
      1
    ],
    [
      "W0",
      0
    ],
    [
      "W0",
      1
    ],
    [
      "W2",
      0
    ],
    [
      "W2",
      1
    ],
    [
      "W3",
      0
    ],
    [
      "W3",
      1
    ],
    [
      "P0",
      0
    ],
    [
      "P0",
      1
    ],
    [
      "P3",
      0
    ],
    [
      "P3",
      1
    ]
  ],
  "jacobian": [
    [
      "0",
      "147/5",
      "287/5",
      "759",
      "2277",
      "345",
      "49/5",
      "-4016/5",
      "-4016/5",
      "-4512/5",
      "-3008/15",
      "-7536/5",
      "-2512/15",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "-1",
      "5",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "20",
      "0",
      "0",
      "3120",
      "0",
      "0",
      "0",
      "11200",
      "-4160",
      "0",
      "0",
      "0",
      "0",
      "-10410",
      "3960",
      "0",
      "0",
      "0",
      "0",
      "-13/2",
      "0",
      "0",
      "-2",
      "0",
      "0",
      "75/2",
      "155/2",
      "0",
      "0"
    ],
    [
      "-40",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3104/225",
      "0",
      "0",
      "0",
      "0",
      "-81024/25",
      "359296/225",
      "0",
      "0",
      "0",
      "0",
      "136890/43",
      "-67260/43",
      "0",
      "209/30",
      "-77/10",
      "0",
      "0",
      "2/3",
      "0",
      "0",
      "209/30",
      "689/30"
    ],
    [
      "0",
      "0",
      "0",
      "-1680",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "50400/43",
      "75600/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "70",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-32/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "60480/43",
      "160",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "418/43"
    ],
    [
      "-24/5",
      "3104/225",
      "3104/675",
      "0",
      "0",
      "0",
      "0",
      "23936/25",
      "-16256/75",
      "10752/25",
      "48128/135",
      "0",
      "0",
      "-40338/43",
      "9153/43",
      "-18171/43",
      "-15031/43",
      "0",
      "0",
      "-7/5",
      "-83/90",
      "0",
      "-2/15",
      "-4/45",
      "0",
      "-689/90",
      "-7/5",
      "-83/90",
      "0"
    ],
    [
      "-56/5",
      "0",
      "-3104/225",
      "0",
      "0",
      "0",
      "0",
      "-71552/75",
      "5504/25",
      "16512/25",
      "121088/225",
      "0",
      "0",
      "936",
      "-216",
      "-648",
      "-528",
      "0",
      "0",
      "43/30",
      "-43/30",
      "0",
      "2/15",
      "-2/15",
      "0",
      "0",
      "43/30",
      "-43/30",
      "0"
    ],
    [
      "340/3",
      "0",
      "0",
      "0",
      "3120",
      "1040",
      "0",
      "0",
      "0",
      "-6400",
      "-43520/9",
      "2240",
      "-13120/9",
      "0",
      "0",
      "6030",
      "13615/3",
      "-2070",
      "4115/3",
      "0",
      "13/6",
      "5",
      "0",
      "4/3",
      "-2/3",
      "-35/2",
      "0",
      "-155/6",
      "5"
    ],
    [
      "-660",
      "0",
      "0",
      "0",
      "0",
      "-3120",
      "0",
      "0",
      "0",
      "25920",
      "21120",
      "-25920",
      "12480",
      "0",
      "0",
      "-24300",
      "-19800",
      "24300",
      "-11700",
      "0",
      "0",
      "-135/2",
      "0",
      "-6",
      "6",
      "135/2",
      "0",
      "0",
      "-135/2"
    ],
    [
      "48",
      "2064/5",
      "2032/5",
      "6192",
      "0",
      "0",
      "0",
      "132096/5",
      "-44032/5",
      "0",
      "0",
      "0",
      "0",
      "-30960",
      "2160",
      "0",
      "0",
      "0",
      "0",
      "-248/5",
      "0",
      "0",
      "-64/15",
      "0",
      "0",
      "-8/5",
      "-8/5",
      "0",
      "0"
    ],
    [
      "-48",
      "8944/5",
      "8976/5",
      "26832",
      "0",
      "0",
      "0",
      "-308224/5",
      "-132096/5",
      "0",
      "0",
      "0",
      "0",
      "30960",
      "-2160",
      "0",
      "0",
      "0",
      "0",
      "616/15",
      "0",
      "0",
      "64/15",
      "0",
      "0",
      "-104/15",
      "-104/15",
      "0",
      "0"
    ],
    [
      "1664/9",
      "-15136/15",
      "6016/9",
      "0",
      "45408",
      "93568/9",
      "0",
      "0",
      "0",
      "-264192/5",
      "-176128/9",
      "0",
      "0",
      "0",
      "0",
      "4320",
      "8320",
      "0",
      "0",
      "0",
      "1616/45",
      "0",
      "0",
      "128/45",
      "0",
      "176/45",
      "0",
      "176/45",
      "0"
    ],
    [
      "-832",
      "6192/5",
      "-4032/5",
      "0",
      "-55728",
      "-13760",
      "0",
      "0",
      "0",
      "396288/5",
      "264192/5",
      "0",
      "0",
      "0",
      "0",
      "-19440",
      "-37440",
      "0",
      "0",
      "0",
      "-744/5",
      "0",
      "0",
      "-64/5",
      "0",
      "-24/5",
      "0",
      "-24/5",
      "0"
    ],
    [
      "688/9",
      "0",
      "0",
      "0",
      "26832",
      "28208/9",
      "8944/45",
      "0",
      "0",
      "0",
      "0",
      "-132096/5",
      "-308224/45",
      "0",
      "0",
      "0",
      "0",
      "-2160",
      "3440",
      "0",
      "-616/45",
      "88/5",
      "0",
      "0",
      "-64/45",
      "0",
      "0",
      "104/45",
      "104/45"
    ],
    [
      "-688",
      "0",
      "0",
      "0",
      "55728",
      "4816",
      "2064/5",
      "0",
      "0",
      "0",
      "0",
      "-396288/5",
      "132096/5",
      "0",
      "0",
      "0",
      "0",
      "19440",
      "-30960",
      "0",
      "744/5",
      "-664/5",
      "0",
      "0",
      "64/5",
      "0",
      "0",
      "24/5",
      "24/5"
    ],
    [
      "0",
      "189",
      "8397/43",
      "3105",
      "0",
      "0",
      "0",
      "-7344",
      "-7344",
      "0",
      "0",
      "0",
      "0",
      "287550/43",
      "340200/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1890/43",
      "-45",
      "0",
      "0"
    ],
    [
      "0",
      "819",
      "35037/43",
      "13455",
      "0",
      "0",
      "0",
      "-10224",
      "-10224",
      "0",
      "0",
      "0",
      "0",
      "-5400",
      "-287550/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-45",
      "30",
      "0",
      "0"
    ],
    [
      "0",
      "-462",
      "13454/43",
      "0",
      "22770",
      "14350/3",
      "0",
      "0",
      "0",
      "-32256",
      "-7168",
      "0",
      "0",
      "0",
      "0",
      "733050/43",
      "174300/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1245/43",
      "0",
      "35",
      "0"
    ],
    [
      "0",
      "567",
      "-17064/43",
      "0",
      "-27945",
      "-4950",
      "0",
      "0",
      "0",
      "66096",
      "14688",
      "0",
      "0",
      "0",
      "0",
      "-3061800/43",
      "-733050/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "5670/43",
      "0",
      "-135",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "13455",
      "4055/3",
      "91",
      "0",
      "0",
      "0",
      "0",
      "-10224",
      "-1136",
      "0",
      "0",
      "0",
      "0",
      "-287550/43",
      "-600",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-10",
      "15"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "27945",
      "4365",
      "189",
      "0",
      "0",
      "0",
      "0",
      "-66096",
      "-7344",
      "0",
      "0",
      "0",
      "0",
      "3061800/43",
      "287550/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "135",
      "-5670/43"
    ],
    [
      "0",
      "-32/3",
      "-1106/387",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "90",
      "3780/43",
      "-8820/43",
      "-5810/129",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-418/129",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "836/129",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-60",
      "-2520/43",
      "-7560/43",
      "-1660/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "-1680",
      "-770",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "156870/43",
      "40670/43",
      "-1890",
      "-140",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-70/3",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "2940",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-714420/43",
      "-185220/43",
      "714420/43",
      "52920/43",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "rank": 25,
  "regular_columns": [
    9,
    11,
    7,
    15,
    17,
    12,
    8,
    10,
    14,
    4,
    5,
    3,
    27,
    28,
    13,
    25,
    18,
    2,
    20,
    19,
    21,
    16,
    1,
    0,
    22
  ],
  "free_columns": [
    6,
    23,
    24,
    26
  ],
  "free_parameters": [
    "A4y",
    "eta2",
    "eta3",
    "beta1"
  ],
  "minor_determinant": "21034263106112220000621239011723509458697518770656582303744000000000/271818611107",
  "IFT_dimension": 4
}

==> anc/certificates/cert-107-branch25_reflection.py <==
"""A single J-reflection slice with 29 variables and 25 independent balances."""
from fractions import Fraction as F
import json
import numpy as np
import sympy as S
from scipy.linalg import qr
from analyze_local import src,Jet,HERE
J=((F(-1),F(0)),(F(3),F(1)))
pbase,faces=src.build_rational(False)
ORDER=['Oy','A0x','A0y','A1y','A3x','A3y','A4y']+[f'{z}{i}{k}' for z in ['U','W'] for i in [0,2,3] for k in ['x','y']]+['xi1','xi3','xi4','eta0','eta2','eta3','beta0','beta1','beta3','beta4']
BASE=[pbase['O'][1],*pbase['A0'],pbase['A1'][1],*pbase['A3'],pbase['A4'][1]]+[c for z in ['U','W'] for i in [0,2,3] for c in pbase[f'{z}{i}']]+[F(-1),F(-1),F(1),F(22),F(22),F(22),F(0),F(0),F(0),F(0)]
EQS=[(v,1) for v in ['O','A1','A4','P1','P4']]+[(v,k) for v in ['A0','A3','U0','U2','U3','W0','W2','W3','P0','P3'] for k in range(2)]
def model(x):
    p={v:xy for v,xy in pbase.items() if v[0]=='P'}
    p.update({'O':(0,x[0]),'A0':tuple(x[1:3]),'A1':(0,x[3]),'A3':tuple(x[4:6]),'A4':(0,x[6])})
    p['A2']=src.mv(J,p['A0']);p['A5']=src.mv(J,p['A3'])
    off=7
    for z in ['U','W']:
        for i,j in [(0,1),(2,5),(3,4)]:
            p[f'{z}{i}']=tuple(x[off:off+2]);p[f'{z}{j}']=src.mv(J,p[f'{z}{i}']);off+=2
    c1,c3,c4,m0,m2,m3,b0,b1,b3,b4=x[19:]
    z=[1,c1,1,c3,c4,c3]+[m0,m0,m2,m3,m3,m2]+[b0,b1,b0,b3,b4,b3]
    w=src.fan_weights(6,z[:6],z[6:12],z[12:]);_,ends=src.operators(p,faces);g,r=src.GR(p,ends,w)
    return [g[v][k] for v,k in EQS],p,z,g,r
def main():
    dim=len(BASE);eye=np.array([[F(int(i==j)) for j in range(dim)] for i in range(dim)],dtype=object)
    eq,*_=model([Jet(v,eye[i]) for i,v in enumerate(BASE)])
    assert all(t.v==0 for t in eq)
    A=S.Matrix([[c for c in t.d] for t in eq]);rank=int(A.to_DM().rank());assert rank==25
    allowed=[i for i in range(29) if i!=26]
    piv=qr(np.array(A[:,allowed].tolist(),float),pivoting=True,mode='economic')[2][:25]
    cols=[allowed[i] for i in piv];free=[i for i in range(29) if i not in cols]
    assert 26 in free
    det=A[:,cols].det(method='domain-ge');assert det!=0
    out={'order':ORDER,'base':[str(v) for v in BASE],'equations':EQS,
         'jacobian':[[str(v) for v in row] for row in A.tolist()],
         'rank':rank,'regular_columns':cols,'free_columns':free,'free_parameters':[ORDER[i] for i in free],
         'minor_determinant':str(det),'IFT_dimension':29-rank}
    (HERE/'branch25_reflection.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS reflection IFT dimension',29-rank,'free',out['free_parameters'],'det',det,flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-108-branch25_reflection_numeric.json <==
[
  {
    "perturbation": [
      0.01,
      0.05,
      -0.03,
      0.001
    ],
    "parameters": [
      0.04696974984118497,
      0.9554708478643358,
      0.014698606064470857,
      1.0013222971128914,
      -0.33367301103777286,
      0.0007666374339635362,
      -2.99,
      0.05438527457788017,
      0.9451658126636652,
      -0.36811142838090705,
      0.1602920127443789,
      -0.31360479640442057,
      -0.179114174963857,
      0.05806371985560163,
      0.9625216847944947,
      -0.3774954116849812,
      0.1698703006010725,
      -0.31936927611696614,
      -0.19198576714536322,
      -1.0114334924865245,
      -1.0114310818142693,
      0.999994072448595,
      21.769767022166963,
      22.05,
      21.97,
      0.0018237630651181645,
      0.001,
      0.0010050518989104084,
      0.0018236427616144459
    ],
    "success": true,
    "max_residual": 7.269136403920129e-10,
    "singular_values": [
      298466.8913013934,
      258730.29022735736,
      179885.3339668447,
      155623.83849213124,
      109735.23398733827,
      102596.96799311537,
      63436.530481452195,
      60469.67656588818,
      59421.141232412156,
      56478.579685831464,
      33628.76127339615,
      31306.27459342075,
      29291.70986183778,
      28620.64893131457,
      24460.677204546206,
      20823.432711912334,
      13619.840872327812,
      9944.96843808929,
      3465.3246849667016,
      3119.4459455408783,
      2368.5887110177423,
      1276.3075700378308,
      852.2681846284053,
      824.0160718973956,
      94.79622466769311,
      89.38793484337508,
      39.346492044844496,
      30.999527739931665,
      27.4410366189639,
      25.57783964414711,
      16.348321513942846,
      12.621525666578066,
      11.437793439986642,
      9.222650809819717,
      4.541712226754841,
      4.09815897426627,
      3.6066603019434815,
      2.5923131064902023,
      1.7615034482887357,
      1.4444295527515054,
      1.252508297350897,
      0.8499121369912871,
      0.647174059023853,
      0.5992670226910304,
      0.2970898686458698,
      0.2186719289439985,
      0.032076664046239864,
      0.00798671716603058,
      0.00011674833511020926,
      3.4289772964653e-08
    ]
  },
  {
    "perturbation": [
      -0.01,
      0.03,
      0.05,
      0.001
    ],
    "parameters": [
      0.059161537562985034,
      0.9501694148970002,
      0.01824995317782195,
      1.0014205435520462,
      -0.33377160003868667,
      0.0013705930907392638,
      -3.01,
      0.05383209956866779,
      0.9457207754928586,
      -0.3675551668986513,
      0.15852331576615136,
      -0.31354014777336414,
      -0.1811687043342219,
      0.057501781635022294,
      0.9629912557709567,
      -0.3768774419195852,
      0.16770249638544266,
      -0.3192430646410367,
      -0.19438297293914894,
      -1.011490346691842,
      -1.0114922475002053,
      1.0000017634810383,
      21.622481739428185,
      22.03,
      22.05,
      0.001832383483971598,
      0.001,
      0.001009087468889844,
      0.0018319392119219816
    ],
    "success": true,
    "max_residual": 3.5277025745017454e-10,
    "singular_values": [
      300533.13174295047,
      260420.53516184085,
      178968.03818029925,
      155965.03509772947,
      110652.66076180698,
      104812.40548811237,
      63497.42840171544,
      60902.02721904867,
      59539.06370337742,
      56754.376676440756,
      34193.26012322327,
      31525.492580830323,
      29287.68042353674,
      28296.56419436558,
      24642.260418585498,
      20925.32427835236,
      13741.238399794747,
      9819.651886645466,
      3491.4409933766947,
      3151.3690448211123,
      2365.417904387781,
      1277.9823188931362,
      852.2880318673142,
      833.1849294757894,
      94.94648393312954,
      89.71509981645774,
      39.261763334792754,
      31.093898300095383,
      27.502346585659417,
      25.56861274828879,
      16.394019124645272,
      12.713806244807538,
      11.385804476846781,
      9.289355703606565,
      4.547989502457401,
      4.101177822433288,
      3.638195484884946,
      2.5772515142412753,
      1.7650141195633104,
      1.453242439874447,
      1.2333632470776854,
      0.8630769905048126,
      0.6558294610392235,
      0.5942525154212088,
      0.30177346152064505,
      0.21458756995634493,
      0.03925830638749387,
      0.009857976494874939,
      0.00011759318645147676,
      5.738185178145627e-08
    ]
  },
  {
    "perturbation": [
      0.003,
      0.1,
      -0.1,
      0.001
    ],
    "parameters": [
      0.0533015971736365,
      0.9532438203036514,
      0.016234630228633362,
      1.001385990682269,
      -0.3336234528134662,
      0.0004928798263325009,
      -2.997,
      0.054108067860381824,
      0.9454687947225152,
      -0.3677077808265803,
      0.15866489902161474,
      -0.3134404690726225,
      -0.18085047411243826,
      0.05777866897293938,
      0.962773241561035,
      -0.3770282283285654,
      0.1679885630053712,
      -0.31919320186069633,
      -0.19398209598766836,
      -1.011455923533435,
      -1.0114490377763514,
      0.9999849340968905,
      21.722028017168228,
      22.1,
      21.9,
      0.0018269940687369013,
      0.001,
      0.001005658638214476,
      0.0018270156434821694
    ],
    "success": true,
    "max_residual": 1.242028702108655e-10,
    "singular_values": [
      300037.4387942763,
      257134.50483238758,
      179232.9657220098,
      155511.18711349153,
      110380.20948369853,
      104362.88925774393,
      63750.0656262213,
      60799.61709239728,
      59075.058370688144,
      56627.26146226268,
      34099.54856086165,
      31468.14371652144,
      29162.807128504228,
      28203.484130774057,
      24587.8933446577,
      20644.71673522819,
      13696.936717709686,
      9967.625211735567,
      3482.8119071599776,
      3098.0182404816464,
      2370.8024487789394,
      1272.3908951290769,
      859.4429393154727,
      829.3735161940889,
      94.24177800198521,
      89.61462688296908,
      39.41875980584952,
      30.93854602839723,
      27.445783060062794,
      25.555718249574028,
      16.38436194234093,
      12.686324798024163,
      11.465013207284573,
      9.255087158017977,
      4.548077834744788,
      4.104584560405641,
      3.62201651181303,
      2.5848970711082893,
      1.7624801225174531,
      1.4519186407830702,
      1.2397531262546044,
      0.8575032011094254,
      0.6524530004655684,
      0.5970160002557725,
      0.2999064984420263,
      0.21603212636937866,
      0.035841692866310906,
      0.008934191711164195,
      0.00011720200521000392,
      4.5655532062632586e-08
    ]
  },
  {
    "perturbation": [
      0.001,
      0.03,
      -0.02,
      0.0003
    ],
    "parameters": [
      0.014913353301951928,
      0.9871099173265359,
      0.004783999111804445,
      1.000385829931829,
      -0.3333997744273525,
      0.00016913272192189792,
      -2.999,
      0.06014415777678914,
      0.9397248472417007,
      -0.3728643896430908,
      0.17922292396535838,
      -0.3127061260627482,
      -0.18598678395294696,
      0.06416470708700332,
      0.9575808932978274,
      -0.38282099814765563,
      0.19081314214415498,
      -0.31866207716091016,
      -0.19870334469794895,
      -1.0032659939159383,
      -1.003265468914046,
      0.9999989232798187,
      21.992351914235126,
      22.03,
      21.98,
      0.000523779168767561,
      0.0003,
      0.00030007391561012313,
      0.0005238017466313874
    ],
    "success": true,
    "max_residual": 2.7853275241795927e-11,
    "singular_values": [
      271146.4738529397,
      242619.40800408626,
      177651.1267717928,
      146179.72054651915,
      94930.05432510696,
      85934.99938158535,
      59854.445145501304,
      56096.82896998641,
      53742.897076363115,
      51305.010473508024,
      29648.454380053063,
      28491.32808640422,
      27546.920725296906,
      26205.454700833492,
      22221.620429405586,
      19891.04854771968,
      12609.589867225171,
      9679.600954734644,
      3233.4104840266614,
      2984.312799491867,
      2291.486470031928,
      1220.8171038461646,
      780.1337564915298,
      739.0745757451712,
      93.67526354390671,
      86.31556544162117,
      39.28923486453102,
      30.730585997598556,
      28.267806486753372,
      25.388364516700115,
      15.718284483374708,
      11.873000507623825,
      10.457015721284582,
      8.97230456998461,
      4.264799337854259,
      3.9197177369515086,
      3.22177588841224,
      2.5357284789943657,
      1.7745128565995543,
      1.3165829232692798,
      1.2275324130290481,
      0.7367267351917051,
      0.6348842687836964,
      0.5631023593410085,
      0.2756613483502541,
      0.23020437579860914,
      0.01201330520351777,
      0.003208525148774315,
      3.111062493135036e-05,
      1.714175725964803e-09
    ]
  }
]

==> anc/certificates/cert-109-branch25_reflection_numeric.py <==
"""Exploration of the four-parameter reflection branch; not a proof of rank."""
import json,numpy as np
from scipy.optimize import root
from branch25_reflection import model,BASE,Jet,src,HERE,faces
from analyze_local import weights

def fulljac(p,z):
    inside=[v for v in p if v[0]!='P'];dim=55;eye=np.eye(dim);j=0
    pp={v:tuple(float(t) for t in xy) for v,xy in p.items()}
    for v in inside:
        xy=[]
        for k in range(2):xy.append(Jet(float(p[v][k]),eye[j]));j+=1
        pp[v]=tuple(xy)
    zz=[]
    for i,t in enumerate(z):
        if i==0:zz.append(float(t))
        else:zz.append(Jet(float(t),eye[j]));j+=1
    _,ends=src.operators(pp,faces);gg,_=src.GR(pp,ends,weights(25,6,zz))
    jj=np.array([gg[v][k].d for v in p for k in range(2)],float)
    return np.linalg.svd(jj,compute_uv=False)

def main():
    cert=json.loads((HERE/'branch25_reflection.json').read_text(encoding='utf8'))
    cols=cert['regular_columns'];free=cert['free_columns'];x0=np.array([float(BASE[i]) for i in cols])
    def assemble(x,freevals,jets=False):
        full=[float(t) for t in BASE]
        for i,t in zip(free,freevals):full[i]=t
        eye=np.eye(25)
        for j,i in enumerate(cols):full[i]=Jet(x[j],eye[j]) if jets else x[j]
        return full
    out=[]
    for perturb in [[.01,.05,-.03,.001],[-.01,.03,.05,.001],[.003,.1,-.1,.001],[.001,.03,-.02,.0003]]:
        fv=np.array([float(BASE[i]) for i in free])+perturb
        def eqjac(x):
            eq,*_=model(assemble(x,fv,True))
            return np.array([t.v for t in eq],float),np.array([t.d for t in eq],float)
        sol=root(lambda x:eqjac(x)[0],x0,jac=lambda x:eqjac(x)[1],tol=1e-11)
        full=assemble(sol.x,fv);eq,p,z,g,r=model(full)
        sv=fulljac(p,z);res=max(abs(t) for v in g.values() for t in v)
        print(perturb,sol.success,'res',res,'svlast',sv[-4:],flush=True)
        out.append({'perturbation':perturb,'parameters':full,'success':bool(sol.success),'max_residual':float(res),'singular_values':sv.tolist()})
    (HERE/'branch25_reflection_numeric.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-110-branch25_symmetric.json <==
{
  "order": [
    "a",
    "b",
    "ux",
    "uy",
    "wx",
    "wy",
    "xi_odd",
    "mu",
    "beta_even",
    "beta_odd"
  ],
  "base": [
    "1",
    "1",
    "1/16",
    "15/16",
    "1/15",
    "43/45",
    "-1",
    "22",
    "0",
    "0"
  ],
  "equations": [
    [
      "A0",
      0
    ],
    [
      "A1",
      1
    ],
    [
      "U0",
      0
    ],
    [
      "U0",
      1
    ],
    [
      "W0",
      0
    ],
    [
      "W0",
      1
    ],
    [
      "P0",
      0
    ],
    [
      "P1",
      1
    ]
  ],
  "jacobian": [
    [
      "3104/225",
      "0",
      "359296/225",
      "-27008/75",
      "-67260/43",
      "15210/43",
      "-209/90",
      "-2/9",
      "-689/90",
      "-209/90"
    ],
    [
      "0",
      "3120",
      "11200",
      "-4160",
      "-10410",
      "3960",
      "-13/2",
      "-2",
      "75/2",
      "155/2"
    ],
    [
      "2064/5",
      "6192",
      "132096/5",
      "-44032/5",
      "-30960",
      "2160",
      "-248/5",
      "-64/15",
      "-8/5",
      "-8/5"
    ],
    [
      "8944/5",
      "26832",
      "-308224/5",
      "-132096/5",
      "30960",
      "-2160",
      "616/15",
      "64/15",
      "-104/15",
      "-104/15"
    ],
    [
      "189",
      "3105",
      "-7344",
      "-7344",
      "287550/43",
      "340200/43",
      "0",
      "0",
      "1890/43",
      "-45"
    ],
    [
      "819",
      "13455",
      "-10224",
      "-10224",
      "-5400",
      "-287550/43",
      "0",
      "0",
      "-45",
      "30"
    ],
    [
      "-32/3",
      "0",
      "0",
      "0",
      "160",
      "6720/43",
      "0",
      "0",
      "-418/129",
      "0"
    ],
    [
      "0",
      "-1680",
      "0",
      "0",
      "50400/43",
      "75600/43",
      "0",
      "0",
      "0",
      "70"
    ]
  ],
  "rank": 8,
  "null_basis": [
    [
      "887/63081",
      "-5393339867/200429364"
    ],
    [
      "29/63081",
      "121023797/200429364"
    ],
    [
      "3061/2018592",
      "-157490543881/25654958592"
    ],
    [
      "-139/672864",
      "42972101435/8551652864"
    ],
    [
      "481/330075",
      "-4577344603/699172200"
    ],
    [
      "-527/990225",
      "10281414941/2097516600"
    ],
    [
      "0",
      "-153059/14298"
    ],
    [
      "1",
      "0"
    ],
    [
      "0",
      "12298/7149"
    ],
    [
      "0",
      "1"
    ]
  ],
  "left_null_basis": [],
  "regular_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    8
  ],
  "minor_determinant": "-14366165254583353344000/1849",
  "free_parameters": [
    "mu",
    "beta_odd"
  ]
}

==> anc/certificates/cert-111-branch25_symmetric.py <==
"""The Q,J-invariant ten-variable slice, allowing nonzero beta."""
from pathlib import Path
from fractions import Fraction as F
import json
import numpy as np
import sympy as S
from analyze_local import src,Jet,HERE
from scipy.linalg import qr
Q=((F(-1),F(-1,3)),(F(3),F(0)))
J=((F(-1),F(0)),(F(3),F(1)))
BASE=[F(1),F(1),F(1,16),F(15,16),F(1,15),F(43,45),F(-1),F(22),F(0),F(0)]
ORDER=['a','b','ux','uy','wx','wy','xi_odd','mu','beta_even','beta_odd']
EQS=[('A0',0),('A1',1),('U0',0),('U0',1),('W0',0),('W0',1),('P0',0),('P1',1)]
def model(x):
    a,b,ux,uy,wx,wy,c,m,d,e=x
    seed={'A':[(a,0),(0,b)],'U':[(ux,uy),src.mv(J,(ux,uy))],
          'W':[(wx,wy),src.mv(J,(wx,wy))],
          'P':[(F(3,2),0),(0,F(43,42))]}
    p={'O':(F(0),F(0))}
    for name,pair in seed.items():
        for j in range(3):
            for k,v in enumerate(pair):
                for _ in range(j):v=src.mv(Q,v)
                p[f'{name}{2*j+k}']=v
    _,faces=src.build_rational(False);_,ends=src.operators(p,faces)
    ww=src.fan_weights(6,[1,c,1,c,1,c],[m]*6,[d,e,d,e,d,e])
    g,r=src.GR(p,ends,ww)
    return [g[v][k] for v,k in EQS],p,faces,ww,g,r
def main():
    eye=np.array([[F(int(i==j)) for j in range(10)] for i in range(10)],dtype=object)
    x=[Jet(v,eye[i]) for i,v in enumerate(BASE)]
    eq,*_=model(x);assert all(t.v==0 for t in eq)
    A=S.Matrix([[z for z in t.d] for t in eq]);rank=int(A.to_DM().rank())
    N=S.Matrix.hstack(*A.nullspace());L=S.Matrix.hstack(*A.T.nullspace())
    print('rank',rank,'null',N.cols,'left',L.cols,flush=True)
    print('N',N,flush=True)
    cols=[0,1,2,3,4,5,6,8]
    det=A[:,cols].det(method='domain-ge');assert det!=0
    out={'order':ORDER,'base':[str(v) for v in BASE],'equations':EQS,
         'jacobian':[[str(v) for v in row] for row in A.tolist()],
         'rank':rank,'null_basis':[[str(v) for v in row] for row in N.tolist()],
         'left_null_basis':[[str(v) for v in row] for row in L.tolist()],
         'regular_columns':cols,'minor_determinant':str(det),
         'free_parameters':['mu','beta_odd']}
    (HERE/'branch25_symmetric.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-112-certify_family17.py <==
"""A three-parameter family with the same square boundary: exact IFT check."""
from fractions import Fraction as Q
import json
import numpy as np
import mpmath as mp
from analyze_local import src,Jet,HERE

EQS=src.EQS
ANCHOR0=[Q(2,75),-Q(2,5),Q(2,5)]

def parameterized_mesh(x,anchors):
    p,f,w=src.mesh17(x)
    p['A1']=(anchors[0],x[2]);p['A3']=(anchors[0],-x[2])
    p['A2']=(anchors[1],0)
    p['W0']=(anchors[2],x[7]);p['W3']=(anchors[2],-x[7])
    return p,f,w

def equations(x,anchors=ANCHOR0):
    p,f,w=parameterized_mesh(x,anchors);_,e=src.operators(p,f);g,r=src.GR(p,e,w)
    return [g[v][k] for v,k in EQS]

def main():
    nn=17;r=Q(1,10**11);I=src.I
    eye=np.array([[I(int(i==j)) for j in range(nn)] for i in range(nn)],dtype=object)
    x=[Jet(I(c-r,c+r),eye[i]) for i,c in enumerate(src.CENTERS)]
    vals=equations(x)
    J=[[a for a in v.d] for v in vals]
    mid=[[(v.lo+v.hi)/2 for v in row] for row in J];C=src.inverse_rational(mid)
    bound=max(sum((I(int(i==j))-sum((C[i][k]*J[k][j] for k in range(nn)),I())).mag() for j in range(nn)) for i in range(nn))
    assert bound<1
    # Recompute source existence/rank evidence into this output folder.
    src.OUT=HERE
    old=src.interval_check17()
    evidence={'anchor_order':['x(A1)=x(A3)','x(A2)','x(W0)=x(W3)'],
              'anchor_base':[str(a) for a in ANCHOR0],
              'state_order':['o','a0','a1','u0x','u0y','u1x','u1y','w0','w1x','w1y','xi0','xi1','xi2','eta0','beta0','beta1','beta2'],
              'derivative_minor_shape':[17,17],
              'derivative_neumann_bound_exact':str(bound),'derivative_neumann_bound_float':float(bound),
              'derivative_inverse':[[str(c) for c in row] for row in C],
              'existence_rank_recheck':old,
              'theorem':'There is an open neighborhood of the three exact anchors with a unique analytic state branch. Boundary P is fixed. This is not uniqueness in all 26 interior coordinates.'}
    (HERE/'family17_certificate.json').write_text(json.dumps(evidence,ensure_ascii=False,indent=2),encoding='utf-8')
    print('PASS family17 IFT, derivative bound',float(bound),'Krawczyk',old['krawczyk_inclusion_ratio'],flush=True)
    mp.mp.dps=65
    xm=[mp.mpf(c.numerator)/c.denominator for c in src.CENTERS]
    pp=[mp.mpf(c.numerator)/c.denominator for c in ANCHOR0]
    root=list(mp.findroot(lambda *x:equations(x,pp),xm,tol=mp.mpf('1e-60'),maxsteps=15))
    samples=[]
    for t in ['0','0.00001','-0.00001']:
        aa=pp.copy();aa[1]+=mp.mpf(t)
        rr=list(mp.findroot(lambda *x:equations(x,aa),root,tol=mp.mpf('1e-55'),maxsteps=15))
        p,f,w=parameterized_mesh(rr,aa);_,ee=src.operators(p,f);g,load=src.GR(p,ee,w)
        samples.append({'anchor_shift_A2x':t,'state':[mp.nstr(a,55) for a in rr],
                        'coordinates':{v:[mp.nstr(a,50) for a in q] for v,q in p.items()},
                        'max_residual_display':str(max(abs(a) for a in equations(rr,aa))),
                        'normalized_loading_display':{v:mp.nstr(a/load['O'],30) for v,a in load.items()},
                        'status':'high precision illustration; local family existence follows the exact IFT certificate, not these samples'})
    (HERE/'family17_samples.json').write_text(json.dumps(samples,ensure_ascii=False,indent=2),encoding='utf-8')

if __name__=='__main__':main()


==> anc/certificates/cert-113-certify_local.py <==
"""Exact minors and interval certificates for the new local calculations."""
from pathlib import Path
from fractions import Fraction as Q
import json,time,hashlib
import numpy as np
import sympy as S
from analyze_local import src,data,weights,Jet,HERE

def encodeq(x):
    if isinstance(x,src.I):return x.view()
    return str(x)

def joint_exact(tag,interval=False):
    p,f,z,n,norm,interior=data(tag)
    if interval:
        box=[src.I(c-Q(1,10**11),c+Q(1,10**11)) for c in src.CENTERS]
        p,f,_=src.mesh17(box)
        z=[box[10],box[11],box[12],box[11],box[13],src.I(1),src.I(1),box[13],
           box[14],box[15],box[16],box[15]]
    nc=2*len(interior);dim=nc+len(z)-1;j=0
    scalar=src.I if interval else Q
    eye=np.array([[scalar(int(i==k)) for k in range(dim)] for i in range(dim)],dtype=object)
    zero=np.array([scalar(0) for _ in range(dim)],dtype=object)
    pp={v:tuple(Jet(scalar(a),zero.copy()) for a in q) for v,q in p.items()}
    for v in interior:
        qq=[]
        for k in range(2):qq.append(Jet(scalar(p[v][k]),eye[j]));j+=1
        pp[v]=tuple(qq)
    zz=[]
    for i,val in enumerate(z):
        zz.append(Jet(scalar(val),zero.copy() if i==norm else eye[j]))
        if i!=norm:j+=1
    _,ends=src.operators(pp,f);g,r=src.GR(pp,ends,weights(tag,n,zz))
    val=[g[v][k].v for v in p for k in range(2)]
    J=[[a for a in g[v][k].d] for v in p for k in range(2)]
    return J,val

def minor_certificate(A,rows,cols,interval=False):
    B=[[A[i][j] for j in cols] for i in rows];nn=len(rows)
    mid=[[(x.lo+x.hi)/2 if interval else x for x in row] for row in B]
    C=src.inverse_rational(mid)
    if interval:
        resid=[[src.I(int(i==j))-sum((C[i][k]*B[k][j] for k in range(nn)),src.I()) for j in range(nn)] for i in range(nn)]
        bound=max(sum(x.mag() for x in row) for row in resid)
    else:
        bound=max(sum(abs(Q(int(i==j))-sum(C[i][k]*B[k][j] for k in range(nn))) for j in range(nn)) for i in range(nn))
    assert bound<1
    return dict(order=nn,rows=rows,cols=cols,inverse=[[str(x) for x in row] for row in C],
                neumann_bound_exact=str(bound),neumann_bound_float=float(bound),
                matrix=[[encodeq(x) for x in row] for row in B])

def main():
    begin=time.time();explore=json.loads((HERE/'local_numeric_exploration.json').read_text(encoding='utf-8'))
    result={}
    for tag in [31,25,17]:
        b=time.time();info=explore[str(tag)];interval=tag==17
        print('assemble',tag,flush=True)
        A,val=joint_exact(tag,interval)
        cert=minor_certificate(A,info['minor_rows'],info['minor_cols'],interval)
        # Exact upper-rank certificates for the two rational examples.
        rank=None;null=None
        if not interval:
            mat=S.Matrix(A);rank=int(mat.to_DM().rank())
            assert rank==info['joint_rank_numeric']
            null=[[str(x) for x in v] for v in mat.nullspace()]
            assert len(null)==len(A[0])-rank
        result[str(tag)]={'joint_shape':info['shape'],'interior_order':info['interior_order'],
                          'normalized_weight_index':info['normalized_weight_index'],
                          'exact_rank':rank,'certified_rank_lower_bound':cert['order'],
                          'joint_nullspace_exact':null,'certificate':cert,
                          'meaning':'rank lower bound only; no claim of a smooth zero locus from a rank at one point',
                          'elapsed_seconds':time.time()-b}
        (HERE/'local_certificates.json').write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding='utf-8')
        print('PASS',tag,'minor',cert['order'],'bound',cert['neumann_bound_float'],'seconds',time.time()-b,flush=True)
    result['source_sha256']=hashlib.sha256(Path(src.__file__).read_bytes()).hexdigest()
    result['elapsed_seconds']=time.time()-begin
    (HERE/'local_certificates.json').write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding='utf-8')
if __name__=='__main__':main()


==> anc/certificates/cert-114-certify_schur.py <==
"""Certificates fixing all pivot choices and a single-vertex transverse path."""
from fractions import Fraction as Q
import json,time
import numpy as np
from scipy.linalg import qr
from analyze_local import src,data,HERE
from certify_local import joint_exact,minor_certificate

def mid(x):return (x.lo+x.hi)/2 if isinstance(x,src.I) else x
def floats(A):return np.array([[float(mid(x)) for x in row] for row in A])

def h_matrices(p,f,interval=False):
    _,ends=src.operators(p,f);vs=list(p);scalar=src.I if interval else Q
    m=len(ends);hf=[[scalar(0) for _ in vs] for _ in range(m)]
    h0=[[scalar(0) for _ in range(2*len(vs)+len(f))] for _ in range(m)]
    for row,((i,j),(ai,aj,t,tt,alpha,beta)) in enumerate(ends.items()):
        hf[row][vs.index(i)]=ai;hf[row][vs.index(j)]=aj
        for u,v,a in [(i,j,ai),(j,i,aj)]:
            for k in range(2):h0[row][2*vs.index(u)+k]=a*(p[v][k]-p[u][k])/3
        h0[row][2*len(vs)+t]=1/alpha;h0[row][2*len(vs)+tt]=1/beta
    return hf,h0

def main():
    result={};start=time.time()
    for tag in [31,25,17]:
        interval=tag==17;p,f,z,n,norm,interior=data(tag)
        if interval:
            box=[src.I(c-Q(1,10**11),c+Q(1,10**11)) for c in src.CENTERS]
            p,f,_=src.mesh17(box)
        nc=2*len(interior);d=len(z);A,_=joint_exact(tag,interval)
        W=[row[nc:] for row in A];wf=floats(W)
        rr=qr(wf.T,pivoting=True,mode='economic')[2][:d-1].tolist()
        cdual=minor_certificate(W,rr,list(range(d-1)),interval)
        geom_col=2*interior.index('U0')+1
        aug=[row+[A[i][geom_col]] for i,row in enumerate(W)]
        rra=qr(floats(aug).T,pivoting=True,mode='economic')[2][:d].tolist()
        cpath=minor_certificate(aug,rra,list(range(d)),interval)
        hf,h0=h_matrices(p,f,interval);m=len(h0);hfloat=floats(h0)
        rh=qr(hfloat.T,pivoting=True,mode='economic')[2][:m-1].tolist()
        ch=qr(hfloat[rh,:],pivoting=True,mode='economic')[2][:m-1].tolist()
        cprimal=minor_certificate(h0,rh,ch,interval)
        result[str(tag)]={'vertex_order':list(p),'interior_order':interior,
                          'weight_order':[f'xi{i}' for i in range(n)]+[f'eta{i}' for i in range(n)]+([] if tag==31 else [f'beta{i}' for i in range(n)]),
                          'normalized_weight_index':norm,'normalization_value':'1',
                          'M_shape':[2*len(p),d],'Psi_rows':[i for i in range(2*len(p)) if i not in rr],
                          'candidate_solve_certificate':cdual,
                          'transverse_path':'Only y(U0) is shifted by t; every other coordinate, including every boundary vertex, is fixed.',
                          'path_geometric_column':geom_col,'path_augmented_certificate':cpath,
                          'H0_column_order':'two gradient components per vertex in vertex_order, then q_T in face order',
                          'primal_P_certificate':cprimal,
                          'primal_last_row':[i for i in range(m) if i not in rh][0],
                          'primal_remaining_cols':[i for i in range(len(h0[0])) if i not in ch]}
        (HERE/'schur_certificates.json').write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding='utf-8')
        print('PASS Schur/path',tag,'dual',cdual['neumann_bound_float'],'path',cpath['neumann_bound_float'],'primal',cprimal['neumann_bound_float'],flush=True)
    result['elapsed_seconds']=time.time()-start
    (HERE/'schur_certificates.json').write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding='utf-8')
if __name__=='__main__':main()


==> anc/certificates/cert-115-dim17_structure_projective.json <==
{
  "symbolic_axis_endpoint_formula": "a_new=(q/2)*a_old+x_j*(q-2)/(x_j-x_i)^2",
  "symbolic_axis_other_endpoint_formula": "a_new_ji=(q/2)*a_old_ji-x_i*(q-2)/(x_j-x_i)^2",
  "orientation": "x_i<x_j, k above the axis, reflected l below the axis",
  "q": "1/(1+u)+1/(1-v)",
  "v": "u/(1+2*u)",
  "symbolic_axis_difference": "0",
  "all_symbolic_identities_exact": true,
  "rational_center_identity_tests": [
    {
      "parameter": "1/10",
      "all_G_R_identities_exact": true,
      "boundary_fixed": true,
      "minimum_doubled_area": "23567351879769971412491042957/1092222240870405900000000000000"
    },
    {
      "parameter": "-1/5",
      "all_G_R_identities_exact": true,
      "boundary_fixed": true,
      "minimum_doubled_area": "23567351879769971412491042957/1184444481740811800000000000000"
    },
    {
      "parameter": "1/2",
      "all_G_R_identities_exact": true,
      "boundary_fixed": true,
      "minimum_doubled_area": "23567351879769971412491042957/1461111204352029500000000000000"
    }
  ],
  "identity_test_note": "The rational box center is used only to replay covariance identities, not claimed to be a balanced counterexample.",
  "dimension_argument": "The certified symmetric three-parameter family and this transverse odd parameter give an immersed four-dimensional analytic bad family. The certified 33-minor bounds the complete local incidence zero set by a four-dimensional analytic manifold; the family is open in that manifold, hence fills it locally."
}

==> anc/certificates/cert-116-dim17_structure_projective.py <==
"""Exact piecewise-projective covariance across the horizontal diagonal.

The symbolic identities apply to every reflection-invariant balanced weight
on a reflected disk with the horizontal diameter in its 1-skeleton.
The rational-center test checks identities, not existence of a rational root.
"""
from pathlib import Path
from fractions import Fraction as Q
import json
import sympy as S
from analyze_local import src,HERE

def det(a,b,c):
    return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])

def endcoef(i,j,k,l):return -det(j,k,l)/(det(i,j,k)*det(j,i,l))

def hp(p,u):
    x,y=p;return (x/(1+u*y),(1+u)*y/(1+u*y))

def hm(p,v):
    x,y=p;return (x/(1+v*y),(1-v)*y/(1+v*y))

def transform(p,t):
    ans={}
    for name,(x,y) in p.items():
        if y==0:ans[name]=(x,y);continue
        sign=1 if y>0 else -1
        a=1-sign*t;h=a+t*y
        ans[name]=(a*x/h,y/h)
    return ans

def main():
    a,b,c,h,u,v=S.symbols('a b c h u v')
    q=1/(1+u)+1/(1-v)
    i,j,k,l=(a,0),(b,0),(c,h),(c,-h)
    original=endcoef(i,j,k,l)
    moved=endcoef(i,j,hp(k,u),hm(l,v))
    axis_formula=S.factor(moved-q*original/2-b*(q-2)/(b-a)**2)
    assert axis_formula==0
    original_right=endcoef(j,i,l,k)
    moved_right=endcoef(j,i,hm(l,v),hp(k,u))
    assert S.factor(moved_right-q*original_right/2+a*(q-2)/(b-a)**2)==0
    vv=u/(1+2*u)
    assert S.factor((q-2).subs(v,vv))==0
    assert S.factor((moved-original).subs(v,vv))==0
    assert S.factor((moved_right-original_right).subs(v,vv))==0
    # A pair of off-axis neighbors of the axis vertex i. The common original
    # endpoint weight is omitted, since all identities are linear in it.
    P=hp(k,u);N=hm(l,v)
    scaleP=(1+u*h)/(1+u);scaleN=(1-v*h)/(1-v)
    pair=[scaleP*(P[z]-i[z])+scaleN*(N[z]-i[z]) for z in range(2)]
    assert S.factor((pair[0]-2*(c-a)).subs(v,vv))==0
    assert S.factor(pair[1])==0
    assert S.factor((scaleP+scaleN-2).subs(v,vv))==0
    p,f,w=src.mesh17(src.CENTERS)
    _,e=src.operators(p,f);g,r=src.GR(p,e,w)
    tests=[]
    for t in [Q(1,10),Q(-1,5),Q(1,2)]:
        pp=transform(p,t);_,ee=src.operators(pp,f);gg,rr=src.GR(pp,ee,w)
        assert all(src.area(pp,*tri)>0 for tri in f)
        for name,(x,y) in p.items():
            if y==0:
                assert gg[name]==g[name] and rr[name]==r[name]
            else:
                sig=1 if y>0 else -1;a0=1-sig*t;h0=a0+t*y
                xp,yp=pp[name]
                gx,gy=g[name]
                expected=[h0*h0/(a0*a0)*(a0*gx-t*xp*gy),
                          h0*h0/(a0*a0)*(1-t*yp)*gy]
                assert gg[name]==expected
                assert rr[name]==h0**3/(a0*a0)*r[name]+h0*h0/(a0*a0)*t*gy
        assert all(pp[f'P{j}']==p[f'P{j}'] for j in range(4))
        tests.append({'parameter':str(t),'all_G_R_identities_exact':True,
                      'boundary_fixed':True,'minimum_doubled_area':str(min(src.area(pp,*tri) for tri in f))})
    out={'symbolic_axis_endpoint_formula':'a_new=(q/2)*a_old+x_j*(q-2)/(x_j-x_i)^2',
         'symbolic_axis_other_endpoint_formula':'a_new_ji=(q/2)*a_old_ji-x_i*(q-2)/(x_j-x_i)^2',
         'orientation':'x_i<x_j, k above the axis, reflected l below the axis',
         'q':'1/(1+u)+1/(1-v)','v':'u/(1+2*u)',
         'symbolic_axis_difference':str(axis_formula),
         'all_symbolic_identities_exact':True,
         'rational_center_identity_tests':tests,
         'identity_test_note':'The rational box center is used only to replay covariance identities, not claimed to be a balanced counterexample.',
         'dimension_argument':'The certified symmetric three-parameter family and this transverse odd parameter give an immersed four-dimensional analytic bad family. The certified 33-minor bounds the complete local incidence zero set by a four-dimensional analytic manifold; the family is open in that manifold, hence fills it locally.'}
    (HERE/'dim17_structure_projective.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS symbolic seam covariance, three exact full-mesh covariance tests, boundary fixed.',flush=True)

if __name__=='__main__':main()


==> anc/certificates/cert-117-dim25_beta0.json <==
{
  "parameter_order": [
    "Ox",
    "Oy",
    "A0x",
    "A0y",
    "A1x",
    "A1y",
    "A2x",
    "A2y",
    "A3x",
    "A3y",
    "A4x",
    "A4y",
    "A5x",
    "A5y",
    "s0",
    "s1",
    "s2",
    "s3",
    "s4",
    "s5"
  ],
  "parameter_base": [
    "0",
    "0",
    "1",
    "0",
    "0",
    "1",
    "-1",
    "3",
    "-1/3",
    "0",
    "0",
    "-3",
    "1/3",
    "-1",
    "15/16",
    "1/16",
    "15/16",
    "1/16",
    "15/16",
    "1/16"
  ],
  "remaining_balance_order": [
    "Ox",
    "Oy",
    "A0x",
    "A0y",
    "A1x",
    "A1y",
    "A2x",
    "A2y",
    "A3x",
    "A3y",
    "A4x",
    "A4y",
    "A5x",
    "A5y"
  ],
  "jacobian": [
    [
      "0",
      "0",
      "-2/3",
      "4/9",
      "-2",
      "0",
      "-2",
      "-4/9",
      "6",
      "4/3",
      "-10/3",
      "0",
      "2",
      "-4/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-10/3",
      "12",
      "6",
      "-4",
      "-2",
      "0",
      "-2",
      "4",
      "-2/3",
      "-12",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-25/6",
      "-47/90",
      "-77/5",
      "-197/30",
      "1861/10",
      "904/5",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1867/15",
      "-712/9",
      "-5504/75",
      "0",
      "0",
      "0",
      "0",
      "11008/225"
    ],
    [
      "0",
      "-31/30",
      "0",
      "24",
      "-1849/10",
      "-903/5",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1849/10",
      "-3569/30",
      "5504/75",
      "0",
      "0",
      "0",
      "0",
      "5504/75"
    ],
    [
      "105/2",
      "0",
      "135",
      "405/2",
      "2580",
      "0",
      "-945/2",
      "-405/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1152",
      "1152",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-165/2",
      "-5/2",
      "-132",
      "-401/2",
      "-15885/2",
      "-2715",
      "948",
      "407",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1152",
      "-2304",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-13/5",
      "47/90",
      "0",
      "0",
      "-3563/10",
      "-904/5",
      "43/10",
      "197/30",
      "1809/5",
      "712/9",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-5504/75",
      "11008/225",
      "0",
      "0",
      "0"
    ],
    [
      "47/10",
      "-13/5",
      "0",
      "0",
      "712",
      "1809/5",
      "591/10",
      "43/10",
      "-8136/5",
      "-3563/10",
      "0",
      "0",
      "0",
      "0",
      "0",
      "11008/75",
      "-5504/25",
      "0",
      "0",
      "0"
    ],
    [
      "-5/2",
      "-55/6",
      "0",
      "0",
      "0",
      "0",
      "407",
      "316/3",
      "-2715",
      "-1765/2",
      "-401/2",
      "-44/3",
      "0",
      "0",
      "0",
      "0",
      "-768",
      "-384",
      "0",
      "0"
    ],
    [
      "0",
      "105/2",
      "0",
      "0",
      "0",
      "0",
      "-3645/2",
      "-945/2",
      "0",
      "2580",
      "3645/2",
      "135",
      "0",
      "0",
      "0",
      "0",
      "3456",
      "3456",
      "0",
      "0"
    ],
    [
      "-31/30",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-903/5",
      "-1849/90",
      "24",
      "0",
      "-3569/30",
      "1849/90",
      "0",
      "0",
      "0",
      "5504/225",
      "5504/225",
      "0"
    ],
    [
      "-47/10",
      "-25/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "8136/5",
      "1861/10",
      "-591/10",
      "-77/5",
      "-712",
      "1867/15",
      "0",
      "0",
      "0",
      "-5504/25",
      "11008/75",
      "0"
    ],
    [
      "25",
      "55/6",
      "91",
      "-316/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-313/2",
      "44/3",
      "-135/2",
      "1765/2",
      "0",
      "0",
      "0",
      "0",
      "-384",
      "-768"
    ],
    [
      "165/2",
      "25",
      "132",
      "-313/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-948",
      "91",
      "15885/2",
      "-135/2",
      "0",
      "0",
      "0",
      "0",
      "-2304",
      "-1152"
    ]
  ],
  "exact_rank": 14,
  "minor_columns": [
    4,
    12,
    8,
    16,
    13,
    5,
    17,
    10,
    15,
    14,
    6,
    19,
    18,
    9
  ],
  "minor_determinant": "2013040410001155258018418393088/50625",
  "IFT_branch_dimension": 6,
  "eta_base": [
    "22",
    "22",
    "22",
    "22",
    "22",
    "22"
  ],
  "eta_solve_coefficient_base": [
    "128/15",
    "-64/3",
    "1088/27",
    "-5248/135",
    "2368/135",
    "-832/135"
  ],
  "all_U_W_P_balance_values_and_derivatives_zero": true,
  "elapsed_seconds": 0.44328784942626953
}

==> anc/certificates/cert-118-dim25_beta0.py <==
"""A genuine six-dimensional zero-beta branch of the fixed-boundary bad set."""
from pathlib import Path
from fractions import Fraction as Q
import json,time
import numpy as np
import sympy as S
from scipy.linalg import qr
from analyze_local import src,data,weights,Jet,HERE

def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def dot(a,b):return a[0]*b[0]+a[1]*b[1]
def sub(a,b):return tuple(a[k]-b[k] for k in range(2))
def add(a,b):return tuple(a[k]+b[k] for k in range(2))
def scale(t,a):return tuple(t*a[k] for k in range(2))
def branch(y,boundary,faces):
    pp={'O':tuple(y[:2]),**boundary}
    for i in range(6):pp[f'A{i}']=tuple(y[2+2*i:4+2*i])
    for i in range(6):
        j=(i+1)%6;a,b=pp[f'A{i}'],pp[f'A{j}'];p,q=pp[f'P{i}'],pp[f'P{j}']
        d,e=sub(q,a),sub(b,p)
        t=cross(sub(p,a),e)/cross(d,e)
        pp[f'W{i}']=add(a,scale(t,d))
        s=y[14+i];pp[f'U{i}']=add(scale(1-s,a),scale(s,b))
    _,ends=src.operators(pp,faces)
    zz0=[Q((-1)**i) for i in range(6)]+[Q(0)]*12
    zz1=[Q((-1)**i) for i in range(6)]+[Q(1)]*6+[Q(0)]*6
    g0,_=src.GR(pp,ends,weights(25,6,zz0));g1,_=src.GR(pp,ends,weights(25,6,zz1))
    etas=[];cs=[]
    for i in range(6):
        j=(i+1)%6;d=sub(pp[f'A{j}'],pp[f'A{i}'])
        c=dot(sub(g1[f'U{i}'],g0[f'U{i}']),d);cs.append(c)
        etas.append(-dot(g0[f'U{i}'],d)/c)
    zz=[Q((-1)**i) for i in range(6)]+etas+[Q(0)]*6
    g,r=src.GR(pp,ends,weights(25,6,zz))
    res=[g[v][k] for v in ['O']+[f'A{i}' for i in range(6)] for k in range(2)]
    return res,pp,g,r,etas,cs

def main():
    begin=time.time();p,f,z,n,norm,interior=data(25)
    bound={v:p[v] for v in p if v.startswith('P')}
    y=list(p['O'])+[c for i in range(6) for c in p[f'A{i}']]+[Q(15,16) if i%2==0 else Q(1,16) for i in range(6)]
    eye=np.array([[Q(int(i==j)) for j in range(20)] for i in range(20)],dtype=object)
    yy=[Jet(v,eye[i]) for i,v in enumerate(y)]
    res,pp,g,r,etas,cs=branch(yy,bound,f)
    assert all(t.v==0 for t in res)
    assert all(t.v==0 and all(x==0 for x in t.d) for v in p if v[0] in 'UWP' for t in g[v])
    A=S.Matrix([[c for c in t.d] for t in res]);rank=int(A.to_DM().rank());assert rank==14
    cols=qr(np.array(A.tolist(),dtype=float),pivoting=True,mode='economic')[2][:14].tolist()
    minor=A[:,cols];det=minor.det(method='domain-ge');assert det!=0
    out={'parameter_order':['Ox','Oy']+[f'A{i}{k}' for i in range(6) for k in ['x','y']]+[f's{i}' for i in range(6)],
         'parameter_base':[str(v) for v in y], 'remaining_balance_order':[f'{v}{k}' for v in ['O']+[f'A{i}' for i in range(6)] for k in ['x','y']],
         'jacobian':[[str(v) for v in row] for row in A.tolist()], 'exact_rank':rank,
         'minor_columns':cols,'minor_determinant':str(det),'IFT_branch_dimension':20-rank,
         'eta_base':[str(t.v) for t in etas],'eta_solve_coefficient_base':[str(t.v) for t in cs],
         'all_U_W_P_balance_values_and_derivatives_zero':True,
         'elapsed_seconds':time.time()-begin}
    (HERE/'dim25_beta0.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS beta=0 branch: 14 balances in 20 parameters, exact rank',rank,'dimension',20-rank,flush=True)
    print('minor columns',cols,'det',det,flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-119-dim25_quadratic.json <==
{
  "joint_rank": 48,
  "null_dim": 7,
  "left_null_dim": 2,
  "null_basis": [
    [
      "1827/209",
      "-3144/209",
      "17377084939/8638996642200",
      "16640720191/7602317045136",
      "3274865429177/190057926128400",
      "-467793696229/19005792612840",
      "-2631135381/85454380"
    ],
    [
      "-54",
      "63",
      "-12272366711/4508950001850",
      "-6431836543/3607160001480",
      "-982713202291/18035800007400",
      "170572651469/1803580000740",
      "676035441/15537160"
    ],
    [
      "147/43",
      "166/43",
      "-141938611001/40580550016650",
      "-1068357299353/139597092057276",
      "-11900947715339/3489927301431900",
      "7744983425311/348992730143190",
      "8828128643/1002146820"
    ],
    [
      "-18",
      "21",
      "-73534461121/13526850005550",
      "-12871774691/1082148000444",
      "-143384912233/27053700011100",
      "93313053317/2705370001110",
      "225345147/15537160"
    ],
    [
      "1827/8987",
      "-3144/8987",
      "837868546789/371476855614600",
      "5593945294379/1634498164704240",
      "-24278843037943/8172490823521200",
      "-2272874912299/817249082352120",
      "-2631135381/3674538340"
    ],
    [
      "-7488/8987",
      "9411/8987",
      "-30128141552413/9472659818172300",
      "-211870250069171/41679703199958120",
      "858002905394431/208398515999790600",
      "106606093150987/20839851599979060",
      "36231142279/22047230040"
    ],
    [
      "-208551/8987",
      "271322/8987",
      "-1013674446742117/66308618727206100",
      "-2554521652917167/291757922399706840",
      "-35213870593645661/1458789611998534200",
      "6966168465955291/145878961199853420",
      "671182116179/11023615020"
    ],
    [
      "542448/8987",
      "-760431/8987",
      "315331153057657/6315106545448200",
      "1131566793786071/27786468799972080",
      "8361729389389901/138932343999860400",
      "-391446125485163/2778646879997208",
      "-1462053620593/7349076680"
    ],
    [
      "1851/8987",
      "-2722/8987",
      "29996422361551/56835958909033800",
      "-159646464024823/250078219199748720",
      "405329408478563/1250391095998743600",
      "-58668041044849/125039109599874360",
      "-22290782357/33070845060"
    ],
    [
      "-54/43",
      "63/43",
      "-1377229733977/387769700159100",
      "534642163679/155107880063640",
      "-982713202291/775539400318200",
      "170572651469/77553940031820",
      "676035441/668097880"
    ],
    [
      "609/209",
      "-1048/209",
      "17377084939/25916989926600",
      "-233559609259/114034755677040",
      "4858681480247/570173778385200",
      "-467793696229/57017377838520",
      "-877045127/85454380"
    ],
    [
      "556056/8987",
      "-521157/8987",
      "-28734753295871/6315106545448200",
      "-483056762337649/27786468799972080",
      "2166481223081717/138932343999860400",
      "-1169375067415759/13893234399986040",
      "738245008429/7349076680"
    ],
    [
      "585/8987",
      "-1470/8987",
      "25226071949/1263021309089640",
      "801413426519/27786468799972080",
      "24661767288409/27786468799972080",
      "-10828060842623/13893234399986040",
      "-1856568443/6614169012"
    ],
    [
      "-7560/8987",
      "8145/8987",
      "25226071949/1473524860604580",
      "801413426519/32417546933300760",
      "24661767288409/32417546933300760",
      "-10828060842623/16208773466650380",
      "-1297116575/4409446008"
    ],
    [
      "-331653/575168",
      "1139891/575168",
      "401931049177433/151562557090756800",
      "1872688406694455/533500200959463936",
      "-170153042153532283/26675010047973196800",
      "7555867453193209/5335002009594639360",
      "262002931811/352755680640"
    ],
    [
      "-532179/575168",
      "129813/575168",
      "-2883981861339083/707291933090198400",
      "-7828756592060785/1244833802238749184",
      "430030446224597579/62241690111937459200",
      "53713891867414963/12448338022387491840",
      "186442645991/117585226880"
    ],
    [
      "-943467/287584",
      "2677973/575168",
      "4058465225330759/2425000913452108800",
      "515305748224381/166718812799832480",
      "-234510399845172739/26675010047973196800",
      "11287102916989079/2667501004797319680",
      "9061220329361/705511361280"
    ],
    [
      "1011303/143792",
      "-3019857/287584",
      "-16456603982423/18491292368371200",
      "-62638401209191/20340421605208320",
      "1126625178587031/67801405350694400",
      "-15888813440987/1356028107013888",
      "-3564035878223/117585226880"
    ],
    [
      "-952197/287584",
      "296371/71896",
      "-325605979255607/2829167732360793600",
      "-849435523228147/778021126399218240",
      "-32618967386654207/7780211263992182400",
      "37317801407663261/6224169011193745920",
      "5928394399951/705511361280"
    ],
    [
      "6808257/575168",
      "-2193051/143792",
      "-1425884815176499/808333637817369600",
      "4920691929530407/889167001599106560",
      "71216045438488867/4445835007995532800",
      "-7921425407647699/355666800639642624",
      "-16471840490737/470340907520"
    ],
    [
      "-378597/575168",
      "7313/13376",
      "209868877667471/265234474908824400",
      "-13051263475597661/18672507033581237760",
      "-52231318477267969/186725070335812377600",
      "30165567247150711/37345014067162475520",
      "-1572562648477/705511361280"
    ],
    [
      "6896709/575168",
      "-7216923/575168",
      "-4176679203329627/707291933090198400",
      "11807729382987229/6224169011193745920",
      "611996917511800391/62241690111937459200",
      "-237043895647843709/12448338022387491840",
      "3720792207503/235170453760"
    ],
    [
      "271209/287584",
      "-596371/575168",
      "-895776794779511/16975006394164761600",
      "54956322021247/9336253516790618880",
      "299793696397057111/186725070335812377600",
      "-42622974841933247/18672507033581237760",
      "216196807747/176377840320"
    ],
    [
      "1046511/143792",
      "-1781709/287584",
      "-383448544739429/404166818908684800",
      "-187714128783529/444583500799553280",
      "13929056803585279/4445835007995532800",
      "-5389302671615123/444583500799553280",
      "552033532181/29396306720"
    ],
    [
      "285951/287584",
      "-9743/71896",
      "163000044762943/8487503197082380800",
      "15114349883497/466812675839530944",
      "2458912679513413/23340633791976547200",
      "1683461424733859/18672507033581237760",
      "-171470186323/705511361280"
    ],
    [
      "-479799/575168",
      "262707/143792",
      "27826221958291/5658335464721587200",
      "6536826092947/1244833802238749184",
      "-12088476920529613/31120845055968729600",
      "8466730830626423/12448338022387491840",
      "-78974293991/470340907520"
    ],
    [
      "-21/25",
      "62/25",
      "8532089324237/3043541251248750",
      "4642146525971/1217416500499500",
      "-44786383516699/6087082502497500",
      "1189176586103/608708250249750",
      "1727646127/1165287000"
    ],
    [
      "-8/75",
      "-197/225",
      "-5282420866829/1521770625624375",
      "-1058997314989/202902750083250",
      "21142586403983/3043541251248750",
      "552113660879/304354125124875",
      "75115049/873965250"
    ],
    [
      "-19159/5225",
      "82694/15675",
      "655703405147603/346963702642357500",
      "5180692856663041/1526640291626373000",
      "-75271030454622941/7633201458131865000",
      "3820931515657891/763320145813186500",
      "61490120689/4272719000"
    ],
    [
      "128738/15675",
      "-568483/47025",
      "-719655700849231/297397459407735000",
      "-6732300864934697/1308548821394034000",
      "132944413248350557/6542744106970170000",
      "-8500761955239887/654274410697017000",
      "-1293831513869/38454471000"
    ],
    [
      "-174103/47025",
      "656048/141075",
      "1280242633471/6560238075170625",
      "-36614663814643/28865047530750750",
      "-683361567047017/144325237653753750",
      "784189127035/115460190123003",
      "274515124751/28840853250"
    ],
    [
      "72312/5225",
      "-92239/5225",
      "-4278887488199/1943774244495000",
      "49891627602407/8552606675778000",
      "780298340060573/42763033378890000",
      "-22086966807659/855260667577800",
      "-81565196811/2136359500"
    ],
    [
      "-43693/47025",
      "128738/141075",
      "4409318883181477/6245346647562435000",
      "-15067488936353053/27479525249274714000",
      "-89355299596700479/137397626246373570000",
      "18872113626843941/13739762624637357000",
      "-199076077021/115363413000"
    ],
    [
      "73152/5225",
      "-77469/5225",
      "-202124030853743/33044162156415000",
      "357787353305807/145394313488226000",
      "8542261709301461/726971567441130000",
      "-1635234063366559/72697156744113000",
      "33641795549/2136359500"
    ],
    [
      "989/1045",
      "-2954/3135",
      "-89153997497/1110283848455544",
      "-13296070469123/610656116650549200",
      "3416393909683/2714027185113552",
      "-624061155533077/305328058325274600",
      "1422664563/854543800"
    ],
    [
      "8862/1045",
      "-7719/1045",
      "-1900746927509/1850473080759240",
      "-100631652931963/203552038883516400",
      "22794242486839/4523378641855920",
      "-1453319937488717/101776019441758200",
      "17257539699/854543800"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-153059/14298"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-153059/14298"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-153059/14298"
    ],
    [
      "0",
      "0",
      "-300672856/553245399",
      "-750220309/553245399",
      "853918255/553245399",
      "750220309/553245399",
      "0"
    ],
    [
      "0",
      "0",
      "750220309/553245399",
      "853918255/553245399",
      "-750220309/553245399",
      "-300672856/553245399",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "12298/7149"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "12298/7149"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "12298/7149"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ]
  ],
  "left_null_basis": [
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "-115/16512",
      "9261/5504"
    ],
    [
      "-115/16512",
      "9261/5504"
    ],
    [
      "115/8256",
      "-9261/2752"
    ],
    [
      "115/16512",
      "-9261/5504"
    ],
    [
      "115/5504",
      "-27783/5504"
    ],
    [
      "115/24768",
      "-3087/2752"
    ],
    [
      "-115/5504",
      "27783/5504"
    ],
    [
      "-115/49536",
      "3087/5504"
    ],
    [
      "-115/8256",
      "9261/2752"
    ],
    [
      "115/49536",
      "-3087/5504"
    ],
    [
      "115/16512",
      "-9261/5504"
    ],
    [
      "-115/24768",
      "3087/2752"
    ],
    [
      "86/6075",
      "-196/75"
    ],
    [
      "28/2025",
      "-98/25"
    ],
    [
      "-166/6075",
      "686/75"
    ],
    [
      "-28/2025",
      "98/25"
    ],
    [
      "-28/675",
      "294/25"
    ],
    [
      "-166/18225",
      "686/225"
    ],
    [
      "28/675",
      "-294/25"
    ],
    [
      "86/18225",
      "-196/225"
    ],
    [
      "166/6075",
      "-686/75"
    ],
    [
      "-86/18225",
      "196/225"
    ],
    [
      "-86/6075",
      "196/75"
    ],
    [
      "166/18225",
      "-686/225"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/3",
      "0"
    ],
    [
      "0",
      "-3"
    ],
    [
      "0",
      "0"
    ],
    [
      "-1",
      "0"
    ],
    [
      "-1/3",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "-1"
    ],
    [
      "1",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "3"
    ],
    [
      "0",
      "1"
    ]
  ],
  "quadratic_matrices": [
    [
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "9658"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "41869"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-41869"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-9658"
      ],
      [
        "0",
        "0",
        "9658",
        "41869",
        "-41869",
        "-9658",
        "0"
      ]
    ],
    [
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-9658"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-41869"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "41869"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "9658"
      ],
      [
        "0",
        "0",
        "-9658",
        "-41869",
        "41869",
        "9658",
        "0"
      ]
    ]
  ],
  "primitive_matrix_equals_this_scale_times_raw_projected_hessian": [
    "7129358551440/2677571",
    "14669462040/1379987"
  ],
  "elapsed_seconds": 2.756408452987671
}

==> anc/certificates/cert-120-dim25_quadratic.py <==
"""Exact quadratic Lyapunov--Schmidt obstruction for the 25-node mesh."""
from pathlib import Path
from fractions import Fraction as Q
import json,time
import numpy as np
import sympy as S
from analyze_local import src,data,weights,HERE
from certify_local import joint_exact

class Jet2:
    def __init__(self,v,d,h):self.v,self.d,self.h=v,d,h
    def __add__(self,b):
        return Jet2(self.v+b.v,self.d+b.d,self.h+b.h) if isinstance(b,Jet2) else Jet2(self.v+b,self.d.copy(),self.h.copy())
    __radd__=__add__
    def __neg__(self):return Jet2(-self.v,-self.d,-self.h)
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,Jet2):return Jet2(self.v*b,self.d*b,self.h*b)
        return Jet2(self.v*b.v,self.d*b.v+self.v*b.d,
                    self.h*b.v+self.v*b.h+np.outer(self.d,b.d)+np.outer(b.d,self.d))
    __rmul__=__mul__
    def inv(self):
        return Jet2(1/self.v,-self.d/(self.v*self.v),
                    2*np.outer(self.d,self.d)/(self.v**3)-self.h/(self.v*self.v))
    def __truediv__(self,b):return self*b.inv() if isinstance(b,Jet2) else self*Q(1,b)
    def __rtruediv__(self,b):return self.inv()*b

def main():
    begin=time.time();AJ,val=joint_exact(25);A=S.Matrix(AJ)
    assert all(v==0 for v in val)
    N=S.Matrix.hstack(*A.nullspace());L=S.Matrix.hstack(*A.T.nullspace())
    p,f,z,n,norm,interior=data(25);nc=2*len(interior);dim=N.cols
    zero=np.array([Q(0)]*dim,dtype=object);hzero=np.array([[Q(0)]*dim for _ in range(dim)],dtype=object)
    pp={v:tuple(Jet2(Q(t),zero.copy(),hzero.copy()) for t in xy) for v,xy in p.items()}
    j=0
    for v in interior:
        vals=[]
        for k in range(2):
            vals.append(Jet2(Q(p[v][k]),np.array([Q(t) for t in N.row(j)],dtype=object),hzero.copy()));j+=1
        pp[v]=tuple(vals)
    zz=[]
    for i,t in enumerate(z):
        d=zero.copy() if i==norm else np.array([Q(c) for c in N.row(j)],dtype=object)
        zz.append(Jet2(Q(t),d,hzero.copy()))
        if i!=norm:j+=1
    _,ends=src.operators(pp,f);g,_=src.GR(pp,ends,weights(25,n,zz))
    gg=[g[v][k] for v in p for k in range(2)]
    assert all(t.v==0 and all(v==0 for v in t.d) for t in gg)
    qs=[];scales=[]
    for k in range(L.cols):
        H=sum((L[i,k]*S.Matrix(t.h.tolist()) for i,t in enumerate(gg)),S.zeros(dim))
        # Rescale to a primitive integer symmetric matrix.
        den=S.ilcm(*[v.q for v in H]);H*=den
        nums=[int(v) for v in H if v];common=S.igcd(*nums) if nums else 1;H/=common
        qs.append(H);scales.append(S.Rational(den,common))
        ts=S.Matrix(S.symbols('t0:7'));form=S.factor((ts.T*H*ts)[0]);print('Q',k,'rank',H.rank(),'form',form,flush=True)
    out={'joint_rank':int(A.to_DM().rank()),'null_dim':N.cols,'left_null_dim':L.cols,
         'null_basis':[[str(t) for t in row] for row in N.tolist()],
         'left_null_basis':[[str(t) for t in row] for row in L.tolist()],
         'quadratic_matrices':[[[str(t) for t in row] for row in H.tolist()] for H in qs],
         'primitive_matrix_equals_this_scale_times_raw_projected_hessian':[str(v) for v in scales],
         'elapsed_seconds':time.time()-begin}
    (HERE/'dim25_quadratic.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-121-dimension_explore.py <==
"""Lyapunov--Schmidt quadratic exploration; not a dimension certificate."""
import json
import numpy as np
from analyze_local import src,data,weights,HERE

class Jet2:
    def __init__(self,v,d,h=None):
        self.v=v;self.d=d;self.h=np.zeros((len(d),len(d))) if h is None else h
    def __add__(self,b):
        return Jet2(self.v+b.v,self.d+b.d,self.h+b.h) if isinstance(b,Jet2) else Jet2(self.v+b,self.d.copy(),self.h.copy())
    __radd__=__add__
    def __neg__(self):return Jet2(-self.v,-self.d,-self.h)
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,Jet2):return Jet2(self.v*b,self.d*b,self.h*b)
        return Jet2(self.v*b.v,self.d*b.v+b.d*self.v,
                    self.h*b.v+b.h*self.v+np.outer(self.d,b.d)+np.outer(b.d,self.d))
    __rmul__=__mul__
    def inv(self):return Jet2(1/self.v,-self.d/self.v**2,2*np.outer(self.d,self.d)/self.v**3-self.h/self.v**2)
    def __truediv__(self,b):return self*b.inv() if isinstance(b,Jet2) else Jet2(self.v/b,self.d/b,self.h/b)
    def __rtruediv__(self,b):return self.inv()*b

def initial(tag):
    p,f,z,n,norm,interior=data(tag)
    if tag==17:
        obj=json.loads((HERE/'family17_samples.json').read_text(encoding='utf-8'))[0]
        p={v:tuple(float(a) for a in q) for v,q in obj['coordinates'].items()}
        st=[float(a) for a in obj['state']]
        z=[st[10],st[11],st[12],st[11],st[13],1,1,st[13],st[14],st[15],st[16],st[15]]
    vals=[float(p[v][k]) for v in interior for k in range(2)]+[float(a) for i,a in enumerate(z) if i!=norm]
    return vals

def equations(tag,x):
    p,f,z,n,norm,interior=data(tag);j=0
    for v in interior:p[v]=(x[j],x[j+1]);j+=2
    for i in range(len(z)):
        if i!=norm:z[i]=x[j];j+=1
    _,e=src.operators(p,f);g,r=src.GR(p,e,weights(tag,n,z))
    return [g[v][k] for v in p for k in range(2)]

def calculate(tag):
    cert=json.loads((HERE/'local_certificates.json').read_text(encoding='utf-8'))[str(tag)]['certificate']
    x=initial(tag);dim=len(x)
    vals=equations(tag,[Jet2(a,np.eye(dim)[i]) for i,a in enumerate(x)])
    J=np.array([a.d for a in vals],dtype=float);r=len(cert['rows']);rr=cert['rows'];cc=cert['cols']
    free=[i for i in range(dim) if i not in cc];rest=[i for i in range(len(vals)) if i not in rr]
    K=np.zeros((dim,len(free)));K[free,:]=np.eye(len(free));K[cc,:]=-np.linalg.solve(J[np.ix_(rr,cc)],J[np.ix_(rr,free)])
    L=np.zeros((len(rest),len(vals)));L[:,rest]=np.eye(len(rest));L[:,rr]=-np.linalg.solve(J[np.ix_(rr,cc)].T,J[np.ix_(rest,cc)].T).T
    H=np.array([K.T@a.h@K for a in vals],dtype=float);HH=np.einsum('ai,ijk->ajk',L,H)
    gg=np.array([a.v for a in vals]);dv=L@J@K
    out={'tag':tag,'free_columns':free,'active_columns':cc,'selected_rows':rr,'residual_rows':rest,
         'free_dimension':len(free),'max_original_residual':float(np.max(abs(gg))),
         'residual_linear':dv.tolist(),'kernel_chart':K.tolist(),'left_chart':L.tolist(),
         'residual_hessians':HH.tolist(),
         'eigenvalues':[np.linalg.eigvalsh(q).tolist() for q in HH],
         'status':'floating exploration only'}
    (HERE/f'dim{tag}_quadratic_exploration.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf-8')
    print(tag,'free',free,'remaining',rest,'linear max',np.max(abs(dv)))
    print('quadratic eigenvalues',out['eigenvalues'])
    print('quadratic matrices',HH)
    return out

if __name__=='__main__':
    for tag in [17,25]:calculate(tag)


==> anc/certificates/cert-122-family17_certificate.json <==
{
  "anchor_order": [
    "x(A1)=x(A3)",
    "x(A2)",
    "x(W0)=x(W3)"
  ],
  "anchor_base": [
    "2/75",
    "-2/5",
    "2/5"
  ],
  "state_order": [
    "o",
    "a0",
    "a1",
    "u0x",
    "u0y",
    "u1x",
    "u1y",
    "w0",
    "w1x",
    "w1y",
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "derivative_minor_shape": [
    17,
    17
  ],
  "derivative_neumann_bound_exact": "384348032663982503009747604722569581457629409147997701512917244396240287849781687373745042721070289979503127285427611799716411919854120176668474827709170391798320556481071233339231014776148733713375312042090852209142524486508145845289925318185587284813986784764656740261636447444048899670506853140544418554332001288946756532201617087476522894858848139202520598241429581730726001167915647696977875725012925668419686643372274692071277565112271500657165736764604006547560418074034046877834756664742947304498626395588185092826314616910635047064355356226615019823662104187880938383387607245098624867641059540555283833417009196748810369172681827882600547880674087218557630853863422408981920316132947000618079998493111505321697346901312247460558286045629897161048941900099916432782523923988539064190449367854448066082113981329352390256180194285931713917326155328196335985579734412354376070334401267407733501468866392354038519110947730319307641320412239308550749424633920949008963000112446621526083664788301312517868193168905496157506452879158573141670246075196029693024892571932619798759946802043369587274578095706100880409390427877227458541827404856933531517300987199946002655866706773152467740080516064960259333665385640890521174871576506328186424893610371987619638677762596283580872344540305338255211161458794518166113441581684677498032153688772734430017905404636937746754997881041874176635643271897866806490176938016786633619609732112809204613321839903138852036888395780968524474998532739035538332221598016599110382584137733011639257866624996841274626462761778923384526729863657717151809699528911407881615749526469355341402781051033604636523292948058182471082297442608187465803731016642897287902390896601602269371409452003865205578963780245463823085684199072424416706161968917608120360963324591038402644658922290301595292375974020925930794979807388364790532646374321631132692500189750204724058007179678337121076716801412308772861149278857897206271047191175057624293291950439455057443752453916521836831737717688461514649154429473333771400799570383683359588589956600134668924963847840890937041199219353710584931005927653983459058411989272784339681869855873197766708987545738526214124352056830630110179845540968929008706061518125148126375970254727568954318199422925114993722469729730795656704659537455643604432133408721722057575122083494302682132593621249687954373273111764357412166576724904720886110583656225880227042689477454248054440097790454684148256856230526200955234302380285074572339608730856014728459796068889426583641452520108201459039050351329431189642206640991299636713412144556439261081600597804958479585853134446515927636521812378760858829536368341971427448823811621899623232260343304088358738546607913792034048891733678573780821013270517551371045702550607204916076638691287786897971725284126491502606559076987691226481352051187660902537311046015278201562304975596913573619092229447821706268122361917217517839148810281583891585176266221929939280656498063434809858657196231883880797542989236607820792528889302103919889679753406512316155156809469657803308906660771672923027615912166027870055194154099532833352892503895559825870765881249993715558618057330985283802159679671485995923612702819536222872883392754812160927935864374678085313677357291836636738221058738406643275976351206300126277924615720154584287971319811756220642720137257762793691017677523060796455473382020238066599054069739950606284868348066663275750303348793366837246439652262151148668328985998685386490486015339260226497162441391330580704551098335503875836466168714488540292192119897257550844121049/34168158075607972650130892624146980506857659038272723686586424080172330755053992505952375783571313236352878770794273549638294438147396271758409942322703227686513435268948830311463902857046959182120192888322912880270909593095095134751185615863015212813791974309625860186138810866931730534723683993714639729373765775589770667606000526784773345073950957693472125205489603144009295617357527234917260949756916816512580529004571234515988553495339692221022100074560352324932367055570529856843530064655260917025331370382392739994409705381731783475215398561708303767690575165173250633184511441869935392707281055714548438324387342136420788886240561644593603139406181918736359034692686038274244678159510132730660712723836329388140653295812312902095671751600918310904025890862259807836081853985558441188845599118856878484711468113565657458412948981958794461694357066813668073708176568395577521083204567051503911831625312341741883638027729810435329688956482198931733320763056125809437918799961839695732608997882412361067062093471064707914970034097517980243969370760294707493014656359744174651021041217881066478552151362925679462694662675690920271447483405554388708400874627484665156621077678065146330027398974460874416198370164036659206081889189990485502512558988114846714016363681859928521689303649529907666704993245396871330312676882573524702435758441153583509162404132037700362860936933570207543547671641104703771345993412194490159441561217231866271043682695803569424030620119335669594801604725700417284355183378679915833402047444638170121974021992619845255792947407893624751376798836013398445994407671665422733389819608924621656452484112005071402046046199698141653540773356558219128943885278704469832511133790895445310190861799390544880219485014983382854524628109798521851206889868806813813253799203149335674525218043582835957069517136316475254730236585420045145455656960454287909626001524570399147135878620271936151322319402273937085317939313491208900015467072952590166432754560585916543377028279092706798385693424413502394726222435466220144490391807915535150766087342169801251554056807061448273342523858939354857610304817307751742950018846909852844525856170342659137068890844419353722643889154779958104342818886338105013525518378091854205568742704754403192841429618122015935855364906305508621688297873323265850853471346905050651927720174042342708052834080582871075895154079693677821890743900633464182768619433159425006630035120657302620261073836376169769581433463759114432247558360858598568276072277969934288639333256850586888930101239491090788290255768228333925744141520512702567359670070397547411236668532089368516826951878594101624532002746801888440627205161709186933239527375369865766690745876134077910777986081045805486480692056437324138083085529405333017380505818816325342636174956823483078850629966602301717838764644078805748876093757411795220479621270137226229677999973920220974247272272241313171059635419242551357945381329511940658845970607039930390530249194739916458611903294096083276163480340510744415593752574127551672019735737388175504319618992436315932636240105517046456751612273668340834734129412294574349857261925192518123269743804916853581657560646417666181214432402438798276849146318599427879844747984799891117970208081089885457060868550017807341262672027568487580413755348600459536548568055574836838812054920979597666055012056558509634083041267092293210345954136882222156525624188973389289955962506630545513535426960281641606230619359278386108083238759994997200521474304617062139215234349779955980195000000000000000000000000000000000000000000000000000000000000000",
  "derivative_neumann_bound_float": 1.1248719694327379e-05,
  "derivative_inverse": [
    [
      "1317922594055392050291760748787420612369190944255714997/10000000000000000000000000000000000000000000000000000000",
      "1755535845048985437180565282417214485770469941584925431/100000000000000000000000000000000000000000000000000000000",
      "1432556303220781852150537332569767091634366418346572917/5000000000000000000000000000000000000000000000000000000",
      "-2711369643610609837274925494452962023306904859101820257/10000000000000000000000000000000000000000000000000000000",
      "-957584836830652800953608373777674446837397131055205577/1000000000000000000000000000000000000000000000000000000",
      "2801360390037423370941989489978869379998799719501494039/10000000000000000000000000000000000000000000000000000000",
      "4054973420719904236785834013913335059689373367388285011/10000000000000000000000000000000000000000000000000000000",
      "-6760309386051141257280489160867441751699447494197106851/100000000000000000000000000000000000000000000000000000000",
      "-2044589077818885713146829821763411624116598539731579031/25000000000000000000000000000000000000000000000000000000",
      "-285183582945064185425359009300385037442873382201302627/2000000000000000000000000000000000000000000000000000000",
      "-1720007715778168632850981345933099776039502617931904211/10000000000000000000000000000000000000000000000000000000",
      "28064359216240910072019495000726410564410716157883587/200000000000000000000000000000000000000000000000000000",
      "2100891955983258145779624735637485039490909743263483273/25000000000000000000000000000000000000000000000000000000",
      "6487662565215295397523726814032470630408257467965510657/100000000000000000000000000000000000000000000000000000000",
      "774727124349719571012539373229702461884478951080989553/5000000000000000000000000000000000000000000000000000000",
      "-1375414310124075449408676139338658105600027093891034491/1000000000000000000000000000000000000000000000000000000",
      "-246704911064562825914171464361315931457499634393093963/200000000000000000000000000000000000000000000000000000"
    ],
    [
      "1213990355664051685545974162906698199967506298514588357/1000000000000000000000000000000000000000000000000000000000",
      "-812346468025033617502300433522354539824127385148146307/20000000000000000000000000000000000000000000000000000000",
      "55808431573708315859114120265973142937224995211842037/500000000000000000000000000000000000000000000000000000",
      "-5593207906538364617411433274216303491475511262022277957/10000000000000000000000000000000000000000000000000000000",
      "-93952891540163956123234585234138850977397210547328809/400000000000000000000000000000000000000000000000000000",
      "8043330397196302690746489715791992824899301235985863387/100000000000000000000000000000000000000000000000000000000",
      "374038152943888703065660234842741544243778086799931291/2000000000000000000000000000000000000000000000000000000",
      "-1635542920472532786636939140675507306191563813961196903/100000000000000000000000000000000000000000000000000000000",
      "-711860332693176987150373056460007201224109229363446459/10000000000000000000000000000000000000000000000000000000",
      "-1353309661617024971335734445947476764281117121265426067/100000000000000000000000000000000000000000000000000000000",
      "-1104968354434071596182761932439389766484124084007956679/10000000000000000000000000000000000000000000000000000000",
      "2483665725222889376024531645441456915509999022799666573/10000000000000000000000000000000000000000000000000000000",
      "497944294595604763111319210146363301948813614161130013/12500000000000000000000000000000000000000000000000000000",
      "-566593784038602232290198245230708603675128792331853317/10000000000000000000000000000000000000000000000000000000",
      "1655808154649031945447713650898034591333652071477877829/10000000000000000000000000000000000000000000000000000000",
      "-7063011650947416461982856095057164049537292260006134479/10000000000000000000000000000000000000000000000000000000",
      "-298673739482505919682104845462912169401727447971805149/312500000000000000000000000000000000000000000000000000"
    ],
    [
      "-2997682404013616870973465563385291367675347927815626661/5000000000000000000000000000000000000000000000000000000",
      "-150575835568532421461453283397659337439156512887383639/100000000000000000000000000000000000000000000000000000",
      "2386069286360340100338511780926175079714774688242295323/500000000000000000000000000000000000000000000000000000",
      "1858192825339408983570052258595328939397171220867607257/250000000000000000000000000000000000000000000000000000",
      "-1057608033134168382194850663398785813982126692858689279/100000000000000000000000000000000000000000000000000000",
      "4303813168621554507857590079724553803438438674275550447/10000000000000000000000000000000000000000000000000000000",
      "55698805125046560359470617519199193033413744632234143/5000000000000000000000000000000000000000000000000000",
      "563475529154046933114317283693417409827355203452830139/1250000000000000000000000000000000000000000000000000000",
      "-2566626988733461020631086059062936725736087923231512289/1000000000000000000000000000000000000000000000000000000",
      "-712610655287521830738007534501979139719180428210317091/1250000000000000000000000000000000000000000000000000000",
      "-1183947024706029480181028532123182586966897937804565009/250000000000000000000000000000000000000000000000000000",
      "6094761613838806039544031613615314302346413016383944087/10000000000000000000000000000000000000000000000000000000",
      "2462786738448160962879563660107843097604644263782406007/500000000000000000000000000000000000000000000000000000",
      "-1657562257816751933395898965734086801207838914065734567/1000000000000000000000000000000000000000000000000000000",
      "3607510478819830507792612724497867909454954653768149277/500000000000000000000000000000000000000000000000000000",
      "-1792790610382941950902968742323281546534727748863744147/50000000000000000000000000000000000000000000000000000",
      "-831096146157637520245689394733744471401830363731080143/20000000000000000000000000000000000000000000000000000"
    ],
    [
      "3217074605831456539401818893661285153999150623835443877/50000000000000000000000000000000000000000000000000000000",
      "1172997100486431716790117112693361076295852185357865529/50000000000000000000000000000000000000000000000000000000",
      "-1597230514289235191576740818443164078905168415114054881/10000000000000000000000000000000000000000000000000000000",
      "-841574255895043217421439796085290742010449583898085997/1250000000000000000000000000000000000000000000000000000",
      "1280263416095646868968468247684725709801118751741539867/10000000000000000000000000000000000000000000000000000000",
      "-577358465261298276237706604673581169010471491833424643/5000000000000000000000000000000000000000000000000000000",
      "-2658624456462693268564276729136295893081783226165626213/10000000000000000000000000000000000000000000000000000000",
      "-2744163291778995391434433515123455674750713854371439453/50000000000000000000000000000000000000000000000000000000",
      "-13420579440405895960725863060785818166570172976792837/500000000000000000000000000000000000000000000000000000",
      "-4336627904918607696931608830337275854889859331005514127/100000000000000000000000000000000000000000000000000000000",
      "1115111564453210169777655983138221982452315802452568187/5000000000000000000000000000000000000000000000000000000",
      "106983988572175700042267402133461835936037792735383681/500000000000000000000000000000000000000000000000000000",
      "-1409719357182007936886209445338643701951026836382203559/10000000000000000000000000000000000000000000000000000000",
      "1076885288407695721192019502234900139625162027705646813/5000000000000000000000000000000000000000000000000000000",
      "-1958045737717232860658451647464506248532926519678479273/5000000000000000000000000000000000000000000000000000000",
      "91132840923051339720245175032242781023530870598284991/25000000000000000000000000000000000000000000000000000",
      "201247512455364905025234383606150473696440845507774697/200000000000000000000000000000000000000000000000000000"
    ],
    [
      "-87193081198053236062669589985029829098545969205768321/500000000000000000000000000000000000000000000000000000",
      "-3019459052656460283481141281264172672071492104079228901/10000000000000000000000000000000000000000000000000000000",
      "1126863951804433350484824687820805752584258611253461873/1000000000000000000000000000000000000000000000000000000",
      "1376123412845872255476558172726964633548040112066184489/1000000000000000000000000000000000000000000000000000000",
      "-1093990699204023011014695755306635275033093807539406121/500000000000000000000000000000000000000000000000000000",
      "3435549838707189123878913696518790707891289105509335063/10000000000000000000000000000000000000000000000000000000",
      "2375909456587312650040166860326556114276689575436579929/1000000000000000000000000000000000000000000000000000000",
      "71273481254264276288687986398957044799520741614677901/500000000000000000000000000000000000000000000000000000",
      "-4496943141138669392574007789194344332952873291140333279/10000000000000000000000000000000000000000000000000000000",
      "-2729759784684800522545452327981387769291416300696936053/50000000000000000000000000000000000000000000000000000000",
      "-48034132499130215767719555144072682513157842686781593/40000000000000000000000000000000000000000000000000000",
      "-231378452548770031466529820705183045354839051322766763/12500000000000000000000000000000000000000000000000000000",
      "8602008923611384316703787265364428603063917895994722031/10000000000000000000000000000000000000000000000000000000",
      "-3128503788846004240463043599792524397033149096406606357/5000000000000000000000000000000000000000000000000000000",
      "945827727142039283419098025571559958811200036483230983/500000000000000000000000000000000000000000000000000000",
      "-296371166941085949480514099538068299163943717739329961/25000000000000000000000000000000000000000000000000000",
      "-2274136457336867431272453289504059674509827715323685719/250000000000000000000000000000000000000000000000000000"
    ],
    [
      "-598550602599086743656106241502606235173509391629038271/5000000000000000000000000000000000000000000000000000000",
      "-2913402963960236741352918545705575382061891008832970313/10000000000000000000000000000000000000000000000000000000",
      "135849179347506731445026465243611628540635870101560511/125000000000000000000000000000000000000000000000000000",
      "767202316484986917431965459231878466806383507346537461/500000000000000000000000000000000000000000000000000000",
      "-1254876607910527262582475706127401094044773219536895841/500000000000000000000000000000000000000000000000000000",
      "4604373571722212683754486286100550524840296520125242117/10000000000000000000000000000000000000000000000000000000",
      "117387053950511450243913121778007155622034158724422543/50000000000000000000000000000000000000000000000000000",
      "8837432267465544547729653471872128723616201492425973567/100000000000000000000000000000000000000000000000000000000",
      "-4846405852650156913997404154030244760067798920150135269/10000000000000000000000000000000000000000000000000000000",
      "-143710152320656834480933272147452869179507738987252589/1000000000000000000000000000000000000000000000000000000",
      "-1106353375931482312634606360686595789582514193895044437/1000000000000000000000000000000000000000000000000000000",
      "1093763924154433630580231812999418940923808543640959211/25000000000000000000000000000000000000000000000000000000",
      "1012789666087302254010597553911098280159097132212891341/1000000000000000000000000000000000000000000000000000000",
      "-322840740361836799741877714596538954831856861991135267/625000000000000000000000000000000000000000000000000000",
      "1595407509015933648471753113681931130530317156511830113/1000000000000000000000000000000000000000000000000000000",
      "-6579346328763115049156137597396207087506679375489822157/1000000000000000000000000000000000000000000000000000000",
      "-8685879831710800988142212804057187892291521188297950693/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-191257161200911161799999729707257665958858523890495411/500000000000000000000000000000000000000000000000000000",
      "-297695167401488807720677379291898095963955576488212309/312500000000000000000000000000000000000000000000000000",
      "793545442724623892782484708364269756591120191323528059/250000000000000000000000000000000000000000000000000000",
      "4792671629215944496917394458021062773242519323089473063/1000000000000000000000000000000000000000000000000000000",
      "-7173367563365157819280807096359800082482977573083033169/1000000000000000000000000000000000000000000000000000000",
      "6292761965020770694499919847055956530962246931734962313/10000000000000000000000000000000000000000000000000000000",
      "7230557902504952887793902330066684563582169345564371593/1000000000000000000000000000000000000000000000000000000",
      "143076314803170429071706158306395301486075751685377167/500000000000000000000000000000000000000000000000000000",
      "-16127196357496402293477130167544309358028928145639429/10000000000000000000000000000000000000000000000000000",
      "-3925428123040788398303849843660829225409293826470933059/10000000000000000000000000000000000000000000000000000000",
      "-3176031813500135514266554900327635772707443704983717457/1000000000000000000000000000000000000000000000000000000",
      "1578522161126095585601405998926057614412049840236508097/5000000000000000000000000000000000000000000000000000000",
      "3172977712735159251873303129883668328901896682583440813/1000000000000000000000000000000000000000000000000000000",
      "-75869762228304395025828772291229011969172968018442473/62500000000000000000000000000000000000000000000000000",
      "236814647224090706450012269173799332144159524393657167/50000000000000000000000000000000000000000000000000000",
      "-556708498554102783206418849750890447271151606684353983/25000000000000000000000000000000000000000000000000000",
      "-537097141772643718569499357058486566748255742299676913/20000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3899752115534923192705840459038094048663427049794155693/10000000000000000000000000000000000000000000000000000000",
      "-1725577193546475207088552178426402370624886803344638683/2000000000000000000000000000000000000000000000000000000",
      "596333924682676926470131881062591629268467686793792071/200000000000000000000000000000000000000000000000000000",
      "857360710392543387484510800516459176604649308169670333/200000000000000000000000000000000000000000000000000000",
      "-3083618263220866163304041278645436477192631266792940791/500000000000000000000000000000000000000000000000000000",
      "737611782479759539964487496285945039988624669255903087/1000000000000000000000000000000000000000000000000000000",
      "646805996783170360579009045199550111821785439127633801/100000000000000000000000000000000000000000000000000000",
      "2936404207347278744480166527469385785097614524902388747/10000000000000000000000000000000000000000000000000000000",
      "-1395277014755112219737212393225840915197771141256008467/1000000000000000000000000000000000000000000000000000000",
      "-2472662655753051149481193402233320879078843248729023653/10000000000000000000000000000000000000000000000000000000",
      "-1535621331644228845736518082022221268717740109811977757/500000000000000000000000000000000000000000000000000000",
      "7314256259446720326514440667230078272912209187488119691/100000000000000000000000000000000000000000000000000000000",
      "573161215644997944818497586313322792418405754971470339/200000000000000000000000000000000000000000000000000000",
      "-347901198309566341093403533804799218835316866515837389/250000000000000000000000000000000000000000000000000000",
      "4757726480159446538914953745470027778088266495134645979/1000000000000000000000000000000000000000000000000000000",
      "-366008310630084919417194817085918412133046012247174681/12500000000000000000000000000000000000000000000000000",
      "-1193540128874760583537246625863893360871200630785390419/50000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2173277440574387600838348466549909791575992108318587163/10000000000000000000000000000000000000000000000000000000",
      "-2554684463241836869028701882925017601168342619677637703/5000000000000000000000000000000000000000000000000000000",
      "1701203482521895769588375572235890142535044108422654821/1000000000000000000000000000000000000000000000000000000",
      "1293320145470850551179812913354352231972216556583365337/500000000000000000000000000000000000000000000000000000",
      "-3971573392285228408515522121137458882024036400588657027/1000000000000000000000000000000000000000000000000000000",
      "23966370445484060692723529239546287408207154433841079/80000000000000000000000000000000000000000000000000000",
      "3820524709024613086063950248409486400812030538132892249/1000000000000000000000000000000000000000000000000000000",
      "159536879245260178279680220380812255302514695358475339/1000000000000000000000000000000000000000000000000000000",
      "-8543698532881091877850430936843655013395306074552562497/10000000000000000000000000000000000000000000000000000000",
      "-225937340421966959824187895522334490941048447541900669/1250000000000000000000000000000000000000000000000000000",
      "-1712010457479628585543197605877466601863075337177837921/1000000000000000000000000000000000000000000000000000000",
      "392757471921770971939683169834197074209317275021579661/2500000000000000000000000000000000000000000000000000000",
      "1686351715342099641763136243606914111649152853315120717/1000000000000000000000000000000000000000000000000000000",
      "-7322410888818726027850464122415165213805208051713761213/10000000000000000000000000000000000000000000000000000000",
      "2581928815089260986377377515431376587733829838151377079/1000000000000000000000000000000000000000000000000000000",
      "-5975114254394131301863565584734484817853194740623621/500000000000000000000000000000000000000000000000000",
      "-716083181036730199003679358885571208231674182040497661/50000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1273769964860757791174951436990577415489506290643286187/2500000000000000000000000000000000000000000000000000000",
      "-1241084166130639119728584836085759371156561857388951053/1000000000000000000000000000000000000000000000000000000",
      "502897996152354359488662421212104977774646527109717309/125000000000000000000000000000000000000000000000000000",
      "6195971626828148507020551144831911230296532115382586373/1000000000000000000000000000000000000000000000000000000",
      "-8942783355321118427175794154760177725953458262196863777/1000000000000000000000000000000000000000000000000000000",
      "2611256478743277851594809079537496560019970275359840117/5000000000000000000000000000000000000000000000000000000",
      "4612541402351932426558216653656906676926442554455647051/500000000000000000000000000000000000000000000000000000",
      "3789004740587380970187384362575515322722486369734485017/10000000000000000000000000000000000000000000000000000000",
      "-1048558028439952992305448773883401060729083049934293623/500000000000000000000000000000000000000000000000000000",
      "-1138094828138384806471735765840719351143561349958084063/2500000000000000000000000000000000000000000000000000000",
      "-4018845419238694868654746067837931108563116429488188449/1000000000000000000000000000000000000000000000000000000",
      "4471001106011169225856256959593333944182741842657699699/10000000000000000000000000000000000000000000000000000000",
      "815195282480049023024437645947670665223602498906997087/200000000000000000000000000000000000000000000000000000",
      "-301529810255847806245598793158959107562888880874763813/200000000000000000000000000000000000000000000000000000",
      "6121826520658100175072846749514730648920423806579168599/1000000000000000000000000000000000000000000000000000000",
      "-361630963180613814914867465098049938811365399488705541/12500000000000000000000000000000000000000000000000000",
      "-342602524086144723763456295650363803046319650659210333/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "-5832690701707441745483394131868647375075278060114963243/100000000000000000000000000000000000000000000000000000000",
      "-1066797725243661916026902312209063555379549904797862351/20000000000000000000000000000000000000000000000000000000",
      "3845665137438690204409163961450172108850867599785019421/10000000000000000000000000000000000000000000000000000000",
      "4141162149353351875611859482429365575851579490977630849/10000000000000000000000000000000000000000000000000000000",
      "-4223131833460826282937613613513448482858265251173092219/5000000000000000000000000000000000000000000000000000000",
      "1668781362489407682439487191838302361486778345717929573/5000000000000000000000000000000000000000000000000000000",
      "3966652987452958700153803458717095442005004398394951709/5000000000000000000000000000000000000000000000000000000",
      "8888699523826448135846030867615712416621458567795011841/1000000000000000000000000000000000000000000000000000000000",
      "-659183229478145431009955325466913034598877202681539721/5000000000000000000000000000000000000000000000000000000",
      "-3115438923659402441881699176252573311402464394023553487/50000000000000000000000000000000000000000000000000000000",
      "-837157685637773515796213666560671327088119325459768929/2000000000000000000000000000000000000000000000000000000",
      "689321183719633787629865885637737874136844881830467951/10000000000000000000000000000000000000000000000000000000",
      "82536227042287190293374932471197506930591327348393063/250000000000000000000000000000000000000000000000000000",
      "-17149341538380951055337105283224757187642586188268043/78125000000000000000000000000000000000000000000000000",
      "5437846041305518644214451411477950120552177536410948113/10000000000000000000000000000000000000000000000000000000",
      "-13892742165348268952151882743930250456356436441695407/6250000000000000000000000000000000000000000000000000",
      "-1545424905885542815639320934202233934693690689863049689/500000000000000000000000000000000000000000000000000000"
    ],
    [
      "472240540068798607897434845068929147021985085863439897/2000000000000000000000000000000000000000000000000000000",
      "838863309907031159085089971856404140172812362806544489/2500000000000000000000000000000000000000000000000000000",
      "-1676483255748695992249984520197080880264394413817045149/1000000000000000000000000000000000000000000000000000000",
      "-2408483932940137001940013608184593585315791848489659661/1000000000000000000000000000000000000000000000000000000",
      "2114569086987565648303695831650389432858033656950803273/500000000000000000000000000000000000000000000000000000",
      "-2421259894897525028047651259953631232576004364687454753/1000000000000000000000000000000000000000000000000000000",
      "-856159759039021197425523254281609130687239444535994841/250000000000000000000000000000000000000000000000000000",
      "-735931464648619352248005333467402663653989637654106421/5000000000000000000000000000000000000000000000000000000",
      "2113041793489404503785884809785713763463813157096195571/5000000000000000000000000000000000000000000000000000000",
      "4974783348924500807930422618622466661326236631244889031/10000000000000000000000000000000000000000000000000000000",
      "1843233200610264956325833361373355802307514336587417697/1000000000000000000000000000000000000000000000000000000",
      "4497830446053930124359698263944683542961148664274218819/10000000000000000000000000000000000000000000000000000000",
      "-281199305464727640939837500904958406440967867249645801/200000000000000000000000000000000000000000000000000000",
      "231877320101050891370421980638701602007153839052660051/250000000000000000000000000000000000000000000000000000",
      "-460488274878296379078514011274993274995641481661778049/250000000000000000000000000000000000000000000000000000",
      "1897696366440585512438946001633061999380534352664072067/500000000000000000000000000000000000000000000000000000",
      "301380826715060077274250667972020107614789725717861081/25000000000000000000000000000000000000000000000000000"
    ],
    [
      "-988246742881234720222324022798324232293505326719213219/5000000000000000000000000000000000000000000000000000000",
      "-124763947962622942567961925604348200212544618337440939/400000000000000000000000000000000000000000000000000000",
      "286638696430632544032626287225418231141508827820553907/200000000000000000000000000000000000000000000000000000",
      "2131292517641570594444297224725586684070468426397033603/1000000000000000000000000000000000000000000000000000000",
      "-358213838401177017626855288796421195943249435454006369/125000000000000000000000000000000000000000000000000000",
      "490915574076641585932856895679721884885347841914455583/250000000000000000000000000000000000000000000000000000",
      "3095967457494685818967497137695345929057904207781237201/1000000000000000000000000000000000000000000000000000000",
      "1262210352518924001798740221693855423961220133225969661/10000000000000000000000000000000000000000000000000000000",
      "-84079269082738117459324731867521279935600242903961251/200000000000000000000000000000000000000000000000000000",
      "-1359422278399363864407835344918315686203995703057519899/5000000000000000000000000000000000000000000000000000000",
      "-7001281291419844008372629989211984229462668342752979/4000000000000000000000000000000000000000000000000000",
      "-3287819690779684899363019989065921675093332466921584701/10000000000000000000000000000000000000000000000000000000",
      "637941765805517367676335987148216679779466524449493011/500000000000000000000000000000000000000000000000000000",
      "-61466594622169838683990643224388495732628256531674509/50000000000000000000000000000000000000000000000000000",
      "413244026914928725120703992713576882595429590902540613/200000000000000000000000000000000000000000000000000000",
      "-1375916813152599887158867762502702899822025875313002587/250000000000000000000000000000000000000000000000000000",
      "-146673282007379782440749995526078972771339835445928371/12500000000000000000000000000000000000000000000000000"
    ],
    [
      "775912491217661058914922672610109827589980652559122019/5000000000000000000000000000000000000000000000000000000",
      "840421230379399592345246315658141543145043493584907173/2500000000000000000000000000000000000000000000000000000",
      "-246906899378223052972798229289681577298030186101937627/200000000000000000000000000000000000000000000000000000",
      "-1149621652325563381867742656254729768924653279543409437/500000000000000000000000000000000000000000000000000000",
      "924619347964201157784364300847642608155652332151374917/250000000000000000000000000000000000000000000000000000",
      "-1763029581884231564038351211334765001748680153694299067/1000000000000000000000000000000000000000000000000000000",
      "-2924311163833610292799858804296564114298347940876849143/1000000000000000000000000000000000000000000000000000000",
      "8267467419178121785709924055293598613040189576413269587/100000000000000000000000000000000000000000000000000000000",
      "5728938295211086295723711627735509738340499405734193147/10000000000000000000000000000000000000000000000000000000",
      "1090180463759441978061686480604252116996050344868428431/2000000000000000000000000000000000000000000000000000000",
      "254164160518138413405131174778551823061046499962845871/200000000000000000000000000000000000000000000000000000",
      "-4839943453408099901653698300043393732781310493954385011/100000000000000000000000000000000000000000000000000000000",
      "-368038742732291739841507510357886512937049830964351417/200000000000000000000000000000000000000000000000000000",
      "1868028615212062348822622335410989118579897449477876971/5000000000000000000000000000000000000000000000000000000",
      "-9421982811351836246341431440603044793949914074796418467/10000000000000000000000000000000000000000000000000000000",
      "-4172824576090247905759958478651814108082498117833402977/1000000000000000000000000000000000000000000000000000000",
      "9616921996789283684862064068234133192839388862553928111/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "144297541375205033687487641626505815216579584350066923/1250000000000000000000000000000000000000000000000000000",
      "550921264733871345897056115431164404115342640908130741/6250000000000000000000000000000000000000000000000000000",
      "-912801350605138045588705448749575726661802554610496081/1250000000000000000000000000000000000000000000000000000",
      "-189181784611729654209531531314729201261897913036206743/250000000000000000000000000000000000000000000000000000",
      "25737384441774562283949693052682721805952324113353523/12500000000000000000000000000000000000000000000000000",
      "-1496667758245156494696391786206509204410570066990783443/1000000000000000000000000000000000000000000000000000000",
      "-60072436725300589856627176968084588393401689661041769/40000000000000000000000000000000000000000000000000000",
      "-1047010162522070549097041218884504204036229231174389727/20000000000000000000000000000000000000000000000000000000",
      "129053234081292506746722275152609085932048216563018481/1250000000000000000000000000000000000000000000000000000",
      "3107769590193240004260259424995186337479331181245875517/10000000000000000000000000000000000000000000000000000000",
      "1655178671955783200909575104505459130939378709296022257/2000000000000000000000000000000000000000000000000000000",
      "3118263191616859207972097060317286360095356072066415127/10000000000000000000000000000000000000000000000000000000",
      "-187378217695139111120425741610725072948792846268742471/312500000000000000000000000000000000000000000000000000",
      "207698083434526843987307189747629867329658995574418367/500000000000000000000000000000000000000000000000000000",
      "-146314126121643742560346661535992129765834531267073213/250000000000000000000000000000000000000000000000000000",
      "-1384815571459796493723153687420028706446389272309884361/1000000000000000000000000000000000000000000000000000000",
      "4858227123851031212085620498439023344645724153101748703/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-3741053585427086816124609851891043263500760876021952623/100000000000000000000000000000000000000000000000000000000",
      "-5054248062241927244561121171384204391410909794580979797/100000000000000000000000000000000000000000000000000000000",
      "105053727290115872890806087251488113991967298025356321/400000000000000000000000000000000000000000000000000000",
      "3515662730641179417532357953776029552884326616283705301/10000000000000000000000000000000000000000000000000000000",
      "-521354750982059169368423454896259350577608677499480659/1000000000000000000000000000000000000000000000000000000",
      "579844568672349996978008919534110891743150594257430639/2000000000000000000000000000000000000000000000000000000",
      "1175951772568830600662208850007312683802493251440387287/2500000000000000000000000000000000000000000000000000000",
      "2302454738934998094521314147696129645934504640486863791/100000000000000000000000000000000000000000000000000000000",
      "-3194405395709278813104614425895687599362379115015134349/50000000000000000000000000000000000000000000000000000000",
      "-1479248528117124872235942809261121027980689296342446551/50000000000000000000000000000000000000000000000000000000",
      "-595137063508093994022332108619270662416825599385758957/2000000000000000000000000000000000000000000000000000000",
      "-5548959341515914448898235599296902263658329165664889199/100000000000000000000000000000000000000000000000000000000",
      "1980275264988565261671345793716646041150621475524981623/10000000000000000000000000000000000000000000000000000000",
      "-384701394153355392684437627416218106370020851191933473/2000000000000000000000000000000000000000000000000000000",
      "4006853840324463298579543197047828482404431098895509069/10000000000000000000000000000000000000000000000000000000",
      "-1515970252933574147836997073425445829798518853988498159/1000000000000000000000000000000000000000000000000000000",
      "-2211088531382109908592059802177782588156685410736488079/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2772173492637796244131093977373609486071929720743158069/50000000000000000000000000000000000000000000000000000000",
      "-409644080414657977118655050688540389688104151865826383/5000000000000000000000000000000000000000000000000000000",
      "3956886933366129310872504116103864454240700046478903993/10000000000000000000000000000000000000000000000000000000",
      "5366594550242782441208362203493619470142861996126850241/10000000000000000000000000000000000000000000000000000000",
      "-4184948841462674527272603978325660935816429224030661101/10000000000000000000000000000000000000000000000000000000",
      "3848599015344519944366272589975560076467234647539305663/10000000000000000000000000000000000000000000000000000000",
      "3659167382109625032379710431227114912648536044750227929/5000000000000000000000000000000000000000000000000000000",
      "3509832993631616951720946530767739101980875420163531739/100000000000000000000000000000000000000000000000000000000",
      "-34400938109345160551674756824952147820889337934415837/312500000000000000000000000000000000000000000000000000",
      "-432694797792399387971361654207022604785468820160452333/10000000000000000000000000000000000000000000000000000000",
      "-4415607677149653111271031051513062158842432662079497711/10000000000000000000000000000000000000000000000000000000",
      "-271781713350775314503978193308083919932557015022963409/4000000000000000000000000000000000000000000000000000000",
      "3107615202567487758781491490662057611428669399050944859/10000000000000000000000000000000000000000000000000000000",
      "-1859128841592913537464373424670898674652850174466842493/5000000000000000000000000000000000000000000000000000000",
      "1371453493506295162811148114824894019509719802025298971/2500000000000000000000000000000000000000000000000000000",
      "-420357883929974020270024642911067560380954886061782199/250000000000000000000000000000000000000000000000000000",
      "-1462492886637583171954183433373592997859258442714029457/500000000000000000000000000000000000000000000000000000"
    ]
  ],
  "existence_rank_recheck": {
    "vertices": 17,
    "boundary_vertices": 4,
    "interior_vertices": 13,
    "triangles": 28,
    "interior_edges": 40,
    "box_radius": "1/100000000000",
    "krawczyk_inclusion_ratio": 4.924083914971983e-05,
    "contraction_norm": 1.124871969550325e-05,
    "minimum_doubled_area_lower_bound": 0.023567351875184325,
    "R_O_interval_float": [
      -0.5440768608325421,
      -0.5440768474563791
    ],
    "R_O_interval_exact": [
      "-173849077029681333424830372008984740167773939258103170244644667586220609786793908107223090978529845132343042777156040240011685619913900322924515055666276342133500695554778460788784030528739760634571716412382256009007251498996728738197004526253840388881195358926621806939750872895200697793534820638179189520737139508413859621790583713628429068462696312000000000000000/319530363345463433212551946006711010931306157088768405338441541215715324731979660459309141810959930746448905432991495715925818224765857864676442209171352846337462897694782702210555909230114495064626239154441785334103555459914456186348393618212661748618267573770763938058360317904526701706029864430345826401811336875372552860257574078769808142964811377105898251813227",
      "-175695071222572267820335740368709037058493769108067680688461668181568833907763497759694164390841073043047442150641598236108328513034444098417073635074929798501008150766773774182397928805982424387274115896999017913329005068897448809574359732577030899901542112334174169550819541624712894147064356454215555643561379304649496073043566450930196315370610668664000000000000000/322923263586691209121537101475222511326123599981260326686008788308544504613975349748814248406700990049137435310211406835145755027666537622903459989808331870609858448947744646347537942378658857163317588937161106272999914266643860387014239651591268649533365396810925948118974440673980066433916035788970086712621253396483519090702466100275434597132552896589017037289452419"
    ],
    "minimum_non_singularity_det_bound": 7.096484566861727e-05,
    "rank_F": 28,
    "rank_G_on_ker_F": 11,
    "rank_minor_rows": [
      2,
      10,
      16,
      6,
      5,
      15,
      9,
      18,
      14,
      12,
      1
    ],
    "rank_minor_columns": [
      10,
      2,
      7,
      4,
      1,
      5,
      8,
      9,
      11,
      0,
      3
    ],
    "rank_neumann_norm_bound": 7.117274206723295e-08,
    "face_parameterization_symbolic_identity": true,
    "defect": 1,
    "evaluation_rank": 16,
    "dimension": 39,
    "relation_support": 17,
    "arithmetic": "exact rational interval endpoints; 70-digit inversion is rationalized before certification",
    "source_script_recovered": false,
    "note": "Independent reconstruction; does not claim to match the unavailable original script SHA."
  },
  "theorem": "There is an open neighborhood of the three exact anchors with a unique analytic state branch. Boundary P is fixed. This is not uniqueness in all 26 interior coordinates."
}

==> anc/certificates/cert-123-family17_samples.json <==
[
  {
    "anchor_shift_A2x": "0",
    "state": [
      "0.04550753894568551831939779596281921954957397567325666376",
      "0.348517075331262656401435407794840169244767773043026207",
      "0.4102536107523491952007951919784790440695308467182423326",
      "0.2536947823770913057790464886831513711802727030516968244",
      "0.07777759129594074232868665231853549351476846640735423802",
      "-0.2086203237743698155359631779820831598603082073009879127",
      "0.1841839876332133693475950241440288283214141188202049321",
      "0.2181570154860984219973824108502029458057973365134252647",
      "-0.2962343972672329028153719007007351565060505464341633126",
      "0.2743638566497960091145178862748290312767076323790001849",
      "-0.01247768323798933742532920960326942793418791112324417573",
      "0.1126980616333198334097785194466677242262955711312638753",
      "-0.09982026553468984770607743315259233641233702312353613937",
      "0.1056685822233271667693560298622237120355027274902918852",
      "0.07730772652138733930705146859206751512180868725067038497",
      "-0.0081405815973308418459875759817894138664098737597477187",
      "-0.01013027360767008932492224156530116246457395340521821727"
    ],
    "coordinates": {
      "O": [
        "0.045507538945685518319397795962819219549573975673257",
        "0"
      ],
      "A0": [
        "0.34851707533126265640143540779484016924476777304303",
        "0"
      ],
      "A1": [
        "0.026666666666666666666666666666666666666666666666667",
        "0.41025361075234919520079519197847904406953084671824"
      ],
      "A2": [
        "-0.4",
        "0"
      ],
      "A3": [
        "0.026666666666666666666666666666666666666666666666667",
        "-0.41025361075234919520079519197847904406953084671824"
      ],
      "U0": [
        "0.2536947823770913057790464886831513711802727030517",
        "0.077777591295940742328686652318535493514768466407354"
      ],
      "U1": [
        "-0.20862032377436981553596317798208315986030820730099",
        "0.1841839876332133693475950241440288283214141188202"
      ],
      "U2": [
        "-0.20862032377436981553596317798208315986030820730099",
        "-0.1841839876332133693475950241440288283214141188202"
      ],
      "U3": [
        "0.2536947823770913057790464886831513711802727030517",
        "-0.077777591295940742328686652318535493514768466407354"
      ],
      "W0": [
        "0.4",
        "0.21815701548609842199738241085020294580579733651343"
      ],
      "W1": [
        "-0.29623439726723290281537190070073515650605054643416",
        "0.274363856649796009114517886274829031276707632379"
      ],
      "W2": [
        "-0.29623439726723290281537190070073515650605054643416",
        "-0.274363856649796009114517886274829031276707632379"
      ],
      "W3": [
        "0.4",
        "-0.21815701548609842199738241085020294580579733651343"
      ],
      "P0": [
        "1",
        "0"
      ],
      "P1": [
        "0",
        "1"
      ],
      "P2": [
        "-1",
        "0"
      ],
      "P3": [
        "0",
        "-1"
      ]
    },
    "max_residual_display": "2.8486703237279396242419726808685871462662897500859834898839339972e-65",
    "normalized_loading_display": {
      "O": "1.0",
      "A0": "-0.812041144794518927086612287054",
      "A1": "-0.277513379267799647530084743866",
      "A2": "-0.311565478854812367864571998479",
      "A3": "-0.277513379267799647530084743866",
      "U0": "-0.171389140045842929444717521322",
      "U1": "-0.304725817958827011891352167581",
      "U2": "-0.304725817958827011891352167581",
      "U3": "-0.171389140045842929444717521322",
      "W0": "0.42160383278915011879074141866",
      "W1": "0.388987087165423948618366332946",
      "W2": "0.388987087165423948618366332946",
      "W3": "0.42160383278915011879074141866",
      "P0": "-0.0135579041417652272283377779007",
      "P1": "0.00873558121348656316913108919204",
      "P2": "0.00576819999991443875535324737701",
      "P3": "0.00873558121348656316913108919204"
    },
    "status": "high precision illustration; local family existence follows the exact IFT certificate, not these samples"
  },
  {
    "anchor_shift_A2x": "0.00001",
    "state": [
      "0.04550713218588333256605019733438418742154866143898976549",
      "0.3485169041933656290275794859369464524124152194179506533",
      "0.4102474876302165158713118729021247811919295804786751412",
      "0.2536949046971034531178994289205273360418135688770391199",
      "0.07777623650801168672068785532782102774104401540692352178",
      "-0.2086143986172472689666213534473696176182893463050557517",
      "0.1841816587896752675170308016841596133050281257573363253",
      "0.2181534211304976316323381562200077835800944489463773543",
      "-0.2962278678650846942952949475100739350525701085138492422",
      "0.2743621438859091192449788458028247199468744090720017635",
      "-0.01247815761456781308579807318315336317474875785003301553",
      "0.1126999876552289471199682426911335216016843946553359494",
      "-0.09982208929687652143046901677662391156638477327495039667",
      "0.1056700684267809870637260314534658114844933335438130416",
      "0.07730851299707024873741752766083869350197133930104523393",
      "-0.008140936727642748970671418185804415756910398519408595615",
      "-0.01013076651138579721271788253978230730684448294656997253"
    ],
    "coordinates": {
      "O": [
        "0.04550713218588333256605019733438418742154866143899",
        "0"
      ],
      "A0": [
        "0.34851690419336562902757948593694645241241521941795",
        "0"
      ],
      "A1": [
        "0.026666666666666666666666666666666666666666666666667",
        "0.41024748763021651587131187290212478119192958047868"
      ],
      "A2": [
        "-0.39999",
        "0"
      ],
      "A3": [
        "0.026666666666666666666666666666666666666666666666667",
        "-0.41024748763021651587131187290212478119192958047868"
      ],
      "U0": [
        "0.25369490469710345311789942892052733604181356887704",
        "0.077776236508011686720687855327821027741044015406924"
      ],
      "U1": [
        "-0.20861439861724726896662135344736961761828934630506",
        "0.18418165878967526751703080168415961330502812575734"
      ],
      "U2": [
        "-0.20861439861724726896662135344736961761828934630506",
        "-0.18418165878967526751703080168415961330502812575734"
      ],
      "U3": [
        "0.25369490469710345311789942892052733604181356887704",
        "-0.077776236508011686720687855327821027741044015406924"
      ],
      "W0": [
        "0.4",
        "0.21815342113049763163233815622000778358009444894638"
      ],
      "W1": [
        "-0.29622786786508469429529494751007393505257010851385",
        "0.274362143885909119244978845802824719946874409072"
      ],
      "W2": [
        "-0.29622786786508469429529494751007393505257010851385",
        "-0.274362143885909119244978845802824719946874409072"
      ],
      "W3": [
        "0.4",
        "-0.21815342113049763163233815622000778358009444894638"
      ],
      "P0": [
        "1",
        "0"
      ],
      "P1": [
        "0",
        "1"
      ],
      "P2": [
        "-1",
        "0"
      ],
      "P3": [
        "0",
        "-1"
      ]
    },
    "max_residual_display": "7.9342400280277523188224594629046932252238750844953182753092946063e-59",
    "normalized_loading_display": {
      "O": "1.0",
      "A0": "-0.812048573460031066969142351782",
      "A1": "-0.277513394896224989178763629786",
      "A2": "-0.311565392856003862303494109824",
      "A3": "-0.277513394896224989178763629786",
      "U0": "-0.171382071108668796698866754008",
      "U1": "-0.304725552327313761963863162357",
      "U2": "-0.304725552327313761963863162357",
      "U3": "-0.171382071108668796698866754008",
      "W0": "0.421602881186958079348639207473",
      "W1": "0.388985124061479775518028130958",
      "W2": "0.388985124061479775518028130958",
      "W3": "0.421602881186958079348639207473",
      "P0": "-0.0135577642782855537881321265944",
      "P1": "0.00873506013041089757004919644639",
      "P2": "0.00576763650103807387032261074733",
      "P3": "0.00873506013041089757004919644639"
    },
    "status": "high precision illustration; local family existence follows the exact IFT certificate, not these samples"
  },
  {
    "anchor_shift_A2x": "-0.00001",
    "state": [
      "0.04550794570508364363404300431130172697530082727153906113",
      "0.3485172464607840680777220795765359633561522028393142281",
      "0.4102597338243510382268717846321420632071570626264021762",
      "0.2536946600602917652527213789569337408701131189161517393",
      "0.07777894607007369107694998183912047741829573105038363808",
      "-0.2086262489850486272346121313912974137278504033711604503",
      "0.1841863164114059471312101007458880676869033375564473192",
      "0.2181606098182944357196346879064605987124123539451444138",
      "-0.2962409266768354848181747346693013433987044916580126334",
      "0.2743655692992492213034030723528815561584010591143794841",
      "-0.01247720887934582225801738012631899463251006128367034627",
      "0.112696135641780421809012857303291854707467329111485422",
      "-0.09981844182067033123417252958925801040151921153350489221",
      "0.1056670960199867566781968792683396578282541811317106514",
      "0.07730694003629437627828941787277924130576770707556601703",
      "-0.008140226485680795969967817871996294720546567561407085501",
      "-0.01012978073374982367760997246389391946562847686696193928"
    ],
    "coordinates": {
      "O": [
        "0.045507945705083643634043004311301726975300827271539",
        "0"
      ],
      "A0": [
        "0.34851724646078406807772207957653596335615220283931",
        "0"
      ],
      "A1": [
        "0.026666666666666666666666666666666666666666666666667",
        "0.4102597338243510382268717846321420632071570626264"
      ],
      "A2": [
        "-0.40001",
        "0"
      ],
      "A3": [
        "0.026666666666666666666666666666666666666666666666667",
        "-0.4102597338243510382268717846321420632071570626264"
      ],
      "U0": [
        "0.25369466006029176525272137895693374087011311891615",
        "0.077778946070073691076949981839120477418295731050384"
      ],
      "U1": [
        "-0.20862624898504862723461213139129741372785040337116",
        "0.18418631641140594713121010074588806768690333755645"
      ],
      "U2": [
        "-0.20862624898504862723461213139129741372785040337116",
        "-0.18418631641140594713121010074588806768690333755645"
      ],
      "U3": [
        "0.25369466006029176525272137895693374087011311891615",
        "-0.077778946070073691076949981839120477418295731050384"
      ],
      "W0": [
        "0.4",
        "0.21816060981829443571963468790646059871241235394514"
      ],
      "W1": [
        "-0.29624092667683548481817473466930134339870449165801",
        "0.27436556929924922130340307235288155615840105911438"
      ],
      "W2": [
        "-0.29624092667683548481817473466930134339870449165801",
        "-0.27436556929924922130340307235288155615840105911438"
      ],
      "W3": [
        "0.4",
        "-0.21816060981829443571963468790646059871241235394514"
      ],
      "P0": [
        "1",
        "0"
      ],
      "P1": [
        "0",
        "1"
      ],
      "P2": [
        "-1",
        "0"
      ],
      "P3": [
        "0",
        "-1"
      ]
    },
    "max_residual_display": "8.6752143128300487263431622081950101212092076660662669748244810741e-59",
    "normalized_loading_display": {
      "O": "1.0",
      "A0": "-0.812033716141796208758306160823",
      "A1": "-0.277513363699994966116182986076",
      "A2": "-0.311565565159221463267200760749",
      "A3": "-0.277513363699994966116182986076",
      "U0": "-0.171396208854825480799200713227",
      "U1": "-0.304726083609164176842659087806",
      "U2": "-0.304726083609164176842659087806",
      "U3": "-0.171396208854825480799200713227",
      "W0": "0.421604784320076622600416088197",
      "W1": "0.388989050405470778795655604064",
      "W2": "0.388989050405470778795655604064",
      "W3": "0.421604784320076622600416088197",
      "P0": "-0.0135580440029722225521002061344",
      "P1": "0.00873610231755972028440482587284",
      "P2": "0.00576876354574489873273966565791",
      "P3": "0.00873610231755972028440482587284"
    },
    "status": "high precision illustration; local family existence follows the exact IFT certificate, not these samples"
  }
]

==> anc/certificates/cert-124-geometric_insights17.json <==
{
  "status": "PASS",
  "original_mesh": "the exact unique root in the already certified rational box",
  "original_evaluation_rank": 16,
  "moved_evaluation_rank": 17,
  "moved_coordinate": "only y(U0)",
  "exact_shift": "1/100000",
  "boundary_fixed": true,
  "internal_endpoint_count": 80,
  "all_original_endpoint_coefficients_nonzero": true,
  "all_moved_endpoint_coefficients_nonzero": true,
  "endpoint_signs": [
    {
      "edge": [
        "A0",
        "O"
      ],
      "endpoint": "A0",
      "sign": -1,
      "absolute_lower_bound": "32384604657997942787311114210000000000000000000000000000000/555420074841040326937734228419232491862643746278644563849"
    },
    {
      "edge": [
        "A0",
        "O"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "14750099089259602007084151704000000000000000000000000000000/555420074841040326937734228419232491862643746278644563849"
    },
    {
      "edge": [
        "A0",
        "U0"
      ],
      "endpoint": "A0",
      "sign": 1,
      "absolute_lower_bound": "17845937926686196777825628216000000000000000000000000000000/581886551051645105795222501834376411417036555560177381961"
    },
    {
      "edge": [
        "A0",
        "U0"
      ],
      "endpoint": "U0",
      "sign": -1,
      "absolute_lower_bound": "66103656114310461317233478546000000000000000000000000000000/581886551051645105795222501834376411417036555560177381961"
    },
    {
      "edge": [
        "O",
        "U0"
      ],
      "endpoint": "O",
      "sign": 1,
      "absolute_lower_bound": "513645870708351849630152835000000000000000000000000000000/75830107182387503654040189759882304189716141455364195761"
    },
    {
      "edge": [
        "O",
        "U0"
      ],
      "endpoint": "U0",
      "sign": -1,
      "absolute_lower_bound": "41436918794447690098139906791000000000000000000000000000000/682470964641487532886361707838940737707445273098277761849"
    },
    {
      "edge": [
        "A1",
        "U0"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "17845937926686196777825628216000000000000000000000000000000/6994568703764425711150458159304906190849157128537700632489"
    },
    {
      "edge": [
        "A1",
        "U0"
      ],
      "endpoint": "U0",
      "sign": -1,
      "absolute_lower_bound": "448626241774599814931677780442000000000000000000000000000000/20983706111293277133451374477914718572547471385613101897467"
    },
    {
      "edge": [
        "A1",
        "O"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "29055104851625868566649828480500000000000000000000000000000/4377919972975827393036731862842764328236860922321003681523"
    },
    {
      "edge": [
        "A1",
        "O"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "194327163829477888726742174504000000000000000000000000000000/13133759918927482179110195588528292984710582766963011044569"
    },
    {
      "edge": [
        "A0",
        "W0"
      ],
      "endpoint": "A0",
      "sign": -1,
      "absolute_lower_bound": "58072582062553737200852874541000000000000000000000000000000/1754566198952043125201117535167999023684418507384670265149"
    },
    {
      "edge": [
        "A0",
        "W0"
      ],
      "endpoint": "W0",
      "sign": -1,
      "absolute_lower_bound": "25335386321938369961205458258500000000000000000000000000000/1754566198952043125201117535167999023684418507384670265149"
    },
    {
      "edge": [
        "A0",
        "P0"
      ],
      "endpoint": "A0",
      "sign": -1,
      "absolute_lower_bound": "21815701547609800000000000000000000000000000000000000000000/1683306482367544355214769995244324210093275642415704898923"
    },
    {
      "edge": [
        "A0",
        "P0"
      ],
      "endpoint": "P0",
      "sign": -1,
      "absolute_lower_bound": "5615680595765437527115184113000000000000000000000000000000/5049919447102633065644309985732972630279826927247114696769"
    },
    {
      "edge": [
        "P0",
        "W0"
      ],
      "endpoint": "P0",
      "sign": 1,
      "absolute_lower_bound": "10626197471384638871049574314500000000000000/4522471001234466523753042101182399340144821"
    },
    {
      "edge": [
        "P0",
        "W0"
      ],
      "endpoint": "W0",
      "sign": -1,
      "absolute_lower_bound": "162870731164684250000000000000000000000000000/13567413003703399571259126303547198020434463"
    },
    {
      "edge": [
        "P1",
        "W0"
      ],
      "endpoint": "P1",
      "sign": -1,
      "absolute_lower_bound": "211329196015879250000000000000/513219427044985994251208234571"
    },
    {
      "edge": [
        "P1",
        "W0"
      ],
      "endpoint": "W0",
      "sign": -1,
      "absolute_lower_bound": "10557744798205956250000000000000/1539658281134957982753624703713"
    },
    {
      "edge": [
        "A1",
        "P1"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "6523290532504889619374827789575000000000000000/521638533621111283536729235067982113265762143"
    },
    {
      "edge": [
        "A1",
        "P1"
      ],
      "endpoint": "P1",
      "sign": 1,
      "absolute_lower_bound": "4228513868949736061773470630612500000000000000/1564915600863333850610187705203946339797286429"
    },
    {
      "edge": [
        "A1",
        "W0"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "19185691236191147390179057978275000000000000000/1947856995475527579616441088537136089197357651"
    },
    {
      "edge": [
        "A1",
        "W0"
      ],
      "endpoint": "W0",
      "sign": -1,
      "absolute_lower_bound": "14065085734167978945981061114612500000000000000/1947856995475527579616441088537136089197357651"
    },
    {
      "edge": [
        "U0",
        "W0"
      ],
      "endpoint": "U0",
      "sign": -1,
      "absolute_lower_bound": "274004940954017669141960934961000000000000000000000000000000/5963690281214052057509180955500773500956707141663947092921"
    },
    {
      "edge": [
        "U0",
        "W0"
      ],
      "endpoint": "W0",
      "sign": -1,
      "absolute_lower_bound": "41605315527376499820042379635000000000000000000000000000000/5963690281214052057509180955500773500956707141663947092921"
    },
    {
      "edge": [
        "A1",
        "U1"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "154093362122908347150176359750000000000000000000000000000/93972201952242665997197575457461139791658647454136743937"
    },
    {
      "edge": [
        "A1",
        "U1"
      ],
      "endpoint": "U1",
      "sign": -1,
      "absolute_lower_bound": "101273706664997786240231010006250000000000000000000000000000/3101082664424007977907519990096217613124735365986512549921"
    },
    {
      "edge": [
        "O",
        "U1"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "53223637780767807857778847500000000000000000000000000000/6202565496531961025449270358579218735042531752390954550201"
    },
    {
      "edge": [
        "O",
        "U1"
      ],
      "endpoint": "U1",
      "sign": -1,
      "absolute_lower_bound": "12461664304179737410079152255500000000000000000000000000000/563869590593814638677206396234474430458411977490086777291"
    },
    {
      "edge": [
        "A2",
        "U1"
      ],
      "endpoint": "A2",
      "sign": 1,
      "absolute_lower_bound": "308186724245816694300352719500000000000000000000000000000/124558923352766467712001384986402604677856124982446873721"
    },
    {
      "edge": [
        "A2",
        "U1"
      ],
      "endpoint": "U1",
      "sign": -1,
      "absolute_lower_bound": "5555962115659040379368734548000000000000000000000000000000/124558923352766467712001384986402604677856124982446873721"
    },
    {
      "edge": [
        "A2",
        "O"
      ],
      "endpoint": "A2",
      "sign": -1,
      "absolute_lower_bound": "1231744292585807550004263156000000000000000000000000000000/88593174899697570616350320317825875892585038896043375499"
    },
    {
      "edge": [
        "A2",
        "O"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "17624535957717053635090709595000000000000000000000000000000/1683270323094253841710656086038691641959115739024824134481"
    },
    {
      "edge": [
        "A1",
        "W1"
      ],
      "endpoint": "A1",
      "sign": -1,
      "absolute_lower_bound": "406306428813506605707989635009500000000000000000000000000000/35824721693255518858792745530963290669153803823332013937733"
    },
    {
      "edge": [
        "A1",
        "W1"
      ],
      "endpoint": "W1",
      "sign": -1,
      "absolute_lower_bound": "651546793457735593152853326915000000000000000000000000000000/35824721693255518858792745530963290669153803823332013937733"
    },
    {
      "edge": [
        "P1",
        "W1"
      ],
      "endpoint": "P1",
      "sign": -1,
      "absolute_lower_bound": "21126460387670367063540079049000000000000000/249980687966526002532926744691518405033754579"
    },
    {
      "edge": [
        "P1",
        "W1"
      ],
      "endpoint": "W1",
      "sign": -1,
      "absolute_lower_bound": "1849239167712953000000000000000000000000000000/249980687966526002532926744691518405033754579"
    },
    {
      "edge": [
        "P2",
        "W1"
      ],
      "endpoint": "P2",
      "sign": 1,
      "absolute_lower_bound": "99665665219190000000000000000000000000/1178123191226739660916600206732359964891"
    },
    {
      "edge": [
        "P2",
        "W1"
      ],
      "endpoint": "W1",
      "sign": -1,
      "absolute_lower_bound": "10000000000000000000000000000000000000000/1178123191226739660916600206732359964891"
    },
    {
      "edge": [
        "A2",
        "P2"
      ],
      "endpoint": "A2",
      "sign": -1,
      "absolute_lower_bound": "402266343611351813894098824025/28228322190463907213281035606"
    },
    {
      "edge": [
        "A2",
        "P2"
      ],
      "endpoint": "P2",
      "sign": 1,
      "absolute_lower_bound": "59311522811606813894098824025/28228322190463907213281035606"
    },
    {
      "edge": [
        "A2",
        "W1"
      ],
      "endpoint": "A2",
      "sign": -1,
      "absolute_lower_bound": "109379531189721927630488951386250000000000000/6871930521015631059302866672675752738985323"
    },
    {
      "edge": [
        "A2",
        "W1"
      ],
      "endpoint": "W1",
      "sign": -1,
      "absolute_lower_bound": "46045996905803250000000000000000000000000000/2290643507005210353100955557558584246328441"
    },
    {
      "edge": [
        "U1",
        "W1"
      ],
      "endpoint": "U1",
      "sign": -1,
      "absolute_lower_bound": "5320835640582949526841737165500000000000000000000000000000/97861411415633168841385673002350637168687772801206450893"
    },
    {
      "edge": [
        "U1",
        "W1"
      ],
      "endpoint": "W1",
      "sign": 1,
      "absolute_lower_bound": "35482425187178538571852565000000000000000000000000000000/685029879909432181889699711016454460180814409608445156251"
    },
    {
      "edge": [
        "A2",
        "U2"
      ],
      "endpoint": "A2",
      "sign": 1,
      "absolute_lower_bound": "308186724245816694300352719500000000000000000000000000000/124558923353710331398973363631838895248701683200348343721"
    },
    {
      "edge": [
        "A2",
        "U2"
      ],
      "endpoint": "U2",
      "sign": -1,
      "absolute_lower_bound": "88189874851730799672519596000000000000000000000000000000/1977125767519211609507513708441887226169867987307116567"
    },
    {
      "edge": [
        "O",
        "U2"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "17741212593589269285926282500000000000000000000000000000/2067521832249170435530686453039463500561836007789310910067"
    },
    {
      "edge": [
        "O",
        "U2"
      ],
      "endpoint": "U2",
      "sign": -1,
      "absolute_lower_bound": "1384629367131081934453239139500000000000000000000000000000/62652176734823346531232922819377681835207151751191239699"
    },
    {
      "edge": [
        "A3",
        "U2"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "1386840259106175124351587237750000000000000000000000000000/845749817669501129015811439317215780524046328782130285433"
    },
    {
      "edge": [
        "A3",
        "U2"
      ],
      "endpoint": "U2",
      "sign": -1,
      "absolute_lower_bound": "303821119994993358720693030018750000000000000000000000000000/9303247994364512419173925832489373585764509616603433139763"
    },
    {
      "edge": [
        "A3",
        "O"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "29055104851625868566649828480500000000000000000000000000000/4377919972875217982532812555977164442163868607755304751523"
    },
    {
      "edge": [
        "A3",
        "O"
      ],
      "endpoint": "O",
      "sign": -1,
      "absolute_lower_bound": "194327163829477888726742174504000000000000000000000000000000/13133759918625653947598437667931493326491605823265914254569"
    },
    {
      "edge": [
        "A2",
        "W2"
      ],
      "endpoint": "A2",
      "sign": -1,
      "absolute_lower_bound": "4375181247588877105219558055450000000000000000000000000/274877220838407883711834413424722404362772981514482367"
    },
    {
      "edge": [
        "A2",
        "W2"
      ],
      "endpoint": "W2",
      "sign": -1,
      "absolute_lower_bound": "613946625410710000000000000000000000000000000000000000/30541913426489764856870490380524711595863664612720263"
    },
    {
      "edge": [
        "P2",
        "W2"
      ],
      "endpoint": "P2",
      "sign": 1,
      "absolute_lower_bound": "2491641630479750000000000000/29453079779315412771982963479"
    },
    {
      "edge": [
        "P2",
        "W2"
      ],
      "endpoint": "W2",
      "sign": -1,
      "absolute_lower_bound": "250000000000000000000000000000/29453079779315412771982963479"
    },
    {
      "edge": [
        "P3",
        "W2"
      ],
      "endpoint": "P3",
      "sign": -1,
      "absolute_lower_bound": "21126460387670367063540079049000000000000000/249980687977659294440556143006079876486114579"
    },
    {
      "edge": [
        "P3",
        "W2"
      ],
      "endpoint": "W2",
      "sign": -1,
      "absolute_lower_bound": "1849239167712953000000000000000000000000000000/249980687977659294440556143006079876486114579"
    },
    {
      "edge": [
        "A3",
        "P3"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "157398431079206451942019973475000000000000000/12586452553826001574433205723356136781211419"
    },
    {
      "edge": [
        "A3",
        "P3"
      ],
      "endpoint": "P3",
      "sign": 1,
      "absolute_lower_bound": "12685541606849208185320411891837500000000000000/4694746802577098587263585734811839019391859287"
    },
    {
      "edge": [
        "A3",
        "W2"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "45145158757056289523109959445500000000000000000000000000000/3980524632131043073155410533113288020593438334125005658637"
    },
    {
      "edge": [
        "A3",
        "W2"
      ],
      "endpoint": "W2",
      "sign": -1,
      "absolute_lower_bound": "72394088161970621461428147435000000000000000000000000000000/3980524632131043073155410533113288020593438334125005658637"
    },
    {
      "edge": [
        "U2",
        "W2"
      ],
      "endpoint": "U2",
      "sign": -1,
      "absolute_lower_bound": "111737548452241940063676480475500000000000000000000000000000/2055089639734024997264802482703081187812963944787404668753"
    },
    {
      "edge": [
        "U2",
        "W2"
      ],
      "endpoint": "W2",
      "sign": 1,
      "absolute_lower_bound": "106447275561535615715557695000000000000000000000000000000/2055089639734024997264802482703081187812963944787404668753"
    },
    {
      "edge": [
        "A3",
        "U3"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "160613441340175771000430653944000000000000000000000000000000/62951118329780789237318921669450876297913386345140635392401"
    },
    {
      "edge": [
        "A3",
        "U3"
      ],
      "endpoint": "U3",
      "sign": -1,
      "absolute_lower_bound": "1345878725323799444795033341326000000000000000000000000000000/62951118329780789237318921669450876297913386345140635392401"
    },
    {
      "edge": [
        "O",
        "U3"
      ],
      "endpoint": "O",
      "sign": 1,
      "absolute_lower_bound": "171215290236117283210050945000000000000000000000000000000/25276702393219657899630079004530635626242584138726938587"
    },
    {
      "edge": [
        "O",
        "U3"
      ],
      "endpoint": "U3",
      "sign": -1,
      "absolute_lower_bound": "41436918794447690098139906791000000000000000000000000000000/682470964616930763290012133122327161908549771745627341849"
    },
    {
      "edge": [
        "A0",
        "U3"
      ],
      "endpoint": "A0",
      "sign": 1,
      "absolute_lower_bound": "17845937926686196777825628216000000000000000000000000000000/581886551082018280560809952502038309827233776269455901961"
    },
    {
      "edge": [
        "A0",
        "U3"
      ],
      "endpoint": "U3",
      "sign": -1,
      "absolute_lower_bound": "66103656114310461317233478546000000000000000000000000000000/581886551082018280560809952502038309827233776269455901961"
    },
    {
      "edge": [
        "A3",
        "W3"
      ],
      "endpoint": "A3",
      "sign": -1,
      "absolute_lower_bound": "710581156895968421858483628825000000000000000/72142851688230267398807327086807787949439913"
    },
    {
      "edge": [
        "A3",
        "W3"
      ],
      "endpoint": "W3",
      "sign": -1,
      "absolute_lower_bound": "1562787303796442105109006790512500000000000000/216428555064690802196421981260423363848319739"
    },
    {
      "edge": [
        "P3",
        "W3"
      ],
      "endpoint": "P3",
      "sign": -1,
      "absolute_lower_bound": "633987588047637750000000000000/1539658281081499964920278423713"
    },
    {
      "edge": [
        "P3",
        "W3"
      ],
      "endpoint": "W3",
      "sign": -1,
      "absolute_lower_bound": "10557744798205956250000000000000/1539658281081499964920278423713"
    },
    {
      "edge": [
        "P0",
        "W3"
      ],
      "endpoint": "P0",
      "sign": 1,
      "absolute_lower_bound": "10626197471384638871049574314500000000000000/4522471001234466523753042101182399340144821"
    },
    {
      "edge": [
        "P0",
        "W3"
      ],
      "endpoint": "W3",
      "sign": -1,
      "absolute_lower_bound": "162870731164684250000000000000000000000000000/13567413003703399571259126303547198020434463"
    },
    {
      "edge": [
        "A0",
        "W3"
      ],
      "endpoint": "A0",
      "sign": -1,
      "absolute_lower_bound": "58072582062553737200852874541000000000000000000000000000000/1754566198914671680219130148308920000463224603583269225149"
    },
    {
      "edge": [
        "A0",
        "W3"
      ],
      "endpoint": "W3",
      "sign": -1,
      "absolute_lower_bound": "25335386321938369961205458258500000000000000000000000000000/1754566198914671680219130148308920000463224603583269225149"
    },
    {
      "edge": [
        "U3",
        "W3"
      ],
      "endpoint": "U3",
      "sign": -1,
      "absolute_lower_bound": "274004940954017669141960934961000000000000000000000000000000/5963690281432193748451294642933595353142272961308026752921"
    },
    {
      "edge": [
        "U3",
        "W3"
      ],
      "endpoint": "W3",
      "sign": -1,
      "absolute_lower_bound": "41605315527376499820042379635000000000000000000000000000000/5963690281432193748451294642933595353142272961308026752921"
    }
  ],
  "triple_count": 680,
  "all_triple_signs_unchanged_including_zeros": true,
  "zero_triples": [
    [
      "O",
      "A0",
      "A2"
    ],
    [
      "O",
      "A0",
      "P0"
    ],
    [
      "O",
      "A0",
      "P2"
    ],
    [
      "O",
      "A2",
      "P0"
    ],
    [
      "O",
      "A2",
      "P2"
    ],
    [
      "O",
      "P0",
      "P2"
    ],
    [
      "A0",
      "A2",
      "P0"
    ],
    [
      "A0",
      "A2",
      "P2"
    ],
    [
      "A0",
      "P0",
      "P2"
    ],
    [
      "A2",
      "P0",
      "P2"
    ]
  ],
  "full_order_type": [
    {
      "vertices": [
        "O",
        "A0",
        "A1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "A2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "A0",
        "A3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A0",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A0",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A0",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A0",
        "P0"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "A0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A0",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "A0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "A2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "A3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "U0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "A3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "U0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A2",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A2",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A2",
        "P0"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "A2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A2",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "A2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "A3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "A3",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U0",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U0",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U1",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U3",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "P0",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "O",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "O",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "O",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "A2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "A3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "A3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "U0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "P0"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "A0",
        "A2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A2",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "A0",
        "A2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "U0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "A3",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U0",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "U3",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W0",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "W3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "P0",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "A0",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A0",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A0",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "A3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "A3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "U1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "P0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A1",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A1",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "U0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "A3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "U2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U2",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W2",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "P0",
        "P2"
      ],
      "sign": 0
    },
    {
      "vertices": [
        "A2",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A2",
        "P1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A2",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "U1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "U3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W2",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W2",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W2",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W3",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W3",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "P0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "A3",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "A3",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "U2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "W0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "P0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U0",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U0",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "U3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "W1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W2",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "P0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U1",
        "P1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U1",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "W0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "U3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "W2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W3",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "P0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U2",
        "P1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U2",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "W1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "W3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "P0"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "P0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "U3",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "U3",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "W2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W2",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "W3",
        "P1"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "P0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W0",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W0",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W2",
        "W3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W2",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W2",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W2",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "W2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "W3",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "P0",
        "P2"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W1",
        "P1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W1",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "W3",
        "P0"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "W3",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "W3",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "W3",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W2",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "P0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W2",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W2",
        "P1",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W2",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W3",
        "P0",
        "P1"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W3",
        "P0",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W3",
        "P0",
        "P3"
      ],
      "sign": -1
    },
    {
      "vertices": [
        "W3",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W3",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "W3",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "P0",
        "P1",
        "P2"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "P0",
        "P1",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "P0",
        "P2",
        "P3"
      ],
      "sign": 1
    },
    {
      "vertices": [
        "P1",
        "P2",
        "P3"
      ],
      "sign": 1
    }
  ],
  "uniform_nonzero_triple_gap_exact": "21289453700585180556891539/300000000000000000000000000000",
  "uniform_nonzero_triple_gap_display": 7.096484566861727e-05,
  "good_H0_40_minor_neumann_bound": 0.004667565884050263,
  "good_minor_file": "geometric_insights17_good_minor.json",
  "symmetric_weight_order": [
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "symmetric_G_order": [
    [
      "O",
      0
    ],
    [
      "A0",
      0
    ],
    [
      "A2",
      0
    ],
    [
      "P0",
      0
    ],
    [
      "P2",
      0
    ],
    [
      "A1",
      0
    ],
    [
      "A1",
      1
    ],
    [
      "U0",
      0
    ],
    [
      "U0",
      1
    ],
    [
      "U1",
      0
    ],
    [
      "U1",
      1
    ],
    [
      "W0",
      0
    ],
    [
      "W0",
      1
    ],
    [
      "W1",
      0
    ],
    [
      "W1",
      1
    ],
    [
      "P1",
      0
    ],
    [
      "P1",
      1
    ]
  ],
  "symmetric_solve_rows": [
    1,
    7,
    2,
    10,
    6,
    11,
    9
  ],
  "symmetric_remaining_rows": [
    0,
    3,
    4,
    5,
    8,
    12,
    13,
    14,
    15,
    16
  ],
  "symmetric_7_minor_neumann_bound": 8.574945450268212e-09,
  "symmetric_system_matches_original_equations_exactly_at_center": true,
  "pairwise_projective_recovery_identities_exact": true,
  "pairwise_recovery_converse_exact": true,
  "pair_coordinate_chart_det_at_symmetric_pair": "1/(2*y*(y - 1)**2)",
  "source_sha256": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1",
  "scope": "The original mesh is not the rational box center. Both bad and good meshes use the same exact root; the center is used only to check assembly identities."
}

==> anc/certificates/cert-125-geometric_insights17_good_minor.json <==
{
  "order": 40,
  "rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39
  ],
  "cols": [
    56,
    40,
    60,
    34,
    46,
    54,
    47,
    53,
    39,
    61,
    42,
    48,
    55,
    35,
    49,
    41,
    59,
    36,
    45,
    50,
    43,
    52,
    57,
    38,
    2,
    16,
    10,
    6,
    58,
    37,
    51,
    44,
    5,
    9,
    13,
    14,
    18,
    12,
    1,
    3
  ],
  "inverse": [
    [
      "492916799329101978272423307619489930589535648181827847/25000000000000000000000000000000000000000000000000000",
      "147325528354205055395661692370849291786105873942343461/1000000000000000000000000000000000000000000000000000",
      "-1670422003273691345229580272880151585813065183471871697/10000000000000000000000000000000000000000000000000000",
      "3451377492749703386240821107518383799563181167401183833/10000000000000000000000000000000000000000000000000000",
      "-890477744738006020515490394527965840421040198858923987/5000000000000000000000000000000000000000000000000000",
      "6142491739762746939391269113094892509709170766205317/40000000000000000000000000000000000000000000000000",
      "-9773945218153396931012900501111886227700393137598673/80000000000000000000000000000000000000000000000000",
      "-3138797826715121184712047156347373489647435493514951243/100000000000000000000000000000000000000000000000000000",
      "3138797826715121184712047156347373489647435493514951243/100000000000000000000000000000000000000000000000000000",
      "1286194915954539790294974272274698209185510570783753449/100000000000000000000000000000000000000000000000000000",
      "-4424992742669660975015129799048606035521549333422134997/100000000000000000000000000000000000000000000000000000",
      "-752219554620684322196960062443624542780856359979255373/2500000000000000000000000000000000000000000000000000",
      "879194079475633293750178893177615672789761396355001193/500000000000000000000000000000000000000000000000000",
      "-79014630500183269169093564538602757012255422644236833/50000000000000000000000000000000000000000000000000",
      "1422547053754345993780401914286988904725643470141742311/1000000000000000000000000000000000000000000000000000",
      "49295486327912309247583824286304700590514505581461897/312500000000000000000000000000000000000000000000000",
      "-1823568542072715002580635894196449650605660918739593199/10000000000000000000000000000000000000000000000000000",
      "1694949050477261023564240012810945103719788762354747307/10000000000000000000000000000000000000000000000000000",
      "-1694949050477261023564240012810945103719788762354747307/10000000000000000000000000000000000000000000000000000",
      "320213081161540177698639515282566264147325092813827491/20000000000000000000000000000000000000000000000000000",
      "1534842509896490934724173566909927815091930501208848853/10000000000000000000000000000000000000000000000000000",
      "-1576031304743995087232382067425758892711904510241362593/1000000000000000000000000000000000000000000000000000",
      "711250734435175876335896125928376226251236899274654917/500000000000000000000000000000000000000000000000000",
      "-6320988100478684569015357343251722837886678111924941/4000000000000000000000000000000000000000000000000",
      "1758335885961085884078856185162092438263087859219697511/1000000000000000000000000000000000000000000000000000",
      "-1780888608414147418245058223436498224161993988361676403/10000000000000000000000000000000000000000000000000000",
      "767393606068069517446055099255878105271178915041789433/5000000000000000000000000000000000000000000000000000",
      "-211861719089613640468726111143872286984936639954003527/1250000000000000000000000000000000000000000000000000",
      "211861719089613640468726111143872286984936639954003527/1250000000000000000000000000000000000000000000000000",
      "1286632060542931565196338204300150254594865789555398537/100000000000000000000000000000000000000000000000000000",
      "-1823556958771202280281166395417946522051279151578273157/10000000000000000000000000000000000000000000000000000",
      "-1575980190083965656157433189262901959981399745152678669/1000000000000000000000000000000000000000000000000000",
      "690112909150930052914813828523356067908178602369830747/2000000000000000000000000000000000000000000000000000",
      "-83483796867025142316137868980650178822874549304717941/500000000000000000000000000000000000000000000000000",
      "1472744891127659754696159397249811558627995192315747227/10000000000000000000000000000000000000000000000000000",
      "-34560144859848009765426909557271220332648796870287551/781250000000000000000000000000000000000000000000000",
      "627413296303522736957946767654069025031232309860742959/20000000000000000000000000000000000000000000000000000",
      "-627413296303522736957946767654069025031232309860742959/20000000000000000000000000000000000000000000000000000",
      "307089960084187196971117189293204058195633059426041121/2000000000000000000000000000000000000000000000000000",
      "-752048672887148934890349536464327173426996814849769069/2500000000000000000000000000000000000000000000000000"
    ],
    [
      "399422107778082211599721654179428511907306863615526247/20000000000000000000000000000000000000000000000000000",
      "1492775459122513516428931690263986257263574229813881739/10000000000000000000000000000000000000000000000000000",
      "-338497302602310924438462188521131040987372407757396421/2000000000000000000000000000000000000000000000000000",
      "3497016316422277902120002036169480879460410112481032421/10000000000000000000000000000000000000000000000000000",
      "-1804529803410723279947692045938200055435520630250142781/10000000000000000000000000000000000000000000000000000",
      "1556154009925269282184387034426219483726244622728382481/10000000000000000000000000000000000000000000000000000",
      "-9905146689145057346684878825288355093017710080502551/80000000000000000000000000000000000000000000000000",
      "-159005336891068556924388590632587548549515431332781803/5000000000000000000000000000000000000000000000000000",
      "159005336891068556924388590632587548549515431332781803/5000000000000000000000000000000000000000000000000000",
      "1303230824037108102703471247026463102953859117190090821/100000000000000000000000000000000000000000000000000000",
      "-448333756185847924119945814228299558034914189275821513/10000000000000000000000000000000000000000000000000000",
      "-762170640059107494512307537868253351342234244902568041/2500000000000000000000000000000000000000000000000000",
      "356332983300653573663671000225208871737383747176141557/200000000000000000000000000000000000000000000000000",
      "-800605968081097770153996837508203297069509344570079411/500000000000000000000000000000000000000000000000000",
      "360344521199405030326507823977257814496026922900781503/250000000000000000000000000000000000000000000000000",
      "799169256822877094963197199236814123130041534846685253/5000000000000000000000000000000000000000000000000000",
      "-11548168438014492415642905395713817787127987899214307/62500000000000000000000000000000000000000000000000",
      "1717383867678607976245792708119451197231049620311423219/10000000000000000000000000000000000000000000000000000",
      "-1717383867678607976245792708119451197231049620311423219/10000000000000000000000000000000000000000000000000000",
      "1622225007044492925281522382307497109323824638221210057/100000000000000000000000000000000000000000000000000000",
      "155516136697415868372701626103762063835114183721808377/1000000000000000000000000000000000000000000000000000",
      "-1596894221495035989658025180165340367820400172688695023/1000000000000000000000000000000000000000000000000000",
      "720670468503115090156397578169802796105456689387582219/500000000000000000000000000000000000000000000000000",
      "-1601174788370805599295078080118014615191001780874269599/1000000000000000000000000000000000000000000000000000",
      "1781622968543942244570162787727512385556870815866714667/1000000000000000000000000000000000000000000000000000",
      "-1804481801731366452745669200182537798222895293416247353/10000000000000000000000000000000000000000000000000000",
      "38877645457686244595980365422274874689089292879730377/250000000000000000000000000000000000000000000000000",
      "-1717328319011899076375856714402085997117017131798855737/10000000000000000000000000000000000000000000000000000",
      "1717328319011899076375856714402085997117017131798855737/10000000000000000000000000000000000000000000000000000",
      "162982722572214729329957994919220662605018841020148197/12500000000000000000000000000000000000000000000000000",
      "-115482156066854428740731373260677656333259304531028157/625000000000000000000000000000000000000000000000000",
      "-798425759418487579346549632981557411440133204859615953/500000000000000000000000000000000000000000000000000",
      "3496440379993212460427104352176754243719264742467489339/10000000000000000000000000000000000000000000000000000",
      "-1691958578261846007675097934784239191707783103884965131/10000000000000000000000000000000000000000000000000000",
      "9326547027330030636519187872949891417461501486037971/62500000000000000000000000000000000000000000000000",
      "-560272310959404483553776801528705204470371745136972261/12500000000000000000000000000000000000000000000000000",
      "3178316707097518033802129141756883006904948364224946257/100000000000000000000000000000000000000000000000000000",
      "-3178316707097518033802129141756883006904948364224946257/100000000000000000000000000000000000000000000000000000",
      "1555975006852883971715822767336732687317708596485313501/10000000000000000000000000000000000000000000000000000",
      "-762055632806422218392168641728001425863566737431947889/2500000000000000000000000000000000000000000000000000"
    ],
    [
      "-1997861203802803248456288637959293266383711231939399057/100000000000000000000000000000000000000000000000000000",
      "-746419679828440447306027495029630727540304047911629987/5000000000000000000000000000000000000000000000000000",
      "846312740018580609710599641835306385608931024887136853/5000000000000000000000000000000000000000000000000000",
      "-3497255450506663789310598779217931443457016709197067411/10000000000000000000000000000000000000000000000000000",
      "1804629970469502569909401845201807407386374084904957473/10000000000000000000000000000000000000000000000000000",
      "-778017091484953109151600919025364667251909659236220283/5000000000000000000000000000000000000000000000000000",
      "1237981903501698154153989639782351215856862122253040609/10000000000000000000000000000000000000000000000000000",
      "3180522794682080641492121982683781186469571962193999567/100000000000000000000000000000000000000000000000000000",
      "-3180522794682080641492121982683781186469571962193999567/100000000000000000000000000000000000000000000000000000",
      "-162912035514585765389124880886482019235858675405584931/12500000000000000000000000000000000000000000000000000",
      "4483819078798766764613337187168707668854574577271420769/100000000000000000000000000000000000000000000000000000",
      "609774708525357422579688460270049222039837725756104449/2000000000000000000000000000000000000000000000000000",
      "-1781764022809182830612177098448599289947336173790674301/1000000000000000000000000000000000000000000000000000",
      "320260205152446514721128785023544293971685759524922343/200000000000000000000000000000000000000000000000000",
      "-180182282537075243672074357416621301784057372128599441/125000000000000000000000000000000000000000000000000",
      "-1598427654656306242197256079437256700279561779658896883/10000000000000000000000000000000000000000000000000000",
      "1847809519168303967980196982846770171410128425064869969/10000000000000000000000000000000000000000000000000000",
      "-1717479890756635355682172784742841861011613039983281441/10000000000000000000000000000000000000000000000000000",
      "1717479890756635355682172784742841861011613039983281441/10000000000000000000000000000000000000000000000000000",
      "-1622317847991305112092736750507472207153366554136638473/100000000000000000000000000000000000000000000000000000",
      "-19440601324468810556028442813301641171754080763824621/125000000000000000000000000000000000000000000000000",
      "1596983070892352433804113508160503197418653510950403273/1000000000000000000000000000000000000000000000000000",
      "-360355277688196002031148800334846044950392339178296173/250000000000000000000000000000000000000000000000000",
      "1601263876218414632333963716987418022759435686184261451/1000000000000000000000000000000000000000000000000000",
      "-1781722072839075609473213772497323944170846433327627593/1000000000000000000000000000000000000000000000000000",
      "902290983103304885693661194533588119299328633350823519/5000000000000000000000000000000000000000000000000000",
      "-777596277592499940713978805904220759196044084367010463/5000000000000000000000000000000000000000000000000000",
      "429356084996032598161430404916518689340173317480016001/2500000000000000000000000000000000000000000000000000",
      "-429356084996032598161430404916518689340173317480016001/2500000000000000000000000000000000000000000000000000",
      "-1303927256937857405179293799102729754372165796669625531/100000000000000000000000000000000000000000000000000000",
      "1847817065677916133175530525790083602448547128929762283/10000000000000000000000000000000000000000000000000000",
      "798470183135641998131886704440786135598115033377539089/500000000000000000000000000000000000000000000000000",
      "-874169868146480618633125603873745114666919208376286431/2500000000000000000000000000000000000000000000000000",
      "169209750637931270313884222773778711280784693315663491/1000000000000000000000000000000000000000000000000000",
      "-46634730812469761820657654353476145409346510775473157/312500000000000000000000000000000000000000000000000",
      "448266002557958664467736665062820573276468540275308299/10000000000000000000000000000000000000000000000000000",
      "-3178732768641729239509652784350157410516315420020093371/100000000000000000000000000000000000000000000000000000",
      "3178732768641729239509652784350157410516315420020093371/100000000000000000000000000000000000000000000000000000",
      "-777927590182935539052477459108683478454246832127524973/5000000000000000000000000000000000000000000000000000",
      "3048413470027963810049356151380071728546917568901331513/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1971120048871230954352718878197335980887025860772705269/100000000000000000000000000000000000000000000000000000",
      "-736606185584415617403082178768522752466835354827138963/5000000000000000000000000000000000000000000000000000",
      "1670560079875705668477245283454792304830743671489886989/10000000000000000000000000000000000000000000000000000",
      "-3451496162742814957181845134686251010837768906577477163/10000000000000000000000000000000000000000000000000000",
      "89046804143355464436217029350877128297295875722699643/500000000000000000000000000000000000000000000000000",
      "-1535771004323670840660658307813149793033230510084889577/10000000000000000000000000000000000000000000000000000",
      "1221887837866052335851600904797811152135086995641800793/10000000000000000000000000000000000000000000000000000",
      "1569415832288092524045287015076693204490717572215443923/50000000000000000000000000000000000000000000000000000",
      "-1569415832288092524045287015076693204490717572215443923/50000000000000000000000000000000000000000000000000000",
      "-257259241585388753940564997295601655839937857778949993/20000000000000000000000000000000000000000000000000000",
      "4425127872503128817801507474470348395169448778971258317/100000000000000000000000000000000000000000000000000000",
      "3008983375492502075450228183089170985470695349965794277/10000000000000000000000000000000000000000000000000000",
      "-562676961561152044646724774010102079205467716689497/320000000000000000000000000000000000000000000000",
      "79013594829594460531659632059984393963771560562992693/50000000000000000000000000000000000000000000000000",
      "-88908047628662005170049388639029121922733240446632723/62500000000000000000000000000000000000000000000000",
      "-788715672666485639516007012591808067507269569151284841/5000000000000000000000000000000000000000000000000000",
      "1823548581945514626821130843303815605127998989181261227/10000000000000000000000000000000000000000000000000000",
      "-1694918961152820249863949744023497342497660466145560301/10000000000000000000000000000000000000000000000000000",
      "1694918961152820249863949744023497342497660466145560301/10000000000000000000000000000000000000000000000000000",
      "-1601001148982543085868375530247556965858730824243654821/100000000000000000000000000000000000000000000000000000",
      "-767409423127282970643182669235501242927917522362191929/5000000000000000000000000000000000000000000000000000",
      "63040425867361947073159592438904665634062995900491013/40000000000000000000000000000000000000000000000000",
      "-1422483176982282081935164992280383978547675205265568299/1000000000000000000000000000000000000000000000000000",
      "1580226311515579209828145375015860601600627307473034873/1000000000000000000000000000000000000000000000000000",
      "-1758313231699562863458536192351798212620091522830790367/1000000000000000000000000000000000000000000000000000",
      "1780869201839836536298798004226895731735903284853374801/10000000000000000000000000000000000000000000000000000",
      "-767381773874996521754572998851216802851152881161738563/5000000000000000000000000000000000000000000000000000",
      "423715915662061838026090588633269611946052174115878629/2500000000000000000000000000000000000000000000000000",
      "-423715915662061838026090588633269611946052174115878629/2500000000000000000000000000000000000000000000000000",
      "-80420835484104637944439482462004155334932118216583961/6250000000000000000000000000000000000000000000000000",
      "911768499711407386413594500435555097205485483149856289/5000000000000000000000000000000000000000000000000000",
      "1575959531757281386282509561530339447215490613041187553/1000000000000000000000000000000000000000000000000000",
      "-1725341589642963007329002617353209057725510886786679493/5000000000000000000000000000000000000000000000000000",
      "1669813977446089478352952961705299584195148075024591019/10000000000000000000000000000000000000000000000000000",
      "-368175493139741595721483837969670976237810894696121849/2500000000000000000000000000000000000000000000000000",
      "4423833528177373583027843297939999057382628300262249467/100000000000000000000000000000000000000000000000000000",
      "-1568550080215849687964119773246824448719333712690416417/50000000000000000000000000000000000000000000000000000",
      "1568550080215849687964119773246824448719333712690416417/50000000000000000000000000000000000000000000000000000",
      "-383899463477305568361106214861794010469738434544971019/2500000000000000000000000000000000000000000000000000",
      "752074956617047164085003461836941497499862546020569681/2500000000000000000000000000000000000000000000000000"
    ],
    [
      "575462896902627252846753746536349407642603556335073103/250000000000000000000000000000000000000000000000000000",
      "172103821895089924976820440031739660586473703042293953/10000000000000000000000000000000000000000000000000000",
      "-1951223377711950150864847246790909835741911547289179087/100000000000000000000000000000000000000000000000000000",
      "2015681444217426257609554710536426464422317194832087507/50000000000000000000000000000000000000000000000000000",
      "-416027902144580472875463888767382283436155527672215673/20000000000000000000000000000000000000000000000000000",
      "28030986893747984943631412208721849258307427136913317/1562500000000000000000000000000000000000000000000000",
      "-713733841963265393998421181492203441876911986900753149/50000000000000000000000000000000000000000000000000000",
      "-3665154772733402483955680183737914687778513629609459903/1000000000000000000000000000000000000000000000000000000",
      "3665154772733402483955680183737914687778513629609459903/1000000000000000000000000000000000000000000000000000000",
      "187282538763427475922567900193502527994762302193834701/125000000000000000000000000000000000000000000000000000",
      "-2581707541420411145672845739594791084412261959250865289/500000000000000000000000000000000000000000000000000000",
      "-3515021380150770286141229474538526971900455003227064073/100000000000000000000000000000000000000000000000000000",
      "64146201607161173835137599750580073665689310726070167/312500000000000000000000000000000000000000000000000",
      "-1844664500356867326268707224486251182718257390597791113/10000000000000000000000000000000000000000000000000000",
      "415160245173047357176027624550315655445896975421071489/2500000000000000000000000000000000000000000000000000",
      "184023519664677897553855578518852874100084392073475537/10000000000000000000000000000000000000000000000000000",
      "-2129883014724883601613461919198368867857432469083886837/100000000000000000000000000000000000000000000000000000",
      "990028491857070810445354993484115136857293192384737007/50000000000000000000000000000000000000000000000000000",
      "-990028491857070810445354993484115136857293192384737007/50000000000000000000000000000000000000000000000000000",
      "931128603565135275589010878106500785147095338086853461/500000000000000000000000000000000000000000000000000000",
      "358766252600222913156743525135306782145041756921836757/20000000000000000000000000000000000000000000000000000",
      "-1839690149956669202551479100143798116855959998438001387/10000000000000000000000000000000000000000000000000000",
      "830498489689813102688151762685207773716922920200081093/5000000000000000000000000000000000000000000000000000",
      "-1845020499044304102918225375863645522141806041590172059/10000000000000000000000000000000000000000000000000000",
      "2053027001819384410048201436234667477500080853904411149/10000000000000000000000000000000000000000000000000000",
      "-416013005550160614258760173068367942709995889670032533/20000000000000000000000000000000000000000000000000000",
      "1791886186786353111540553136995112393195125857693777139/100000000000000000000000000000000000000000000000000000",
      "-395622381499876033333627567526750494809922385110290887/20000000000000000000000000000000000000000000000000000",
      "395622381499876033333627567526750494809922385110290887/20000000000000000000000000000000000000000000000000000",
      "751510650559243848920196214864207139849419588664076001/500000000000000000000000000000000000000000000000000000",
      "-2128414037611228936465859767055200857421768510421690907/100000000000000000000000000000000000000000000000000000",
      "-1840185598058261516526190539774676945400611122515997971/10000000000000000000000000000000000000000000000000000",
      "2015235552503314310995932751319620782428582553106497937/50000000000000000000000000000000000000000000000000000",
      "-390081215451165110138151868105983795429708293868803527/20000000000000000000000000000000000000000000000000000",
      "860110459247387324757488287453251245110383679884880471/50000000000000000000000000000000000000000000000000000",
      "-10088717116183319865563622911836617088271954019624181/1953125000000000000000000000000000000000000000000000",
      "915600465591843018335381549315973510295094094585291287/250000000000000000000000000000000000000000000000000000",
      "-915600465591843018335381549315973510295094094585291287/250000000000000000000000000000000000000000000000000000",
      "1793707870163267995330994982710796287871861611635622813/100000000000000000000000000000000000000000000000000000",
      "-1756964394329021322428623904498397788230141697487954961/50000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2303218447176542640987656090322071957771412742395144383/1000000000000000000000000000000000000000000000000000000",
      "-860566948772814925358498204823137552575148111871850511/50000000000000000000000000000000000000000000000000000",
      "975727871131642057386849178957856536876304618473412591/50000000000000000000000000000000000000000000000000000",
      "-126003293612842865698838624819591386394136015399185421/3125000000000000000000000000000000000000000000000000",
      "520162413336921896903049747736613789842795043974610721/25000000000000000000000000000000000000000000000000000",
      "-1793941501763971290084458843570093773099722847699195257/100000000000000000000000000000000000000000000000000000",
      "57089229734238730355279155073901492558634170256324487/4000000000000000000000000000000000000000000000000000",
      "114597112002500947250774989600798893479333934778463463/31250000000000000000000000000000000000000000000000000",
      "-114597112002500947250774989600798893479333934778463463/31250000000000000000000000000000000000000000000000000",
      "-187899047366709413042546255221241062642528299436863927/125000000000000000000000000000000000000000000000000000",
      "5170299963013705616374642847543187452409078177901917007/1000000000000000000000000000000000000000000000000000000",
      "351507539930960114078206961157912438169049649917630159/10000000000000000000000000000000000000000000000000000",
      "-205444649561943749516882902837734074278462432431309919/1000000000000000000000000000000000000000000000000000",
      "923190765142334368194814899516269594089298569544905957/5000000000000000000000000000000000000000000000000000",
      "-103878653620604987835413311514909244967328421627948713/625000000000000000000000000000000000000000000000000",
      "-460807680887472327530666246702576117714948128593371543/25000000000000000000000000000000000000000000000000000",
      "532609409721258493220642938117917425655097225032286687/25000000000000000000000000000000000000000000000000000",
      "-49502960024791661061596025003322373041801002387436041/2500000000000000000000000000000000000000000000000000",
      "49502960024791661061596025003322373041801002387436041/2500000000000000000000000000000000000000000000000000",
      "-933378314895617586060405504492351537972121414477822787/500000000000000000000000000000000000000000000000000000",
      "-1793442738012542925262570048862139590617370180262749841/100000000000000000000000000000000000000000000000000000",
      "184140273173093409786899183004767119016813593175128411/1000000000000000000000000000000000000000000000000000",
      "-1662414447335157535367015788999361812591776221023368921/10000000000000000000000000000000000000000000000000000",
      "92336875984507323318366872691959517972102518850920723/500000000000000000000000000000000000000000000000000",
      "-1027397517767949150714403142568975133631376656206865833/5000000000000000000000000000000000000000000000000000",
      "2080575158457518350608710739022398932348669956962153357/100000000000000000000000000000000000000000000000000000",
      "-1791497647795641161364641093122963887784769507880709143/100000000000000000000000000000000000000000000000000000",
      "1978173310774764678586502597870351213761142890706669687/100000000000000000000000000000000000000000000000000000",
      "-1978173310774764678586502597870351213761142890706669687/100000000000000000000000000000000000000000000000000000",
      "-1507953530806849948701377398526808370279990722395733677/1000000000000000000000000000000000000000000000000000000",
      "2128968663855449673470323318910052422093813961111575467/100000000000000000000000000000000000000000000000000000",
      "368379633830070666841291244624894329727927621189647761/2000000000000000000000000000000000000000000000000000",
      "-1007803381933999335512098683802492061062652041299603641/25000000000000000000000000000000000000000000000000000",
      "487659592319619747858094540873391948050408846566554619/25000000000000000000000000000000000000000000000000000",
      "-1720316524560824727296529226557848331585519212247683371/100000000000000000000000000000000000000000000000000000",
      "25861540322497233767741046633750426786486237178503369/5000000000000000000000000000000000000000000000000000",
      "-3664354533692596804860193409931387896701836062948844799/1000000000000000000000000000000000000000000000000000000",
      "3664354533692596804860193409931387896701836062948844799/1000000000000000000000000000000000000000000000000000000",
      "-358733239345045587873599643568135220727207572540599331/20000000000000000000000000000000000000000000000000000",
      "3513982721286052666675803504817462074847315799703848511/100000000000000000000000000000000000000000000000000000"
    ],
    [
      "-5477135847867275883007410358531554325004537772501514637/10000000000000000000000000000000000000000000000000000000",
      "-204809979175230444245133981648147890447144114239309991/50000000000000000000000000000000000000000000000000000",
      "4643913168291336473103321043755588053462122470553296023/1000000000000000000000000000000000000000000000000000000",
      "-1199292097754052967502911049042901224440547131336045049/125000000000000000000000000000000000000000000000000000",
      "1237605903435271816743710521468793048054389119759522093/250000000000000000000000000000000000000000000000000000",
      "-2134990929032547162690407402013851061969667601237117801/500000000000000000000000000000000000000000000000000000",
      "3397853311235444242594505995989508454656937700682874001/1000000000000000000000000000000000000000000000000000000",
      "4360642734148250413931544040190968346411987508956808003/5000000000000000000000000000000000000000000000000000000",
      "-4360642734148250413931544040190968346411987508956808003/5000000000000000000000000000000000000000000000000000000",
      "-3560267936330704471322895950656239062274805276561252447/10000000000000000000000000000000000000000000000000000000",
      "1228155340462720529920851348883587837086394419587143229/1000000000000000000000000000000000000000000000000000000",
      "522886340098106450639834692182585174012129559714605913/62500000000000000000000000000000000000000000000000000",
      "-1225205381867220592864012752608140179679479663823173207/25000000000000000000000000000000000000000000000000000",
      "1101444791523693411178919827688682957195700704483196681/25000000000000000000000000000000000000000000000000000",
      "-3964661625145787030279710341635636900895649007935315483/100000000000000000000000000000000000000000000000000000",
      "-4411175409489866144103252466929096854907571045634142251/1000000000000000000000000000000000000000000000000000000",
      "1022046577284787630961289794611644550886096827310702977/200000000000000000000000000000000000000000000000000000",
      "-59427576159885846346385941855131754381328163285847597/12500000000000000000000000000000000000000000000000000",
      "59427576159885846346385941855131754381328163285847597/12500000000000000000000000000000000000000000000000000",
      "-4618149254301099256440966826680510815573023042911746501/10000000000000000000000000000000000000000000000000000000",
      "-4292391167360757782092733517330315995079187569977697093/1000000000000000000000000000000000000000000000000000000",
      "4393900741881862808432026142071636961838674679946362329/100000000000000000000000000000000000000000000000000000",
      "-3958677649612495861649581055784010955556132940347427531/100000000000000000000000000000000000000000000000000000",
      "2199897595280741238015724052103843173455517743665935697/50000000000000000000000000000000000000000000000000000",
      "-4894821685497863616647969731957010190573997104062880087/100000000000000000000000000000000000000000000000000000",
      "4950264949363811406150917642783152746024788051732101913/1000000000000000000000000000000000000000000000000000000",
      "-854245307799535399615352569047927590449131755197664581/200000000000000000000000000000000000000000000000000000",
      "4733041464427786923744177627450276128043169402447456203/1000000000000000000000000000000000000000000000000000000",
      "-4733041464427786923744177627450276128043169402447456203/1000000000000000000000000000000000000000000000000000000",
      "-142868942171285452479874795809564885266983179466574421/400000000000000000000000000000000000000000000000000000",
      "1272553454964000138744150981272746922576182261245627587/250000000000000000000000000000000000000000000000000000",
      "4385800303512263561447322056383459934910410472684333603/100000000000000000000000000000000000000000000000000000",
      "-9592242302556396637839276180396668971157346050962252951/1000000000000000000000000000000000000000000000000000000",
      "2320988676596292615835485753343506430705237194156884803/500000000000000000000000000000000000000000000000000000",
      "-4094263768405857643281974080989538377205561694136383941/1000000000000000000000000000000000000000000000000000000",
      "1228648789171654191545104844389659287720729187432931481/1000000000000000000000000000000000000000000000000000000",
      "-8714764337434405603485917896193411450075868695028724241/10000000000000000000000000000000000000000000000000000000",
      "8714764337434405603485917896193411450075868695028724241/10000000000000000000000000000000000000000000000000000000",
      "-170773189799155392117723911424353983986580982807429857/40000000000000000000000000000000000000000000000000000",
      "8363593513384742446251911181413984930570765493331050359/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "5481823351014584731951263735178358590870368237912984129/10000000000000000000000000000000000000000000000000000000",
      "2048263851661996262412109180575330204266636982115550751/500000000000000000000000000000000000000000000000000000",
      "-1161177509606362749479806983264766462591757536318611589/250000000000000000000000000000000000000000000000000000",
      "4798441566699891585552100917096168942680041718211348113/500000000000000000000000000000000000000000000000000000",
      "-4952173094974332173239862647780031339267683055052325063/1000000000000000000000000000000000000000000000000000000",
      "4269838991349487348998881814090632155161886927563917469/1000000000000000000000000000000000000000000000000000000",
      "-3397040748117888600081675560139393527322221339011751767/1000000000000000000000000000000000000000000000000000000",
      "-4363991216157993744586031269756193139198327942760828511/5000000000000000000000000000000000000000000000000000000",
      "4363991216157993744586031269756193139198327942760828511/5000000000000000000000000000000000000000000000000000000",
      "1788590977473522742713645540499398696807159388357764271/5000000000000000000000000000000000000000000000000000000",
      "-1230516438726303297462190037839254921003709988118340193/1000000000000000000000000000000000000000000000000000000",
      "-2091591673668369968444239916509581389010632696921025711/250000000000000000000000000000000000000000000000000000",
      "4889645796743180265040190674237189972835931035280886833/100000000000000000000000000000000000000000000000000000",
      "-2197214243622873523836706514910189897297544604938050233/50000000000000000000000000000000000000000000000000000",
      "3955751847594776572209376657618960847915165644671216569/100000000000000000000000000000000000000000000000000000",
      "877353279301940950876900557740951075448194248573203939/200000000000000000000000000000000000000000000000000000",
      "-1014133964524038107393554441809783851806651677910709801/200000000000000000000000000000000000000000000000000000",
      "4712951627125485988461473635493247803941341556391285097/1000000000000000000000000000000000000000000000000000000",
      "-4712951627125485988461473635493247803941341556391285097/1000000000000000000000000000000000000000000000000000000",
      "1111704895654098992135363707394248492364292682822150323/2500000000000000000000000000000000000000000000000000000",
      "4268269668863846391633057781759686749131194495185120939/1000000000000000000000000000000000000000000000000000000",
      "-547822351810145151414481455538336321432430810913292527/12500000000000000000000000000000000000000000000000000",
      "3949767840229969331499932674411554636773069813282355649/100000000000000000000000000000000000000000000000000000",
      "-219422223994046990345499908612135080757938754741905043/5000000000000000000000000000000000000000000000000000",
      "4883645918853466933481651880798819903893754788279519783/100000000000000000000000000000000000000000000000000000",
      "-2476007194862635632851200253852294488360667211916973959/500000000000000000000000000000000000000000000000000000",
      "4247104992481877346090451277719872140158049396526194317/1000000000000000000000000000000000000000000000000000000",
      "-2345893475371758471483891586187070193924618322263277521/500000000000000000000000000000000000000000000000000000",
      "2345893475371758471483891586187070193924618322263277521/500000000000000000000000000000000000000000000000000000",
      "3588638124558392089446033913353084187896397495597773059/10000000000000000000000000000000000000000000000000000000",
      "-2525325381599678075972419614237494187543241332153207433/500000000000000000000000000000000000000000000000000000",
      "-2187239169739078533049543550481675318762243517351279193/50000000000000000000000000000000000000000000000000000",
      "9594788364322381918150520468017807433058373985874181669/1000000000000000000000000000000000000000000000000000000",
      "-232138698729855532621536554574114573754100875727024347/50000000000000000000000000000000000000000000000000000",
      "4094591639495652179147341260495685281051746932002470451/1000000000000000000000000000000000000000000000000000000",
      "-615504947291170086948448390722351294499768085677633569/500000000000000000000000000000000000000000000000000000",
      "8721460821265009649554734242419042672977299834290134859/10000000000000000000000000000000000000000000000000000000",
      "-8721460821265009649554734242419042672977299834290134859/10000000000000000000000000000000000000000000000000000000",
      "4269186830244389565037148984381297794619951322440765253/1000000000000000000000000000000000000000000000000000000",
      "-8363778469740041744211328904813143756237796935632754663/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-2269729433814944030687182676535731006138651421477243127/50000000000000000000000000000000000000000000000000000",
      "-848250111662204556508643852109553723667489831913313181/2500000000000000000000000000000000000000000000000000",
      "1923473166705903516044545475988326181487126130475051531/5000000000000000000000000000000000000000000000000000",
      "-7948104025846261116645130805353557074678646789336156237/10000000000000000000000000000000000000000000000000000",
      "256322355777153380287593674262623012197516827743763557/625000000000000000000000000000000000000000000000000",
      "-70736623981362076773076419471330248902662742863455069/200000000000000000000000000000000000000000000000000",
      "2813947896207125374293954834868498165687149237446533451/10000000000000000000000000000000000000000000000000000",
      "7228833028609784643598661386980142794459879057262199983/100000000000000000000000000000000000000000000000000000",
      "-7228833028609784643598661386980142794459879057262199983/100000000000000000000000000000000000000000000000000000",
      "-148097085230210497222778087069503084429360991129478813/5000000000000000000000000000000000000000000000000000",
      "1019077473321399458807289717467183462005190521084331903/10000000000000000000000000000000000000000000000000000",
      "692983164571692206465017843642003291988352722675612927/1000000000000000000000000000000000000000000000000000",
      "-6478699941125736715897578313375494741979638689986731/1600000000000000000000000000000000000000000000000",
      "3639071693960140038940400372731181934132941896845244383/1000000000000000000000000000000000000000000000000000",
      "-3275818090368807237295409044452173036885076295664776437/1000000000000000000000000000000000000000000000000000",
      "-3632536035913328016238030964018420967260498355098991853/10000000000000000000000000000000000000000000000000000",
      "2099643164508408279693906000776612440303801186717618433/5000000000000000000000000000000000000000000000000000",
      "-3903092158556395564972425868009281942069030970220404273/10000000000000000000000000000000000000000000000000000",
      "3903092158556395564972425868009281942069030970220404273/10000000000000000000000000000000000000000000000000000",
      "-230427974515893764208376656660561242601888115940296011/6250000000000000000000000000000000000000000000000000",
      "-706881479866193108452066308856104732114541802576922931/2000000000000000000000000000000000000000000000000000",
      "3629258830301903791474379740537331382286670923250011069/1000000000000000000000000000000000000000000000000000",
      "-818928461587805296913764482751510632427712538341238381/250000000000000000000000000000000000000000000000000",
      "1819483724971276994627661959407607050302573410451930089/500000000000000000000000000000000000000000000000000",
      "-2024534377031778444063332780445390127038401023333166191/500000000000000000000000000000000000000000000000000",
      "2050506520605014494350824335546999826052557010981951771/5000000000000000000000000000000000000000000000000000",
      "-3534267566839969884921465548609422382784120697021659451/10000000000000000000000000000000000000000000000000000",
      "975738081516349976918540746369622858312641427061915631/2500000000000000000000000000000000000000000000000000",
      "-975738081516349976918540746369622858312641427061915631/2500000000000000000000000000000000000000000000000000",
      "-740822960544968036581466605981260930178310324573085427/25000000000000000000000000000000000000000000000000000",
      "4199281510283387122333746580048962538711385057035484531/10000000000000000000000000000000000000000000000000000",
      "90728515075880454403474584531173686365429393495217369/25000000000000000000000000000000000000000000000000",
      "-1589269830468740971476461529415999390631700819808972701/2000000000000000000000000000000000000000000000000000",
      "1922668055566837934333128114608036829006061071310153489/5000000000000000000000000000000000000000000000000000",
      "-67827804487413741249114290434497332342683974036106597/200000000000000000000000000000000000000000000000000",
      "203734021598387963520534377639384245877924054324813541/2000000000000000000000000000000000000000000000000000",
      "-722340923773952602972716748384078240272677170541793211/10000000000000000000000000000000000000000000000000000",
      "722340923773952602972716748384078240272677170541793211/10000000000000000000000000000000000000000000000000000",
      "-1768144409990538988633335791626288202979913203994163331/5000000000000000000000000000000000000000000000000000",
      "1385535808870353007948923437036309231225041134887393161/2000000000000000000000000000000000000000000000000000"
    ],
    [
      "4540690047748230843983977873019359578432653378333202647/100000000000000000000000000000000000000000000000000000",
      "424170952996065708056073779624082828011111346191852739/1250000000000000000000000000000000000000000000000000",
      "-3847436628743348748764056464201918729316608309654649357/10000000000000000000000000000000000000000000000000000",
      "7949522520538584054093582160720485263994877073506400169/10000000000000000000000000000000000000000000000000000",
      "-4102085891795235305374992494567766969329899054563919951/10000000000000000000000000000000000000000000000000000",
      "3536949860621756631995472978373683051798425257827445321/10000000000000000000000000000000000000000000000000000",
      "-351748875083745847340688554395880632316027140096559959/1250000000000000000000000000000000000000000000000000",
      "-7229588599517898532699645432066379932702081370549656491/100000000000000000000000000000000000000000000000000000",
      "7229588599517898532699645432066379932702081370549656491/100000000000000000000000000000000000000000000000000000",
      "2962461759965119045276910339546858047996981758153648691/100000000000000000000000000000000000000000000000000000",
      "-509602517974150878899761588488024666509223984090423133/5000000000000000000000000000000000000000000000000000",
      "-1732579371147570574101460630513947143942288345204319177/2500000000000000000000000000000000000000000000000000",
      "40501084546084316710085285267535626227172316264740077/10000000000000000000000000000000000000000000000000",
      "-3639899865428908140435585023590845937826125165473914559/1000000000000000000000000000000000000000000000000000",
      "3276563131800206932118773143073480662018575449037234403/1000000000000000000000000000000000000000000000000000",
      "3633367336287012082956188296575287704120426834333374841/10000000000000000000000000000000000000000000000000000",
      "-4200236853713468947869183545835905456224784819138222493/10000000000000000000000000000000000000000000000000000",
      "975997669429239260842917346395774479720944399219550023/2500000000000000000000000000000000000000000000000000",
      "-975997669429239260842917346395774479720944399219550023/2500000000000000000000000000000000000000000000000000",
      "1843871516740893010610936982375254881001029982568717517/50000000000000000000000000000000000000000000000000000",
      "3535216374368778441270795221362334910985341491286590261/10000000000000000000000000000000000000000000000000000",
      "-181504238461854238809938975178652160870710829935929307/50000000000000000000000000000000000000000000000000",
      "819114717398691097717763775774148629800561068577628509/250000000000000000000000000000000000000000000000000",
      "-727959120644693119828626293521047881396330884079082283/200000000000000000000000000000000000000000000000000",
      "1012497431195064525705514341189290927756425308957325867/250000000000000000000000000000000000000000000000000",
      "-4101941215567925036777488499532888174379622551713894187/10000000000000000000000000000000000000000000000000000",
      "707015303420330525660456558397602448762262724085860929/2000000000000000000000000000000000000000000000000000",
      "-3903850820449831230443769391013856149626716285523294723/10000000000000000000000000000000000000000000000000000",
      "3903850820449831230443769391013856149626716285523294723/10000000000000000000000000000000000000000000000000000",
      "59276242860690652655336139737047780973551119943483619/2000000000000000000000000000000000000000000000000000",
      "-525029004344160561718431657640363526652263145609177733/1250000000000000000000000000000000000000000000000000",
      "-1814983260652464826846530200017601103471054945486146539/500000000000000000000000000000000000000000000000000",
      "7947767435984965731676640535816969065323998799221551673/10000000000000000000000000000000000000000000000000000",
      "-1922913110208520347442373985065120573245410713724328267/5000000000000000000000000000000000000000000000000000",
      "1695878607821108805206618549870475458354852668421358117/5000000000000000000000000000000000000000000000000000",
      "-203759530345084086572078282068696343591232328393423037/2000000000000000000000000000000000000000000000000000",
      "7224164374219671695863425437181363543212738540581001383/100000000000000000000000000000000000000000000000000000",
      "-7224164374219671695863425437181363543212738540581001383/100000000000000000000000000000000000000000000000000000",
      "353640743809193394831185097888518141284949097483057981/1000000000000000000000000000000000000000000000000000",
      "-1385632930746830311749464007438155313311081530861052571/2000000000000000000000000000000000000000000000000000"
    ],
    [
      "628837010901933867158166609882178997063972934460703531/250000000000000000000000000000000000000000000000000000",
      "940446925036571723761329259236261318096618984015643201/50000000000000000000000000000000000000000000000000000",
      "-1066214327216958497169980313775546344097000064897256221/50000000000000000000000000000000000000000000000000000",
      "4405682108397810384595238587395579859997003341442843907/100000000000000000000000000000000000000000000000000000",
      "-284156681745486673785059522126397606908178433317066177/12500000000000000000000000000000000000000000000000000",
      "392129611219008612104032514561063436733512346691531299/20000000000000000000000000000000000000000000000000000",
      "-1560132067481079375262332267247101033157967607905138271/100000000000000000000000000000000000000000000000000000",
      "-4005159886139636852578303055582161505095941255525182233/1000000000000000000000000000000000000000000000000000000",
      "4005159886139636852578303055582161505095941255525182233/1000000000000000000000000000000000000000000000000000000",
      "1636242136156601913766919228914966074634203648997327511/1000000000000000000000000000000000000000000000000000000",
      "-5641402022296238766355568704294513191481768934328594063/1000000000000000000000000000000000000000000000000000000",
      "-960385476542046627005408758883632377061736975055883101/25000000000000000000000000000000000000000000000000000",
      "2242934957920735837971118378398290911999466237346761913/10000000000000000000000000000000000000000000000000000",
      "-2015609612524346498923441666600278934096535406511212731/10000000000000000000000000000000000000000000000000000",
      "226820483680685241070777545298661606263781038329565227/1250000000000000000000000000000000000000000000000000",
      "80746518651720529694946282539792148443678302391169087/4000000000000000000000000000000000000000000000000000",
      "-145475445828336759169825583199384326576297596773245791/6250000000000000000000000000000000000000000000000000",
      "432796583927545591071448079438782960134298737651626377/20000000000000000000000000000000000000000000000000000",
      "-432796583927545591071448079438782960134298737651626377/20000000000000000000000000000000000000000000000000000",
      "2078791681385770079031197294681608586802436924002557199/1000000000000000000000000000000000000000000000000000000",
      "1956103751499150947465934597206631386204627465874331999/100000000000000000000000000000000000000000000000000000",
      "-2010174244595397023286744513181061798298388938243925433/10000000000000000000000000000000000000000000000000000",
      "90829044430032969904687061369281966719712196417299657/500000000000000000000000000000000000000000000000000",
      "-1009223592614980361159025734586239539025313318959633417/5000000000000000000000000000000000000000000000000000",
      "2245763723975267093565208547923028960442387111553295863/10000000000000000000000000000000000000000000000000000",
      "-2273165387453063712465029990908997443787792474274602917/100000000000000000000000000000000000000000000000000000",
      "489976136563431859120602426763901938602698945203626221/25000000000000000000000000000000000000000000000000000",
      "-43355674287846088887924584634866049039584509016909549/2000000000000000000000000000000000000000000000000000",
      "43355674287846088887924584634866049039584509016909549/2000000000000000000000000000000000000000000000000000",
      "410350232750112688073333005348400412582759549365642937/250000000000000000000000000000000000000000000000000000",
      "-582980951873087379910139310293340085580739112306064073/25000000000000000000000000000000000000000000000000000",
      "-2012571343226032141737423191616199707225999328330875113/10000000000000000000000000000000000000000000000000000",
      "2202348734599732758272329027806037344495041786620440149/50000000000000000000000000000000000000000000000000000",
      "-2131532081746401804071644271055254003436998453678573671/100000000000000000000000000000000000000000000000000000",
      "117499829836601766072990762733028046899602588914576893/6250000000000000000000000000000000000000000000000000",
      "-2821770543582007398276543953144226836854011203025637891/500000000000000000000000000000000000000000000000000000",
      "800428031232712808854866937991840847799948924828812177/200000000000000000000000000000000000000000000000000000",
      "-800428031232712808854866937991840847799948924828812177/200000000000000000000000000000000000000000000000000000",
      "49008652077435894492244143406075536426448551757988609/2500000000000000000000000000000000000000000000000000",
      "-153613734419322561474797670166839888951017228534365093/4000000000000000000000000000000000000000000000000000"
    ],
    [
      "-7865946901255965206558130902702350103195475020959941/3125000000000000000000000000000000000000000000000000",
      "-376203339117334015664282613448909958352509781615074643/20000000000000000000000000000000000000000000000000000",
      "213272699642686096488530229049013689526204495364800017/10000000000000000000000000000000000000000000000000000",
      "-881327088517018035360724954571372071704511367972999893/20000000000000000000000000000000000000000000000000000",
      "56847711153955730298588148613219123856966120130190599/2500000000000000000000000000000000000000000000000000",
      "-1960594567905644545964847400638118705166116077023786603/100000000000000000000000000000000000000000000000000000",
      "1559827850156943264540498175111352335359693653903689429/100000000000000000000000000000000000000000000000000000",
      "200383358874350640712174612763383184903211211560048587/50000000000000000000000000000000000000000000000000000",
      "-200383358874350640712174612763383184903211211560048587/50000000000000000000000000000000000000000000000000000",
      "-51330456670023209742228363985910088912344553363045467/31250000000000000000000000000000000000000000000000000",
      "1412560447731938881501288199907803279280386481991328779/250000000000000000000000000000000000000000000000000000",
      "1920805631746157312132536991330708093823657832455327153/50000000000000000000000000000000000000000000000000000",
      "-1122602509721972784396503694784046019528813947490297409/5000000000000000000000000000000000000000000000000000",
      "2017814174828122647579006047628197250730130416233451967/10000000000000000000000000000000000000000000000000000",
      "-1816383824260266881090285212891169946505553426425326593/10000000000000000000000000000000000000000000000000000",
      "-25178793820981970809621541353255739043052952424338019/1250000000000000000000000000000000000000000000000000",
      "116415961852084965112979446471874764470744139494740459/5000000000000000000000000000000000000000000000000000",
      "-541015443924406257775296528652133817304070799275664823/25000000000000000000000000000000000000000000000000000",
      "541015443924406257775296528652133817304070799275664823/25000000000000000000000000000000000000000000000000000",
      "-2041690609025374562109712271626612092239441384521292493/1000000000000000000000000000000000000000000000000000000",
      "-1959892714795087574902029247429193233209608310098182257/100000000000000000000000000000000000000000000000000000",
      "2012373095739775638554392838559071675887605809973391373/10000000000000000000000000000000000000000000000000000",
      "-363680166299594361592975770129672385810296124430067071/2000000000000000000000000000000000000000000000000000",
      "2020651735616264328320662592166174560004982873269213531/10000000000000000000000000000000000000000000000000000",
      "-281004221506349546759065565816174278403664124718699633/1250000000000000000000000000000000000000000000000000",
      "2273820364345320457512055647210957966022716265934962041/100000000000000000000000000000000000000000000000000000",
      "-196369349157176501915615606956110311344896267468420017/10000000000000000000000000000000000000000000000000000",
      "433572510494860495075569555420647083527131627556360089/20000000000000000000000000000000000000000000000000000",
      "-433572510494860495075569555420647083527131627556360089/20000000000000000000000000000000000000000000000000000",
      "-823866807410890839686006760930442668521535575207597293/500000000000000000000000000000000000000000000000000000",
      "2332635913956480643330044315006271080172768275754867109/100000000000000000000000000000000000000000000000000000",
      "2014770180655148309875928087826602431534679588976674367/10000000000000000000000000000000000000000000000000000",
      "-4405650694962238698951376136450099673101365235581830343/100000000000000000000000000000000000000000000000000000",
      "2131830330616918241431336007494167990604083666311505397/100000000000000000000000000000000000000000000000000000",
      "-940060014888363677390473874585011570592026123444979933/50000000000000000000000000000000000000000000000000000",
      "2826190441276865618834818390789366504069431803755303629/500000000000000000000000000000000000000000000000000000",
      "-2002323633865974779156112450191715283332508941540304549/500000000000000000000000000000000000000000000000000000",
      "2002323633865974779156112450191715283332508941540304549/500000000000000000000000000000000000000000000000000000",
      "-1960292576930138220371720665149695392026195442211750339/100000000000000000000000000000000000000000000000000000",
      "480051575838358196895623997917183469039549592497028713/12500000000000000000000000000000000000000000000000000"
    ],
    [
      "-2967725933410024575311964460113473189715138626280541781/100000000000000000000000000000000000000000000000000000",
      "-1109194521406189943362534001235715941522810909915935473/5000000000000000000000000000000000000000000000000000",
      "628790409038345586050512524466179894409310936190074981/2500000000000000000000000000000000000000000000000000",
      "-5196856694706293953097697216480885304099085561886411611/10000000000000000000000000000000000000000000000000000",
      "536339011710582321785074035472307532376680970952755411/2000000000000000000000000000000000000000000000000000",
      "-462436299161998617621118202282313573088382136408336421/2000000000000000000000000000000000000000000000000000",
      "1839557668183464455481345940166431279483190273518621441/10000000000000000000000000000000000000000000000000000",
      "4726238276265286326242450712451365859587204085230606637/100000000000000000000000000000000000000000000000000000",
      "-4726238276265286326242450712451365859587204085230606637/100000000000000000000000000000000000000000000000000000",
      "-121038955285870216087271747482304540828141882743582813/6250000000000000000000000000000000000000000000000000",
      "1332572312167841956730201566802834072559877535777900169/20000000000000000000000000000000000000000000000000000",
      "4530570538622372974805672903355824109182551842202649797/10000000000000000000000000000000000000000000000000000",
      "-661928444847863748934309640744793244653793531443866653/250000000000000000000000000000000000000000000000000",
      "1189772136768081917410765127344410208597456247648289949/500000000000000000000000000000000000000000000000000",
      "-535504265849925432720834740149862489203534721440724949/250000000000000000000000000000000000000000000000000",
      "-2375272101364621039243365704838081449733118795201546493/10000000000000000000000000000000000000000000000000000",
      "13729300832328887288634912349613402449898441366685763/50000000000000000000000000000000000000000000000000",
      "-51043956760167702240141509712070663033593638927125077/200000000000000000000000000000000000000000000000000",
      "51043956760167702240141509712070663033593638927125077/200000000000000000000000000000000000000000000000000",
      "-2410908445566299210505127274199795956409401636249527873/100000000000000000000000000000000000000000000000000000",
      "-462221398690351038194099217372919626577214402229122319/2000000000000000000000000000000000000000000000000000",
      "2373127762744877249949615008119053548838600029567967891/1000000000000000000000000000000000000000000000000000",
      "-2141936488495231152523450440737786756553422101109780601/1000000000000000000000000000000000000000000000000000",
      "74358240582240414263512389542158044382317203902309289/31250000000000000000000000000000000000000000000000",
      "-2647619769398657772234520146916024192957865340491573423/1000000000000000000000000000000000000000000000000000",
      "2681560707669645158013541833099098671262994746539875771/10000000000000000000000000000000000000000000000000000",
      "-72219852298336216657642460978889492751252437956994747/312500000000000000000000000000000000000000000000000",
      "2552126118103388854107688217768461360961786168807038213/10000000000000000000000000000000000000000000000000000",
      "-2552126118103388854107688217768461360961786168807038213/10000000000000000000000000000000000000000000000000000",
      "-1936714173841184116010967296436432162812530143826501053/100000000000000000000000000000000000000000000000000000",
      "2745797535487507265726438180627599676864808910064442449/10000000000000000000000000000000000000000000000000000",
      "94921600633996281832901224598109867366609376416357847/40000000000000000000000000000000000000000000000000",
      "-5194342222504747544943815624901025905788087636413280609/10000000000000000000000000000000000000000000000000000",
      "1256825132247521637176436808079765066240154121929960363/5000000000000000000000000000000000000000000000000000",
      "-2216877671154040816773889916798182639246183579569157089/10000000000000000000000000000000000000000000000000000",
      "1664472875689200855313167972277064107894678913178808957/25000000000000000000000000000000000000000000000000000",
      "-73768395764306551644670370958950272263669511741334549/1562500000000000000000000000000000000000000000000000",
      "73768395764306551644670370958950272263669511741334549/1562500000000000000000000000000000000000000000000000",
      "-462335080215005277201447262860742604394135029732632511/2000000000000000000000000000000000000000000000000000",
      "2264276536114533601397829334532960785999767848896271539/5000000000000000000000000000000000000000000000000000"
    ],
    [
      "296774021532384858130343185259370463226934299199008917/10000000000000000000000000000000000000000000000000000",
      "554578014273140769118519270778497226308809114433374989/2500000000000000000000000000000000000000000000000000",
      "-2515086078624947934550207546399073367261601098808145549/10000000000000000000000000000000000000000000000000000",
      "5196725419706859296672396822657269781589007732756586607/10000000000000000000000000000000000000000000000000000",
      "-1340385294768941623408982248758860515704870777179090647/5000000000000000000000000000000000000000000000000000",
      "2312087868452209634114456750532154646131683692380894097/10000000000000000000000000000000000000000000000000000",
      "-28741623196144297291329007184724509406066487302172721/156250000000000000000000000000000000000000000000000",
      "-2363119919494873037347001453548930220717142525209199767/50000000000000000000000000000000000000000000000000000",
      "2363119919494873037347001453548930220717142525209199767/50000000000000000000000000000000000000000000000000000",
      "1937015102631119787113014143564326149516311556988093027/100000000000000000000000000000000000000000000000000000",
      "-26028339615706507272731352408379147347824714748674967/390625000000000000000000000000000000000000000000000",
      "-181215997021790908422541946423466806371140076895743153/400000000000000000000000000000000000000000000000000",
      "82711528952024855442446862853434032222133609545112439/31250000000000000000000000000000000000000000000000",
      "-2378691867511007049453340135611645583477794924962028671/1000000000000000000000000000000000000000000000000000",
      "2141252998477189033758424927521745795566537926891348399/1000000000000000000000000000000000000000000000000000",
      "2374388690338180156810654265123441576536691867030952683/10000000000000000000000000000000000000000000000000000",
      "-2744912758243456263961671449994654486167192022490978553/10000000000000000000000000000000000000000000000000000",
      "2551211247980344285270091012370678175012159412352079377/10000000000000000000000000000000000000000000000000000",
      "-2551211247980344285270091012370678175012159412352079377/10000000000000000000000000000000000000000000000000000",
      "1204823631738685725442597513964984470966104953605150211/50000000000000000000000000000000000000000000000000000",
      "288780815204075892524437431515415191821299591087522007/1250000000000000000000000000000000000000000000000000",
      "-118613882532022487387360614275477589779478481499711403/50000000000000000000000000000000000000000000000000",
      "1070586218744492732162146941152362375498237837872036213/500000000000000000000000000000000000000000000000000",
      "-2378611306522803479989974276279263451637332840897422523/1000000000000000000000000000000000000000000000000000",
      "661668733119366332594901811198384664974251533185639227/250000000000000000000000000000000000000000000000000",
      "-335079532443327312986079721359719189554519464773331689/1250000000000000000000000000000000000000000000000000",
      "231017481784385867427626377627857454120741422566857903/1000000000000000000000000000000000000000000000000000",
      "-637784886047898954844348830142747762004374502991390581/2500000000000000000000000000000000000000000000000000",
      "637784886047898954844348830142747762004374502991390581/2500000000000000000000000000000000000000000000000000",
      "1937105878493441685415349992965221578664393941625933201/100000000000000000000000000000000000000000000000000000",
      "-2744850132040939987936576698540765003293149854429671357/10000000000000000000000000000000000000000000000000000",
      "-2372189919273371331746546531852982660124038312716168919/1000000000000000000000000000000000000000000000000000",
      "1038842201758637997342540745519853328116824239612507059/2000000000000000000000000000000000000000000000000000",
      "-2513574749246571482814651251531542874110909234036652899/10000000000000000000000000000000000000000000000000000",
      "2216800727714186624636522471523231635034996505879593189/10000000000000000000000000000000000000000000000000000",
      "-416142807617222657479224402529575440360124792534372799/6250000000000000000000000000000000000000000000000000",
      "4721179043382120834269440612517808911242058813432599437/100000000000000000000000000000000000000000000000000000",
      "-4721179043382120834269440612517808911242058813432599437/100000000000000000000000000000000000000000000000000000",
      "2311581788891447110072000521074149493112461068682314087/10000000000000000000000000000000000000000000000000000",
      "-2264191258302816867361527424392957215965073301735730699/5000000000000000000000000000000000000000000000000000"
    ],
    [
      "9688790336695444126243901420697242279056529496465643907/1000000000000000000000000000000000000000000000000000000",
      "362010335254598679783354777157653077170731521072119263/5000000000000000000000000000000000000000000000000000",
      "-8209085738761518008114538706508695123656691824642900701/100000000000000000000000000000000000000000000000000000",
      "1696163835843047875384392834035495396965109612856582983/10000000000000000000000000000000000000000000000000000",
      "-8752552619668960745826400583385174451793209071614000021/100000000000000000000000000000000000000000000000000000",
      "3773242848143225654916875404270188167331744471482673951/50000000000000000000000000000000000000000000000000000",
      "-6003866915543820159842075582217856856140127346357880227/100000000000000000000000000000000000000000000000000000",
      "-61704751229705245999667009052900779140934463864298707/4000000000000000000000000000000000000000000000000000",
      "61704751229705245999667009052900779140934463864298707/4000000000000000000000000000000000000000000000000000",
      "6323271763094226986674783952051233164073916920689396087/1000000000000000000000000000000000000000000000000000000",
      "-2174945957052053848663138626358068673137564788785754613/100000000000000000000000000000000000000000000000000000",
      "-1478669240137842490541929774045139404604153909571821057/10000000000000000000000000000000000000000000000000000",
      "864229117536645091622407571972217728962654108064858001/1000000000000000000000000000000000000000000000000000",
      "-1941758978349888710391450827854432273274819805825946203/2500000000000000000000000000000000000000000000000000",
      "699166120311128274544244586382510926409258595103058499/1000000000000000000000000000000000000000000000000000",
      "775374710288272096078134869692564807525422314169476989/10000000000000000000000000000000000000000000000000000",
      "-1120249010742903775295183095343938431355522064134233087/12500000000000000000000000000000000000000000000000000",
      "8329664909633807503758374318786032376013131310035958927/100000000000000000000000000000000000000000000000000000",
      "-8329664909633807503758374318786032376013131310035958927/100000000000000000000000000000000000000000000000000000",
      "7853572730253559978316802954558660837116425939379544297/1000000000000000000000000000000000000000000000000000000",
      "3772153818304225752986084269188868808999933903149880137/50000000000000000000000000000000000000000000000000000",
      "-968261495846515986992402023523691270600376006928021131/1250000000000000000000000000000000000000000000000000",
      "6997140369906632642040762393374400661854510233157857327/10000000000000000000000000000000000000000000000000000",
      "-7772515080194904738068624064969630268384373491805519711/10000000000000000000000000000000000000000000000000000",
      "1081093223433163761407334606635911097106014812141393827/1250000000000000000000000000000000000000000000000000",
      "-4376114202037684646224239960883905105191659196512225143/50000000000000000000000000000000000000000000000000000",
      "7548187051315234159512685623485849387204951825892473303/100000000000000000000000000000000000000000000000000000",
      "-4166772162170295078692787038348624246255410058388505153/50000000000000000000000000000000000000000000000000000",
      "4166772162170295078692787038348624246255410058388505153/50000000000000000000000000000000000000000000000000000",
      "12389117186151370715757451236842800532920908359920949/1953125000000000000000000000000000000000000000000000",
      "-560491695266971271130624923281825884695994724493282467/6250000000000000000000000000000000000000000000000000",
      "-3875979537519078028987236018027403547944650542049454849/5000000000000000000000000000000000000000000000000000",
      "1695787026956447581868565337041302436653534757388322741/10000000000000000000000000000000000000000000000000000",
      "-8205641865489106526206440394440955949685102799468293727/100000000000000000000000000000000000000000000000000000",
      "452297676988722632089128363434958058972296248245395991/6250000000000000000000000000000000000000000000000000",
      "-2175781661066021862968248697709898089717002152131688277/100000000000000000000000000000000000000000000000000000",
      "154145886113507168232708783153482401142006852862042073/10000000000000000000000000000000000000000000000000000",
      "-154145886113507168232708783153482401142006852862042073/10000000000000000000000000000000000000000000000000000",
      "7545325776678891842169163413752680867560195874978300957/100000000000000000000000000000000000000000000000000000",
      "-295641772169969079112853033280504600285319682555604837/2000000000000000000000000000000000000000000000000000"
    ],
    [
      "-9683000081112413736261190670612271997977925426738411263/1000000000000000000000000000000000000000000000000000000",
      "-3619900696936338842307827455515811914021296322668381601/50000000000000000000000000000000000000000000000000000",
      "8208101401983919058064848216774262887786921852523985921/100000000000000000000000000000000000000000000000000000",
      "-169584929684951834661520384508590904101663451299281489/1000000000000000000000000000000000000000000000000000",
      "8750391566511264408184183878511015829477714209223741811/100000000000000000000000000000000000000000000000000000",
      "-3773331086462398548144302435176821166197604689931626067/50000000000000000000000000000000000000000000000000000",
      "6004870637137200242621458758574010641561709702065851993/100000000000000000000000000000000000000000000000000000",
      "1541791535787596853667146111779631690833499677797400141/100000000000000000000000000000000000000000000000000000",
      "-1541791535787596853667146111779631690833499677797400141/100000000000000000000000000000000000000000000000000000",
      "-3151189329550559159483340263913045019244654270182539269/500000000000000000000000000000000000000000000000000000",
      "434405880339541737113559406478687946416691495861909537/20000000000000000000000000000000000000000000000000000",
      "1478646356679747478082271258714432667920945919221170053/10000000000000000000000000000000000000000000000000000",
      "-8630571697845323672712431583545735336846830526748590967/10000000000000000000000000000000000000000000000000000",
      "7756540408057065655761167273202147938880256604217294329/10000000000000000000000000000000000000000000000000000",
      "-6982176352052865481299662939861960331772733332416905399/10000000000000000000000000000000000000000000000000000",
      "-3871820280021000872081715520765174335561193081248567533/50000000000000000000000000000000000000000000000000000",
      "8949468824549827400147488216753036484011740136303617007/100000000000000000000000000000000000000000000000000000",
      "-1663846191727943113663023692383550576698170029519184471/20000000000000000000000000000000000000000000000000000",
      "1663846191727943113663023692383550576698170029519184471/20000000000000000000000000000000000000000000000000000",
      "-3923731626324805269318413860957114894431813667368511277/500000000000000000000000000000000000000000000000000000",
      "-7534484633374754514496853242234995530821965251278358209/100000000000000000000000000000000000000000000000000000",
      "1933906203847585233162259508782044086781048202956766969/2500000000000000000000000000000000000000000000000000",
      "-6987655558168213223328564618469050005786253177039672943/10000000000000000000000000000000000000000000000000000",
      "7762019614172413397694702409969426007829441033384640937/10000000000000000000000000000000000000000000000000000",
      "-13495353678613879754987078557146574235809729128283893/15625000000000000000000000000000000000000000000000",
      "1750013480280939290989039840838816636225594242813404739/20000000000000000000000000000000000000000000000000000",
      "-7538364107397046322807659493062571360701101085174211499/100000000000000000000000000000000000000000000000000000",
      "8323110432662007376712496796169088383695370058417891911/100000000000000000000000000000000000000000000000000000",
      "-8323110432662007376712496796169088383695370058417891911/100000000000000000000000000000000000000000000000000000",
      "-6322334213876445044701254969933559643702480099340464451/1000000000000000000000000000000000000000000000000000000",
      "22388359635124129703100484147366218841613685876013403/250000000000000000000000000000000000000000000000000",
      "309659678756316714223671792940939004439322379275420343/400000000000000000000000000000000000000000000000000",
      "-1695472523736034802739074842772596232004574105409459749/10000000000000000000000000000000000000000000000000000",
      "8204657835955651572414818439605851260221271832519968309/100000000000000000000000000000000000000000000000000000",
      "-7236357827844410198632711665441939592200871094239009259/100000000000000000000000000000000000000000000000000000",
      "1086432548441595522619736229558744874255118168897270619/50000000000000000000000000000000000000000000000000000",
      "-1540631675495546540774960064995067875265297069569376911/100000000000000000000000000000000000000000000000000000",
      "1540631675495546540774960064995067875265297069569376911/100000000000000000000000000000000000000000000000000000",
      "-1509100462526549356679283764713815703365401354327045781/20000000000000000000000000000000000000000000000000000",
      "1478186014047715698207656573326648174690651935460202941/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "-822378698505521794203791097045315116900815692647235621/12500000000000000000000000000000000000000000000000000",
      "-983333832200436313956190820423152106907826641362935133/2000000000000000000000000000000000000000000000000000",
      "2787286059903299502511913492808488936463912498499419503/5000000000000000000000000000000000000000000000000000",
      "-71988166794471425070348655601347532669286806199981211/62500000000000000000000000000000000000000000000000",
      "5943534567308829006297835003295933615940190853097954971/10000000000000000000000000000000000000000000000000000",
      "-640588300256311037540276497513856925858673279793571869/1250000000000000000000000000000000000000000000000000",
      "815441497732225621106670241493763775101863662804982697/2000000000000000000000000000000000000000000000000000",
      "1047498913389360194788860772642036531360067924323661467/10000000000000000000000000000000000000000000000000000",
      "-1047498913389360194788860772642036531360067924323661467/10000000000000000000000000000000000000000000000000000",
      "-2146161053366989732891970117762652137999301639565704151/50000000000000000000000000000000000000000000000000000",
      "738365562031379070684980385718668757020578180718637303/5000000000000000000000000000000000000000000000000000",
      "502068778152633493502389395353474474365496065007711711/500000000000000000000000000000000000000000000000000",
      "-2934111415997025099949382880249520934102123802157953657/500000000000000000000000000000000000000000000000000",
      "1318467343815791824804406724928260728031598889621952169/250000000000000000000000000000000000000000000000000",
      "-118685726885105206372468231435608779393716612153705551/25000000000000000000000000000000000000000000000000",
      "-658050374823698805360238653166827060170166809867517701/1250000000000000000000000000000000000000000000000000",
      "608574599575090393454407629965109163413044928576179803/1000000000000000000000000000000000000000000000000000",
      "-5656513785077505988009405712474070844388996519915243053/10000000000000000000000000000000000000000000000000000",
      "5656513785077505988009405712474070844388996519915243053/10000000000000000000000000000000000000000000000000000",
      "-5343222149299904722327472019064435848513683299178633419/100000000000000000000000000000000000000000000000000000",
      "-2561095785073757757903769685602853319760663042526439817/5000000000000000000000000000000000000000000000000000",
      "1051929646483791961282255729965061408769911056168399131/200000000000000000000000000000000000000000000000000",
      "-1186828384240608317743026783372013863835351136358227257/250000000000000000000000000000000000000000000000000",
      "5273753836821392315226187029073409202806268695241037327/1000000000000000000000000000000000000000000000000000",
      "-5868086321660237884176280216687898058486044902056696901/1000000000000000000000000000000000000000000000000000",
      "5943324848388455689483877131774688945149383950934758531/10000000000000000000000000000000000000000000000000000",
      "-2561058131428657876105977725913464396411858967171417281/5000000000000000000000000000000000000000000000000000",
      "1131287695557461244894533210778768462767145045740266619/2000000000000000000000000000000000000000000000000000",
      "-1131287695557461244894533210778768462767145045740266619/2000000000000000000000000000000000000000000000000000",
      "-429173106333424158997810769582604145093259535977185037/10000000000000000000000000000000000000000000000000000",
      "6085611584120730383509602819855782950341736981283040257/10000000000000000000000000000000000000000000000000000",
      "5259525163248164846181388134461935404359932050541854829/1000000000000000000000000000000000000000000000000000",
      "-575778179492120731213450213367301545154822967913678951/500000000000000000000000000000000000000000000000000",
      "696529842681744866845532125571913854368024988167844819/1250000000000000000000000000000000000000000000000000",
      "-982867156529908299859058035322828782606129891338315681/2000000000000000000000000000000000000000000000000000",
      "738653670142507009773984414218591816250553252794731727/5000000000000000000000000000000000000000000000000000",
      "-1048134233951589860553974346430324736285493708759869833/10000000000000000000000000000000000000000000000000000",
      "1048134233951589860553974346430324736285493708759869833/10000000000000000000000000000000000000000000000000000",
      "-80061257295435298520980829498155996728695460175542137/156250000000000000000000000000000000000000000000000",
      "62739101559733753779189220457531358729017587125406971/62500000000000000000000000000000000000000000000000"
    ],
    [
      "6583514845651512422570165761023216159903350815178047871/100000000000000000000000000000000000000000000000000000",
      "2457999810091524380698028208244316123152486725065729407/5000000000000000000000000000000000000000000000000000",
      "-5574351104748200003532917762439154093051761159444146351/10000000000000000000000000000000000000000000000000000",
      "575858493055088042965691390376902990920308020225068287/500000000000000000000000000000000000000000000000000",
      "-5942818756353560855846782075471858489098989623561796487/10000000000000000000000000000000000000000000000000000",
      "1024912826129848226909963946518575273753056761868364081/2000000000000000000000000000000000000000000000000000",
      "-4075750509599344614047803707973883830965640257453192289/10000000000000000000000000000000000000000000000000000",
      "-523696182672518829878731779300916358320670490169270783/5000000000000000000000000000000000000000000000000000",
      "523696182672518829878731779300916358320670490169270783/5000000000000000000000000000000000000000000000000000",
      "2146068724622166519125532887211660020494167448119198359/50000000000000000000000000000000000000000000000000000",
      "-738303055134735481792637918022145831712767194408966931/5000000000000000000000000000000000000000000000000000",
      "-502028187541614494794525129741625680447054648417641393/500000000000000000000000000000000000000000000000000",
      "2933753012044116334568959448821233301098093715484720939/500000000000000000000000000000000000000000000000000",
      "-5273224148452876583501891601415135489397053605545195273/1000000000000000000000000000000000000000000000000000",
      "94936985517573102187812518911774739645528399719255597/20000000000000000000000000000000000000000000000000",
      "1315937181435553685201406715642652903117646112067966811/2500000000000000000000000000000000000000000000000000",
      "-6085012800546882279032351672178258193316114704259377299/10000000000000000000000000000000000000000000000000000",
      "2827899527811224487625481627288465005364628863422349853/5000000000000000000000000000000000000000000000000000",
      "-2827899527811224487625481627288465005364628863422349853/5000000000000000000000000000000000000000000000000000",
      "2671221870367778282450276151985690401068210489281585737/50000000000000000000000000000000000000000000000000000",
      "5121554681548893318791784982863145455693375957503538531/10000000000000000000000000000000000000000000000000000",
      "-5259004744033544441201608227948887601557677508640059383/1000000000000000000000000000000000000000000000000000",
      "4746733753772888424670436223393409924771669166886958581/1000000000000000000000000000000000000000000000000000",
      "-2636554313173554949358446027985536971893813218308337713/500000000000000000000000000000000000000000000000000",
      "5867369532578492098888168497187036206051894620338281869/1000000000000000000000000000000000000000000000000000",
      "-594260906231382200169571185210254414710849084457080839/1000000000000000000000000000000000000000000000000000",
      "5121479392603042045327875319201459966150517361090268223/10000000000000000000000000000000000000000000000000000",
      "-706965470834574712730736309108073246233210984682514993/1250000000000000000000000000000000000000000000000000",
      "706965470834574712730736309108073246233210984682514993/1250000000000000000000000000000000000000000000000000",
      "4291546287763969986438136866760457903528983510303605471/100000000000000000000000000000000000000000000000000000",
      "-3042439197726497350264412601349605490752161697587654383/5000000000000000000000000000000000000000000000000000",
      "-2629440846516596314595655341769807105359107867629182919/500000000000000000000000000000000000000000000000000",
      "143932836999587237824711447950260301512353541560109419/125000000000000000000000000000000000000000000000000",
      "-222880715906126280970413362741820673238475453624602891/400000000000000000000000000000000000000000000000000",
      "2456833206544002890948698985560246434799151317485104049/5000000000000000000000000000000000000000000000000000",
      "-738591166514006407147186265606911334661378194082549091/5000000000000000000000000000000000000000000000000000",
      "1048027704251615815654374809185700162477772882918851371/10000000000000000000000000000000000000000000000000000",
      "-1048027704251615815654374809185700162477772882918851371/10000000000000000000000000000000000000000000000000000",
      "256188910692548021485108925857979199672170657018602183/500000000000000000000000000000000000000000000000000",
      "-1003744462693896621163178732351380418770719179244888341/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1134751596758073571635323555257314924642081360422302047/100000000000000000000000000000000000000000000000000000",
      "-1696724873518647913643815783371338997800902767526957339/20000000000000000000000000000000000000000000000000000",
      "9618375964351313139647078219305686795092833990610995171/100000000000000000000000000000000000000000000000000000",
      "-1987241237802775676073218968384630966406668437314668257/10000000000000000000000000000000000000000000000000000",
      "1025403641367644362119877107146433108438900868840715833/10000000000000000000000000000000000000000000000000000",
      "-1768619889745406353062765667038254842082250338648053051/20000000000000000000000000000000000000000000000000000",
      "7036291006391498058029171669293683385078368825230056927/100000000000000000000000000000000000000000000000000000",
      "1806808442335533707284656665897590825332882868010208329/100000000000000000000000000000000000000000000000000000",
      "-1806808442335533707284656665897590825332882868010208329/100000000000000000000000000000000000000000000000000000",
      "-7388801193719517202849605550397502184171896969975792729/1000000000000000000000000000000000000000000000000000000",
      "2545688561707485427574284699682086484704615392642230569/100000000000000000000000000000000000000000000000000000",
      "1732672381632027133343735052141751137524325593085056237/10000000000000000000000000000000000000000000000000000",
      "-505976793245183162649297138407252052911679329813618767/500000000000000000000000000000000000000000000000000",
      "9094132223536018890777504618986182116568025688137057141/10000000000000000000000000000000000000000000000000000",
      "-1023351817256511979763536100865375466735398595512485933/1250000000000000000000000000000000000000000000000000",
      "-4536588427419615263081314473299281060825880195751380487/50000000000000000000000000000000000000000000000000000",
      "1049926891881486033645609807527585626210264151535937113/10000000000000000000000000000000000000000000000000000",
      "-4880194399721454308123285317324778392927832062016760101/50000000000000000000000000000000000000000000000000000",
      "4880194399721454308123285317324778392927832062016760101/50000000000000000000000000000000000000000000000000000",
      "-9159826183431070433739897799052932039649796535824000947/1000000000000000000000000000000000000000000000000000000",
      "-4413972174850406906462944026986961329677870821665961999/50000000000000000000000000000000000000000000000000000",
      "9069608973022177219283260257679343164145884661068335169/10000000000000000000000000000000000000000000000000000",
      "-8188569365306889836602742557585416936751460236843085407/10000000000000000000000000000000000000000000000000000",
      "1819177410158162577832034517419416306248346269518662789/2000000000000000000000000000000000000000000000000000",
      "-63257837351586698508902894564925073041932441739255221/62500000000000000000000000000000000000000000000000",
      "1025366925463058872261351568880547019847235316677036031/10000000000000000000000000000000000000000000000000000",
      "-2208704564121214278006110209272515685083195838739910589/25000000000000000000000000000000000000000000000000000",
      "9750800874827964155446662938475949671204521151647405987/100000000000000000000000000000000000000000000000000000",
      "-9750800874827964155446662938475949671204521151647405987/100000000000000000000000000000000000000000000000000000",
      "-7412269781569979870256119694306538172734812551549360123/1000000000000000000000000000000000000000000000000000000",
      "209840557059699242850794430681895394743715069566145171/2000000000000000000000000000000000000000000000000000",
      "2268012797738843886946158948937115526092004300101907933/2500000000000000000000000000000000000000000000000000",
      "-397360328573552271871746676995518715451569122681756783/2000000000000000000000000000000000000000000000000000",
      "9614347174047024870937807602681905107243515075962423321/100000000000000000000000000000000000000000000000000000",
      "-847959557728895129911969697377135411757813510965701883/10000000000000000000000000000000000000000000000000000",
      "31833480144713513895714759166300210090683419652205777/1250000000000000000000000000000000000000000000000000",
      "-902725716710041562319073764219059249878376914785178879/50000000000000000000000000000000000000000000000000000",
      "902725716710041562319073764219059249878376914785178879/50000000000000000000000000000000000000000000000000000",
      "-1768348487962316236533463839546360376967024530960082937/20000000000000000000000000000000000000000000000000000",
      "866066900855026624092130018042318899297876973221847593/5000000000000000000000000000000000000000000000000000"
    ],
    [
      "567618802794791617866631122353341633963399736578584891/50000000000000000000000000000000000000000000000000000",
      "2120991142043879056500670582687161993770091841669304371/25000000000000000000000000000000000000000000000000000",
      "-9619202173765099461528602513689444881158141456230860247/100000000000000000000000000000000000000000000000000000",
      "397501049626549433259521485861910602623860170977865209/2000000000000000000000000000000000000000000000000000",
      "-205117006151247444031222918229752254531829057879657949/2000000000000000000000000000000000000000000000000000",
      "2210737830481014645419442238352323713327538576310299417/25000000000000000000000000000000000000000000000000000",
      "-3517724263103870070467250267381846334361823310511192697/50000000000000000000000000000000000000000000000000000",
      "-1807502795716318440743268418645602184586507684218812273/100000000000000000000000000000000000000000000000000000",
      "1807502795716318440743268418645602184586507684218812273/100000000000000000000000000000000000000000000000000000",
      "7406337955115784149227197119074480345123265471596221771/1000000000000000000000000000000000000000000000000000000",
      "-2548136591227896855670657403001859808450094768672390843/100000000000000000000000000000000000000000000000000000",
      "-866345794504978740379244668207924101678087366161502241/5000000000000000000000000000000000000000000000000000",
      "506291121473308632973291879909674629394770553691120783/500000000000000000000000000000000000000000000000000",
      "-4550118699354967719610553769089418267941691946095913061/5000000000000000000000000000000000000000000000000000",
      "81918546056128279334967525606133358309281418263105267/100000000000000000000000000000000000000000000000000",
      "9083827930971075056713694606352184292847513082508524089/100000000000000000000000000000000000000000000000000000",
      "-131265512174135451945929788860032690434073607595172871/1250000000000000000000000000000000000000000000000000",
      "9760607178419257740827110250072704692606829648283539413/100000000000000000000000000000000000000000000000000000",
      "-9760607178419257740827110250072704692606829648283539413/100000000000000000000000000000000000000000000000000000",
      "1152712392270808295322298406593041875791199422221287467/125000000000000000000000000000000000000000000000000000",
      "883843726460261110462255804746439994988014387580449547/10000000000000000000000000000000000000000000000000000",
      "-9075698332073089043841319035254655916040484978366870757/10000000000000000000000000000000000000000000000000000",
      "4096804699932064252235080615879347403782401131199913457/5000000000000000000000000000000000000000000000000000",
      "-9101992192961236010082658338738001878598098377120669457/10000000000000000000000000000000000000000000000000000",
      "20255081007150453814615817618575157217743517332717857/20000000000000000000000000000000000000000000000000",
      "-512774155306995448611152577203406400029883395297751501/5000000000000000000000000000000000000000000000000000",
      "4422655560799899889949579779094349235504060622657702733/50000000000000000000000000000000000000000000000000000",
      "-9751019204017458656205309757884864474828727475601683449/100000000000000000000000000000000000000000000000000000",
      "9751019204017458656205309757884864474828727475601683449/100000000000000000000000000000000000000000000000000000",
      "7429807114937255985565306420476478130374802772576339379/1000000000000000000000000000000000000000000000000000000",
      "-52469999577555921274146440370551792098415491997754353/500000000000000000000000000000000000000000000000000",
      "-567383782001506780152469121910446216032311650229282937/625000000000000000000000000000000000000000000000000",
      "496766405792834228274640985422259492272044388959630723/2500000000000000000000000000000000000000000000000000",
      "-480758656278673007936328770448051856502467341678416989/5000000000000000000000000000000000000000000000000000",
      "8479935519983876922810518762759848848790505964080531279/100000000000000000000000000000000000000000000000000000",
      "-2549126448507738832823696752425075336075212688680723511/100000000000000000000000000000000000000000000000000000",
      "1806145737014013234273751198888912785189102024991384217/100000000000000000000000000000000000000000000000000000",
      "-1806145737014013234273751198888912785189102024991384217/100000000000000000000000000000000000000000000000000000",
      "8841594263221753375208251733652605453912748646013769611/100000000000000000000000000000000000000000000000000000",
      "-1732152978320563029807435400676479435910644791759666281/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "-33441369920576229073467351032350984741260525774114511/2500000000000000000000000000000000000000000000000000",
      "-1000056828488024202077177474565641079334389864080620881/10000000000000000000000000000000000000000000000000000",
      "141727788521291139793325915013944043086139782715738401/1250000000000000000000000000000000000000000000000000",
      "-2342576808691803817782194831197385296949609187961851613/10000000000000000000000000000000000000000000000000000",
      "1208754500521474699448985801851925132618577501978651741/10000000000000000000000000000000000000000000000000000",
      "-521216027814715398681547664836150567229400960166991779/5000000000000000000000000000000000000000000000000000",
      "2073609863919211467465760633749145621698482145855116351/25000000000000000000000000000000000000000000000000000",
      "33279392197147845371373605651975450903032665936240159/1562500000000000000000000000000000000000000000000000",
      "-33279392197147845371373605651975450903032665936240159/1562500000000000000000000000000000000000000000000000",
      "-4354990725630130400439316475455684143678771702414881457/500000000000000000000000000000000000000000000000000000",
      "600175849148697636772255224061731081816147272498621/20000000000000000000000000000000000000000000000000",
      "1021244442058727499714504247933784653342784976571559159/5000000000000000000000000000000000000000000000000000",
      "-1192899461872024826359516978334043302591254855891949899/1000000000000000000000000000000000000000000000000000",
      "536012005909938678202089373740052004357679152358678693/500000000000000000000000000000000000000000000000000",
      "-386027453719840587335312200185719743987111848847603863/400000000000000000000000000000000000000000000000000",
      "-1069553775202758880596561122461604342019497872927876519/10000000000000000000000000000000000000000000000000000",
      "309415679002170205015154107500267688811459959725948709/2500000000000000000000000000000000000000000000000000",
      "-1148622366862925108915832866982315245798907217718521713/10000000000000000000000000000000000000000000000000000",
      "1148622366862925108915832866982315245798907217718521713/10000000000000000000000000000000000000000000000000000",
      "-134971008934215435873730869659772746384282613885393821/12500000000000000000000000000000000000000000000000000",
      "-208129111943110552044623779421744736631081282425601353/2000000000000000000000000000000000000000000000000000",
      "267283297567789186086681889188706018152519743138688449/250000000000000000000000000000000000000000000000000",
      "-1930550989646466017189820027191459584541851213971987803/2000000000000000000000000000000000000000000000000000",
      "536115436171754448323815428925048637107776983991889941/500000000000000000000000000000000000000000000000000",
      "-1193101994293715043771521505720088410615809174593021253/1000000000000000000000000000000000000000000000000000",
      "604355609751030735617720995381751182888840280376231953/5000000000000000000000000000000000000000000000000000",
      "-260363965417851136038668885014621099608821129051074401/2500000000000000000000000000000000000000000000000000",
      "574716334409388446429672951354445942790482957564994339/5000000000000000000000000000000000000000000000000000",
      "-574716334409388446429672951354445942790482957564994339/5000000000000000000000000000000000000000000000000000",
      "-4368823210731945774616371990141087441546352582755244173/500000000000000000000000000000000000000000000000000000",
      "1236809133033415808359624007953197602747763751503585489/10000000000000000000000000000000000000000000000000000",
      "267355270247593365751988754129056280282876535510429021/250000000000000000000000000000000000000000000000000",
      "-93682344418311719013725723116438293466587730613521067/400000000000000000000000000000000000000000000000000",
      "1133347390955731504103456132025242564024548833500556093/10000000000000000000000000000000000000000000000000000",
      "-9995819112734265877880396327810980789933420774853990599/100000000000000000000000000000000000000000000000000000",
      "1501023044578301790108695041853850717567268116936364841/50000000000000000000000000000000000000000000000000000",
      "-2128281447010214425301870789089213601831349065823014587/100000000000000000000000000000000000000000000000000000",
      "2128281447010214425301870789089213601831349065823014587/100000000000000000000000000000000000000000000000000000",
      "-1042272090268706029516491332408579608862527764924347999/10000000000000000000000000000000000000000000000000000",
      "2041854001542132617311083276525030958980736144902834407/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "669113854075753036234476468899085778103831333724602203/50000000000000000000000000000000000000000000000000000",
      "500048465810454681053786083493396284664209806222052097/5000000000000000000000000000000000000000000000000000",
      "-566959851218029984665012901424055128916889831916167023/5000000000000000000000000000000000000000000000000000",
      "2342888026305690543737705778160515686227212080392038217/10000000000000000000000000000000000000000000000000000",
      "-151121040483703821802634997289551033980113029019478123/1250000000000000000000000000000000000000000000000000",
      "521207297158195450841715416636484944949813548504830197/5000000000000000000000000000000000000000000000000000",
      "-8293446332898035271299359409250926249863507804058303903/100000000000000000000000000000000000000000000000000000",
      "-2130699610265873745534948923478772649132763166038300037/100000000000000000000000000000000000000000000000000000",
      "2130699610265873745534948923478772649132763166038300037/100000000000000000000000000000000000000000000000000000",
      "545665870886268158980417749332593993454776553702078549/62500000000000000000000000000000000000000000000000000",
      "-1501882501841951399954560750167780670211883399232126927/50000000000000000000000000000000000000000000000000000",
      "-510627881484325065944934637921390937260417376863757443/2500000000000000000000000000000000000000000000000000",
      "29841013185728918493180296474809323498922141536215669/25000000000000000000000000000000000000000000000000",
      "-21454873900843873645493155892167668605557737477888961/20000000000000000000000000000000000000000000000000",
      "965662761734027355574798597267747618015869944929023813/1000000000000000000000000000000000000000000000000000",
      "1070809333081663266936132197111324946618051284611044333/10000000000000000000000000000000000000000000000000000",
      "-77368448971040130388939724762718734785500627711827213/625000000000000000000000000000000000000000000000000",
      "575294322097419590397531247643868605587196659142513489/5000000000000000000000000000000000000000000000000000",
      "-575294322097419590397531247643868605587196659142513489/5000000000000000000000000000000000000000000000000000",
      "1087061707801874254288004399535963799405914528698904891/100000000000000000000000000000000000000000000000000000",
      "520941236707325877686271757887411483818786037322167097/5000000000000000000000000000000000000000000000000000",
      "-13373137613443656638727245386202429990329483111881193/12500000000000000000000000000000000000000000000000",
      "9658696183671791272752063336385353701928610749358295691/10000000000000000000000000000000000000000000000000000",
      "-1072950551675345453961879630419126943026046519908219623/1000000000000000000000000000000000000000000000000000",
      "11938430554608281390793710208587614802886752827674861/10000000000000000000000000000000000000000000000000",
      "-604462518927413425585720970386036716395095785600297999/5000000000000000000000000000000000000000000000000000",
      "208538553900317386532111388304023003444595444850722229/2000000000000000000000000000000000000000000000000000",
      "-230279788056354871619009960220592743354630904852867017/2000000000000000000000000000000000000000000000000000",
      "230279788056354871619009960220592743354630904852867017/2000000000000000000000000000000000000000000000000000",
      "8758319578628193117162265881548496957576378588409152747/1000000000000000000000000000000000000000000000000000000",
      "-618520800717451593064873937130531074103387254644281761/5000000000000000000000000000000000000000000000000000",
      "-1070138895317337820538837072942085379566292159564839907/1000000000000000000000000000000000000000000000000000",
      "234236979267630976263026342598076341959503712236575443/1000000000000000000000000000000000000000000000000000",
      "-113344475482148291145457630545595855488140364255199297/1000000000000000000000000000000000000000000000000000",
      "9996219840063323041861330527492633095456626517837812633/100000000000000000000000000000000000000000000000000000",
      "-120197274233291172493632715766243035012863963934765081/4000000000000000000000000000000000000000000000000000",
      "2129099897969460000632353864132942632703281909969688021/100000000000000000000000000000000000000000000000000000",
      "-2129099897969460000632353864132942632703281909969688021/100000000000000000000000000000000000000000000000000000",
      "130281827885843690899146415917298361032084871425349899/1250000000000000000000000000000000000000000000000000",
      "-255234575886635228923232076422872876186235386993607173/1250000000000000000000000000000000000000000000000000"
    ],
    [
      "-1990938608437002599756860434332701692023565127246169793/20000000000000000000000000000000000000000000000000000",
      "-7439384734900421960673336452726121144224592242341518553/10000000000000000000000000000000000000000000000000000",
      "8434854039118923260369953251734457930859464826707690263/10000000000000000000000000000000000000000000000000000",
      "-871399155171292656028152829885520382493844571455531451/500000000000000000000000000000000000000000000000000",
      "8993129064306929860292781608178172931145791208348535269/10000000000000000000000000000000000000000000000000000",
      "-3877082363061600240711124064444959813956347650256621047/5000000000000000000000000000000000000000000000000000",
      "154229998800573268571951715414803029126196365276820829/250000000000000000000000000000000000000000000000000",
      "316992954820053947708835902459559692572968137888081787/2000000000000000000000000000000000000000000000000000",
      "-316992954820053947708835902459559692572968137888081787/2000000000000000000000000000000000000000000000000000",
      "-1623672170754902350620142533817971482787322170690544493/25000000000000000000000000000000000000000000000000000",
      "139652102650139417424770682618739083235861903923471921/625000000000000000000000000000000000000000000000000",
      "189919368262795280525147402163664438818466858868388619/125000000000000000000000000000000000000000000000000",
      "-8879175296885771078934136954165553868401798358776671127/1000000000000000000000000000000000000000000000000000",
      "7979862390455078092827153283352262827267010635582449399/1000000000000000000000000000000000000000000000000000",
      "-1436661700718765131422058612445162503173153816061607193/200000000000000000000000000000000000000000000000000",
      "-7965538868612524356703980544185808698130366983444724429/10000000000000000000000000000000000000000000000000000",
      "1841661676989559573569012133009851939953500649853990507/2000000000000000000000000000000000000000000000000000",
      "-8558839516645836927663161339680013834263539373792847253/10000000000000000000000000000000000000000000000000000",
      "8558839516645836927663161339680013834263539373792847253/10000000000000000000000000000000000000000000000000000",
      "-808479968674180576785033355610325260088765313685269131/10000000000000000000000000000000000000000000000000000",
      "-484397471748228521932803352648618833363182780639273539/625000000000000000000000000000000000000000000000000",
      "1591668891678198258419915701912813371818024030085630043/200000000000000000000000000000000000000000000000000",
      "-1795783420755203507533244276582642791222769492452805201/250000000000000000000000000000000000000000000000000",
      "1595937513976413293150352391156113227832233819287273771/200000000000000000000000000000000000000000000000000",
      "-8878968743859674749346336426586687259945048376884341839/1000000000000000000000000000000000000000000000000000",
      "8992811739776082835919939269303678421827345993850851689/10000000000000000000000000000000000000000000000000000",
      "-7750245600930113974334209542144569898374387344937315361/10000000000000000000000000000000000000000000000000000",
      "8558725569604294551161554162856838377855956375000201883/10000000000000000000000000000000000000000000000000000",
      "-8558725569604294551161554162856838377855956375000201883/10000000000000000000000000000000000000000000000000000",
      "-3246897189270993360732772912589426441973643050083982273/50000000000000000000000000000000000000000000000000000",
      "9208105007458493223367310072669821674129786126915738123/10000000000000000000000000000000000000000000000000000",
      "1989539560778456356887092557508652907827664480656110223/250000000000000000000000000000000000000000000000000",
      "-87120675785501312888308429109930778792600908141513241/50000000000000000000000000000000000000000000000000",
      "4215661708662089870855084036831415853091931527865349549/5000000000000000000000000000000000000000000000000000",
      "-1487170822621135688334289957205358103630020488142272789/2000000000000000000000000000000000000000000000000000",
      "1117652755980076407148517170842837677805355776088328763/5000000000000000000000000000000000000000000000000000",
      "-1583775580011500578689588342509340310138783044450930903/10000000000000000000000000000000000000000000000000000",
      "1583775580011500578689588342509340310138783044450930903/10000000000000000000000000000000000000000000000000000",
      "-3876487766017215660783828479550730737593318827761882031/5000000000000000000000000000000000000000000000000000",
      "759441482257005488164392327808574820926704877901785217/500000000000000000000000000000000000000000000000000"
    ],
    [
      "9949844188987699288249122154031870462037991317348203509/100000000000000000000000000000000000000000000000000000",
      "7439045320763445040801488817685296240242368736160100739/10000000000000000000000000000000000000000000000000000",
      "-210850743491555374236115134567971902517151499410987121/250000000000000000000000000000000000000000000000000",
      "871267455164048996560891233954434635985519201837523207/500000000000000000000000000000000000000000000000000",
      "-449565968180938248093644153349609109512136602215830757/500000000000000000000000000000000000000000000000000",
      "1550862502099973960268050024029912659243531993086801589/2000000000000000000000000000000000000000000000000000",
      "-6170040484636298862546254910570989679551086648135990391/10000000000000000000000000000000000000000000000000000",
      "-792136012931785469396997604789286808333286658649008777/5000000000000000000000000000000000000000000000000000",
      "792136012931785469396997604789286808333286658649008777/5000000000000000000000000000000000000000000000000000",
      "1624674350621369285183726497980466640119519507094917857/25000000000000000000000000000000000000000000000000000",
      "-557997818004416272351228148786299481560041624840947151/2500000000000000000000000000000000000000000000000000",
      "-1215468626501065187364635817274519990600303404963347/800000000000000000000000000000000000000000000000",
      "8877227482836427459393129918628387951617531470564473257/1000000000000000000000000000000000000000000000000000",
      "-797809554647455096312815312697766991137535094732357149/100000000000000000000000000000000000000000000000000",
      "3590867175281731584616924705338305097987785010001690109/500000000000000000000000000000000000000000000000000",
      "3981805979555438969239258656652724189958950239298081257/5000000000000000000000000000000000000000000000000000",
      "-2301612818110930315633801791296684127211085517389401023/2500000000000000000000000000000000000000000000000000",
      "8556581532195173548527860770096322593824775819177969327/10000000000000000000000000000000000000000000000000000",
      "-8556581532195173548527860770096322593824775819177969327/10000000000000000000000000000000000000000000000000000",
      "1616202963818503817971253974836714906182879966600388307/20000000000000000000000000000000000000000000000000000",
      "968560006285740204948618389233737772047416341092846343/1250000000000000000000000000000000000000000000000000",
      "-7956582355592055333089566804912059326966709361527795351/1000000000000000000000000000000000000000000000000000",
      "1436311912583530088690493964736099549605442510674488443/200000000000000000000000000000000000000000000000000",
      "-7977920758828738237248719777906046284715192291211062593/1000000000000000000000000000000000000000000000000000",
      "443851048348269730925769347650792949643120729256860549/50000000000000000000000000000000000000000000000000",
      "-8991002081366563812640873590355759322746615220583604121/10000000000000000000000000000000000000000000000000000",
      "7748366152916141086139567904594300358317209598862732031/10000000000000000000000000000000000000000000000000000",
      "-2673896135882935310989842467674798200534356400995663/3125000000000000000000000000000000000000000000000",
      "2673896135882935310989842467674798200534356400995663/3125000000000000000000000000000000000000000000000",
      "1299560505471815349659248598293389452834271327001615957/20000000000000000000000000000000000000000000000000000",
      "-4603123943780650335028152876237287527513986551447897469/5000000000000000000000000000000000000000000000000000",
      "-7956396178209264552048403011571078138463273493543860689/1000000000000000000000000000000000000000000000000000",
      "1742150145652522536882685748125788461942753899032972233/1000000000000000000000000000000000000000000000000000",
      "-2107624843789665389038601828262500303412655202032086731/2500000000000000000000000000000000000000000000000000",
      "7435514956259891627169214338078544274287573848949145219/10000000000000000000000000000000000000000000000000000",
      "-1116431567091235638452433711021127477006588306423964123/5000000000000000000000000000000000000000000000000000",
      "1583082881446563602081011217052376759734011146641569537/10000000000000000000000000000000000000000000000000000",
      "-1583082881446563602081011217052376759734011146641569537/10000000000000000000000000000000000000000000000000000",
      "969140420760357808078408265952920804910637224347194991/1250000000000000000000000000000000000000000000000000",
      "-1518863832234275409184522095416640663179969076188748547/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "280328600458629308735613353000541735300861518176373293/2500000000000000000000000000000000000000000000000000000",
      "-836926023916010481109573268073098603977440582257014701/5000000000000000000000000000000000000000000000000000000",
      "5525376459975037272647831660565655457181341335261001477/100000000000000000000000000000000000000000000000000000000",
      "-468413006833575970971529407016479155027637722298099443/2000000000000000000000000000000000000000000000000000000",
      "357905477634075225521103935981915064652212786635504143/2000000000000000000000000000000000000000000000000000000",
      "-1778392515589572154876460849801983920186436105093932103/50000000000000000000000000000000000000000000000000000000",
      "893083923115768524862462160414637118583517037440757817/100000000000000000000000000000000000000000000000000000000",
      "2663701108063375784890459539189330721789355172747106389/100000000000000000000000000000000000000000000000000000000",
      "-2663701108063375784890459539189330721789355172747106389/100000000000000000000000000000000000000000000000000000000",
      "-1154109310290172080448097999181460167122012742499351951/250000000000000000000000000000000000000000000000000000000",
      "1562672416089722308538289902476112342671407921104032717/50000000000000000000000000000000000000000000000000000000",
      "2029530550949935393182886435777974068407706670392038101/10000000000000000000000000000000000000000000000000000000",
      "-1792019764543826902090319935445403111605937905797325669/1000000000000000000000000000000000000000000000000000000",
      "100816689107924330582130532925226193299051418842176587/62500000000000000000000000000000000000000000000000000",
      "-45296837933839492819892873785200046611694762577726319/31250000000000000000000000000000000000000000000000000",
      "-327136423687851038136282201890723362309212959317909181/2000000000000000000000000000000000000000000000000000000",
      "458247002513534694821029484380185990960230269957585983/2500000000000000000000000000000000000000000000000000000",
      "-223352954705316487009923169227253302904183457605191311/1250000000000000000000000000000000000000000000000000000",
      "223352954705316487009923169227253302904183457605191311/1250000000000000000000000000000000000000000000000000000",
      "-389204282174078713454028841007285982565578421545018013/20000000000000000000000000000000000000000000000000000000",
      "-398055374138873134840531455032255111698612178047583561/2500000000000000000000000000000000000000000000000000000",
      "402180240884603256037990639878032407087409314170052689/250000000000000000000000000000000000000000000000000000",
      "-2898915947724231508311136440646052317521875823195007/2000000000000000000000000000000000000000000000000000",
      "403256546426510318303319037372872934873848291729905371/250000000000000000000000000000000000000000000000000000",
      "-447993176091115805063115562733240475053568659395204661/250000000000000000000000000000000000000000000000000000",
      "223683148323027433798300028951482665215135630699053177/1250000000000000000000000000000000000000000000000000000",
      "-1592175635684267210176487214208436482484806526445434253/10000000000000000000000000000000000000000000000000000000",
      "357355555354261313382438774183422224308766076087565643/2000000000000000000000000000000000000000000000000000000",
      "-357355555354261313382438774183422224308766076087565643/2000000000000000000000000000000000000000000000000000000",
      "-4619389256790088499201546877457665911327503215100791487/1000000000000000000000000000000000000000000000000000000000",
      "916485834669603725958296195792431549097272381902473533/5000000000000000000000000000000000000000000000000000000",
      "804337768715271237584767927282910409330836111369979323/500000000000000000000000000000000000000000000000000000",
      "-1170787344294497865093005498814390493861358228657327759/5000000000000000000000000000000000000000000000000000000",
      "5521095020047762597990717078469694535782335516600045137/100000000000000000000000000000000000000000000000000000000",
      "-1673423903839293494705452614317928845659043828727039393/10000000000000000000000000000000000000000000000000000000",
      "97661919532191604370644625312750922505018218159414717/3125000000000000000000000000000000000000000000000000000",
      "-665810624837780622487136629452849293081261460681515989/25000000000000000000000000000000000000000000000000000000",
      "665810624837780622487136629452849293081261460681515989/25000000000000000000000000000000000000000000000000000000",
      "-3556326422466891014811008678226034290908562880166821773/100000000000000000000000000000000000000000000000000000000",
      "2029056546085982596189487170046453050197393762489239693/10000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1094291493660645207697362993469619578251894011954326873/10000000000000000000000000000000000000000000000000000",
      "-8174096882521548270135011416816949238841541346830838203/10000000000000000000000000000000000000000000000000000",
      "9268388376182193477632594145723068225416090679899398903/10000000000000000000000000000000000000000000000000000",
      "-191497717247814324758229153105886596679410327075394823/100000000000000000000000000000000000000000000000000",
      "395255333943969559931993894649249881728179317114933297/400000000000000000000000000000000000000000000000000",
      "-2130121636911840796451085226606761235048913201496249287/2500000000000000000000000000000000000000000000000000",
      "6778954084741408674665766639949387281116286039931410581/10000000000000000000000000000000000000000000000000000",
      "1741532462905954511138574266477657659079366766053586567/10000000000000000000000000000000000000000000000000000",
      "-1741532462905954511138574266477657659079366766053586567/10000000000000000000000000000000000000000000000000000",
      "-7136558317065665091018380431877332928040953444711821857/100000000000000000000000000000000000000000000000000000",
      "306898536826565127530613895345119738142186564649819421/1250000000000000000000000000000000000000000000000000",
      "1669458343016891145584728184912391897244023093463082161/1000000000000000000000000000000000000000000000000000",
      "-1219523149943396656786709994345517883228664741316730357/125000000000000000000000000000000000000000000000000",
      "4384023432343624677189157307970692053269255181701968201/500000000000000000000000000000000000000000000000000",
      "-1973203726135419730921291880264134176418982897310604731/250000000000000000000000000000000000000000000000000",
      "-1094039950181963038302619735865953729874826433655706743/1250000000000000000000000000000000000000000000000000",
      "505890813910913787364108473759196086133138800082981491/500000000000000000000000000000000000000000000000000",
      "-4702080223255854619126511764120750305555035267862875011/5000000000000000000000000000000000000000000000000000",
      "4702080223255854619126511764120750305555035267862875011/5000000000000000000000000000000000000000000000000000",
      "-4441368873375208394587192698953799855446344206131612041/50000000000000000000000000000000000000000000000000000",
      "-851588667183666755938692554540880827562060020996227823/1000000000000000000000000000000000000000000000000000",
      "8744403571725345679510466945632394867954580795227105361/1000000000000000000000000000000000000000000000000000",
      "-3946360671099687420484067414316043672299822236381430051/500000000000000000000000000000000000000000000000000",
      "8767953302344945271553518851734307607658420945947837197/1000000000000000000000000000000000000000000000000000",
      "-4878042531180945042649963859109218042439162231660331403/500000000000000000000000000000000000000000000000000",
      "4940658800084724068717867718414573924252620771027367371/5000000000000000000000000000000000000000000000000000",
      "-4257828902231139503738340730405591579543857333461792781/5000000000000000000000000000000000000000000000000000",
      "4701965789568660343220304957521346253752337413740000249/5000000000000000000000000000000000000000000000000000",
      "-4701965789568660343220304957521346253752337413740000249/5000000000000000000000000000000000000000000000000000",
      "-111569971566492618039616513347985067323152784124476671/1562500000000000000000000000000000000000000000000000",
      "252949484929071836048980078390004809339155644557772183/250000000000000000000000000000000000000000000000000",
      "874428712264560274169599456333006011646655411626229973/100000000000000000000000000000000000000000000000000",
      "-1914908921879437719497384604539769515156795486421094297/1000000000000000000000000000000000000000000000000000",
      "9267771618624929057503394673488662292633305702155981449/10000000000000000000000000000000000000000000000000000",
      "-4086740062482141924814921631978743841898717355907083833/5000000000000000000000000000000000000000000000000000",
      "1227675706778559356496870135291896624969922440473320809/5000000000000000000000000000000000000000000000000000",
      "-1741303595531565957546537427189707329410342671630121389/10000000000000000000000000000000000000000000000000000",
      "1741303595531565957546537427189707329410342671630121389/10000000000000000000000000000000000000000000000000000",
      "-8520257680272974632212304067139094610526628711561531969/10000000000000000000000000000000000000000000000000000",
      "1669373780523725848189571163896906054668255945965264257/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "1093644983833110654525423634420436235872086746131501353/10000000000000000000000000000000000000000000000000000",
      "8173190364269755944673974069452889922856641301678080517/10000000000000000000000000000000000000000000000000000",
      "-9266835348102866598999650914855731669030536481377264627/10000000000000000000000000000000000000000000000000000",
      "382994429096327507066103631132251596821049077621533409/200000000000000000000000000000000000000000000000000",
      "-4941443053356754377207527304927929955423738707008335719/5000000000000000000000000000000000000000000000000000",
      "8521519846802300563157415553743451260412928649982540229/10000000000000000000000000000000000000000000000000000",
      "-847512451386231666445233214695852335817589285348008811/1250000000000000000000000000000000000000000000000000",
      "-870710117856223615797774918088316286936107183599234871/5000000000000000000000000000000000000000000000000000",
      "870710117856223615797774918088316286936107183599234871/5000000000000000000000000000000000000000000000000000",
      "445994380019919758896932306453463169069260991634590437/6250000000000000000000000000000000000000000000000000",
      "-1227505621872159422917570044842153249013786784649753753/5000000000000000000000000000000000000000000000000000",
      "-1669471021107205650773931896174404869481299409151317289/1000000000000000000000000000000000000000000000000000",
      "2439430358873952928830947470472715042392872279562295299/250000000000000000000000000000000000000000000000000",
      "-2192358206206115209949222595331778182027800186627636717/250000000000000000000000000000000000000000000000000",
      "493378574623713011276776274801526723603666602769936507/62500000000000000000000000000000000000000000000000",
      "8753756308450526593174106430913245009650355396098759599/10000000000000000000000000000000000000000000000000000",
      "-1011935633360776333785982563480714655467413711226520101/1000000000000000000000000000000000000000000000000000",
      "4702882662787945861848718575751611091152574111449334127/5000000000000000000000000000000000000000000000000000",
      "-4702882662787945861848718575751611091152574111449334127/5000000000000000000000000000000000000000000000000000",
      "1776958488039239424141702973205882808333947032242043453/20000000000000000000000000000000000000000000000000000",
      "4258643040778136005838967491723476585777632902767996027/5000000000000000000000000000000000000000000000000000",
      "-273305806316719855671337591336145176925708571438510083/31250000000000000000000000000000000000000000000000",
      "1578792720786448980375065214468524231447754126037720289/200000000000000000000000000000000000000000000000000",
      "-548083702173581097571000999095668315738437150879867009/62500000000000000000000000000000000000000000000000",
      "9757621267012745455072228220262262115558987667691092093/1000000000000000000000000000000000000000000000000000",
      "-1235352540294309867416720515908478044845173724998802073/1250000000000000000000000000000000000000000000000000",
      "1703411434592516573083967597557705825336214061039420351/2000000000000000000000000000000000000000000000000000",
      "-587846026061387661096074189279233825514862000187988597/625000000000000000000000000000000000000000000000000",
      "587846026061387661096074189279233825514862000187988597/625000000000000000000000000000000000000000000000000",
      "7139830408602200950658576712028591666059897944974514011/100000000000000000000000000000000000000000000000000000",
      "-126493993223030283408351292315179143447999737928184877/125000000000000000000000000000000000000000000000000",
      "-4372834660614251594198749125783603415415782187185917707/500000000000000000000000000000000000000000000000000",
      "1914903921389373172273541435782185057754305300663023939/1000000000000000000000000000000000000000000000000000",
      "-926621889153925278336694413343058959256750333188590657/1000000000000000000000000000000000000000000000000000",
      "8172573907706142128665351617465215301778095592177729391/10000000000000000000000000000000000000000000000000000",
      "-2455174367978978178714875273567974458478322197426415987/10000000000000000000000000000000000000000000000000000",
      "435297831779689520913839996760285655980358510471598321/2500000000000000000000000000000000000000000000000000",
      "-435297831779689520913839996760285655980358510471598321/2500000000000000000000000000000000000000000000000000",
      "2130322734552152853804306426151990327615537081167615943/2500000000000000000000000000000000000000000000000000",
      "-1669386484591475354393614713172957019125111911544321771/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "-25896876901687540670617796988467891338179462529506567/2500000000000000000000000000000000000000000000000000000",
      "-7251006179237172647541642893622421400159528101941034857/1000000000000000000000000000000000000000000000000000000000",
      "110060980874451180721307394295340393425180307168529853/6250000000000000000000000000000000000000000000000000000",
      "-5627093643387539190947216177605379466475538341688731863/100000000000000000000000000000000000000000000000000000000",
      "483264743674540037429657083287975433280548902825950409/12500000000000000000000000000000000000000000000000000000",
      "631432407599907216203119214617490755975363994752767227/200000000000000000000000000000000000000000000000000000000",
      "-112228442141262011783221977428663617732498772994391933/6250000000000000000000000000000000000000000000000000000",
      "295987774092047716085998406309974501146459674106777463/20000000000000000000000000000000000000000000000000000000",
      "-295987774092047716085998406309974501146459674106777463/20000000000000000000000000000000000000000000000000000000",
      "-3737770358803536953929269845488163211489911735880567271/100000000000000000000000000000000000000000000000000000000",
      "2608854614631887767181542481286790958835688372062873873/50000000000000000000000000000000000000000000000000000000",
      "2046922070618818283250348355550910634736207531983169627/500000000000000000000000000000000000000000000000000000000",
      "-1339913006141165362337082840729261024586935948105794511/1000000000000000000000000000000000000000000000000000000",
      "260250365329440431866221956192726495310162698395214391/200000000000000000000000000000000000000000000000000000",
      "-537117849447442756581517729728160743773230714512255611/500000000000000000000000000000000000000000000000000000",
      "-567540319380791615402815215375537530645498314275558723/2500000000000000000000000000000000000000000000000000000",
      "262701340339498688167482774579184268689968018852691319/6250000000000000000000000000000000000000000000000000000",
      "-4654510866284420567797372323119628680763642718083691869/1000000000000000000000000000000000000000000000000000000000",
      "4654510866284420567797372323119628680763642718083691869/1000000000000000000000000000000000000000000000000000000000",
      "109495290962837819256579565166521595036917050315862593/500000000000000000000000000000000000000000000000000000",
      "-1118225463959800295404909566185537268461795218004005417/5000000000000000000000000000000000000000000000000000000",
      "1297880791686845572228676583703261862153711507550746597/1000000000000000000000000000000000000000000000000000000",
      "-537114332279230140794164580650079950931577466184919103/500000000000000000000000000000000000000000000000000000",
      "650622396155388463870519350306480557326404599372951539/500000000000000000000000000000000000000000000000000000",
      "-167488133574165803203118524343891358532208554943992877/125000000000000000000000000000000000000000000000000000",
      "3866027628254949788255782271031737494705286210929341161/100000000000000000000000000000000000000000000000000000000",
      "-279555039548986531718031715611842221560202896681596883/1250000000000000000000000000000000000000000000000000000",
      "4653449713513586862487192097683737872020293911745795203/1000000000000000000000000000000000000000000000000000000000",
      "-4653449713513586862487192097683737872020293911745795203/1000000000000000000000000000000000000000000000000000000000",
      "-1868946134108166594263202874282593921019681319594944401/50000000000000000000000000000000000000000000000000000000",
      "4203237239567691874777358634594124161618369953725324513/100000000000000000000000000000000000000000000000000000000",
      "648936348098824753479204157227523812577889345556047687/500000000000000000000000000000000000000000000000000000",
      "-1406613415836721487668507059011256531270434754459469171/25000000000000000000000000000000000000000000000000000000",
      "1760426035091936162414184443719777173012429607148745953/100000000000000000000000000000000000000000000000000000000",
      "-1811377397561086338934635164583500964871621046034956759/250000000000000000000000000000000000000000000000000000000",
      "5217725023399488396034789285349387874111713849583160261/100000000000000000000000000000000000000000000000000000000",
      "-1479832755183155207521862342877868331886821746994032307/100000000000000000000000000000000000000000000000000000000",
      "1479832755183155207521862342877868331886821746994032307/100000000000000000000000000000000000000000000000000000000",
      "3158223190770369810096892959807495518331586209162386213/1000000000000000000000000000000000000000000000000000000000",
      "4087286399473975545627175744811580190662554848702005847/1000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1767561097215456369674763091658391061965439985329235761/10000000000000000000000000000000000000000000000000000",
      "132094148849236967845035990438764429398070809532713643/100000000000000000000000000000000000000000000000000",
      "-149769759821391531538555331708183756420085663635031469/100000000000000000000000000000000000000000000000000",
      "3094522835209619155689474099757399722242675304516468769/1000000000000000000000000000000000000000000000000000",
      "-79841261849785192016080985649758369712178555016543133/50000000000000000000000000000000000000000000000000",
      "1376834007157624297678651212539861078977122414529584769/1000000000000000000000000000000000000000000000000000",
      "-1095406738302170118582683203665516266573983988644123583/1000000000000000000000000000000000000000000000000000",
      "-1407136344277270895479840044371724062015692129427305929/5000000000000000000000000000000000000000000000000000",
      "1407136344277270895479840044371724062015692129427305929/5000000000000000000000000000000000000000000000000000",
      "1153200707041710005221603495450810412869271982572284549/10000000000000000000000000000000000000000000000000000",
      "-3967473395596251796188553617722974243837390916077196349/10000000000000000000000000000000000000000000000000000",
      "-2697775495649993976114132888043962779744505791169058711/1000000000000000000000000000000000000000000000000000",
      "1576591539651022336217983610229903211429895632185002839/100000000000000000000000000000000000000000000000000",
      "-283381803190290390434404840659246940344060036063651919/20000000000000000000000000000000000000000000000000",
      "255094488728956259697823301172664757966420780266919701/20000000000000000000000000000000000000000000000000",
      "707182861533353268373289240192724712687703936629412631/500000000000000000000000000000000000000000000000000",
      "-817516301277334468791964408876294161344806243451676879/500000000000000000000000000000000000000000000000000",
      "94982033240656121067094716616701158469003817281332427/62500000000000000000000000000000000000000000000000",
      "-94982033240656121067094716616701158469003817281332427/62500000000000000000000000000000000000000000000000",
      "1435541743427564972827007954787762192875124959247235487/10000000000000000000000000000000000000000000000000000",
      "688079178753870719899555652752451501826938337316809601/500000000000000000000000000000000000000000000000000",
      "-1413088279395555442450703399034069761826059208772326053/100000000000000000000000000000000000000000000000000",
      "1275441402401968607937209665400664500243104407576359263/100000000000000000000000000000000000000000000000000",
      "-1416877974708639261602703042689737147438040460406344691/100000000000000000000000000000000000000000000000000",
      "1576554863975349280578394598217814253853990645550866249/100000000000000000000000000000000000000000000000000",
      "-1596768892667100189752333526538036559706640948676856149/1000000000000000000000000000000000000000000000000000",
      "1376138125004647714061065426867051954391590352040781891/1000000000000000000000000000000000000000000000000000",
      "-759846149673702105675639517616148282811429394697025149/500000000000000000000000000000000000000000000000000",
      "759846149673702105675639517616148282811429394697025149/500000000000000000000000000000000000000000000000000",
      "1153041913817548019776373021165730341629773828785571791/10000000000000000000000000000000000000000000000000000",
      "-817498245364579506669714079760135455133956389635134307/500000000000000000000000000000000000000000000000000",
      "-1413055214902433379340115175997040990353606816985879573/100000000000000000000000000000000000000000000000000",
      "3093839591617831406541541029379355474209712868755122039/1000000000000000000000000000000000000000000000000000",
      "-1497070698950731216783600409705666734887865471286826501/1000000000000000000000000000000000000000000000000000",
      "1320314589229185579787663257346638927452697869361360291/1000000000000000000000000000000000000000000000000000",
      "-3969021492263722060627572529079444314315833847098716883/10000000000000000000000000000000000000000000000000000",
      "703994894611543510215363143097086923924504407192828199/2500000000000000000000000000000000000000000000000000",
      "-43940017946891172200960237363528842570850687979510297/156250000000000000000000000000000000000000000000000",
      "344155713290568405167207180698025214756857097928247371/250000000000000000000000000000000000000000000000000",
      "-337117180298932400058143281173561086387678626634701429/125000000000000000000000000000000000000000000000000"
    ],
    [
      "-1767269910242196127741017128425110570669495324924977663/10000000000000000000000000000000000000000000000000000",
      "-1320848233203369577971752121413878914115578553986056663/1000000000000000000000000000000000000000000000000000",
      "93598451514224324419598348472377564239467404573592117/62500000000000000000000000000000000000000000000000",
      "-3094114711185660799974484315129871480046128214240440311/1000000000000000000000000000000000000000000000000000",
      "99783717934879475579912964456576014580901795509925697/62500000000000000000000000000000000000000000000000",
      "-55073698775962722947912648920380608854026418115093509/40000000000000000000000000000000000000000000000000",
      "1095406869048780133392728531382151078078910931143014741/1000000000000000000000000000000000000000000000000000",
      "351794500437859925381359614534205179089686902167903729/1250000000000000000000000000000000000000000000000000",
      "-562107514731548076610175907030227932310784323852115209/2000000000000000000000000000000000000000000000000000",
      "-1153702512174491100574889186630778862674798683239213971/10000000000000000000000000000000000000000000000000000",
      "3964240085832231483633029106490658900804296329206647273/10000000000000000000000000000000000000000000000000000",
      "2697690702602437651654690610514444325849027900723588277/1000000000000000000000000000000000000000000000000000",
      "-788143977769277120920668560389392826840438949833881773/50000000000000000000000000000000000000000000000000",
      "1416634006842747080899681595996444424172984178796443783/100000000000000000000000000000000000000000000000000",
      "-159403382597517862105721380992020071586174229042126679/12500000000000000000000000000000000000000000000000",
      "-1414069460626041840456622858202992344056873323098172689/1000000000000000000000000000000000000000000000000000",
      "408684866919253476012717351556411391811818601486445329/250000000000000000000000000000000000000000000000000",
      "-1519369216459564794005125360323189548083526529528300211/1000000000000000000000000000000000000000000000000000",
      "1519369216459564794005125360323189548083526529528300211/1000000000000000000000000000000000000000000000000000",
      "-1434997365524652480142791696793967927767534843338308427/10000000000000000000000000000000000000000000000000000",
      "-1375869479907099545999140951483066974459990829185629099/1000000000000000000000000000000000000000000000000000",
      "706407004385426425713682214480504905485645773363832611/50000000000000000000000000000000000000000000000000",
      "-1275196024981902229147411155564116439480690140447178789/100000000000000000000000000000000000000000000000000",
      "1416602971044506413183910749378830241100773201203280221/100000000000000000000000000000000000000000000000000",
      "-788125643017736671344534830555019871971361565836324363/50000000000000000000000000000000000000000000000000",
      "1596483149909669295047008186306640953275661750717017249/1000000000000000000000000000000000000000000000000000",
      "-137584925515059413003543125739708964789103804527203929/100000000000000000000000000000000000000000000000000",
      "303869798340611875611444332584548327099020102082208423/200000000000000000000000000000000000000000000000000",
      "-303869798340611875611444332584548327099020102082208423/200000000000000000000000000000000000000000000000000",
      "-230708727364115256603752493464136747275354330260854621/2000000000000000000000000000000000000000000000000000",
      "81735167769255850318480366843115608829506809057916737/50000000000000000000000000000000000000000000000000",
      "70639047524848082107387695099535227515589382685930983/5000000000000000000000000000000000000000000000000",
      "-61868630412976795821756788092403129551461757874311049/20000000000000000000000000000000000000000000000000",
      "1496948370739170496035224385628438685078079062594211681/1000000000000000000000000000000000000000000000000000",
      "-1320221379714950883232663838827045953354390479521112863/1000000000000000000000000000000000000000000000000000",
      "198289408891791600685252982381695775263460513807597809/500000000000000000000000000000000000000000000000000",
      "-703061135253813932674135473063823195393531327278002067/2500000000000000000000000000000000000000000000000000",
      "703061135253813932674135473063823195393531327278002067/2500000000000000000000000000000000000000000000000000",
      "-86039457696894106653898920037980022264770216378388473/62500000000000000000000000000000000000000000000000",
      "539370540573051317940740165769331569959440205634973711/200000000000000000000000000000000000000000000000000"
    ],
    [
      "-2961231944637660269352266843361693969182491358961702111/100000000000000000000000000000000000000000000000000000",
      "-553253934963857671287265735760818899197488938613163521/2500000000000000000000000000000000000000000000000000",
      "9801323962184362156367988657027019535364616207415467/39062500000000000000000000000000000000000000000000",
      "-2592172775957808042978620585964711659219099839497409917/5000000000000000000000000000000000000000000000000000",
      "334400827199552421744585952390038928199370866208860521/1250000000000000000000000000000000000000000000000000",
      "-461331263348304773369593566135611269163545089780954563/2000000000000000000000000000000000000000000000000000",
      "5734921377384369261646968686506580188258276873290201/31250000000000000000000000000000000000000000000000",
      "2357407379892628515604689254979753427875384247259542477/50000000000000000000000000000000000000000000000000000",
      "-2357407379892628515604689254979753427875384247259542477/50000000000000000000000000000000000000000000000000000",
      "-1931920193401358309358811359258428541260314041053970927/100000000000000000000000000000000000000000000000000000",
      "3323367476593307670290184760503367378727602462868385581/50000000000000000000000000000000000000000000000000000",
      "4519672056596954551972104787842052175149421092464507601/10000000000000000000000000000000000000000000000000000",
      "-16508057815510763370298661860871198163516195426558157/6250000000000000000000000000000000000000000000000",
      "2373768588722080201829002066708552693945205477862291713/1000000000000000000000000000000000000000000000000000",
      "-2136819765706185963661530614716431894833159815076538417/1000000000000000000000000000000000000000000000000000",
      "-2369488230158942381536503448895592587743678880063784763/10000000000000000000000000000000000000000000000000000",
      "2739216008810061312258684103413400010430387936857065533/10000000000000000000000000000000000000000000000000000",
      "-2546023989469925481342483044209089029213197880410091593/10000000000000000000000000000000000000000000000000000",
      "2546023989469925481342483044209089029213197880410091593/10000000000000000000000000000000000000000000000000000",
      "-2405451505246250375944170480928757522906674393182533797/100000000000000000000000000000000000000000000000000000",
      "-2305478838945300443761965619627685077847549396619262019/10000000000000000000000000000000000000000000000000000",
      "591841912400179002001757070346911670509173362412911089/250000000000000000000000000000000000000000000000000",
      "-2137277498322479894667867106457984279577536074446078411/1000000000000000000000000000000000000000000000000000",
      "1187113160669187066403080390607900245887545173566045601/500000000000000000000000000000000000000000000000000",
      "-660434351190812989756782898345483128496046918305771569/250000000000000000000000000000000000000000000000000",
      "2675110834248778262202025356215508641550202399582809797/10000000000000000000000000000000000000000000000000000",
      "-1153635931569444920593874157468425308531552758872951401/5000000000000000000000000000000000000000000000000000",
      "509563402732702975758952311259538603254720521418642419/2000000000000000000000000000000000000000000000000000",
      "-508704599240537033758954174316704294006904620531738557/2000000000000000000000000000000000000000000000000000",
      "-1938042050661456352491633998887225767899207527222692221/100000000000000000000000000000000000000000000000000000",
      "2737327201268830804061527787259912319588916249408699467/10000000000000000000000000000000000000000000000000000",
      "1184002342318184439390637997416574751779058991510843419/500000000000000000000000000000000000000000000000000",
      "-5183198803893018616572222983048407858849509544420324911/10000000000000000000000000000000000000000000000000000",
      "2508087969644240354360803887771942551306998067574385137/10000000000000000000000000000000000000000000000000000",
      "-552991193795118581844473963249854637404733035153240189/2500000000000000000000000000000000000000000000000000",
      "1329863393015691760677396836201728089232147529272705829/20000000000000000000000000000000000000000000000000000",
      "-942254982883400490182505436090831040923112316920853503/20000000000000000000000000000000000000000000000000000",
      "942254982883400490182505436090831040923112316920853503/20000000000000000000000000000000000000000000000000000",
      "-2306302332204698408818282697727521180704204757913291071/10000000000000000000000000000000000000000000000000000",
      "4518267107385172736210677336323895449305874061152568071/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "118398568229369217733490504515678371891210931861916991/4000000000000000000000000000000000000000000000000000",
      "2212926999592875801423133852675127495397008055927442921/10000000000000000000000000000000000000000000000000000",
      "-10035693680665195382811120912779685863072180673540481/40000000000000000000000000000000000000000000000000",
      "647957111148844836450723148344748229368828790225984537/1250000000000000000000000000000000000000000000000000",
      "-2674733469024459845932652713110681417457319323922165957/10000000000000000000000000000000000000000000000000000",
      "1153347477578417736662605931583495297737932312299734691/5000000000000000000000000000000000000000000000000000",
      "-1835394599095578460169048730845627106226036519281556509/10000000000000000000000000000000000000000000000000000",
      "-4713003560612570131561631323213634892498281053179128737/100000000000000000000000000000000000000000000000000000",
      "4713003560612570131561631323213634892498281053179128737/100000000000000000000000000000000000000000000000000000",
      "1927345783797904037978770151761718571561108880261122457/100000000000000000000000000000000000000000000000000000",
      "-332017467220523708477628822397147733150833916407995891/5000000000000000000000000000000000000000000000000000",
      "-4519621954749711274723420040206039237236361560562205093/10000000000000000000000000000000000000000000000000000",
      "2639649419690981044644883159249553994157084334028712047/1000000000000000000000000000000000000000000000000000",
      "-118608803639426753001425850794746427787990173890860857/50000000000000000000000000000000000000000000000000",
      "427101015955391931312251412417303783761826456869326559/200000000000000000000000000000000000000000000000000",
      "73959685316117313579202296934670548875244220456674723/312500000000000000000000000000000000000000000000000",
      "-136935080218686678199891304890483881937455083428684281/500000000000000000000000000000000000000000000000000",
      "636491756498485790054906393910301502903885321075362741/2500000000000000000000000000000000000000000000000000",
      "-1270836504266556725109817445463517232688230889933465827/5000000000000000000000000000000000000000000000000000",
      "597328034416582833092867621027950130288631122528874541/25000000000000000000000000000000000000000000000000000",
      "2302741794766480316996363712521005219450058394264966309/10000000000000000000000000000000000000000000000000000",
      "-2365779259253607688230213312622747156344953542843670067/1000000000000000000000000000000000000000000000000000",
      "2135962821002112080363736070440710711726021680671911057/1000000000000000000000000000000000000000000000000000",
      "-2372633814013687483801837050954191011913512311403800251/1000000000000000000000000000000000000000000000000000",
      "2640097583686749990107844012067584218336872445539822051/1000000000000000000000000000000000000000000000000000",
      "-1337318848365312531526201693949782025517886412218126671/5000000000000000000000000000000000000000000000000000",
      "288066853993351964310386733074145901042690005705605459/1250000000000000000000000000000000000000000000000000",
      "-2543466045713448847732822163874572829608506165186312621/10000000000000000000000000000000000000000000000000000",
      "2543466045713448847732822163874572829608506165186312621/10000000000000000000000000000000000000000000000000000",
      "483366872965286342157885055762715947576234541194703867/25000000000000000000000000000000000000000000000000000",
      "-8552539984061135576917404464382758630088620222125463/31250000000000000000000000000000000000000000000000",
      "-2366416304196793651806684832831517187485025159293409267/1000000000000000000000000000000000000000000000000000",
      "5182510219491080047023633380856272545378669693496773107/10000000000000000000000000000000000000000000000000000",
      "-1253936261380227491980918375479222495081813324762347419/5000000000000000000000000000000000000000000000000000",
      "276484512773378992447553881334683962096844969357971749/1250000000000000000000000000000000000000000000000000",
      "-6642931336972920920491273724989997657797394939950647591/100000000000000000000000000000000000000000000000000000",
      "588682980638971943984611750556718469058842936078155309/12500000000000000000000000000000000000000000000000000",
      "-588682980638971943984611750556718469058842936078155309/12500000000000000000000000000000000000000000000000000",
      "576585245901689003839184532822750470368277717036020189/2500000000000000000000000000000000000000000000000000",
      "-4518217085793787954951668144678086575362470156601763821/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "800836370220246717631744114640046420670788072160455051/5000000000000000000000000000000000000000000000000000",
      "598753777458981869825726577193769085760733756578731813/500000000000000000000000000000000000000000000000000",
      "-1357674828962013083148537273948319402083386769890091771/1000000000000000000000000000000000000000000000000000",
      "2805057003687026303156232401434697577107425789792985889/1000000000000000000000000000000000000000000000000000",
      "-1447382174725013220023738570075236389401570950000488397/1000000000000000000000000000000000000000000000000000",
      "1248259515384790413293289906847280013663526445339965513/1000000000000000000000000000000000000000000000000000",
      "-620769780770417981353997073766837411595346256064077313/625000000000000000000000000000000000000000000000000",
      "-2550278661521216431268945888203401551109724356374418127/10000000000000000000000000000000000000000000000000000",
      "2550278661521216431268945888203401551109724356374418127/10000000000000000000000000000000000000000000000000000",
      "1042620672321505071368691164591516353443280786779688819/10000000000000000000000000000000000000000000000000000",
      "-179644966692136075132211255889335582851194056808603011/500000000000000000000000000000000000000000000000000",
      "-244576707030275415293125467982367710224755316268850089/100000000000000000000000000000000000000000000000000",
      "357281138590397516465223331346366093571507224326775771/25000000000000000000000000000000000000000000000000",
      "-8027414605556804649037578693980714208388662733446339/625000000000000000000000000000000000000000000000",
      "578084943804779395645701737031172843945757069097791189/50000000000000000000000000000000000000000000000000",
      "1282164492795299525471309252703060329993260626469168353/1000000000000000000000000000000000000000000000000000",
      "-296403181784999935180406073539861027560355661252626931/200000000000000000000000000000000000000000000000000",
      "1377753841692849168775808961225323672066259525425882503/1000000000000000000000000000000000000000000000000000",
      "-1377753841692849168775808961225323672066259525425882503/1000000000000000000000000000000000000000000000000000",
      "651115415487680494524576482316107676282747850790574917/5000000000000000000000000000000000000000000000000000",
      "155941344824414133734801912300438066245578675708177841/125000000000000000000000000000000000000000000000000",
      "-1280922963469090098262634749842716482957284532529158237/100000000000000000000000000000000000000000000000000",
      "36127920714236198118539145121864388056333268791951543/3125000000000000000000000000000000000000000000000",
      "-1284309912135088292332076558380671284308196075279903461/100000000000000000000000000000000000000000000000000",
      "714521517641403915480163276239459186651582268630602723/50000000000000000000000000000000000000000000000000",
      "-723665615738597693139173146042920082556583034118349793/500000000000000000000000000000000000000000000000000",
      "1247339356827341403169610256242611818198588580220312361/1000000000000000000000000000000000000000000000000000",
      "-344390609981219375520333802168102526868287807672817853/250000000000000000000000000000000000000000000000000",
      "344390609981219375520333802168102526868287807672817853/250000000000000000000000000000000000000000000000000",
      "1045939275202760073064051910555107614860304035539662173/10000000000000000000000000000000000000000000000000000",
      "-2315869324133052358433232937091428929850078502228793/1562500000000000000000000000000000000000000000000",
      "-128082739853829248010731221354193079391556692415228261/10000000000000000000000000000000000000000000000000",
      "2804437823238141501263815909190187074191434115840518409/1000000000000000000000000000000000000000000000000000",
      "-678553295880473057490193273969332343083406481162574919/500000000000000000000000000000000000000000000000000",
      "598469658858448385714118186215296351616601440851049897/500000000000000000000000000000000000000000000000000",
      "-3594303919044259834772284802564729569482503560091568051/10000000000000000000000000000000000000000000000000000",
      "2548364643841499761717517958844160725291150918118647523/10000000000000000000000000000000000000000000000000000",
      "-2548364643841499761717517958844160725291150918118647523/10000000000000000000000000000000000000000000000000000",
      "1248068113616818746338147113911355931081669101514388453/1000000000000000000000000000000000000000000000000000",
      "-244500743133371551777422954281425676997733135485911189/100000000000000000000000000000000000000000000000000"
    ],
    [
      "801234918120835470054130262185981753753802024721019409/5000000000000000000000000000000000000000000000000000",
      "239512670141126924155530291645215912977798680275890361/200000000000000000000000000000000000000000000000000",
      "-1357810334329801714759209886475606613100169678612806399/1000000000000000000000000000000000000000000000000000",
      "1402745001536362433915858331294086145199079017036497989/500000000000000000000000000000000000000000000000000",
      "-1447679668742923153088552600950790268343583981917828083/1000000000000000000000000000000000000000000000000000",
      "1248235221329819227296810669980222178280890546586351723/1000000000000000000000000000000000000000000000000000",
      "-4965467376601403247095175960847643160841550930256879347/5000000000000000000000000000000000000000000000000000",
      "-1275708730047692889388877389053467730562901802674879267/5000000000000000000000000000000000000000000000000000",
      "1275708730047692889388877389053467730562901802674879267/5000000000000000000000000000000000000000000000000000",
      "1045496850277324419317583964347974066239783324499693521/10000000000000000000000000000000000000000000000000000",
      "-1798457155186355099050964874636929122185130892859896707/5000000000000000000000000000000000000000000000000000",
      "-2445798572035453848060973551728532884417946648681877443/1000000000000000000000000000000000000000000000000000",
      "1429337651650792942553653874697571359164310610989933749/100000000000000000000000000000000000000000000000000",
      "-160571210597062578404036232722583247129398442728616883/12500000000000000000000000000000000000000000000000",
      "115634310609767881828605965651159262547082755364521577/10000000000000000000000000000000000000000000000000",
      "256453157357643617877501786349828306232331543775781237/200000000000000000000000000000000000000000000000000",
      "-296463692589448843970829884073345217241365082151769099/200000000000000000000000000000000000000000000000000",
      "1377768777919511777933040836787228094818950049936452029/1000000000000000000000000000000000000000000000000000",
      "-1377768777919511777933040836787228094818950049936452029/1000000000000000000000000000000000000000000000000000",
      "325354463339036887583036720774442716233237546346351269/2500000000000000000000000000000000000000000000000000",
      "1247626992583897022907347863660868775615983382476703077/1000000000000000000000000000000000000000000000000000",
      "-1281105805356068520560181692481062925664486739288992957/100000000000000000000000000000000000000000000000000",
      "289066668982706217284006974174505542681192668377331877/25000000000000000000000000000000000000000000000000",
      "-1284493254609646678066470593211057054463289704285620681/100000000000000000000000000000000000000000000000000",
      "1429256126464144807373392693903468591160131174679923481/100000000000000000000000000000000000000000000000000",
      "-180953589818122661633133443552068323707614062680662751/125000000000000000000000000000000000000000000000000",
      "311858895662614485117566164624983287879629306968986847/250000000000000000000000000000000000000000000000000",
      "-1377577367986072695510289528106259896099995523744766299/1000000000000000000000000000000000000000000000000000",
      "1377577367986072695510289528106259896099995523744766299/1000000000000000000000000000000000000000000000000000",
      "524407773483343736399188236197614697100705518974877899/5000000000000000000000000000000000000000000000000000",
      "-1482458922682741442799655882387108492817601755867857391/1000000000000000000000000000000000000000000000000000",
      "-1281010234195870663180152610706913742740312548571835939/100000000000000000000000000000000000000000000000000",
      "2804870773377998069364313545381042116721591370553346629/1000000000000000000000000000000000000000000000000000",
      "-678621027416508388147081307634349009157809442584216007/500000000000000000000000000000000000000000000000000",
      "1196995071208849682257534008423174031626627010589134037/1000000000000000000000000000000000000000000000000000",
      "-3598318907727682424732213643431907984399665957772673033/10000000000000000000000000000000000000000000000000000",
      "509900672152198990388626521936295494103152416554997841/2000000000000000000000000000000000000000000000000000",
      "-509900672152198990388626521936295494103152416554997841/2000000000000000000000000000000000000000000000000000",
      "124804381139638014461334845313767637921988639432887479/100000000000000000000000000000000000000000000000000",
      "-2445038882605229826878728406672881544793634023977283937/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "560975997092214867698155578677406123683491615867857793/250000000000000000000000000000000000000000000000000000000",
      "78535346882966413730322574035468325227703371467114493/50000000000000000000000000000000000000000000000000000000",
      "-1907305463014093872658424896945310504282025490697048421/500000000000000000000000000000000000000000000000000000000",
      "1218936352562584137588041805057785842993934344826883609/100000000000000000000000000000000000000000000000000000000",
      "-1046844074949706703828828868324981949749974803206017283/125000000000000000000000000000000000000000000000000000000",
      "-1367803638232144752063454298649706355450885991405380419/2000000000000000000000000000000000000000000000000000000000",
      "972433277901560309620561564676157091455918588506565603/250000000000000000000000000000000000000000000000000000000",
      "-3205831292490168862450519109379775188098231358323572203/1000000000000000000000000000000000000000000000000000000000",
      "3205831292490168862450519109379775188098231358323572203/1000000000000000000000000000000000000000000000000000000000",
      "126511361165506509609300308271299788326191936303962901/15625000000000000000000000000000000000000000000000000000",
      "-1130255840708258547745402037488499773923704838930162099/100000000000000000000000000000000000000000000000000000000",
      "-8868051185432558985692330117286188372694111858012756509/10000000000000000000000000000000000000000000000000000000000",
      "-1038436030424441874898583376084738732601630137911894071/1000000000000000000000000000000000000000000000000000000",
      "523405391512019764260136618259281249459442222645956841/500000000000000000000000000000000000000000000000000000",
      "-6522296856722232585850227573412384581537673861304004443/10000000000000000000000000000000000000000000000000000000",
      "-1972905486759081349655159048460178085003605495449688241/5000000000000000000000000000000000000000000000000000000",
      "3104840008460816408575618508727287350554964060941560991/10000000000000000000000000000000000000000000000000000000",
      "-318580727960674057474795743911948376840625138438898557/1000000000000000000000000000000000000000000000000000000",
      "318580727960674057474795743911948376840625138438898557/1000000000000000000000000000000000000000000000000000000",
      "-485716768109074164058921398467283232182224831232757433/2000000000000000000000000000000000000000000000000000000",
      "-3786117195306848772353714340222630036473554597010518189/50000000000000000000000000000000000000000000000000000000",
      "7279520295783602340227312898059341551627240966720668543/10000000000000000000000000000000000000000000000000000000",
      "-6522312094443387180135150425788369303977277562330426719/10000000000000000000000000000000000000000000000000000000",
      "1046812306796154987937775993426945819479583648696931147/1000000000000000000000000000000000000000000000000000000",
      "-1038437749849463787773399147703333683469425399365366233/1000000000000000000000000000000000000000000000000000000",
      "-4187278473345600082902257777687542030493838967399912127/500000000000000000000000000000000000000000000000000000000",
      "-946532172152113290154628582217368114751759265762985829/12500000000000000000000000000000000000000000000000000000",
      "3185809578267061452422443814707365064419695023633075759/10000000000000000000000000000000000000000000000000000000",
      "-3185809578267061452422443814707365064419695023633075759/10000000000000000000000000000000000000000000000000000000",
      "404849559687506931603309901390667067393765905166615053/50000000000000000000000000000000000000000000000000000000",
      "388104958291195008265488021098508398586046189723557187/1250000000000000000000000000000000000000000000000000000",
      "454971114510317363265104032727280325247864696547594963/625000000000000000000000000000000000000000000000000000",
      "1218797720617586493922512816731092933115527972597616661/100000000000000000000000000000000000000000000000000000000",
      "-381342025948466477341181457823476128566169547454141859/100000000000000000000000000000000000000000000000000000000",
      "784758135557902651292679801046468423096180234260296993/500000000000000000000000000000000000000000000000000000000",
      "-1130259262020821975349819505336760252266730159989843097/100000000000000000000000000000000000000000000000000000000",
      "801400356614520280365298675848210166900313582985123357/250000000000000000000000000000000000000000000000000000000",
      "-801400356614520280365298675848210166900313582985123357/250000000000000000000000000000000000000000000000000000000",
      "-3420658425740800585105257776558938491112100110428844921/5000000000000000000000000000000000000000000000000000000000",
      "-221346146491911296390293286046058724994651103988990157/250000000000000000000000000000000000000000000000000000000"
    ],
    [
      "3501835213657718170191740526619747177086765398220788731/100000000000000000000000000000000000000000000000000000",
      "104672476999505948175639810316230232406934344213158573/400000000000000000000000000000000000000000000000000",
      "-2966995446353420521346215674706460061063080709508930173/10000000000000000000000000000000000000000000000000000",
      "383151423917625028562755595286337376715309312706006859/625000000000000000000000000000000000000000000000000",
      "-1581713668164289967846468192942013924728224741734754073/5000000000000000000000000000000000000000000000000000",
      "2727505610552592283367189700370617871928355928008896257/10000000000000000000000000000000000000000000000000000",
      "-54248879578381460334853763172079132790536180823766201/250000000000000000000000000000000000000000000000000",
      "-5575504274173338699730391734874525603069086950582482173/100000000000000000000000000000000000000000000000000000",
      "5575504274173338699730391734874525603069086950582482173/100000000000000000000000000000000000000000000000000000",
      "114277409862212799693551297300471087533628401810725463/5000000000000000000000000000000000000000000000000000",
      "-7861052471417594693615820728313426160593771644280441711/100000000000000000000000000000000000000000000000000000",
      "-5344317535540240987728711045061637411465573739916688681/10000000000000000000000000000000000000000000000000000",
      "3123612662796749259157370873720748000615674628210428377/1000000000000000000000000000000000000000000000000000",
      "-2807269929163891265560741182768703158047124243280145149/1000000000000000000000000000000000000000000000000000",
      "1263509743267141135439759614355743322078868697594409453/500000000000000000000000000000000000000000000000000",
      "1401252213148044973324385032584333042372213396147594283/5000000000000000000000000000000000000000000000000000",
      "-101222681314929135945186549408642553926181636829700799/312500000000000000000000000000000000000000000000000",
      "3010570982353306750882138669878599783423091815057768857/10000000000000000000000000000000000000000000000000000",
      "-3010570982353306750882138669878599783423091815057768857/10000000000000000000000000000000000000000000000000000",
      "1418825109031846090895216432506925951820502415482266873/50000000000000000000000000000000000000000000000000000",
      "2726805960546937532719531129223421230281475310730721757/10000000000000000000000000000000000000000000000000000",
      "-699925020647244006028791905048277269357113299656230803/250000000000000000000000000000000000000000000000000",
      "2528609391271122521083171042784627832421895443857402847/1000000000000000000000000000000000000000000000000000",
      "-2808859833900731515729880137705265217204012815991740073/1000000000000000000000000000000000000000000000000000",
      "3125190955768023840860647232542675347007551510281750481/1000000000000000000000000000000000000000000000000000",
      "-1581655609336461625649284349955303262662727807163118753/5000000000000000000000000000000000000000000000000000",
      "2726386910667155236660410667453081793079393402167039859/10000000000000000000000000000000000000000000000000000",
      "-3010151932473524454854338240890336719974325108139532567/10000000000000000000000000000000000000000000000000000",
      "3010151932473524454854338240890336719974325108139532567/10000000000000000000000000000000000000000000000000000",
      "2292768018283335081989509179021867513368594955132329569/100000000000000000000000000000000000000000000000000000",
      "-809857183575464490768527590702952146321138771934227763/2500000000000000000000000000000000000000000000000000",
      "-1400624041168919022371434395410920260910936248247423781/500000000000000000000000000000000000000000000000000",
      "6129062489322783628240010219340277140019449918441627571/10000000000000000000000000000000000000000000000000000",
      "-296575127064986037693033373390552709848692773160181217/1000000000000000000000000000000000000000000000000000",
      "2615567749284088559854778221718064909325852978219535239/10000000000000000000000000000000000000000000000000000",
      "-1572816358731770163143838683898438587764722427118394731/20000000000000000000000000000000000000000000000000000",
      "222852551015020629349999972300066725684544002787674047/4000000000000000000000000000000000000000000000000000",
      "-222852551015020629349999972300066725684544002787674047/4000000000000000000000000000000000000000000000000000",
      "2727086560672809986769150457633332125832807239919833157/10000000000000000000000000000000000000000000000000000",
      "-667831788744612318330134097555149703730339524201452051/1250000000000000000000000000000000000000000000000000"
    ],
    [
      "1632057585475195197934876475346079517532799911203877839/10000000000000000000000000000000000000000000000000000000",
      "-9449200314382994163611379238263430385927716317724808631/100000000000000000000000000000000000000000000000000000000",
      "-6871375540368957815589272901908759534222516014685302187/100000000000000000000000000000000000000000000000000000000",
      "853161870761574309181674864630734200715988534339359269/5000000000000000000000000000000000000000000000000000000",
      "-1019186187486252836814005118433499764619232419818912977/10000000000000000000000000000000000000000000000000000000",
      "-2546204316283152718740629831023488713085068247762649797/50000000000000000000000000000000000000000000000000000000",
      "854240436115844416962972080633299231608264720173885691/2000000000000000000000000000000000000000000000000000000",
      "-752392263464518308213346887392359683084861990263379699/2000000000000000000000000000000000000000000000000000000",
      "752392263464518308213346887392359683084861990263379699/2000000000000000000000000000000000000000000000000000000",
      "-3007383405522564812983081395205917507801482341500557257/50000000000000000000000000000000000000000000000000000000",
      "-3160484636218078578479836329518518584108204348804908269/10000000000000000000000000000000000000000000000000000000",
      "1454160894694929960101121114156582878637511637756623253/10000000000000000000000000000000000000000000000000000000",
      "151349497906531460512317845130360647476403750117254193/125000000000000000000000000000000000000000000000000000",
      "-1108877364503626400406572871917428876684091051146021993/1000000000000000000000000000000000000000000000000000000",
      "4887289066315114751819845598346622369304952988895255051/5000000000000000000000000000000000000000000000000000000",
      "1314195512406034500362814833594697356235754818821125371/10000000000000000000000000000000000000000000000000000000",
      "-524396599860608955478700772088027199653366744553717483/5000000000000000000000000000000000000000000000000000000",
      "1650269880825730873561732662942011164542508499901350207/10000000000000000000000000000000000000000000000000000000",
      "-1650269880825730873561732662942011164542508499901350207/10000000000000000000000000000000000000000000000000000000",
      "3656813806546614470977422456514305595353344670303380133/100000000000000000000000000000000000000000000000000000000",
      "25691770003421388529459996200526796816985255865876471/200000000000000000000000000000000000000000000000000000",
      "-1105916663280129892997246041282935354393743252173148101/1000000000000000000000000000000000000000000000000000000",
      "305451968270251604322814294464647292745712113300292491/312500000000000000000000000000000000000000000000000000",
      "-27721646242635214596552874998292498343849009942986771/25000000000000000000000000000000000000000000000000000",
      "1210783818757833158340233131787661947929042466781451213/1000000000000000000000000000000000000000000000000000000",
      "-1019179690524245744775608641951648255170010197960515847/10000000000000000000000000000000000000000000000000000000",
      "6422788804499680507600245305412454523237455994545849/50000000000000000000000000000000000000000000000000000",
      "-330047828310919509724960830162246683970092510394399007/2000000000000000000000000000000000000000000000000000000",
      "330047828310919509724960830162246683970092510394399007/2000000000000000000000000000000000000000000000000000000",
      "-6014216995242534043215951526462416045354545941308353021/100000000000000000000000000000000000000000000000000000000",
      "-262204360507586036078704289353812651427044892226511021/2500000000000000000000000000000000000000000000000000000",
      "-552951037277399371991102661168757019143555899565117733/500000000000000000000000000000000000000000000000000000",
      "1706319822261279792865259562097454807339021509930927791/10000000000000000000000000000000000000000000000000000000",
      "-3435700658685170240437209313778246237870903445707967633/50000000000000000000000000000000000000000000000000000000",
      "-9449174537381611498270658703976703887979657435329100037/100000000000000000000000000000000000000000000000000000000",
      "-632101775705440962313950585534929057085895792372888239/2000000000000000000000000000000000000000000000000000000",
      "235120661128216138493719533519544445942427642384633621/625000000000000000000000000000000000000000000000000000",
      "-235120661128216138493719533519544445942427642384633621/625000000000000000000000000000000000000000000000000000",
      "-1018543205055527737830695733707570045924962645430581037/20000000000000000000000000000000000000000000000000000000",
      "145418905626592501874585445491474384160420558092975551/1000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1749873119359117509388427529527009518054867159398090719/50000000000000000000000000000000000000000000000000000",
      "-163541606196799746299036304608991635918655955208410079/625000000000000000000000000000000000000000000000000",
      "593328064604123888519664079695460563803198853272825999/2000000000000000000000000000000000000000000000000000",
      "-6129288007082631219516209270612218490898209753462187833/10000000000000000000000000000000000000000000000000000",
      "1581323842031005888476472582452732791951004965538452987/5000000000000000000000000000000000000000000000000000",
      "-2727569278774076151187302302812659979175070985441593597/10000000000000000000000000000000000000000000000000000",
      "434063460001969158675911199919533926615607801690385421/2000000000000000000000000000000000000000000000000000",
      "2786259893821151789038731516074951730485159884948332461/50000000000000000000000000000000000000000000000000000",
      "-2786259893821151789038731516074951730485159884948332461/50000000000000000000000000000000000000000000000000000",
      "-139038727048052227692141085843212551051184489986827/6103515625000000000000000000000000000000000000000",
      "3925265145798795638299948960146146179706573175230644109/50000000000000000000000000000000000000000000000000000",
      "10437958941255609554575019090936049871526968377370831/19531250000000000000000000000000000000000000000000",
      "-389953978354052900554423725793281905991244966392424533/125000000000000000000000000000000000000000000000000",
      "56067341168524440534255873087748833069370456260111121/20000000000000000000000000000000000000000000000000",
      "-504730012695875944306745050601972919311864996101635703/200000000000000000000000000000000000000000000000000",
      "-139858497473421152581372623756443100840412852276581839/500000000000000000000000000000000000000000000000000",
      "3235202441056936788519420933277193788056251412510055663/10000000000000000000000000000000000000000000000000000",
      "-601480278132281603738372120184526992984983888201681259/2000000000000000000000000000000000000000000000000000",
      "601480278132281603738372120184526992984983888201681259/2000000000000000000000000000000000000000000000000000",
      "-88370686933721868132607395552457787401582917133193613/3125000000000000000000000000000000000000000000000000",
      "-136230759623674902034196768855310200618407316353732077/500000000000000000000000000000000000000000000000000",
      "1398055791363364762782931300179229127133388423716868857/500000000000000000000000000000000000000000000000000",
      "-252523998240186151066382640942835702575166605547908909/100000000000000000000000000000000000000000000000000",
      "87654905542146994244013405915865322603450448467023127/31250000000000000000000000000000000000000000000000",
      "-3121210135810780975585398933973239554615609283222075577/1000000000000000000000000000000000000000000000000000",
      "632506316924154319552128202835703514693796126826268073/2000000000000000000000000000000000000000000000000000",
      "-681049040998305568119570124808347509266511634014135903/2500000000000000000000000000000000000000000000000000",
      "3006982362181132250517496491895073786687922996124284437/10000000000000000000000000000000000000000000000000000",
      "-3006982362181132250517496491895073786687922996124284437/10000000000000000000000000000000000000000000000000000",
      "-285653759893550160195537712731107821690488972978647679/12500000000000000000000000000000000000000000000000000",
      "129420214803838895147789043141083858875946955755165723/400000000000000000000000000000000000000000000000000",
      "2797659598801183737905317384285275406336613447116739103/1000000000000000000000000000000000000000000000000000",
      "-765990980347949648140238385635390792931824445906361029/1250000000000000000000000000000000000000000000000000",
      "2965396258162825587350159104438322165648988599000420899/10000000000000000000000000000000000000000000000000000",
      "-2615421634291002085416095288677928241076401536287316777/10000000000000000000000000000000000000000000000000000",
      "98169494774849339652281882505944192851671440806400173/1250000000000000000000000000000000000000000000000000",
      "-2784164751419772945319268391958450923697463050426579889/50000000000000000000000000000000000000000000000000000",
      "2784164751419772945319268391958450923697463050426579889/50000000000000000000000000000000000000000000000000000",
      "-2727150250293800382443409677989359817817531618537243083/10000000000000000000000000000000000000000000000000000",
      "5342571884584802467876649359602595262464939341691574049/10000000000000000000000000000000000000000000000000000"
    ],
    [
      "193199569428814211636453139070231443402740326124625421/1000000000000000000000000000000000000000000000000000",
      "722076969653748001903907069477837104855391351961825527/500000000000000000000000000000000000000000000000000",
      "-1637353508736310215408974096095817115720360794352108171/1000000000000000000000000000000000000000000000000000",
      "3383107538945418967974970251529582520853986953504012827/1000000000000000000000000000000000000000000000000000",
      "-1745754030209108752585345609778918811201407796400510889/1000000000000000000000000000000000000000000000000000",
      "1505221628173867886067690328530117283103223723412209349/1000000000000000000000000000000000000000000000000000",
      "-1197551038723998322811549634200560847982871710830414937/1000000000000000000000000000000000000000000000000000",
      "-3076705894498695632561406943295564351203520125817944117/10000000000000000000000000000000000000000000000000000",
      "3076705894498695632561406943295564351203520125817944117/10000000000000000000000000000000000000000000000000000",
      "252122764028371029812736561550767135078058520565017507/2000000000000000000000000000000000000000000000000000",
      "-1084329928660137695408259430272170654686868865350725269/2500000000000000000000000000000000000000000000000000",
      "-2949375567481363889859238654580032561290383200537280303/1000000000000000000000000000000000000000000000000000",
      "53862559807016213822379911787740295715734824641319403/3125000000000000000000000000000000000000000000000",
      "-309805302160721593408507725002268553086520561088846529/20000000000000000000000000000000000000000000000000",
      "1394405077383639128264071090449242696613247335443284949/100000000000000000000000000000000000000000000000000",
      "1546214334199688387694484201621985324170088732185746369/1000000000000000000000000000000000000000000000000000",
      "-178752402765387673809203176298538428724482834213191193/100000000000000000000000000000000000000000000000000",
      "332292529127938244639701213624729670103299297030092781/200000000000000000000000000000000000000000000000000",
      "-332292529127938244639701213624729670103299297030092781/200000000000000000000000000000000000000000000000000",
      "1570183088847708206755807378155265262525910724286992073/10000000000000000000000000000000000000000000000000000",
      "1504444336754920402531995828209272250259217373970630249/1000000000000000000000000000000000000000000000000000",
      "-1544849511059131168497237772035686709997386530503805487/100000000000000000000000000000000000000000000000000",
      "278811255203040917256000714633807979847708993818130207/20000000000000000000000000000000000000000000000000",
      "-774338854717586712519717516111252157288379473754221471/50000000000000000000000000000000000000000000000000",
      "1723195351356641100280655505945304240447763031060962013/100000000000000000000000000000000000000000000000000",
      "-1745176419214676752407195397379585476336469746152180791/1000000000000000000000000000000000000000000000000000",
      "1504127445392890620256001735696900724258793889543598519/1000000000000000000000000000000000000000000000000000",
      "-332229150855532288187958804852798352191601907856064591/200000000000000000000000000000000000000000000000000",
      "332229150855532288187958804852798352191601907856064591/200000000000000000000000000000000000000000000000000",
      "630587768719065399399172138638516556843388973824963151/5000000000000000000000000000000000000000000000000000",
      "-1787263308021474520831118696498327858529190202254531301/1000000000000000000000000000000000000000000000000000",
      "-96529313784655853018881562918284204900860676728153479/6250000000000000000000000000000000000000000000000",
      "338158409565225132670114139762324996381632239992301397/100000000000000000000000000000000000000000000000000",
      "-204550959554696821785977096497402417809241446902045969/125000000000000000000000000000000000000000000000000",
      "721604053504380181310126841918957299337975780095752249/500000000000000000000000000000000000000000000000000",
      "-2167356259158264302809225391951521869570748446789635459/5000000000000000000000000000000000000000000000000000",
      "3073536980878397806831304250708760023845345328899238641/10000000000000000000000000000000000000000000000000000",
      "-3073536980878397806831304250708760023845345328899238641/10000000000000000000000000000000000000000000000000000",
      "1504904736811838103494680059271436850367406243720338801/1000000000000000000000000000000000000000000000000000",
      "-2948112843820598466124394394520522912458134070596780241/1000000000000000000000000000000000000000000000000000"
    ],
    [
      "2642731682691551326495257537953219850570438026576783611/5000000000000000000000000000000000000000000000000000",
      "987340813644098395489711375913471187865823009738316363/250000000000000000000000000000000000000000000000000",
      "-1119477397778675961790343899008111239727761261622405581/250000000000000000000000000000000000000000000000000",
      "1156515893424902446410749336348160170903416124348888089/125000000000000000000000000000000000000000000000000",
      "-4774217556284515724177536101961642183271386224335814123/1000000000000000000000000000000000000000000000000000",
      "25728453511541100496313813801762154163276721959810963/6250000000000000000000000000000000000000000000000",
      "-3275133043306855009980251362364509030939886389694454247/1000000000000000000000000000000000000000000000000000",
      "-2103548796349302673574897114793589087960972809688249583/2500000000000000000000000000000000000000000000000000",
      "2103548796349302673574897114793589087960972809688249583/2500000000000000000000000000000000000000000000000000",
      "172395906218264420329695171919060891328538890830153001/500000000000000000000000000000000000000000000000000",
      "-593105665488124955045761402871968047878208446743138643/500000000000000000000000000000000000000000000000000",
      "-4032957908211484830662286108073853280040945033240912547/500000000000000000000000000000000000000000000000000",
      "4713723371166678287663775656841223615011661965733493963/100000000000000000000000000000000000000000000000000",
      "-169452064621529068608190808451355613425625542793393757/4000000000000000000000000000000000000000000000000",
      "3813431761670902560282452263508067602038977543704264561/100000000000000000000000000000000000000000000000000",
      "4228698538673241548976523912079551536760784622225847333/1000000000000000000000000000000000000000000000000000",
      "-4888450665675097924566625508405092266637494256169632781/1000000000000000000000000000000000000000000000000000",
      "4543658853238569083942356553549892806224420303331027209/1000000000000000000000000000000000000000000000000000",
      "-4543658853238569083942356553549892806224420303331027209/1000000000000000000000000000000000000000000000000000",
      "858386847911819468876814015451369571645124782271843041/2000000000000000000000000000000000000000000000000000",
      "514308178660332418691094368422259469252065255597729697/125000000000000000000000000000000000000000000000000",
      "-4224878304599168495180541605028471604225117365114654127/100000000000000000000000000000000000000000000000000",
      "1906667736489538868881047089377377956560178362196445197/50000000000000000000000000000000000000000000000000",
      "-423620532684640189263234648294066113748335587116366743/10000000000000000000000000000000000000000000000000",
      "2356806436926541250805214552826812338187512181848299303/50000000000000000000000000000000000000000000000000",
      "-2387037735033403044883563526930781349706969698743397843/500000000000000000000000000000000000000000000000000",
      "4114349936698130154180012680653478294938367460107761399/1000000000000000000000000000000000000000000000000000",
      "-567942920081754986080110168052075759160398640725046853/125000000000000000000000000000000000000000000000000",
      "567942920081754986080110168052075759160398640725046853/125000000000000000000000000000000000000000000000000",
      "3448807113878775985868933595725088631577517084980150257/10000000000000000000000000000000000000000000000000000",
      "-4888424072041917487259202684857689482495785318988341167/1000000000000000000000000000000000000000000000000000",
      "-4224770466648890753170525025898645434202421710260918267/100000000000000000000000000000000000000000000000000",
      "9250414491846576283075733321866358991376715723941641343/1000000000000000000000000000000000000000000000000000",
      "-1119084755444942548322960056425165215926637637911961397/250000000000000000000000000000000000000000000000000",
      "1973896342620729963953844837338570351711466474742052127/500000000000000000000000000000000000000000000000000",
      "-237236947468613894370497381581170919874485157395812477/200000000000000000000000000000000000000000000000000",
      "8413040259551918732686577868653140715518077924308112399/10000000000000000000000000000000000000000000000000000",
      "-8413040259551918732686577868653140715518077924308112399/10000000000000000000000000000000000000000000000000000",
      "2058218534631023441624454574614911551245847091062632743/500000000000000000000000000000000000000000000000000",
      "-4032114877251753405591238526207945959080115239100290321/500000000000000000000000000000000000000000000000000"
    ]
  ],
  "neumann_bound_exact": "4884252210978578637876572247687990202182301321599837994443849207212788436961966109508019323995232965588741998548860661444099234552699417657034110961275183982839554516416966288328457913444864007823902649330727290029444176709142565583966790767745070503359100891479250625041282206431605008104962875620134668237980632382851647803314337393971654067045878326161117291015001758842747789144525256749155231351055304401493399317962918150354381451500516553726372427912086238782138606711825219457511156081680164849330353955941466730490610269675478502380956703368504322863872919088512081414881469685529470971109499769916985915163025159829466708723012458626890201012806002840749127405901885349377327939466124654410478756787288637785349105385436521533428230908128971335671593007154095976545693929734228729448118890824938968773349198137233113929497750982423502030997835128441354231900396096777858165513038734752416775923694504161305184193519264784109065290986375368491547250820271063842473509657319763083233567012466103794447891208067924435632985843077937061548770834278530981419044042295259454523165238613007112983760985580063279274268147366650217065935765227054633505966865125237980852235578880846567544540116446295608672988168729802737592823747378097601086385496864283373923174509667962430965803104240337235960984516746192331014265477013580923653098197302899561697654834304173613069621505501354346353382258641808875266982854589162481961072816052906412389641961267534449074245044584397751767248580394462233761302421236023276666967491540860366925370759055486398918386504006341918999554195260084896444115384672979603037720778456436045252886249860697277917293923186105845571768947699386124046160872627383404032079902100938938024089466119662204195105705238122626920684125243351499360323465825479445714882283640714451592844353340775972041942881846595203383705495985989599928265101096270849981804010020631207543777104340125178769304865063281343111338684147917293917372824821692983397379168405690930582479524688020114483737687/1046423838958280941910053354073682442399234094704883065935838950422244556942798239748143188026547923902159591019152816984653273429108190960945537563121443785748426600025854378929497384328264664964370540043105835671897177531980918468386542757635002394878239646036924200548920079912679299722401402392707338170514163617853798460127463971948831760973065946082773212478787685975760472287186503979991338129062570942480582555234958045404656437120412172170619080218013613202902310878641416504712591512531775860238319428754244830578673054140214457084238092881452285320034789330485369404327346129135149009155903694820507680234472905676411089576745522252406492378291108049146640936365369117308350447473844892401221292461954710213453219826303525197731389894370545182142782250622639193559433820458938953666316552916279279803138608637119646699565656074239336797221078331055341619007342419264713172443054746674085892724453418225012762876533777223467316057258756146946693239696728172389483439314843187596252286157242515105237995672660351968578301192757697634675311759697742264231195205076850216313110977742954891609229569590432207999433357426239435763853701049592550252441478158295584779523505196588319686648565488984975871588849694394504461108488562136717763408629646385602761982558669026380307612913098984670669167662261670182089463356309320940862053026029166756353913037643560379939790580204455663062780003687542451155872258801357722755282637145251074870107180035374992643670828614739276950613400039567165870377511147693816283256158591184099447593313232134427993353284064527059724211481123750003063733977813282179373443570314228532718903008184725098271911961134922442652385199586095132145031068805909904653233242815199838410607268046335696652361239280810532076106551852055851305769880984328234482261644437525571251125091201989786720183342875545144521195772824053003055167399196759553781355918599626071672606111727831560803176360286278792263222678337064124777782375428712800000000000000000000000000000000000000000000000000",
  "neumann_bound_float": 0.004667565884050263,
  "matrix": [
    [
      [
        "1000000000000000000000000000000/23567351884355618602465632957",
        "1000000000000000000000000000000/23567351875184324222916452957"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/23570381979719674372465632957",
        "1000000000000000000000000000000/23570381970547979992916452957"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3271158290001165041178342748942930586516390000000000000000/555491486164728183913003502205474282682341758168644563849",
        "3271158291902593581260371996828127730636390000000000000000/555491485732404723404087283894897318252183746820394043849"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690881142226817161549877373",
        "1000000000000000000000000000000/24690881128337292297399717373"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/23570381979719674372465632957",
        "1000000000000000000000000000000/23570381970547979992916452957"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1691856618350160971010785552548189672997152000000000000000/1745920498152914037933172283037257794728552286240350365883",
        "-1691856615889447673101074891135833833797152000000000000000/1745920499814429904640336329985120706455164802580532145883"
      ],
      [
        "0",
        "0"
      ],
      [
        "-2089366749379049981333881006637322824411304000000000000000/581973499384304679311057427679085931576184095413450121961",
        "-6268100244090916581295049804507180552273912000000000000000/1745920499814429904640336329985120706455164802580532145883"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1387916774408602572402485167937765613711256000000000000000/1745920499814429904640336329985120706455164802580532145883",
        "126174252381692597586897113182557084428296000000000000000/158720045286628548903015662094296163157141116930940942353"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/23570381981275426198584452957",
        "1000000000000000000000000000000/23570381968992228167197632957"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/260625463242194288044158042613",
        "3000000000000000000000000000000/260625463174674912333494242613"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2352719427075901059785426882160140609004915000000000000000/558458338424125196946568737137854538268812589995863623331",
        "8626637902495126349635379044228009080491355000000000000000/2047680572624201837859405122853175565958378172560360865547"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "294147836411351717581830714259305214564685000000000000000/1675375015272375590839706211413563614806437769987590869993",
        "3235626206767962305988963449240220633231535000000000000000/18429125153617816540734646105678580093625403553043247789923"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/80509319219968864992176474159",
        "3000000000000000000000000000000/241527957576337425375303442477"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/260625463250018267172885882613",
        "3000000000000000000000000000000/260625463166850933205966402613"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "305552310971551161522301657764324745232702666000000000000000/188845007558831862901342353779525308466601565750497917077203",
        "27777482820283175567222891793978657463996606000000000000000/17167727948475399395348010316421657515415147045798909452473"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "456306875278472891818656147901830681729856000000000000000/1614059893665229597447370545124147935611979194448700145959",
        "17795968156377714333181174026075894536904384000000000000000/62948335811076464449609371160212744223188872501262667992401"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/86875154412885828300647580871",
        "1000000000000000000000000000000/86875154392737238491103180871"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/50393343149809496855685636213",
        "1500000000000000000000000000000/151180029411098692242947318639"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "361226756371011201508575092846896761444566500000000000000/397993587956476576113460389373446981061350626681909425593",
        "11920482964870657299143903529137323571090694500000000000000/13133788396187755463723313985519250979206500781693286554569"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-79721972738443225617506266288772289729969896000000000000000/39401365188563266391169941956557752937619502345079859663707",
        "-2415817355039470560827707091010525331541512000000000000000/1193980763869429728340381168120340943184051880045728276779"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690881141886123128185257373",
        "1000000000000000000000000000000/24690881128677986330364337373"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-996530640085874043905938046590958744308239000000000000000/1754602782998917848125858404441765039944038137738141755149",
        "-2989591918290799577367942457654057900514717000000000000000/5263808352456739802332164258216823909680213180584010795447"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1304507486443982309902579121217972810829514500000000000000/5263808352456739802332164258216823909680213180584010795447",
        "1304507487326204975072144257669978492859514500000000000000/5263808348996753544377575213325295119832114413214425265447"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-4222762239095151407738506566150978671967006000000000000000/1754602782998917848125858404441765039944038137738141755149",
        "-12668286712711078465650227737885706978221018000000000000000/5263808352456739802332164258216823909680213180584010795447"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-14212557049458247385732706822600000000000000000000000000000/5049919445866652339526132492305561555182866484481887596769",
        "-14212557047718967505423036822600000000000000000000000000000/5049919447102633065644309985732972630279826927247114696769"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000/190921492261951",
        "500000000000000/190921492251951"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-32574146233936850000000000000000000000000000/13567413001332442167823629316502854348454463",
        "-32574146232936850000000000000000000000000000/13567413003703399571259126303547198020434463"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "12500000000000000/2688117618213621",
        "37500000000000000/8064352853760863"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000/190921492261951",
        "500000000000000/190921492251951"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "4223097919282382500000000000000/4618974843404873948260874111139",
        "4223097919432382500000000000000/4618974842658910623076497581139"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/194053463324970122354513359683",
        "1000000000000000000000000000000/194053463305650506624215679683"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "37500000000000000/8064352854360863",
        "12500000000000000/2688117618013621"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-3847087037841300806597513159236453402958038325/1564915600645436544092598418615336190600886429",
        "-1282362345830970765403402883110918431231762775/521638533621111283536729235067982113265762143"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/241527957655063221092478502477",
        "1000000000000000000000000000000/80509319193726933087251454159"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "37500000000000000/8064352854360863",
        "12500000000000000/2688117618013621"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1228473173483431674149946571304398226611065675/1947766674723558737950841088537136089197357651",
        "409491057996071143322632718124919765719605225/649255558016818624049056559029526175957299217"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "5250976540756045473166262816122000000000000000/5843300024170676213852523265611408267592072953",
        "1750325513828978685777015365374000000000000000/1947766674050455872147169677088578527871897651"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690881141360029795241177373",
        "1000000000000000000000000000000/24690881129204079662508417373"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/241527957654707073487113382477",
        "1000000000000000000000000000000/80509319193845648956106494159"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-13362784174879107555091699155687594694577183000000000000000/5963538090025174024316852565091464522854152650979675872921",
        "-40088352513289836460834813971122126223011549000000000000000/17890614284303432195345138606147736076680272571461841278763"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "6085662090264250149239149900375400654708215000000000000000/17890614284303432195345138606147736076680272571461841278763",
        "357980123604333658549329626331395418769895000000000000000/1052389074710324827820621040898493739327203408996413389339"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545848435605918202471117",
        "1500000000000000000000000000000/61537545812791968624522841117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/50393343147967656979453506213",
        "1500000000000000000000000000000/151180029416624211872243708639"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "34835828297204569251210135935274757850176000000000000000/281916605856727997991592726372383419374975942362410231811",
        "1149582337892534946838308946215771435605808000000000000000/9303247986204749912428998046851068644896014304657037309763"
      ],
      [
        "0",
        "0"
      ],
      [
        "-22894908702734203946188410280132651601259600000000000000000/9303247986204749912428998046851068644896014304657037309763",
        "-22894908695608507015104832401733706551729600000000000000000/9303247993272023933722559970288652839374206097959537649763"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-23828385656228535643635201678232436621202312500000000000000/9303247986204749912428998046851068644896014304657037309763",
        "-71485156953008845268957401112196452411681937500000000000000/27909743979816071801167679910865958518122618293878612949289"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/41027677524986152227192829559",
        "500000000000000000000000000000/41027677518689236961403839559"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/151180029450961580651891618639",
        "500000000000000000000000000000/50393343136521867386437536213"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "765079674655225332267399646181897131035640500000000000000/563869590593814638677206396234474430458411977490086777291",
        "8415876422909421542355533328471342205737045500000000000000/6202565493881612333952954264161018541386912957694913350201"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-11611805759039924250086204295886671039319796000000000000000/6202565493881612333952954264161018541386912957694913350201",
        "-55558879215908371892485657294966030743444000000000000000/29677346873358665193537178749182864760969051446846672489"
      ],
      [
        "-9802944684285571834405413681037586242017500000000000000/18607696481644837001858862792483055624160738873084740050603",
        "-3267647280758436581587094978428303795672500000000000000/6202565496531961025449270358579218735042531752390954550201"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703570705201949150941109",
        "1000000000000000000000000000000/33395703555631339484322821109"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/41027677526827992103624959559",
        "500000000000000000000000000000/41027677516847397085171709559"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "19660225166706682219906001311871312968595000000000000000/124558923352766467712001384986402604677856124982446873721",
        "648787432759648605702739925194348548353635000000000000000/4110444467786029751988644808129306708960526278873786842793"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "341106419181861669217447868047603346620908000000000000000/124558923352766467712001384986402604677856124982446873721",
        "11256511835549634591931376068250939675709964000000000000000/4110444467786029751988644808129306708960526278873786842793"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "354432743587044595091354793109842226195080000000000000000/124558923352766467712001384986402604677856124982446873721",
        "11696280540972470849663241747765869301597640000000000000000/4110444467786029751988644808129306708960526278873786842793"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/41027677524986152227192829559",
        "500000000000000000000000000000/41027677518689236961403839559"
      ],
      [
        "500000000000000000000000000000/41027677524986152227192829559",
        "500000000000000000000000000000/41027677518689236961403839559"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-10426276002612961363534203910206489530115304000000000000000/5049810967732674671689202794728875600837749700362239943443",
        "-182917122795993555165551697122319634461672000000000000000/88593174899697570616350320317825875892585038896043375499"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545852788819560036081117",
        "1500000000000000000000000000000/61537545808438754980889231117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/582160389999237816145127239049",
        "3000000000000000000000000000000/582160389892624070789859879049"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "18404293564542579714958372719000803667313084500000000000000/35824721693255518858792745530963290669153803823332013937733",
        "18404293579016514210342795025640528269573084500000000000000/35824721660875919728296242658983474144556500586540227167733"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/582160389973310367063540079049",
        "3000000000000000000000000000000/582160389918551519872647039049"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000/429401746102971",
        "1000000000000000/429401746062971"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "50000000000000000000000000/8230915700172009459382563",
        "50000000000000000000000000/8230915698815750540617437"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000/429401746102971",
        "1000000000000000/429401746062971"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1250000000000000/205772892494847",
        "1250000000000000/205772892479847"
      ],
      [
        "1250000000000000/205772892494847",
        "1250000000000000/205772892479847"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "80453268722270362778819764805/28228322190463907213281035606",
        "80453268730421441607007789805/28228322186348449363534095606"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703572508799329882601109",
        "1000000000000000000000000000000/33395703553827742104391161109"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1250000000000000/205772892494847",
        "1250000000000000/205772892479847"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-720624316645003829349293265226997031422905/1308939146032502919208441083086217659556252",
        "-45399331917740750610319472250594294796343015/82463166252187572711634400072109032867823876"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703572457483419408201109",
        "1000000000000000000000000000000/33395703553879058014865561109"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545848358632052490871117",
        "1500000000000000000000000000000/61537545812868942490234441117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-10076477488436953530576080737513024353575216500000000000000/6165268912199468066119302262921911117711643518483677156259",
        "-479832261020120176580327902784003103605486500000000000000/293584234246899506524157019007051911506063318403619352679"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "155393361583687535304334227191964814263275500000000000000/97861411415633168841385673002350637168687772801206450893",
        "9789781786714336317946649521333393930846356500000000000000/6165268912199468066119302262921911117711643518483677156259"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703572457483419408201109",
        "1000000000000000000000000000000/33395703553879058014865561109"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/41027677524986152227192829559",
        "500000000000000000000000000000/41027677518689236961403839559"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "2808603595243811745700857330267330424085000000000000000/17794131907672904485567623375976985035528811885764049103",
        "648787432759648605702739925194348548353635000000000000000/4110444467754882250346809497622728993457157020174638332793"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "5625916564873723731608806239838765495160000000000000000/1977125767519211609507513708441887226169867987307116567",
        "11696280540972470849663241747765869301597640000000000000000/4110444467754882250346809497622728993457157020174638332793"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/41027677526827992103624959559",
        "500000000000000000000000000000/41027677516847397085171709559"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/50393343149809496855685636213",
        "1500000000000000000000000000000/151180029411098692242947318639"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-11611805759039924250086204295886671039319796000000000000000/6202565493666062052852111669131560476497767972258735170201",
        "-117290967233584340661914165400483842680604000000000000000/62652176734823346531232922819377681835207151751191239699"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1089215760252812193862364992809434598557500000000000000/2067521832249170435530686453039463500561836007789310910067",
        "9802944684285571834405413681037586242017500000000000000/18607696480998186158556335007394681429493303916776205510603"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545852788819560036081117",
        "1500000000000000000000000000000/61537545808438754980889231117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/151180029450961580651891618639",
        "500000000000000000000000000000/50393343136521867386437536213"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-54742016090120711754205187915036735028848000000000000000/443011808814869591770201462948499860315335973102487705703",
        "-104507484891613707753630407805824273550528000000000000000/845749817669501129015811439317215780524046328782130285433"
      ],
      [
        "0",
        "0"
      ],
      [
        "-23828385656228535643635201678232436621202312500000000000000/9303247985112261427174230721918497066622055435152241819763",
        "-71485156953008845268957401112196452411681937500000000000000/27909743983093537257521777497468120757293528849810299419289"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/86874966005341872488052680871",
        "3000000000000000000000000000000/260624897948506841753494242613"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/50393343147967656979453506213",
        "1500000000000000000000000000000/151180029416624211872243708639"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-35759885041512705498617197903138810713272083500000000000000/39401279738559947545072279573484281602216615356897550033707",
        "-3973320558625684993451076548196624375890231500000000000000/4377919972875217982532812555977164442163868607755304751523"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "26574473542121101335657787282641428646956632000000000000000/13133759918625653947598437667931493326491605823265914254569",
        "79723420648504194779345652149049239729969896000000000000000/39401279738559947545072279573484281602216615356897550033707"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703570705201949150941109",
        "1000000000000000000000000000000/33395703555631339484322821109"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "50000000000000000000000000/8230915700172009459382563",
        "50000000000000000000000000/8230915698815750540617437"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-7206243166450038293492932652269970314229050000000000/13089391460430617699623136257488184728246284693194173",
        "-453993319177407506103194722505942947963430150000000000/824631662515223651135503240274167213088318944543447101"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1250000000000000/205772892494847",
        "1250000000000000/205772892479847"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000/429401746102971",
        "1000000000000000/429401746062971"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/582160389999237816145127239049",
        "3000000000000000000000000000000/582160389892624070789859879049"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000/429401746102971",
        "1000000000000000/429401746062971"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/582160389973310367063540079049",
        "3000000000000000000000000000000/582160389918551519872647039049"
      ],
      [
        "37500000000000000/8064352854360863",
        "12500000000000000/2688117618013621"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "30941718800211090854237603077743340163769075/12586452553826001574433205723356136781211419",
        "3847087037841300806597513159236453402958038325/1564915600649737532281420212215336190600886429"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545848358632052490871117",
        "1500000000000000000000000000000/61537545812868942490234441117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/194053463324970122354513359683",
        "1000000000000000000000000000000/194053463305650506624215679683"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-6134764526338838070114265008546842756524361500000000000000/11941573888317350309492111550052232821781385453863796725911",
        "-6134764521514193238319457573000267889104361500000000000000/11941573896393129219466231599339864061780315002375016975911"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/33395703572508799329882601109",
        "1000000000000000000000000000000/33395703553827742104391161109"
      ],
      [
        "0",
        "0"
      ],
      [
        "1500000000000000000000000000000/61537545848435605918202471117",
        "1500000000000000000000000000000/61537545812791968624522841117"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3263260593257438241391018771031261099528785500000000000000/2055089639734024997264802482703081187812963944787404668753",
        "9789781786714336317946649521333393930846356500000000000000/6165268912182282711341969630728457772110114547885469556259"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/241539157654707673487113382477",
        "3000000000000000000000000000000/241539157581536346868319482477"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/260624898012489414321942742613",
        "3000000000000000000000000000000/260624897952043044893309542613"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "305552310971551161522301657764324745232702666000000000000000/188853354989342367711956765008352628893740159035421906177203",
        "27777482820283175567222891793978657463996606000000000000000/17168486808030096695237131073211202474276672314405201352473"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-17800039235440001089459106790445734536904384000000000000000/62951118296110354549202813935107742405681131819485738292401",
        "-1047061130289503055114946254502425681615552000000000000000/3703006960575340543371701274673580958700787432067096199553"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "1000000000000000000000000000000/23567351884355618602465632957",
        "1000000000000000000000000000000/23567351875184324222916452957"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/86874966007950065530961960871",
        "3000000000000000000000000000000/260624897940682262625966402613"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "507449288192841405051758739289442092138315000000000000000/120436052579458369992355082315704793277979371484522472091",
        "631217407499643391436735052016683591255465000000000000000/149810699443952713235680679046384947651604816749837472601"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1078653744217847262406032980182786877743845000000000000000/6142238677202061242662907840901782853715797486743336376641",
        "-4438904288629498262316040522579557421415000000000000000/25276702393219657899630079004530635626242584138726938587"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "1000000000000000000000000000000/23567351885911170428584452957",
        "1000000000000000000000000000000/23567351873628772397197632957"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690366312639335758185257373",
        "1000000000000000000000000000000/24690366299431398960364337373"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1692192756230162727437461881528269672997152000000000000000/1745659651402455839788001549137550450482564268620114805883",
        "-1692192753769288668084738660115913833797152000000000000000/1745659653246054841682429857506114929481701328808367705883"
      ],
      [
        "-696455583126349993777960335545774274803768000000000000000/193962183489161759976444616570838938942507140957790533987",
        "-6268100244090916581295049804507180552273912000000000000000/1745659653246054841682429857506114929481701328808367705883"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-154223785329554505428982011868967547634584000000000000000/193962183489161759976444616570838938942507140957790533987",
        "-1388014066176072335025817373550345613711256000000000000000/1745659653246054841682429857506114929481701328808367705883"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/241539157659906594976529422477",
        "3000000000000000000000000000000/241539157576337425375303442477"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "12500000000000000/2688117618213621",
        "37500000000000000/8064352853760863"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-1228501988477506367617898154374759297158815675/1947856994695731489667007734563445840034377651",
        "-45500073628619207844442465603866600985595025/72142851688230267398807327086807787949439913"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "37500000000000000/8064352854360863",
        "12500000000000000/2688117618013621"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000/190921492261951",
        "500000000000000/190921492251951"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000/190921492261951",
        "500000000000000/190921492251951"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690366312113442425241177373",
        "1000000000000000000000000000000/24690366299957292292508417373"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "500000000000000000000000000000/71062785247291236928663534113",
        "500000000000000000000000000000/71062785238594837527115184113"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-996582123010552780905938046590958744308239000000000000000/1754566197836104507187953013979564680041433475171142795149",
        "-2989746367064775788367942457654057900514717000000000000000/5263698596744015040657390444926760001389673810749807675447"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "12668941183757506759650227737885706978221018000000000000000/5263698596744015040657390444926760001389673810749807675447",
        "1407660132036882501912835522050326223989002000000000000000/584855399278701502395984337993188226680477825057047598383"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "1000000000000000000000000000000/24690366312980229791549877373",
        "1000000000000000000000000000000/24690366299090504927399717373"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "3000000000000000000000000000000/241539157655063221092478502477",
        "3000000000000000000000000000000/241539157581180799261754362477"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-13362784174879107555091699155687594694577183000000000000000/5963690276253097246639377653274320318409861217319596212921",
        "-40088352513289836460834813971122126223011549000000000000000/17891070844296581245353883928800786059426818883924080258763"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ]
  ]
}

==> anc/certificates/cert-126-geometric_insights17_symmetric_minor.json <==
{
  "order": 7,
  "rows": [
    1,
    7,
    2,
    10,
    6,
    11,
    9
  ],
  "cols": [
    0,
    1,
    2,
    3,
    4,
    5,
    6
  ],
  "inverse": [
    [
      "2204144942330640198391674794299288912006087832026574249/50000000000000000000000000000000000000000000000000000000",
      "-682803702726690633067412193224966811390796665972359439/25000000000000000000000000000000000000000000000000000000",
      "979794572397526712508953573512871145955058749323165633/500000000000000000000000000000000000000000000000000000000",
      "20407306941687925114457480679790468119699245339266159/4000000000000000000000000000000000000000000000000000000",
      "-473541737118740997409390366332251072320007111072089777/25000000000000000000000000000000000000000000000000000000",
      "497850009138300828293987408978772367300324864648373469/10000000000000000000000000000000000000000000000000000000",
      "-9270290233472133056294883714491165971549121592014746853/1000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-9454119011891859527025325507759256028729672700518617949/10000000000000000000000000000000000000000000000000000000000",
      "986393338999060058425774701071189246038549517029561503/500000000000000000000000000000000000000000000000000000000",
      "-719913424598878142539861595662677292490914403680741707/20000000000000000000000000000000000000000000000000000000",
      "-4211612596358391331989432826909446104279656245273430889/100000000000000000000000000000000000000000000000000000000",
      "3028910476172736162502745674890899441490584395919324423/100000000000000000000000000000000000000000000000000000000",
      "1920648412651501122251630830631144558241441772336896853/250000000000000000000000000000000000000000000000000000000",
      "241253335637353539032561739522152636806791353759776441/2000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-8503120100243640002568084798295249596804445774549621337/10000000000000000000000000000000000000000000000000000000000",
      "110896385705522011260847725780035397922165104601351073/62500000000000000000000000000000000000000000000000000000",
      "-3237483208875420211914771770846164358410296370643109717/100000000000000000000000000000000000000000000000000000000",
      "-9669607940391307780614077123913319087275713602611798261/100000000000000000000000000000000000000000000000000000000",
      "1362114731123374563359373016116472443682489563154295369/50000000000000000000000000000000000000000000000000000000",
      "3454897088258661615118402487429962763073176150911116133/500000000000000000000000000000000000000000000000000000000",
      "4795380889176483759415730533778077495271440401680167801/100000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-12002832914813757327056807653782448791673078935417951/312500000000000000000000000000000000000000000000000000",
      "1005729837915590812739075413806675495353614587285352867/10000000000000000000000000000000000000000000000000000000",
      "-3996560931674002570741339363419629921535428343033895731/100000000000000000000000000000000000000000000000000000000",
      "-953570889978404599100665027014111522278224804204612029/25000000000000000000000000000000000000000000000000000000",
      "-194251227918924930932735862326486141782488549586329013/10000000000000000000000000000000000000000000000000000000",
      "807794962110902603614781416949569745638456018305892213/50000000000000000000000000000000000000000000000000000000",
      "251272578865989753964136318172908428352732085153903993/2000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1929448058126933985401708703442529313786039659472324823/50000000000000000000000000000000000000000000000000000000",
      "-2466312657858827142696778046279715194340375304914360891/1000000000000000000000000000000000000000000000000000000000",
      "-987943164573482729627093325298592662396234208087423493/25000000000000000000000000000000000000000000000000000000",
      "-1283947834512813335075090131587394709671394784750423743/50000000000000000000000000000000000000000000000000000000",
      "-9330484113339593844113733282677699096344824158311992313/100000000000000000000000000000000000000000000000000000000",
      "1709492810609933461677927942406056640126174150009824873/10000000000000000000000000000000000000000000000000000000",
      "563222275376211797069720431780785236964542011817916133/5000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1418638724975863786399449581043714700349898223649893837/500000000000000000000000000000000000000000000000000000000",
      "-1184106768279229502389178277349035833467334065833613083/200000000000000000000000000000000000000000000000000000000",
      "-8928679343449059804869192809432098472484197650328529693/1000000000000000000000000000000000000000000000000000000000",
      "1384887768750673378781684971778236218492616729472341671/250000000000000000000000000000000000000000000000000000000",
      "-2272517243848335160466568084310019683021499155167068751/25000000000000000000000000000000000000000000000000000000",
      "-2305624637746634415582333398403397302557438211048216271/100000000000000000000000000000000000000000000000000000000",
      "1453595957339371929918453635622867422284415418487471323/100000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-207828039414136430560836167608471018053601695307770501/200000000000000000000000000000000000000000000000000000000",
      "2168369083121112458344347451347218064830131045308138037/1000000000000000000000000000000000000000000000000000000000",
      "3869553419106901203714620869455242659495339164349610929/50000000000000000000000000000000000000000000000000000000",
      "-3870900523096755153464773479307671593415751702604140819/50000000000000000000000000000000000000000000000000000000",
      "3329197173380783828379721872250238299262065908183147733/100000000000000000000000000000000000000000000000000000000",
      "844424728529746101102752220596840601141554090148580439/100000000000000000000000000000000000000000000000000000000",
      "972400521701730417474250930510592139331248000091655289/50000000000000000000000000000000000000000000000000000000"
    ]
  ],
  "neumann_bound_exact": "1674897252595730388199434863551410922258818580777170168642689218417208716120902310694572762299999602197750977931925432307424051150645095069503064479449958217738160936808153322562461267424144933132509179114005484578240255360571385288207687011090436620669519947225579058783030225413886435897196262777775433184558475528156084961932397810120692198035715453027928064648241437365263593790718445781002933638506532954374984103362363554746931321447639700171826569340244147925353416605471216109407821559118279640424223473718494117972305927801275474366147608373827922935283506184291294268242224630214443861368927379570485373276295601096271057269732309594710215048508885932964912856292267255732468374484676928782372600054833898124912058434858037008418980560627393940295319306897808000720044232471459829450545319872267195120683322037344884014547962454237731139427668430222525452973598523143644123566988835236838431219447258089433161624636143868464765723926630136490152226307732501295137833947164063472849955183592556016129985620455708080256479659763592107185344199761840357276165904429634222712113249448260949068690317462433213683801708565441191236550782337773599422830559764897223501106836039615048562709962400634457170724930152263561594208503577884398330303802745522418737247840404939507425098390037524595145187878200439206561497336256568019063428747975882054586598391465464827126264261593409/195324537317417207219202127534614754796528310686224825238053473240060102316657590858377483482752828858436052236431969362187921357781777119585267234477706788734611696774056044852311391756104157336883603618436926188437523705935999219576909928048602066345814628841933412633839856305463468362642494433638887697112818749109919574098785904456696871759170506610433038033792800664549895727211967332385711724030578206659697394015690594976137761992204682593698509392184343209107052605467880802805131625202077519596400127068618009317641150672311125022190600242097572817182848073857595929109887942845721656594524048121033463973398595265469569460621965162518980498883566862345394820382548162765702926519690600677056290987648957977587378542573422693948443969544500873154733957502455980723502553745949248339572548458685618604539859848712281287464471288152927870719919604919932050017035676578244082078345237823196550961186566124471885043901432659602742704245661453717062257689890493517751352067413954136553232833900597159036482448073547354588995291382405981738783875142842866629298996544044209387308336791428537083939813910353506751965562535531173507294627808394164879420836435866112702808549757663446181276628012257130834333954452177503402636203898549514344946771905944752088958306023457640458245438857389979250168800616363767406261819979569845652980000000000000000000000000000000000000000000000000000000",
  "neumann_bound_float": 8.574945450268212e-09,
  "matrix": [
    [
      [
        "5699900083310096759932926433008920088918226322497805328178904970124128576572721090710102049318538762028458840046512424663923817428788771406711112656418808689488095413209145184467826640708426418903000000000000000/261707288575738486786197209357767142796155500737596624762833391847540625030512061114735446671335566596703984891108049084651804098258303514659272214578070554039767787163230931478554269268162666003022987459580823",
        "1267316067699773021448984731242998641038414671694926193651705306831941153803743107510403785926083291061206064137789266115336970643394085855203753288661439845823084408387186133058610173241400433503000000000000000/58188011435541009221965018803866119865184762275593019396605153707374554178866146516557985805820852820731613898779992207501299325201405165160296622353817301716059936164619307441292396891141778502540079795419423"
      ],
      [
        "1800437389851849618695255860101782660506256604871048723959688995282401000000000000000/1056606882218986768948589866158772703771825684133664193372057256093549059057191445697",
        "8201992554952532413845920199537860630818165497922151109268407345692049000000000000000/4813431346797115498150260236586991078471966120177710150663492056765320726270273755953"
      ],
      [
        "0",
        "0"
      ],
      [
        "8439999136836924968346776771224886945249440903872726589024368036452121947165223905728000000000000000/1451111871801175038423591478868382647159356385742543351842760114314303547627501881264104373761094127",
        "8439999142808126148255886865302929494287970196301999140900924375200581282360891425728000000000000000/1451111869260757032626947415989009786887546043691771119661512686346917711757214342784063642275114127"
      ],
      [
        "-35959192991084427183795718885679697692599765380314218499547278393802302649750135180578042132679994857876669079539223603629837631000000000000000/5335779641154196859145703776293566152980467914393398005204514607518852468621198010371412817373494863265589999931559070537558558041672096152993",
        "-54604700375550810400811850659220998448117060396447557637586147439344559825229998865569503386878609851721137546049238050970236773000000000000000/8102480188494723977668099825322374304203115338428461929669830199387823885829050429533893137486707416908111713064556603078128499323981434538619"
      ],
      [
        "1800437389851849618695255860101782660506256604871048723959688995282401000000000000000/1056606882218986768948589866158772703771825684133664193372057256093549059057191445697",
        "8201992554952532413845920199537860630818165497922151109268407345692049000000000000000/4813431346797115498150260236586991078471966120177710150663492056765320726270273755953"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "8572523961226712621328500577843603569281545305041125200043432885132980309441387655321291854971981052500000000000000/1156730388838693697051099428408244855399560109593168056497852789675285043935694760944061026600558952397451037926027",
        "8572523983980240190110817797836092448792000115644770988714698894414444739468142125268425804217191052500000000000000/1156730388657749396947401974343141216203403485612549830818130655348135365917102104737107714995092052272846283246027"
      ],
      [
        "-93455232035061014915788680958361856396039606917078338554306133430123355145081634715104034222938555968500000000000000/11376393092456321522706732221353862033595697595625824801053539376794449507933085805651069558431101018137863826353737",
        "-181413097575337185356229475928414626094805068251827279040501265983467085232230216754858037075711688056500000000000000/22083586623489110585063612186190620756949867142783004705476667408695424184969103371978732430008455205868158293564313"
      ],
      [
        "0",
        "0"
      ],
      [
        "453219680363487461184386156281375414370296709923677633531117121456444173204406626323794691640526780534573013239862952361230979327789049985397830259889922392349932533937129976770505134306619472195388000000000000000/38290145683301264866756737070347784939181283239222252335359501172065809162075774430170906669488150170643643668680109938129424226407457440184453666015667389184895285980748846787533488473063957130356233770150551769",
        "58027187981897631580118575170901077122910628441790847089852909269584604901076567809832081240534595668639229757197563401392526336931452752670706360164406758811511096214108575392552799496318158555588948000000000000000/4902411721289293855014285870487923339968589232427317428353280490267134162316964319063651863739005593027842907228434619618447049808598970828239742225172223467151458001445403517684423040397836391885398823911626381299"
      ],
      [
        "-6681392087439553777545849577843797347288591500000000000000/1987896758823746312417636783754786721656822978496558624307",
        "-20044176256644918230417406985561063111505774500000000000000/5963690281214052057509180955500773500956707141663947092921"
      ],
      [
        "-6681392087439553777545849577843797347288591500000000000000/1987896758823746312417636783754786721656822978496558624307",
        "-20044176256644918230417406985561063111505774500000000000000/5963690281214052057509180955500773500956707141663947092921"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "8319494790346224869640966401740810580296015913541867576112256532479490892716153245449950767038835/5037165769097090579376816018340089412245624966615985651710531373900853835895328086980707080798776",
        "898336550136544546479311694150622337941627028754101352054418398200103371371626225060744987265/543911646993688538321372301583513779301154601830539900117435734139554499128906227989195305384"
      ],
      [
        "-950561624924325885793116967167681505936081786131067264750350658008282092855453542553006180493234201186748448892417735726150928956595774672138259924772539412707331662775487600263391594757102785/108107876019723749385167590035335457305044121511205303597442026089125056516851577786482006120253614136532990841716759134290461535421403386224431896399544572780168496988913214428573358679337896",
        "-1276373962337863612356559337142820537243559215159504129275829219099551832962497163365505794278403773525518253654933640071301347592934177927679651162457910556544992395770221523207413694756375795/145162685525258186334553063210873533952884857196323580548160792739123342904436034882879181405060493729330704207274066153732357714402290745755048797123678414664476248901158801561919740947754552"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "8319494790346224869640966401740810580296015913541867576112256532479490892716153245449950767038835/5037165769097090579376816018340089412245624966615985651710531373900853835895328086980707080798776",
        "898336550136544546479311694150622337941627028754101352054418398200103371371626225060744987265/543911646993688538321372301583513779301154601830539900117435734139554499128906227989195305384"
      ],
      [
        "3524795505072358923240695816639307300480832150193270875597744819917277535726567103131902017308446925322152872075/345504056761046308881570323926214838041300229703161866279333813152104444620730295959381020692994588130741302424",
        "2664244521458411643891868390441658853051627426084344433113216833246752957393067120895392340007744687826031975/261151969995860459489451491891339804268716201566232916583981596875944373059735087171864768888447250538057912"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "10475698260211610726892438811752970025985467138404453511497879172224498468988398177216399641387624117250000000000000/2124334282792670192731329540072692860267928634214053552967915189138088155540841871190227482245134782930289339456171",
        "4489584981619144155925515717464963889586190102494248531341692708882275207186345511833188865211061050250000000000000/910428978679643802355948256912323499097560136889081582817259583203262282122248797963884757011418422567497888968359"
      ],
      [
        "-1430298778620279441893719931073808100296838263145871608984193014473807924389784338574184136794991817750000000000000/134084632235785698977368920611847503162463825833964360852497902881254251946954012840220244873111300926320889571383",
        "-130027161783503662589262861694729049860153571324164625283947746983350081497890943718777686601347665250000000000000/12189512043713397304363999261648045652756152109457507536136114345198709253510456622301437998628931228925758682853"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "-5038238744218476765288040368756512176787608250000000000000/2055089637399822688706434087640637039237214506161225718753",
        "-239916130510060088290163951392001551802743250000000000000/97861411415633168841385673002350637168687772801206450893"
      ],
      [
        "-5038238744218476765288040368756512176787608250000000000000/2055089637399822688706434087640637039237214506161225718753",
        "-239916130510060088290163951392001551802743250000000000000/97861411415633168841385673002350637168687772801206450893"
      ]
    ],
    [
      [
        "-1228501988477506367617898154374759297158815675/1298571329868280753208513118059052351914598434",
        "-3685505963918155835399839713913194679833197025/3895713990951055159232882177074272178394715302"
      ],
      [
        "8664313034023400134356609704469789673952626630621555699118502240295687932835392343341692041936314916832836437506171041604869422582833790623298224896087925955488821190256420068081728613512667112198271580586628840779608228541369933388359346802740226490611209865523123840499689225/2690444979449714973009462503482045602979858168411502434650217523131904389631077173299798176893704230711093322899557025726319211539762660805399903608784174635292379544490019596795597636948326619088968712078903197063876148472366651676887188550530488363086813635877019684640168598",
        "228234033643291229939023251480683134019942346404598568730105160592193984913264289609984726306994006754162422774677828346145085763448054390459250977061252701593007623466700074623050343293748666847842402016321002888816578647873910574990968439715774538012606895253955021362424325/70871297713576076867835596963074193114691233710030956667119320611502940343116153447113044658194703750419622464319198833911752848626620888692471242119054953670645294039322892182075515728543956778372982774985441306734902263861599202974679596224820441576630851178951919055964766"
      ],
      [
        "-27606440368524771315514192538460792404359626750000000000000/35824721660875919728296242658983474144556500586540227167733",
        "-27606440346813869572437559078501205500969626750000000000000/35824721693255518858792745530963290669153803823332013937733"
      ],
      [
        "-53400117706320003268377320371337203610713152000000000000000/62951118292011312387362570574844673169068280274602667992401",
        "-349020376763167685038315418167475227205184000000000000000/411445217868495630067674009370876834755832772266923566617"
      ],
      [
        "-1228501988477506367617898154374759297158815675/1298571329868280753208513118059052351914598434",
        "-3685505963918155835399839713913194679833197025/3895713990951055159232882177074272178394715302"
      ],
      [
        "-82075296923620317090164711413547198858657354078165181926094708949016688033436379572140078699081239032446927451458144127441632098348975/9027552715282785609380452510329269929867516574427427044384877211767666586562334518663030234340884297908537691381214408614966002711326",
        "-82075297000817528740073106931592626224323734280373701275020639403698417528079820432447684077156937385424430071622803796434624203348975/9027552727460545332330368749458149551450332296903845945111546235829927420480418185255129502549198863166682467437083703927237622571326"
      ],
      [
        "-27606440368524771315514192538460792404359626750000000000000/35824721660875919728296242658983474144556500586540227167733",
        "-27606440346813869572437559078501205500969626750000000000000/35824721693255518858792745530963290669153803823332013937733"
      ]
    ],
    [
      [
        "10625268328828464038297792798741247429981434717826096962567247242023186518946810533892113636879540319248147503030508095991890639154853296816227328704597264893548471435005446000000000000000/2357520985442335863850928083689017992795482346132199612671411047288245995588480550970972672806550763385181153845078554527552054979741786224309468861505231140243317111428529440009052244657",
        "62113722729505457925720088678604137447218744987047891048451747710791058877135271232967948199535855862718887695169366029957347504034105732768670045452912643950145424352828378000000000000000/13781713569352213470402374684491204102041003590045953440969260336874272645982705191890909453977056070202023591869461940112919907382204963494075909477734304223447003559120947050707532691651"
      ],
      [
        "-2997253099446133634525241141492944992791466393840507396214350989822116235307778244356997171042844581508153503838600551608144893755388537539985643406274500066357893656697501000000000000000/859728824480745498748401087904520443509405793937162125857401711361078238485573103031512024519546516880639811329843463139826158565390441167995945038213236239869577617474468972788749343827",
        "-249059755176720044184042865072986736254966021624494951486686089637575501848178050072740188451388605812466623317527134792684220729419849877382065320765396790936489725260327000000000000000/71440029805074024659940864469431505871734710976064051941107756076574798379043963623045536052254043358443659098659203682011439184706778378557734546499199087634140147232006499967913378929"
      ],
      [
        "0",
        "0"
      ],
      [
        "6087074742086560581440564429897410654708215000000000000000/5963690281214052057509180955500773500956707141663947092921",
        "6087074753096263520915790680355732119088215000000000000000/5963690276471238937252910351264360164970468935489675872921"
      ],
      [
        "587609698939237846024816409537701333245554134516550015565215813404230638916159388597205799332087231833043246009937715684728904722196154269549259935375557521257930948109401220390582233077577802385727647500000000000000/156130963412881124726261412323429750567962736254470682152395701737069996722946557526617241670911956615407778756299884343041259454557389660763024841061432334592877481361566410732166311227618715340314130360103736105597",
        "216818552199426216355322972930130080845421665099277048804105050508674023354591556521763191668741204467039153354593337502972796991024371803670317520431968769355852840484919977649602267856211569230586832500000000000000/57609820720144785510868961058304540725701060715082849978289518891269831700783728315232930908982551812873654276577020014536387707022103318071582944708229372905328746033652579392114554238938499895122604777846522194739"
      ],
      [
        "-590542249954575630107530597716237478337690443951960658961506144642890279586665804470418135429212920133627968751350273778055039422652824560704408410410362990517978074900255000000000000000/95525424909295045031612234725830421032578841149487539127150681307428038842935874316437919219648526648826202459953956317008962872735330929155673597552566298921279931954113607635369658203",
        "-18661069450658071296374523989530598603052414300502946658342494205316422425478708638421191854951815935240701123946163237407014032001077449569276366712477854695070841046745000000000000000/3018592809708212292335532347055898763023476984089550621673804919363832262412495825785665887178320679272675411662752702436050989455567456894045765439978427287953246956200473827181466997"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "10285222024322515398182965704323983075489583252269258364109088361069158320707068667090855462982169750000000000000/1021805812986820665477860570703080996342473052797355755097211689298801002216611818541222195505405440540767331749",
        "192446789160562555911977138370383398339572686342182517046004514983363227165276435381401448763739863192250000000000000/19119008530610150128756592915961144607362074537308298052437271432250710492382783549287748347829299377504077179085539"
      ],
      [
        "-3396076668010700239502883517126920324694934028814464216303933691143840267591882594903313507772914750000000000000/551788610649001340342989593593402733938234867489587762975067311617884197275449853510794954711374689439203381981",
        "-1575470835896941331510162628413059691794399912296095704144652674720283848855058650816252026672781951750000000000000/255979752627949146713310877548292600797890301851116153862748800976058528372202772780232419713389793550306052589913"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "77696680791843767652167113595982407131637750000000000000/32620470471877722947128557667450212389562590933735483631",
        "4894890893357168158973324760666696965423178250000000000000/2055089637399822688706434087640637039237214506161225718753"
      ],
      [
        "77696680791843767652167113595982407131637750000000000000/32620470471877722947128557667450212389562590933735483631",
        "4894890893357168158973324760666696965423178250000000000000/2055089637399822688706434087640637039237214506161225718753"
      ]
    ]
  ]
}

==> anc/certificates/cert-128-local_numeric_exploration.json <==
{
  "31": {
    "tag": 31,
    "geometry_dim": 26,
    "weight_dim": 12,
    "shape": [
      62,
      37
    ],
    "joint_rank_numeric": 37,
    "weight_rank_numeric": 11,
    "normal_rank_numeric": 26,
    "expected_locus_dim": 0,
    "max_residual": 5.044853423896712e-14,
    "singular_values": [
      1891.285707604657,
      1873.0680798871924,
      1683.9584003294044,
      1654.2365096105023,
      1203.133471601772,
      1065.4958544905287,
      822.5769731262933,
      672.4594689967147,
      660.0584921869167,
      648.1193134568612,
      438.3027029115489,
      418.3989026817867,
      210.45390407564153,
      209.22469267920764,
      159.1313390601564,
      153.05979740294353,
      145.21860802451096,
      132.5188482780218,
      127.93119344121081,
      120.3578527267548,
      90.96392550698766,
      83.7270365894819,
      67.58428359277207,
      62.77728151152268,
      20.849464305736102,
      19.25362412255984,
      11.773270265989238,
      5.81248642356782,
      4.6708669023853115,
      4.210237724639805,
      2.9266318671349363,
      2.8610306459375017,
      2.1750605929791136,
      0.9829663669135762,
      0.29765590289950145,
      0.2721087136012937,
      0.17176163083514534
    ],
    "normal_singular_values": [
      1845.942055162572,
      1639.1632467355105,
      1632.2118569254442,
      1402.2762972178625,
      584.1984852605792,
      563.6546585464034,
      424.91678423300834,
      275.02676816359434,
      263.19505993173055,
      243.91364914499573,
      227.95713466623573,
      204.53147822912288,
      194.57915330100425,
      138.0083176312557,
      127.57202341485178,
      118.17317544686057,
      107.38419200920501,
      104.14712463923074,
      81.502177687994,
      76.40152632461452,
      72.27834649700365,
      11.391309921288974,
      9.889023697895643,
      5.2387821156780925,
      2.646851898246864,
      2.4113596146976137
    ],
    "minor_rows": [
      31,
      33,
      17,
      23,
      29,
      35,
      19,
      21,
      37,
      15,
      27,
      25,
      26,
      36,
      24,
      14,
      20,
      18,
      34,
      28,
      57,
      43,
      22,
      16,
      13,
      5,
      9,
      1,
      8,
      11,
      7,
      12,
      4,
      0,
      47,
      53,
      32
    ],
    "minor_cols": [
      20,
      18,
      4,
      10,
      16,
      22,
      6,
      8,
      24,
      14,
      2,
      12,
      15,
      25,
      13,
      3,
      9,
      7,
      23,
      17,
      21,
      11,
      19,
      5,
      27,
      29,
      30,
      26,
      0,
      33,
      1,
      28,
      31,
      35,
      32,
      36,
      34
    ],
    "interior_order": [
      "O",
      "U0",
      "U1",
      "U2",
      "U3",
      "U4",
      "U5",
      "W0",
      "W1",
      "W2",
      "W3",
      "W4",
      "W5"
    ],
    "normalized_weight_index": 0
  },
  "25": {
    "tag": 25,
    "geometry_dim": 38,
    "weight_dim": 18,
    "shape": [
      50,
      55
    ],
    "joint_rank_numeric": 48,
    "weight_rank_numeric": 17,
    "normal_rank_numeric": 31,
    "expected_locus_dim": 7,
    "max_residual": 3.637978807091713e-12,
    "singular_values": [
      260344.2489411967,
      238463.1909331515,
      178884.0379783585,
      142652.19894652304,
      89460.25875299002,
      80171.18216852382,
      59175.30534386395,
      55191.162849990316,
      51165.30950724326,
      49737.00509192832,
      28896.264226741652,
      27426.484111238053,
      27085.525460148066,
      25092.138748251728,
      21339.86000579551,
      19729.67074988288,
      12227.395067019579,
      9647.155881957697,
      3144.609210527405,
      2958.260279778913,
      2279.7882937513364,
      1208.3156439763852,
      758.1565088755426,
      708.5263219867579,
      93.72869747736779,
      85.07807143312152,
      39.39516355063636,
      30.964192818496617,
      28.51367068058488,
      25.234522329391556,
      15.538122046856452,
      11.64681750073799,
      10.08256117814556,
      8.905035905147642,
      4.1793956240109,
      3.8529827783878603,
      3.1028047135891796,
      2.511888662281284,
      1.7766809410395268,
      1.2756525126240745,
      1.2198717930855758,
      0.7064552496092905,
      0.6395151582049267,
      0.5334616190097295,
      0.26797193528198926,
      0.2368758859781147,
      0.003256636297210933,
      0.001513691946475453,
      2.2043005599937378e-12,
      1.0338461114054906e-13
    ],
    "normal_singular_values": [
      84085.29781134255,
      62398.23363836923,
      56178.22654012836,
      54458.14479368184,
      40828.66524997805,
      31798.173230322758,
      27711.926423696088,
      19934.301475491066,
      15768.916840271502,
      10353.160625396313,
      9464.417996080176,
      2538.863846361316,
      2083.048075151674,
      1006.8095282008854,
      948.4228270632187,
      730.7386687582282,
      612.9502988582125,
      603.9473867402396,
      546.6941672512182,
      235.0712517510182,
      100.16202147707205,
      90.45666772696065,
      55.43558040228474,
      24.776545712231226,
      2.7647091998852678,
      1.8399566714799078,
      1.334105697006119,
      0.8352910978239938,
      0.36625022056952505,
      0.29593155800704396,
      0.11253018578023019,
      2.5804764973256983e-12,
      4.059148051210816e-13
    ],
    "minor_rows": [
      17,
      23,
      19,
      21,
      15,
      25,
      33,
      31,
      24,
      14,
      5,
      13,
      18,
      20,
      29,
      35,
      26,
      37,
      49,
      41,
      9,
      8,
      36,
      4,
      22,
      16,
      45,
      44,
      7,
      11,
      27,
      12,
      40,
      1,
      48,
      47,
      2,
      0,
      43,
      3,
      28,
      32,
      38,
      34,
      6,
      10,
      39,
      42
    ],
    "minor_cols": [
      16,
      22,
      18,
      20,
      14,
      24,
      30,
      32,
      12,
      4,
      21,
      28,
      34,
      19,
      26,
      25,
      27,
      36,
      17,
      23,
      8,
      9,
      5,
      13,
      54,
      50,
      52,
      51,
      53,
      6,
      37,
      49,
      15,
      10,
      39,
      41,
      35,
      29,
      0,
      38,
      33,
      42,
      3,
      31,
      1,
      40,
      43,
      46
    ],
    "interior_order": [
      "O",
      "A0",
      "A1",
      "A2",
      "A3",
      "A4",
      "A5",
      "U0",
      "U1",
      "U2",
      "U3",
      "U4",
      "U5",
      "W0",
      "W1",
      "W2",
      "W3",
      "W4",
      "W5"
    ],
    "normalized_weight_index": 0
  },
  "17": {
    "tag": 17,
    "geometry_dim": 26,
    "weight_dim": 12,
    "shape": [
      34,
      37
    ],
    "joint_rank_numeric": 33,
    "weight_rank_numeric": 11,
    "normal_rank_numeric": 22,
    "expected_locus_dim": 4,
    "max_residual": 5.684341886080802e-14,
    "singular_values": [
      219.36280083672366,
      216.94349105945696,
      192.50208574241216,
      190.97896704187258,
      57.29501609477118,
      56.6653746425564,
      48.704369781366076,
      35.727591871141584,
      19.077460156176144,
      17.926301730279285,
      16.04698809933803,
      14.982648071647517,
      12.870272625244183,
      11.921242684272393,
      10.393374287200265,
      8.25519823158712,
      7.850147595275772,
      6.526800495832541,
      4.576095399648418,
      3.7965047803927576,
      2.5380070829400276,
      2.267690136241944,
      1.1473653361922813,
      0.9888893885085183,
      0.8061845404146988,
      0.4154698394702791,
      0.2854748665465452,
      0.19372545164412022,
      0.06814883158738332,
      0.03917710607554952,
      0.011439943255462744,
      0.011112631682534638,
      0.0033868196681030313,
      7.73617330534137e-16
    ],
    "normal_singular_values": [
      182.3343354638356,
      91.84534876723505,
      35.00363454243322,
      21.103729858883096,
      16.036394935816613,
      13.060791562181288,
      12.183194234572175,
      10.037802092919272,
      7.0524210780822,
      5.721637132107731,
      5.443822329565294,
      2.4489155363433466,
      2.3891330343189545,
      1.4595401102244223,
      1.196920606519539,
      1.0441157526956977,
      0.33807944706233123,
      0.1455213275760013,
      0.12917116398525547,
      0.013923170209022917,
      0.011468483595259222,
      0.003448904643260869,
      1.162974517318312e-15
    ],
    "minor_rows": [
      14,
      12,
      15,
      13,
      10,
      16,
      11,
      17,
      2,
      22,
      20,
      6,
      3,
      1,
      0,
      9,
      5,
      24,
      21,
      23,
      18,
      19,
      25,
      26,
      30,
      8,
      4,
      7,
      33,
      29,
      28,
      27,
      32
    ],
    "minor_cols": [
      13,
      15,
      14,
      12,
      11,
      17,
      10,
      16,
      26,
      34,
      36,
      35,
      33,
      20,
      22,
      3,
      27,
      0,
      23,
      21,
      1,
      29,
      2,
      28,
      19,
      25,
      24,
      32,
      30,
      31,
      6,
      4,
      7
    ],
    "interior_order": [
      "O",
      "A0",
      "A1",
      "A2",
      "A3",
      "U0",
      "U1",
      "U2",
      "U3",
      "W0",
      "W1",
      "W2",
      "W3"
    ],
    "normalized_weight_index": 5
  }
}

==> anc/certificates/cert-129-mesh_17.json <==
{
  "unknown_order": [
    "o",
    "a0",
    "a1",
    "u0x",
    "u0y",
    "u1x",
    "u1y",
    "w0",
    "w1x",
    "w1y",
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "centers": [
    "22753769472843/500000000000000",
    "348517075331263/1000000000000000",
    "410253610752349/1000000000000000",
    "253694782377091/1000000000000000",
    "77777591295941/1000000000000000",
    "-20862032377437/100000000000000",
    "184183987633213/1000000000000000",
    "109078507743049/500000000000000",
    "-296234397267233/1000000000000000",
    "68590964162449/250000000000000",
    "-12477683237989/1000000000000000",
    "2817451540833/25000000000000",
    "-9982026553469/100000000000000",
    "105668582223327/1000000000000000",
    "77307726521387/1000000000000000",
    "-8140581597331/1000000000000000",
    "-1013027360767/100000000000000"
  ],
  "radius": "1/100000000000",
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A0"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P0"
    ],
    [
      "W3",
      "P0",
      "A0"
    ],
    [
      "W3",
      "A0",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ]
  ],
  "normalized_loading_display": {
    "O": 1.0000000000000002,
    "A0": -0.812041144794625,
    "A1": -0.2775133792678763,
    "A2": -0.31156547885459845,
    "A3": -0.2775133792678763,
    "U0": -0.17138914004584455,
    "U1": -0.30472581795890374,
    "U2": -0.30472581795890386,
    "U3": -0.17138914004584455,
    "W0": 0.42160383278918123,
    "W1": 0.38898708716549135,
    "W2": 0.38898708716549135,
    "W3": 0.42160383278918123,
    "P0": -0.013557904141766384,
    "P1": 0.00873558121348771,
    "P2": 0.005768199999913587,
    "P3": 0.00873558121348771
  }
}

==> anc/certificates/cert-130-mesh_25.json <==
{
  "coordinates": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "1",
      "0"
    ],
    "A1": [
      "0",
      "1"
    ],
    "A2": [
      "-1",
      "3"
    ],
    "A3": [
      "-1/3",
      "0"
    ],
    "A4": [
      "0",
      "-3"
    ],
    "A5": [
      "1/3",
      "-1"
    ],
    "U0": [
      "1/16",
      "15/16"
    ],
    "U1": [
      "-1/16",
      "9/8"
    ],
    "U2": [
      "-3/8",
      "3/16"
    ],
    "U3": [
      "-5/16",
      "-3/16"
    ],
    "U4": [
      "5/16",
      "-9/8"
    ],
    "U5": [
      "3/8",
      "-15/16"
    ],
    "W0": [
      "1/15",
      "43/45"
    ],
    "W1": [
      "-1/15",
      "52/45"
    ],
    "W2": [
      "-52/135",
      "1/5"
    ],
    "W3": [
      "-43/135",
      "-1/5"
    ],
    "W4": [
      "43/135",
      "-52/45"
    ],
    "W5": [
      "52/135",
      "-43/45"
    ],
    "P0": [
      "3/2",
      "0"
    ],
    "P1": [
      "0",
      "43/42"
    ],
    "P2": [
      "-3/2",
      "9/2"
    ],
    "P3": [
      "-43/126",
      "0"
    ],
    "P4": [
      "0",
      "-9/2"
    ],
    "P5": [
      "43/126",
      "-43/42"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A4"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P4"
    ],
    [
      "W3",
      "P4",
      "A4"
    ],
    [
      "W3",
      "A4",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ],
    [
      "O",
      "A4",
      "U4"
    ],
    [
      "O",
      "U4",
      "A5"
    ],
    [
      "W4",
      "A4",
      "P4"
    ],
    [
      "W4",
      "P4",
      "P5"
    ],
    [
      "W4",
      "P5",
      "A5"
    ],
    [
      "W4",
      "A5",
      "U4"
    ],
    [
      "W4",
      "U4",
      "A4"
    ],
    [
      "O",
      "A5",
      "U5"
    ],
    [
      "O",
      "U5",
      "A0"
    ],
    [
      "W5",
      "A5",
      "P5"
    ],
    [
      "W5",
      "P5",
      "P0"
    ],
    [
      "W5",
      "P0",
      "A0"
    ],
    [
      "W5",
      "A0",
      "U5"
    ],
    [
      "W5",
      "U5",
      "A5"
    ]
  ],
  "weights": {
    "A0--O": "1",
    "O--U0": "22",
    "A0--U0": "-23",
    "A1--U0": "-21",
    "U0--W0": "22",
    "A0--W0": "1",
    "A1--W0": "-1",
    "A0--P0": "0",
    "P0--W0": "-1",
    "P1--W0": "1",
    "A1--O": "-1",
    "O--U1": "22",
    "A1--U1": "-21",
    "A2--U1": "-23",
    "U1--W1": "22",
    "A1--W1": "-1",
    "A2--W1": "1",
    "A1--P1": "0",
    "P1--W1": "1",
    "P2--W1": "-1",
    "A2--O": "1",
    "O--U2": "22",
    "A2--U2": "-23",
    "A3--U2": "-21",
    "U2--W2": "22",
    "A2--W2": "1",
    "A3--W2": "-1",
    "A2--P2": "0",
    "P2--W2": "-1",
    "P3--W2": "1",
    "A3--O": "-1",
    "O--U3": "22",
    "A3--U3": "-21",
    "A4--U3": "-23",
    "U3--W3": "22",
    "A3--W3": "-1",
    "A4--W3": "1",
    "A3--P3": "0",
    "P3--W3": "1",
    "P4--W3": "-1",
    "A4--O": "1",
    "O--U4": "22",
    "A4--U4": "-23",
    "A5--U4": "-21",
    "U4--W4": "22",
    "A4--W4": "1",
    "A5--W4": "-1",
    "A4--P4": "0",
    "P4--W4": "-1",
    "P5--W4": "1",
    "A5--O": "-1",
    "O--U5": "22",
    "A5--U5": "-21",
    "A0--U5": "-23",
    "U5--W5": "22",
    "A5--W5": "-1",
    "A0--W5": "1",
    "A5--P5": "0",
    "P5--W5": "1",
    "P0--W5": "-1"
  },
  "loading": {
    "O": "-8",
    "A0": "17/225",
    "A1": "39",
    "A2": "17/225",
    "A3": "39",
    "A4": "17/225",
    "A5": "39",
    "U0": "-4096/225",
    "U1": "-4096/225",
    "U2": "-4096/225",
    "U3": "-4096/225",
    "U4": "-4096/225",
    "U5": "-4096/225",
    "W0": "0",
    "W1": "0",
    "W2": "0",
    "W3": "0",
    "W4": "0",
    "W5": "0",
    "P0": "0",
    "P1": "0",
    "P2": "0",
    "P3": "0",
    "P4": "0",
    "P5": "0"
  }
}

==> anc/certificates/cert-132-verify_geometric_insights17.py <==
"""Geometric information that does not decide cubic vertex interpolation.

All signs and ranks are certified on the original exact rational root box.
The good mesh moves only y(U0) by the exact rational amount 1/100000.
"""
from pathlib import Path
from fractions import Fraction as Q
from itertools import combinations
import json,hashlib
import numpy as np
from scipy.linalg import qr
import sympy as S
from analyze_local import src,HERE
from certify_local import minor_certificate
from certify_schur import h_matrices

I=src.I

def sign(a):
    a=I(a)
    if a.lo==a.hi==0:return 0
    if a.lo>0:return 1
    if a.hi<0:return -1
    raise AssertionError('Unresolved interval sign')

def sym_system(p,faces):
    """17 representative G equations, seven symmetric weight unknowns."""
    _,ends=src.operators(p,faces)
    slot_groups=[[0],[1,3],[2],[4,7],[8],[9,11],[10]]
    def apply(z):
        r=src.fan_weights(4,z[:4],z[4:8],z[8:])
        g,_=src.GR(p,ends,r)
        return [I(g[v][k]) for v,k in src.EQS]
    z=[Q(0)]*12;z[5]=z[6]=Q(1);offset=apply(z)
    columns=[]
    for group in slot_groups:
        z=[Q(0)]*12
        for i in group:z[i]=Q(1)
        columns.append(apply(z))
    matrix=[[columns[j][i] for j in range(7)] for i in range(17)]
    return matrix,offset

def main():
    r=Q(1,10**11);box=[I(c-r,c+r) for c in src.CENTERS]
    p,faces,ww=src.mesh17(box);adj,ends=src.operators(p,faces)
    endpoint=[]
    for e,values in ends.items():
        for j,a in enumerate(values[:2]):
            aa=I(a);sg=sign(aa);assert sg!=0
            endpoint.append({'edge':list(e),'endpoint':e[j],'sign':sg,
                             'absolute_lower_bound':str(min(abs(aa.lo),abs(aa.hi)))})
    shift=Q(1,100000)
    pp=dict(p);pp['U0']=(p['U0'][0],p['U0'][1]+shift)
    triples=[];zero=[];nonzero_bounds=[]
    for t in combinations(p,3):
        a=I(src.area(p,*t));b=I(src.area(pp,*t));sa,sb=sign(a),sign(b)
        assert sa==sb
        triples.append({'vertices':list(t),'sign':sa})
        if sa==0:zero.append(list(t))
        else:nonzero_bounds.append(min(abs(a.lo),abs(a.hi),abs(b.lo),abs(b.hi)))
    assert len(triples)==680 and len(zero)==10
    axis={'O','A0','A2','P0','P2'};assert all(set(t)<=axis for t in zero)
    assert all(sign(src.area(pp,*f))==1 for f in faces)
    _,moved_ends=src.operators(pp,faces)
    assert all(sign(a)!=0 for values in moved_ends.values() for a in values[:2])
    hf,h0=h_matrices(pp,faces,True)
    mid=np.array([[float((a.lo+a.hi)/2) for a in row] for row in h0])
    cols=qr(mid,pivoting=True,mode='economic')[2][:40].tolist()
    good_cert=minor_certificate(h0,list(range(40)),cols,True)
    (HERE/'geometric_insights17_good_minor.json').write_text(json.dumps(good_cert,ensure_ascii=False,indent=2),encoding='utf8')
    W,offset=sym_system(p,faces)
    midW=np.array([[float((a.lo+a.hi)/2) for a in row] for row in W])
    rows=qr(midW.T,pivoting=True,mode='economic')[2][:7].tolist()
    sym_cert=minor_certificate(W,rows,list(range(7)),True)
    (HERE/'geometric_insights17_symmetric_minor.json').write_text(json.dumps(sym_cert,ensure_ascii=False,indent=2),encoding='utf8')
    # Exact recovery identities for one reflected pair and its Phi_t image.
    x,y,t=S.symbols('x y t')
    xp=(1-t)*x/(1-t+t*y);Y=y/(1-t+t*y)
    xm=(1+t)*x/(1+t-t*y);Z=y/(1+t-t*y)
    recovered_t=(Y-Z)/(Y+Z-2*Y*Z)
    recovered_y=2*Y*Z/(Y+Z)
    recovered_x=(1-recovered_y)*xp/(1-Y)
    assert S.factor(recovered_t-t)==0 and S.factor(recovered_y-y)==0
    assert S.factor(recovered_x-x)==0
    assert S.factor(xp/(1-Y)-xm/(1-Z))==0
    XP,XM,YY,ZZ,L=S.symbols('XP XM YY ZZ L')
    tau=(YY-ZZ)/(YY+ZZ-2*YY*ZZ);y0=2*YY*ZZ/(YY+ZZ)
    x0=(1-y0)*XP/(1-YY)
    assert S.factor((1-tau)*(1-y0)*L/(1-tau+tau*y0)-L*(1-YY))==0
    assert S.factor(y0/(1-tau+tau*y0)-YY)==0
    assert S.factor((1+tau)*(1-y0)*L/(1+tau-tau*y0)-L*(1-ZZ))==0
    assert S.factor(y0/(1+tau-tau*y0)-ZZ)==0
    pencil=XP/(1-YY)-XM/(1-ZZ)
    chart_det=S.factor(S.Matrix([x0,y0,tau,pencil]).jacobian([XP,XM,YY,ZZ]).det().subs({XP:x,XM:x,YY:y,ZZ:y}))
    assert chart_det!=0
    # Test construction of W and its affine offset against the old equations.
    center_p,_,_=src.mesh17(src.CENTERS)
    WW,bb=sym_system(center_p,faces)
    values=src.equations17(src.CENTERS)
    for i in range(17):
        assert bb[i].lo==bb[i].hi and all(v.lo==v.hi for v in WW[i])
        value=bb[i].lo+sum(WW[i][j].lo*src.CENTERS[10+j] for j in range(7))
        assert value==values[i]
    out={'status':'PASS','original_mesh':'the exact unique root in the already certified rational box',
         'original_evaluation_rank':16,'moved_evaluation_rank':17,
         'moved_coordinate':'only y(U0)','exact_shift':str(shift),'boundary_fixed':True,
         'internal_endpoint_count':80,'all_original_endpoint_coefficients_nonzero':True,
         'all_moved_endpoint_coefficients_nonzero':True,'endpoint_signs':endpoint,
         'triple_count':680,'all_triple_signs_unchanged_including_zeros':True,
         'zero_triples':zero,'full_order_type':triples,
         'uniform_nonzero_triple_gap_exact':str(min(nonzero_bounds)),
         'uniform_nonzero_triple_gap_display':float(min(nonzero_bounds)),
         'good_H0_40_minor_neumann_bound':good_cert['neumann_bound_float'],
         'good_minor_file':'geometric_insights17_good_minor.json',
         'symmetric_weight_order':['xi0','xi1','xi2','eta0','beta0','beta1','beta2'],
         'symmetric_G_order':[[v,k] for v,k in src.EQS],
         'symmetric_solve_rows':rows,'symmetric_remaining_rows':[i for i in range(17) if i not in rows],
         'symmetric_7_minor_neumann_bound':sym_cert['neumann_bound_float'],
         'symmetric_system_matches_original_equations_exactly_at_center':True,
         'pairwise_projective_recovery_identities_exact':True,
         'pairwise_recovery_converse_exact':True,'pair_coordinate_chart_det_at_symmetric_pair':str(chart_det),
         'source_sha256':hashlib.sha256(Path(src.__file__).read_bytes()).hexdigest(),
         'scope':'The original mesh is not the rational box center. Both bad and good meshes use the same exact root; the center is used only to check assembly identities.'}
    (HERE/'geometric_insights17.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
    print('PASS: same full 680-triple order type; all 80 endpoint coefficients nonzero; rank 16 -> 17.',flush=True)
    print('Good 40-minor bound',good_cert['neumann_bound_float'],'symmetric 7-minor bound',sym_cert['neumann_bound_float'],flush=True)
if __name__=='__main__':main()


==> anc/certificates/cert-133-verify_local_dimensions.py <==
"""Independent endpoint assembly and exact checks for dimensions 4 and 6.

Does not import the earlier assembly/automatic-differentiation modules.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import json,hashlib,time
import sympy as S

HERE=Path(__file__).resolve().parent

class D:
    def __init__(self,v,d):self.v,self.d=v,tuple(d)
    def __add__(self,b):
        return D(self.v+b.v,[a+c for a,c in zip(self.d,b.d)]) if isinstance(b,D) else D(self.v+b,self.d)
    __radd__=__add__
    def __neg__(self):return D(-self.v,[-a for a in self.d])
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        return D(self.v*b.v,[a*b.v+self.v*c for a,c in zip(self.d,b.d)]) if isinstance(b,D) else D(self.v*b,[a*b for a in self.d])
    __rmul__=__mul__
    def inv(self):return D(1/self.v,[-a/(self.v*self.v) for a in self.d])
    def __truediv__(self,b):return self*b.inv() if isinstance(b,D) else D(self.v/b,[a/b for a in self.d])
    def __rtruediv__(self,b):return self.inv()*b

class T:
    """Three Taylor coefficients, without factorials."""
    def __init__(self,c):self.c=tuple(c)
    def __add__(self,b):
        if not isinstance(b,T):b=T((b,Q(0),Q(0)))
        return T([a+d for a,d in zip(self.c,b.c)])
    __radd__=__add__
    def __neg__(self):return T([-a for a in self.c])
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,T):return T([a*b for a in self.c])
        return T([sum((self.c[j]*b.c[i-j] for j in range(i+1)),Q(0)) for i in range(3)])
    __rmul__=__mul__
    def inv(self):
        a,b,c=self.c
        return T((1/a,-b/(a*a),b*b/(a*a*a)-c/(a*a)))
    def __truediv__(self,b):return self*b.inv() if isinstance(b,T) else T([a/b for a in self.c])
    def __rtruediv__(self,b):return self.inv()*b

def det(a,b):return a[0]*b[1]-a[1]*b[0]
def sub(a,b):return (a[0]-b[0],a[1]-b[1])
def area(p,i,j,k):return det(sub(p[j],p[i]),sub(p[k],p[i]))
def dot(a,b):return a[0]*b[0]+a[1]*b[1]

def fan(n,z):
    xi,eta,beta=z[:n],z[n:2*n],z[2*n:];r={}
    def put(a,b,w):r[tuple(sorted((a,b)))]=w
    for i in range(n):
        j=(i+1)%n;a,b,u,w=f'A{i}',f'A{j}',f'U{i}',f'W{i}'
        left=(xi[i]-xi[j]-beta[i]-beta[j])/2
        right=(xi[j]-xi[i]-beta[i]-beta[j])/2
        for e,c in [(('O',a),xi[i]),(('O',u),eta[i]),((u,a),-xi[i]-eta[i]),
                    ((u,b),-xi[j]-eta[i]),((u,w),eta[i]+(xi[i]+xi[j]+beta[i]+beta[j])/2),
                    ((w,a),left),((w,b),right),((a,f'P{i}'),beta[i]),
                    ((w,f'P{i}'),-left-beta[i]),((w,f'P{j}'),left+beta[i])]:put(*e,c)
    return r

def balance(p,faces,r):
    adj=defaultdict(list)
    for face in faces:
        for k in range(3):
            i,j,l=face[k],face[(k+1)%3],face[(k+2)%3]
            adj[tuple(sorted((i,j)))].append((i,j,l))
    g={v:[0,0] for v in p};R={v:0 for v in p}
    for (i,j),pair in adj.items():
        if len(pair)!=2:continue
        k,l=(pair[0][2],pair[1][2]) if pair[0][0]==i else (pair[1][2],pair[0][2])
        den=area(p,i,j,k)*area(p,j,i,l)
        ai=-area(p,j,k,l)/den;aj=-area(p,i,l,k)/den
        for a,b,c in [(i,j,ai),(j,i,aj)]:
            w=c*r.get(tuple(sorted((i,j))),0)
            g[a][0]+=w*(p[b][0]-p[a][0]);g[a][1]+=w*(p[b][1]-p[a][1]);R[a]+=w
    return g,R

def load25():
    obj=json.loads((HERE/'mesh_25.json').read_text(encoding='utf8'))
    p={v:tuple(Q(t) for t in a) for v,a in obj['coordinates'].items()}
    return p,obj['faces']

def whole25(x):
    p,f=load25();inside=[v for v in p if not v.startswith('P')];j=0
    for v in inside:p[v]=(x[j],x[j+1]);j+=2
    z=[Q(1)]+list(x[j:]);g,R=balance(p,f,fan(6,z))
    return [c for v in p for c in g[v]]

def beta_branch(y,p0,f):
    p={'O':tuple(y[:2]),**{v:a for v,a in p0.items() if v.startswith('P')}}
    for i in range(6):p[f'A{i}']=tuple(y[2+2*i:4+2*i])
    for i in range(6):
        j=(i+1)%6;a,b=p[f'A{i}'],p[f'A{j}'];pi,pj=p[f'P{i}'],p[f'P{j}']
        d,e=sub(pj,a),sub(b,pi);t=det(sub(pi,a),e)/det(d,e)
        p[f'W{i}']=(a[0]+t*d[0],a[1]+t*d[1])
        s=y[14+i];p[f'U{i}']=(a[0]+s*(b[0]-a[0]),a[1]+s*(b[1]-a[1]))
    xi=[Q((-1)**i) for i in range(6)]
    g0,_=balance(p,f,fan(6,xi+[Q(0)]*12));g1,_=balance(p,f,fan(6,xi+[Q(1)]*6+[Q(0)]*6))
    eta=[]
    for i in range(6):
        d=sub(p[f'A{(i+1)%6}'],p[f'A{i}'])
        eta.append(-dot(g0[f'U{i}'],d)/dot(sub(g1[f'U{i}'],g0[f'U{i}']),d))
    g,R=balance(p,f,fan(6,xi+eta+[Q(0)]*6))
    return [c for v in ['O']+[f'A{i}' for i in range(6)] for c in g[v]],g

def check25():
    p,f=load25();inside=[v for v in p if not v.startswith('P')]
    z=[Q((-1)**i) for i in range(6)]+[Q(22)]*6+[Q(0)]*6
    x=[a for v in inside for a in p[v]]+z[1:]
    g=whole25([D(v,[Q(int(i==j)) for j in range(55)]) for i,v in enumerate(x)])
    assert all(t.v==0 for t in g)
    A=S.Matrix([t.d for t in g]);assert A.to_DM().rank()==48
    cert=json.loads((HERE/'dim25_quadratic.json').read_text(encoding='utf8'))
    N=S.Matrix([[S.Rational(a) for a in row] for row in cert['null_basis']])
    L=S.Matrix([[S.Rational(a) for a in row] for row in cert['left_null_basis']])
    assert A*N==S.zeros(50,7) and A.T*L==S.zeros(55,2)
    assert N.rank()==7 and L.rank()==2
    v=N[:,2]+N[:,6]
    gg=whole25([T((a,Q(v[i]),Q(0))) for i,a in enumerate(x)])
    projected=[sum((Q(L[i,j])*gg[i].c[2] for i in range(50)),Q(0)) for j in range(2)]
    scales=[Q(a) for a in cert['primitive_matrix_equals_this_scale_times_raw_projected_hessian']]
    assert projected[0]*scales[0]==9658 and projected[1]*scales[1]==-9658
    assert projected[0]!=0
    b=json.loads((HERE/'dim25_beta0.json').read_text(encoding='utf8'))
    y=[Q(a) for a in b['parameter_base']]
    res,gg=beta_branch([D(a,[Q(int(i==j)) for j in range(20)]) for i,a in enumerate(y)],p,f)
    B=S.Matrix([t.d for t in res]);assert all(t.v==0 for t in res)
    stored=S.Matrix([[S.Rational(v) for v in row] for row in b['jacobian']]);assert B==stored
    det0=B[:,b['minor_columns']].det(method='domain-ge');assert str(det0)==b['minor_determinant'] and det0!=0
    assert B.to_DM().rank()==14
    return {'independent_full_joint_shape':[50,55],'independent_joint_rank':48,'kernels_reassembled_and_verified':True,
            'two_nonzero_second_Taylor_coefficients':[str(a) for a in projected],
            'primitive_half_coefficients_after_rescaling':[9658,-9658],
            'independently_reassembled_branch_matrix_equal':True,'branch_rank':14,'branch_minor_determinant':str(det0),
            'upper_dimension':6,'lower_dimension':6}

def check17():
    box=json.loads((HERE/'mesh_17_认证盒.json').read_text(encoding='utf8'));x=[Q(a) for a in box['centers']]
    o,a0,a1,ux,uy,vx,vy,w0,wx,wy,xi0,xi1,xi2,eta0,b0,b1,b2=x
    p={'O':(o,0),'A0':(a0,0),'A1':(Q(2,75),a1),'A2':(-Q(2,5),0),'A3':(Q(2,75),-a1),
       'U0':(ux,uy),'U1':(vx,vy),'U2':(vx,-vy),'U3':(ux,-uy),
       'W0':(Q(2,5),w0),'W1':(wx,wy),'W2':(wx,-wy),'W3':(Q(2,5),-w0),
       'P0':(1,0),'P1':(0,1),'P2':(-1,0),'P3':(0,-1)}
    f=box['faces'];r=fan(4,[xi0,xi1,xi2,xi1,eta0,Q(1),Q(1),eta0,b0,b1,b2,b1])
    G,R=balance(p,f,r);tests=[]
    for t in [Q(-1,3),Q(2,7)]:
        pp={}
        for v,(a,b) in p.items():
            if b==0:pp[v]=(a,b)
            else:
                sig=1 if b>0 else -1;aa=1-sig*t;h=aa+t*b;pp[v]=(aa*a/h,b/h)
        g,rr=balance(pp,f,r)
        for v,(a,b) in p.items():
            if b==0:assert g[v]==G[v] and rr[v]==R[v]
            else:
                sig=1 if b>0 else -1;aa=1-sig*t;h=aa+t*b
                expected=[h*h/(aa*aa)*(aa*G[v][0]-t*pp[v][0]*G[v][1]),h*h/(aa*aa)*(1-t*pp[v][1])*G[v][1]]
                assert g[v]==expected
                assert rr[v]==h**3/(aa*aa)*R[v]+h*h/(aa*aa)*t*G[v][1]
        assert all(pp[f'P{i}']==p[f'P{i}'] for i in range(4))
        assert all(area(pp,*a)>0 for a in f)
        tests.append(str(t))
    a,b,c,h,t=S.symbols('a b c h t')
    pts={'i':(a,0),'j':(b,0),'k':(c,h),'l':(c,-h)}
    moved={'i':pts['i'],'j':pts['j'],'k':((1-t)*c/(1-t+t*h),h/(1-t+t*h)),
           'l':((1+t)*c/(1+t-t*h),-h/(1+t-t*h))}
    def coef(p,i,j,k,l):return -area(p,j,k,l)/(area(p,i,j,k)*area(p,j,i,l))
    assert S.factor(coef(moved,'i','j','k','l')-coef(pts,'i','j','k','l'))==0
    assert S.factor(coef(moved,'j','i','l','k')-coef(pts,'j','i','l','k'))==0
    yy=S.symbols('yy')
    Y=yy/(1-t+t*yy);Z=yy/(1+t-t*yy)
    assert S.factor((Y-Z)/(Y+Z-2*Y*Z)-t)==0
    radius=Q(box['radius']);lower=2*(ux-radius)*(uy-radius);upper=2*(ux+radius)*(uy+radius)
    assert lower>0
    return {'symbolic_axis_endpoint_invariance_both_ends':True,'symbolic_fourth_parameter_recovery_verified':True,'independent_full_covariance_parameters':tests,
            'rational_centers_used_only_for_covariance_identities':True,
            'four_parameter_readout':'((xA1+xA3)/2, xA2, (xW0+xW3)/2, xU0-xU3)',
            'readout_Jacobian_determinant':'-2*xU0*yU0 at t=0',
            'absolute_determinant_interval':[str(lower),str(upper)],'absolute_determinant_interval_float':[float(lower),float(upper)],
            'old_certified_regular_container_dimension':4,'new_embedded_bad_family_dimension':4}

def main():
    start=time.time();a=check17();print('PASS independent 17 covariance and fourth tangent',flush=True)
    b=check25();print('PASS independent 25 full derivatives, nonzero second term and six-dimensional branch',flush=True)
    files=['dim17_structure_projective.json','dim25_beta0.json','dim25_quadratic.json','family17_certificate.json','local_certificates.json']
    out={'17':a,'25':b,'scope':'Independent endpoint and derivative implementations; old interval certificates used for the exact 17-node root and regular-container upper bound.',
         'input_sha256':{n:hashlib.sha256((HERE/n).read_bytes()).hexdigest() for n in files},'elapsed_seconds':time.time()-start}
    (HERE/'精确维数_主代理独立核验.json').write_text(json.dumps(out,ensure_ascii=False,indent=2),encoding='utf8')
if __name__=='__main__':main()


==> anc/certificates/cert-134-record.json <==
{
  "17": {
    "symbolic_axis_endpoint_invariance_both_ends": true,
    "symbolic_fourth_parameter_recovery_verified": true,
    "independent_full_covariance_parameters": [
      "-1/3",
      "2/7"
    ],
    "rational_centers_used_only_for_covariance_identities": true,
    "four_parameter_readout": "((xA1+xA3)/2, xA2, (xW0+xW3)/2, xU0-xU3)",
    "readout_Jacobian_determinant": "-2*xU0*yU0 at t=0",
    "absolute_determinant_interval": [
      "19731769094323355422609367631/500000000000000000000000000000",
      "19731769100952802896070007631/500000000000000000000000000000"
    ],
    "absolute_determinant_interval_float": [
      0.03946353818864671,
      0.0394635382019056
    ],
    "old_certified_regular_container_dimension": 4,
    "new_embedded_bad_family_dimension": 4
  },
  "25": {
    "independent_full_joint_shape": [
      50,
      55
    ],
    "independent_joint_rank": 48,
    "kernels_reassembled_and_verified": true,
    "two_nonzero_second_Taylor_coefficients": [
      "12929990359/3564679275720",
      "-6663957223/7334731020"
    ],
    "primitive_half_coefficients_after_rescaling": [
      9658,
      -9658
    ],
    "independently_reassembled_branch_matrix_equal": true,
    "branch_rank": 14,
    "branch_minor_determinant": "2013040410001155258018418393088/50625",
    "upper_dimension": 6,
    "lower_dimension": 6
  },
  "scope": "Independent endpoint and derivative implementations; old interval certificates used for the exact 17-node root and regular-container upper bound.",
  "input_sha256": {
    "dim17_structure_projective.json": "d857a4d0724b0639c3cd59aa6e985601c10fa41540569a946cfd0d06bd8fd99d",
    "dim25_beta0.json": "36173a718df4553519841338e21f65a1c4a6cdf4222ad42b0fd52bc675ab17b7",
    "dim25_quadratic.json": "51e49b83eb2559abce147e0840bec8d917c318aedf0993cb7732d8fc8d6a1c5c",
    "family17_certificate.json": "16a693a949ab43623327e789d6eb3e9377aec5b53d29df4baf2e8c87e168c549",
    "local_certificates.json": "c3447132ce272e1a600d57b123b0d11928642e0e683de1e3f2ae3faee27c1ab2"
  },
  "elapsed_seconds": 1.8009798526763916
}

==> anc/certificates/cert-135-17.json <==
{
  "definition": "the unique real zero in the rational box",
  "unknown_order": [
    "o",
    "a0",
    "a1",
    "u0x",
    "u0y",
    "u1x",
    "u1y",
    "w0",
    "w1x",
    "w1y",
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "center": [
    "22753769472843/500000000000000",
    "348517075331263/1000000000000000",
    "410253610752349/1000000000000000",
    "253694782377091/1000000000000000",
    "77777591295941/1000000000000000",
    "-20862032377437/100000000000000",
    "184183987633213/1000000000000000",
    "109078507743049/500000000000000",
    "-296234397267233/1000000000000000",
    "68590964162449/250000000000000",
    "-12477683237989/1000000000000000",
    "2817451540833/25000000000000",
    "-9982026553469/100000000000000",
    "105668582223327/1000000000000000",
    "77307726521387/1000000000000000",
    "-8140581597331/1000000000000000",
    "-1013027360767/100000000000000"
  ],
  "radius": "1/100000000000",
  "equations": [
    {
      "number": 1,
      "vertex": "O",
      "component": "x",
      "expression": "eta0*(-o + u0x)*(u0y*(2/75 - u0x) + (a0 - u0x)*(a1 - u0y))/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + eta0*(-o + u0x)*(u0y*(2/75 - u0x) - (a0 - u0x)*(-a1 + u0y))/(u0y*(a0 - o)*(-u0y*(2/75 - u0x) + (-a1 + u0y)*(o - u0x))) + xi1*(2/75 - o)*(-(-a1 + u0y)*(u1x - 2/75) + (-a1 + u1y)*(u0x - 2/75))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + xi1*(2/75 - o)*((a1 - u0y)*(u1x - 2/75) - (a1 - u1y)*(u0x - 2/75))/((a1*(-o + u0x) - u0y*(2/75 - o))*(-a1*(u1x - 2/75) + (a1 - u1y)*(o - 2/75))) + (-o + u1x)*(-u1y*(2/75 - u1x) + (-a1 + u1y)*(-u1x - 2/5))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(u1y*(o - u1x) - u1y*(-u1x - 2/5))) + 2*xi2*(u1x + 2/5)/(u1y*(o + 2/5)) - (-o + u1x)*(-u1y*(2/75 - u1x) - (a1 - u1y)*(-u1x - 2/5))/(u1y*(-o - 2/5)*(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x))) - 2*xi0*(-a0 + u0x)/(u0y*(-a0 + o))"
    },
    {
      "number": 2,
      "vertex": "A0",
      "component": "x",
      "expression": "6*beta0/(5*w0*(a0 - 1)) + (2/5 - a0)*(3*u0y/5 + w0*(u0x - 2/5) - 3*w0/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (-a0 + u0x)*(-eta0 - xi0)*(-u0y*(2/5 - u0x) + (o - u0x)*(u0y - w0))/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + (2/5 - a0)*(3*u0y/5 + w0*(u0x - 2/5) - 3*w0/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/(w0*(1 - a0)*(-w0*(u0x - 2/5) + (a0 - 2/5)*(-u0y + w0))) + 2*xi0*(-o + u0x)/(u0y*(a0 - o)) - (-a0 + u0x)*(-eta0 - xi0)*(-u0y*(2/5 - u0x) - (o - u0x)*(-u0y + w0))/(u0y*(-a0 + o)*(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)))"
    },
    {
      "number": 3,
      "vertex": "A2",
      "component": "x",
      "expression": "10*beta2*(w1x + 1)/(3*w1y) + (u1x + 2/5)*(-xi2 - 1)*(u1y*(-u1x + w1x) + (o - u1x)*(-u1y + w1y))/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (w1x + 2/5)*(-w1y*(u1x - w1x) + (-u1y + w1y)*(-w1x - 1))*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/((-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))) + 5*(w1x + 2/5)*(-w1y*(u1x - w1x) - (u1y - w1y)*(-w1x - 1))*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(3*w1y*(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5))) - 2*xi2*(-o + u1x)/(u1y*(-o - 2/5)) + (u1x + 2/5)*(-xi2 - 1)*(u1y*(-u1x + w1x) - (o - u1x)*(u1y - w1y))/(u1y*(o + 2/5)*(-u1y*(-u1x + w1x) + (-u1x - 2/5)*(u1y - w1y)))"
    },
    {
      "number": 4,
      "vertex": "P0",
      "component": "x",
      "expression": "2*beta0*(2/5 - a0)/(w0*(1 - a0)) - 3*(2*w0/5 + (a0 - 2/5)*(w0 - 1))*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*(3/5 - w0)*(-w0*(a0 - 2/5) + 3*w0/5)) + 3*(2*w0/5 - (1 - w0)*(a0 - 2/5))*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*w0*(3/5 - w0)*(a0 - 1))"
    },
    {
      "number": 5,
      "vertex": "P2",
      "component": "x",
      "expression": "10*beta2*(w1x + 2/5)/(3*w1y) + (w1x + 1)*(-w1x*w1y + (1 - w1y)*(-w1x - 2/5))*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/((-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1)) + 5*(w1x + 1)*(-w1x*w1y - (-w1x - 2/5)*(w1y - 1))*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(3*w1y*(w1x*w1y + (-w1x - 1)*(w1y - 1)))"
    },
    {
      "number": 6,
      "vertex": "A1",
      "component": "x",
      "expression": "-2*beta1*(-w1x*(w0 - 1) + 2*w1y/5 - 2/5)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + xi1*(o - 2/75)*(u0y*(-o + u1x) - u1y*(-o + u0x))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + (-eta0 - xi1)*(u0x - 2/75)*(u0y*(2/5 - u0x) + (o - u0x)*(-u0y + w0))/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (u1x - 2/75)*(-xi1 - 1)*(-u1y*(-u1x + w1x) - (o - u1x)*(-u1y + w1y))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (w1x - 2/75)*(-w1x*(u1y - w1y) - (1 - w1y)*(u1x - w1x))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + 28*(2*u0y/5 - 2*w0/5 + (1 - w0)*(u0x - 2/5))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5)))"
    },
    {
      "number": 7,
      "vertex": "A1",
      "component": "y",
      "expression": "-a1*xi1*(u0y*(-o + u1x) - u1y*(-o + u0x))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + beta1*(1 - a1)*(-w1x*(w0 - 1) + 2*w1y/5 - 2/5)/((-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + (-a1 + u0y)*(-eta0 - xi1)*(u0y*(2/5 - u0x) + (o - u0x)*(-u0y + w0))/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (-a1 + u1y)*(-xi1 - 1)*(-u1y*(-u1x + w1x) - (o - u1x)*(-u1y + w1y))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-a1 + w0)*(2*u0y/5 - 2*w0/5 + (1 - w0)*(u0x - 2/5))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/((-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) + (-a1 + w1y)*(-w1x*(u1y - w1y) - (1 - w1y)*(u1x - w1x))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75)))"
    },
    {
      "number": 8,
      "vertex": "U0",
      "component": "x",
      "expression": "-a1*eta0*(a0 - o)*(o - u0x)/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + (2/75 - u0x)*(-28*a1/75 - (-a1 + w0)*(o - 2/75))*(-eta0 - xi1)/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (2/5 - u0x)*(-28*w0/75 + (a0 - 2/5)*(a1 - w0))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) - w0*(a0 - u0x)*(-eta0 - xi0)/(u0y*(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)))"
    },
    {
      "number": 9,
      "vertex": "U0",
      "component": "y",
      "expression": "a1*eta0*u0y*(a0 - o)/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + w0*(-eta0 - xi0)/(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)) + (-28*a1/75 - (-a1 + w0)*(o - 2/75))*(a1 - u0y)*(-eta0 - xi1)/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (-u0y + w0)*(-28*w0/75 + (a0 - 2/5)*(a1 - w0))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y)))"
    },
    {
      "number": 10,
      "vertex": "U1",
      "component": "x",
      "expression": "-a1*(o - u1x)/(u1y*(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x))) - w1y*(o + 2/5)*(-u1x - 2/5)*(-xi2 - 1)/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (2/75 - u1x)*(-xi1 - 1)*(a1*(w1x - 2/75) + (-a1 + w1y)*(o - 2/75))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-u1x + w1x)*(-w1y*(2/75 - w1x) - (a1 - w1y)*(-w1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 11,
      "vertex": "U1",
      "component": "y",
      "expression": "a1/(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x)) + u1y*w1y*(o + 2/5)*(-xi2 - 1)/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (a1 - u1y)*(-xi1 - 1)*(a1*(w1x - 2/75) + (-a1 + w1y)*(o - 2/75))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-u1y + w1y)*(-w1y*(2/75 - w1x) - (a1 - w1y)*(-w1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 12,
      "vertex": "W0",
      "component": "x",
      "expression": "-u0y*(1 - a0)*(a0 - 2/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (u0x - 2/5)*(-u0y*(2/75 - u0x) - (a0 - u0x)*(a1 - u0y))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) - 28*(2*a1/75 - 2*u0y/75 - (1 - a1)*(u0x - 2/75))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) - 2*(a1 - 73/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/(5*(3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75)) - 3*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*w0*(3/5 - w0))"
    },
    {
      "number": 13,
      "vertex": "W0",
      "component": "y",
      "expression": "u0y*w0*(1 - a0)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (a1 - w0)*(2*a1/75 - 2*u0y/75 - (1 - a1)*(u0x - 2/75))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/((-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) + (u0y - w0)*(-u0y*(2/75 - u0x) - (a0 - u0x)*(a1 - u0y))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) + (1 - w0)*(a1 - 73/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/((3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75)) + (-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(3/5 - w0)"
    },
    {
      "number": 14,
      "vertex": "W1",
      "component": "x",
      "expression": "-u1y*(-w1x - 2/5)*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(w1y*(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5))) - w1x*(a1 - 77/75)*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (2/75 - w1x)*(-2*a1/75 + 2*u1y/75 + (1 - a1)*(u1x - 2/75))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + (u1x - w1x)*(u1y*(2/75 - u1x) + (a1 - u1y)*(-u1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x))) - 3*(-w1x - 1)*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(5*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1))"
    },
    {
      "number": 15,
      "vertex": "W1",
      "component": "y",
      "expression": "u1y*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5)) + 3*w1y*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(5*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1)) + (1 - w1y)*(a1 - 77/75)*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (a1 - w1y)*(-2*a1/75 + 2*u1y/75 + (1 - a1)*(u1x - 2/75))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + (u1y - w1y)*(u1y*(2/75 - u1x) + (a1 - u1y)*(-u1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 16,
      "vertex": "P1",
      "component": "x",
      "expression": "2*beta1*(28*a1/75 - 28*w1y/75 + (-a1 + w0)*(w1x - 2/75))/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + w1x*(w1y*(2/75 - w1x) + (a1 - w1y)*(-w1x - 1))*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + 2*(-3*a1/5 + 73*w0/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/(5*(3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75))"
    },
    {
      "number": 17,
      "vertex": "P1",
      "component": "y",
      "expression": "beta1*(a1 - 1)*(28*a1/75 - 28*w1y/75 + (-a1 + w0)*(w1x - 2/75))/((-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + (w1y - 1)*(w1y*(2/75 - w1x) + (a1 - w1y)*(-w1x - 1))*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (-3*a1/5 + 73*w0/75)*(w0 - 1)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/((3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75))"
    }
  ],
  "coordinates": {
    "O": [
      "o",
      "0"
    ],
    "A0": [
      "a0",
      "0"
    ],
    "A1": [
      "2/75",
      "a1"
    ],
    "A2": [
      "-2/5",
      "0"
    ],
    "A3": [
      "2/75",
      "-a1"
    ],
    "U0": [
      "u0x",
      "u0y"
    ],
    "U1": [
      "u1x",
      "u1y"
    ],
    "U2": [
      "u1x",
      "-u1y"
    ],
    "U3": [
      "u0x",
      "-u0y"
    ],
    "W0": [
      "2/5",
      "w0"
    ],
    "W1": [
      "w1x",
      "w1y"
    ],
    "W2": [
      "w1x",
      "-w1y"
    ],
    "W3": [
      "2/5",
      "-w0"
    ],
    "P0": [
      "1",
      "0"
    ],
    "P1": [
      "0",
      "1"
    ],
    "P2": [
      "-1",
      "0"
    ],
    "P3": [
      "0",
      "-1"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A0"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P0"
    ],
    [
      "W3",
      "P0",
      "A0"
    ],
    [
      "W3",
      "A0",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ]
  ],
  "floating_constants": false
}

==> anc/certificates/cert-136-export_17_implicit.py <==
"""Expose the already certified exact system as readable mathematics and JSON."""
from pathlib import Path
import json,hashlib,runpy
import sympy as S

HERE=Path(__file__).resolve().parent
ROOT=HERE.parent
ns=runpy.run_path(str(HERE/"verify_examples.py"))
box=json.loads((HERE/"mesh_17_认证盒.json").read_text(encoding="utf-8"))
names=box["unknown_order"]
x=S.symbols(" ".join(names))
eqs=ns["equations17"](list(x))
texnames=["o","a_0","a_1","u_{0x}","u_{0y}","u_{1x}","u_{1y}",
          "w_0","w_{1x}","w_{1y}",r"\xi_0",r"\xi_1",r"\xi_2",
          r"\eta_0",r"\beta_0",r"\beta_1",r"\beta_2"]
texmap=dict(zip(x,texnames))
def latex(v):return S.latex(v,symbol_names=texmap)
assert len(eqs)==17 and all(not e.atoms(S.Float) for e in eqs)
center=[S.Rational(v) for v in box["centers"]]
exact=ns["equations17"](ns["CENTERS"])
for e,v in zip(eqs,exact):
    assert e.subs(dict(zip(x,center)))==S.Rational(v)

header=r"""# 17 点反例的精确隐式表示：17 条方程与隔离盒

日期：2026-10-28。本文件将此前通过平衡公式和程序定义的17条方程，逐条写成可阅读的精确有理表达式。它没有改变已认证构型，也没有把坐标中心误作精确零点。

## 1. 一句话精确定义

令下面17个有理函数组成 $\mathcal{F}=(F_1,\ldots,F_{17})$，并令 $X$ 为第3节的有理闭盒。定义

$$
\boxed{\mathbf x^*=\text{满足 }\mathbf x\in X,\quad
F_1(\mathbf x)=\cdots=F_{17}(\mathbf x)=0
\text{ 的唯一实向量}.}
$$

这个“方程组＋隔离盒＋已认证的唯一性”就是精确隐式表示。坐标及边权取 $\mathbf x^*$ 的相应分量。没有把任何截断小数当作 $\mathbf x^*$。

本文件给的是联合方程组的精确定义，尚未为每个坐标分别求出最小多项式或根式表达。有限小数用于近似显示，隔离盒的端点则是精确有理数。

## 2. 变量顺序、网格与坐标

未知量顺序固定为

$$
\mathbf x=(o,a_0,a_1,u_{0x},u_{0y},u_{1x},u_{1y},
w_0,w_{1x},w_{1y},\xi_0,\xi_1,\xi_2,\eta_0,\beta_0,\beta_1,\beta_2).
$$

前十项是几何变量，后七项是归一化平衡边权参数。由此定义17个几何点：

$$
\begin{aligned}
O&=(o,0),& A_0&=(a_0,0),& A_2&=(-2/5,0),\\
A_1&=(2/75,a_1),& A_3&=(2/75,-a_1),\\
U_0&=(u_{0x},u_{0y}),& U_3&=(u_{0x},-u_{0y}),\\
U_1&=(u_{1x},u_{1y}),& U_2&=(u_{1x},-u_{1y}),\\
W_0&=(2/5,w_0),& W_3&=(2/5,-w_0),\\
W_1&=(w_{1x},w_{1y}),& W_2&=(w_{1x},-w_{1y}),\\
P_0&=(1,0),&P_1&=(0,1),&P_2&=(-1,0),&P_3&=(0,-1).
\end{aligned}
$$

下标模四，每个扇区的七片为

$$
\begin{gathered}
(O,A_i,U_i),(O,U_i,A_{i+1}),\\
(W_i,A_i,P_i),(W_i,P_i,P_{i+1}),(W_i,P_{i+1},A_{i+1}),\\
(W_i,A_{i+1},U_i),(W_i,U_i,A_i).
\end{gathered}
$$

## 3. 精确有理隔离盒

设下表中的精确有理向量为 $\mathbf c$，半径 $r=1/10^{11}$。隔离盒严格定义为

$$
X=\prod_{j=1}^{17}[c_j-r,c_j+r].
$$

表中分数是盒中心，并不是反例的精确零点坐标。

| 分量 | 变量 | 精确盒中心 $c_j$ |
|---:|---|---:|
"""
table="\n".join("| "+str(i+1)+" | $"+texnames[i]+"$ | $"+latex(c)+"$ |" for i,c in enumerate(center))
intro=r"""

## 4. 以下17条方程如何对应顶点平衡

采用

$$
\xi=(\xi_0,\xi_1,\xi_2,\xi_1),\quad
\eta=(\eta_0,1,1,\eta_0),\quad
\beta=(\beta_0,\beta_1,\beta_2,\beta_1).
$$

边权按 [17点说明第4节](01_17顶点反例_严格区间定义.md#4-权重与定义零点的17个方程) 定义；面平衡由这套参数化恒成立。下面的式子已经代入全部坐标和边权，表达式只含上述17个变量，不要求读者执行程序。

方程顺序为：

| 方程 | 顶点平衡分量 |
|---|---|
| $F_1,\ldots,F_5$ | $G_{O,x},G_{A_0,x},G_{A_2,x},G_{P_0,x},G_{P_2,x}$ |
| $F_6,F_7$ | $G_{A_1,x},G_{A_1,y}$ |
| $F_8,F_9$ | $G_{U_0,x},G_{U_0,y}$ |
| $F_{10},F_{11}$ | $G_{U_1,x},G_{U_1,y}$ |
| $F_{12},F_{13}$ | $G_{W_0,x},G_{W_0,y}$ |
| $F_{14},F_{15}$ | $G_{W_1,x},G_{W_1,y}$ |
| $F_{16},F_{17}$ | $G_{P_1,x},G_{P_1,y}$ |

本文件的 $F_j$ 表示17条定义方程，不是面平衡的 $F_T$。反射对称使这些方程等价于全部顶点向量平衡。它们在隔离盒中分母均不为零，因此也是无歧义的有理方程；清分母可得到等价的有理系数多项式方程组，无需将长多项式全部展开。
"""
sections=[]
for i,e in enumerate(eqs,1):
    terms=S.Add.make_args(e)
    rows=[]
    for k,t in enumerate(terms):
        neg=t.could_extract_minus_sign()
        body=latex(-t if neg else t)
        if k==0:rows.append(rf"F_{{{i}}}(\mathbf x)={{}}&"+("-" if neg else "")+body)
        else:rows.append("&"+("-" if neg else "+")+body)
    vertex,comp=ns["EQS"][i-1]
    sections.append(f"\n### 方程 {i}：{vertex} 的 {'x' if comp==0 else 'y'} 分量\n\n$$\n\\begin{{aligned}}\n"+
                    (r"\\[3pt]"+"\n").join(rows)+f"\n\\end{{aligned}}\n=0.\n$$\n")
footer=r"""

## 5. 已完成的认证与机器可读版本

这不是仅列出一个候选方程组。此前 [有理区间认证](验证/复核结果.json) 已证明：该盒内分母不为零，映射 $\mathbf x\mapsto\mathbf x-C\mathcal{F}(\mathbf x)$ 将盒映入自身且严格收缩。因此恰有一个零点 $\mathbf x^*$。

存在性、唯一性、面积正性、非零加载及秩证书的说明见 [17点反例第5、6节](01_17顶点反例_严格区间定义.md)。

另提供 [17条精确有理方程 JSON](验证/17点_精确隐式方程.json)，包含变量顺序、全部表达式、精确中心与半径、坐标重建和面列表，便于其他符号软件或认证程序使用。JSON中的字符串表达式均为精确有理表达式，不含浮点常数。

生成程序：[export_17_implicit.py](验证/export_17_implicit.py)。导出时已确认所有表达式不含浮点数，并逐式将其在精确有理中心的值与原认证程序的有理结果比较，完全一致。这里没有重新寻找或改变反例。
"""
md=header+table+intro+"".join(sections)+footer
path=ROOT/"06_17点精确隐式表示_方程与隔离盒.md"
path.write_text(md,encoding="utf-8")
p,faces,w=ns["mesh17"](list(x))
data={"definition":"the unique real zero in the rational box",
      "unknown_order":names,"center":box["centers"],"radius":box["radius"],
      "equations":[{"number":i+1,"vertex":ns["EQS"][i][0],
                    "component":"xy"[ns["EQS"][i][1]],"expression":str(e)} for i,e in enumerate(eqs)],
      "coordinates":{v:[str(a) for a in q] for v,q in p.items()},"faces":faces,
      "floating_constants":False}
jpath=HERE/"17点_精确隐式方程.json"
jpath.write_text(json.dumps(data,ensure_ascii=False,indent=2),encoding="utf-8")
check={"status":"PASS","equations":17,"variables":17,
       "all_expressions_exact_rational":True,"center_evaluations_match_certifier":True,
       "markdown_bytes":path.stat().st_size,
       "json_sha256":hashlib.sha256(jpath.read_bytes()).hexdigest(),
       "definition_unchanged":True}
(HERE/"隐式表示导出核验.json").write_text(json.dumps(check,ensure_ascii=False,indent=2),encoding="utf-8")
print(json.dumps(check,ensure_ascii=True,indent=2))


==> anc/certificates/cert-137-mesh_17.json <==
{
  "unknown_order": [
    "o",
    "a0",
    "a1",
    "u0x",
    "u0y",
    "u1x",
    "u1y",
    "w0",
    "w1x",
    "w1y",
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "centers": [
    "22753769472843/500000000000000",
    "348517075331263/1000000000000000",
    "410253610752349/1000000000000000",
    "253694782377091/1000000000000000",
    "77777591295941/1000000000000000",
    "-20862032377437/100000000000000",
    "184183987633213/1000000000000000",
    "109078507743049/500000000000000",
    "-296234397267233/1000000000000000",
    "68590964162449/250000000000000",
    "-12477683237989/1000000000000000",
    "2817451540833/25000000000000",
    "-9982026553469/100000000000000",
    "105668582223327/1000000000000000",
    "77307726521387/1000000000000000",
    "-8140581597331/1000000000000000",
    "-1013027360767/100000000000000"
  ],
  "radius": "1/100000000000",
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A0"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P0"
    ],
    [
      "W3",
      "P0",
      "A0"
    ],
    [
      "W3",
      "A0",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ]
  ],
  "normalized_loading_display": {
    "O": 1.0000000000000002,
    "A0": -0.812041144794625,
    "A1": -0.2775133792678763,
    "A2": -0.31156547885459845,
    "A3": -0.2775133792678763,
    "U0": -0.17138914004584455,
    "U1": -0.30472581795890374,
    "U2": -0.30472581795890386,
    "U3": -0.17138914004584455,
    "W0": 0.42160383278918123,
    "W1": 0.38898708716549135,
    "W2": 0.38898708716549135,
    "W3": 0.42160383278918123,
    "P0": -0.013557904141766384,
    "P1": 0.00873558121348771,
    "P2": 0.005768199999913587,
    "P3": 0.00873558121348771
  }
}

==> anc/certificates/cert-138-mesh_25.json <==
{
  "coordinates": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "1",
      "0"
    ],
    "A1": [
      "0",
      "1"
    ],
    "A2": [
      "-1",
      "3"
    ],
    "A3": [
      "-1/3",
      "0"
    ],
    "A4": [
      "0",
      "-3"
    ],
    "A5": [
      "1/3",
      "-1"
    ],
    "U0": [
      "1/16",
      "15/16"
    ],
    "U1": [
      "-1/16",
      "9/8"
    ],
    "U2": [
      "-3/8",
      "3/16"
    ],
    "U3": [
      "-5/16",
      "-3/16"
    ],
    "U4": [
      "5/16",
      "-9/8"
    ],
    "U5": [
      "3/8",
      "-15/16"
    ],
    "W0": [
      "1/15",
      "43/45"
    ],
    "W1": [
      "-1/15",
      "52/45"
    ],
    "W2": [
      "-52/135",
      "1/5"
    ],
    "W3": [
      "-43/135",
      "-1/5"
    ],
    "W4": [
      "43/135",
      "-52/45"
    ],
    "W5": [
      "52/135",
      "-43/45"
    ],
    "P0": [
      "3/2",
      "0"
    ],
    "P1": [
      "0",
      "43/42"
    ],
    "P2": [
      "-3/2",
      "9/2"
    ],
    "P3": [
      "-43/126",
      "0"
    ],
    "P4": [
      "0",
      "-9/2"
    ],
    "P5": [
      "43/126",
      "-43/42"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A4"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P4"
    ],
    [
      "W3",
      "P4",
      "A4"
    ],
    [
      "W3",
      "A4",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ],
    [
      "O",
      "A4",
      "U4"
    ],
    [
      "O",
      "U4",
      "A5"
    ],
    [
      "W4",
      "A4",
      "P4"
    ],
    [
      "W4",
      "P4",
      "P5"
    ],
    [
      "W4",
      "P5",
      "A5"
    ],
    [
      "W4",
      "A5",
      "U4"
    ],
    [
      "W4",
      "U4",
      "A4"
    ],
    [
      "O",
      "A5",
      "U5"
    ],
    [
      "O",
      "U5",
      "A0"
    ],
    [
      "W5",
      "A5",
      "P5"
    ],
    [
      "W5",
      "P5",
      "P0"
    ],
    [
      "W5",
      "P0",
      "A0"
    ],
    [
      "W5",
      "A0",
      "U5"
    ],
    [
      "W5",
      "U5",
      "A5"
    ]
  ],
  "weights": {
    "A0--O": "1",
    "O--U0": "22",
    "A0--U0": "-23",
    "A1--U0": "-21",
    "U0--W0": "22",
    "A0--W0": "1",
    "A1--W0": "-1",
    "A0--P0": "0",
    "P0--W0": "-1",
    "P1--W0": "1",
    "A1--O": "-1",
    "O--U1": "22",
    "A1--U1": "-21",
    "A2--U1": "-23",
    "U1--W1": "22",
    "A1--W1": "-1",
    "A2--W1": "1",
    "A1--P1": "0",
    "P1--W1": "1",
    "P2--W1": "-1",
    "A2--O": "1",
    "O--U2": "22",
    "A2--U2": "-23",
    "A3--U2": "-21",
    "U2--W2": "22",
    "A2--W2": "1",
    "A3--W2": "-1",
    "A2--P2": "0",
    "P2--W2": "-1",
    "P3--W2": "1",
    "A3--O": "-1",
    "O--U3": "22",
    "A3--U3": "-21",
    "A4--U3": "-23",
    "U3--W3": "22",
    "A3--W3": "-1",
    "A4--W3": "1",
    "A3--P3": "0",
    "P3--W3": "1",
    "P4--W3": "-1",
    "A4--O": "1",
    "O--U4": "22",
    "A4--U4": "-23",
    "A5--U4": "-21",
    "U4--W4": "22",
    "A4--W4": "1",
    "A5--W4": "-1",
    "A4--P4": "0",
    "P4--W4": "-1",
    "P5--W4": "1",
    "A5--O": "-1",
    "O--U5": "22",
    "A5--U5": "-21",
    "A0--U5": "-23",
    "U5--W5": "22",
    "A5--W5": "-1",
    "A0--W5": "1",
    "A5--P5": "0",
    "P5--W5": "1",
    "P0--W5": "-1"
  },
  "loading": {
    "O": "-8",
    "A0": "17/225",
    "A1": "39",
    "A2": "17/225",
    "A3": "39",
    "A4": "17/225",
    "A5": "39",
    "U0": "-4096/225",
    "U1": "-4096/225",
    "U2": "-4096/225",
    "U3": "-4096/225",
    "U4": "-4096/225",
    "U5": "-4096/225",
    "W0": "0",
    "W1": "0",
    "W2": "0",
    "W3": "0",
    "W4": "0",
    "W5": "0",
    "P0": "0",
    "P1": "0",
    "P2": "0",
    "P3": "0",
    "P4": "0",
    "P5": "0"
  }
}

==> anc/certificates/cert-139-mesh_31.json <==
{
  "coordinates": {
    "O": [
      "0",
      "0"
    ],
    "A0": [
      "1",
      "0"
    ],
    "A1": [
      "0",
      "1"
    ],
    "A2": [
      "-1",
      "3"
    ],
    "A3": [
      "-1/3",
      "0"
    ],
    "A4": [
      "0",
      "-3"
    ],
    "A5": [
      "1/3",
      "-1"
    ],
    "U0": [
      "1/16",
      "15/16"
    ],
    "U1": [
      "-1/16",
      "9/8"
    ],
    "U2": [
      "-3/8",
      "3/16"
    ],
    "U3": [
      "-5/16",
      "-3/16"
    ],
    "U4": [
      "5/16",
      "-9/8"
    ],
    "U5": [
      "3/8",
      "-15/16"
    ],
    "W0": [
      "1/7",
      "9/7"
    ],
    "W1": [
      "-1/7",
      "12/7"
    ],
    "W2": [
      "-4/7",
      "3/7"
    ],
    "W3": [
      "-3/7",
      "-3/7"
    ],
    "W4": [
      "3/7",
      "-12/7"
    ],
    "W5": [
      "4/7",
      "-9/7"
    ],
    "B0": [
      "8/49",
      "65/49"
    ],
    "B1": [
      "-1/49",
      "75/49"
    ],
    "B2": [
      "-89/147",
      "24/49"
    ],
    "B3": [
      "-24/49",
      "-3/49"
    ],
    "B4": [
      "65/147",
      "-89/49"
    ],
    "B5": [
      "25/49",
      "-72/49"
    ],
    "C0": [
      "1/49",
      "72/49"
    ],
    "C1": [
      "-8/49",
      "89/49"
    ],
    "C2": [
      "-25/49",
      "3/49"
    ],
    "C3": [
      "-65/147",
      "-24/49"
    ],
    "C4": [
      "24/49",
      "-75/49"
    ],
    "C5": [
      "89/147",
      "-65/49"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "B0"
    ],
    [
      "W0",
      "B0",
      "C0"
    ],
    [
      "W0",
      "C0",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "B1"
    ],
    [
      "W1",
      "B1",
      "C1"
    ],
    [
      "W1",
      "C1",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "B2"
    ],
    [
      "W2",
      "B2",
      "C2"
    ],
    [
      "W2",
      "C2",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A4"
    ],
    [
      "W3",
      "A3",
      "B3"
    ],
    [
      "W3",
      "B3",
      "C3"
    ],
    [
      "W3",
      "C3",
      "A4"
    ],
    [
      "W3",
      "A4",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ],
    [
      "O",
      "A4",
      "U4"
    ],
    [
      "O",
      "U4",
      "A5"
    ],
    [
      "W4",
      "A4",
      "B4"
    ],
    [
      "W4",
      "B4",
      "C4"
    ],
    [
      "W4",
      "C4",
      "A5"
    ],
    [
      "W4",
      "A5",
      "U4"
    ],
    [
      "W4",
      "U4",
      "A4"
    ],
    [
      "O",
      "A5",
      "U5"
    ],
    [
      "O",
      "U5",
      "A0"
    ],
    [
      "W5",
      "A5",
      "B5"
    ],
    [
      "W5",
      "B5",
      "C5"
    ],
    [
      "W5",
      "C5",
      "A0"
    ],
    [
      "W5",
      "A0",
      "U5"
    ],
    [
      "W5",
      "U5",
      "A5"
    ]
  ],
  "weights": {
    "A0--O": "1",
    "O--U0": "2",
    "A0--U0": "-3",
    "A1--U0": "-1",
    "U0--W0": "2",
    "A0--W0": "1",
    "A1--W0": "-1",
    "B0--W0": "-1",
    "C0--W0": "1",
    "A1--O": "-1",
    "O--U1": "2",
    "A1--U1": "-1",
    "A2--U1": "-3",
    "U1--W1": "2",
    "A1--W1": "-1",
    "A2--W1": "1",
    "B1--W1": "1",
    "C1--W1": "-1",
    "A2--O": "1",
    "O--U2": "2",
    "A2--U2": "-3",
    "A3--U2": "-1",
    "U2--W2": "2",
    "A2--W2": "1",
    "A3--W2": "-1",
    "B2--W2": "-1",
    "C2--W2": "1",
    "A3--O": "-1",
    "O--U3": "2",
    "A3--U3": "-1",
    "A4--U3": "-3",
    "U3--W3": "2",
    "A3--W3": "-1",
    "A4--W3": "1",
    "B3--W3": "1",
    "C3--W3": "-1",
    "A4--O": "1",
    "O--U4": "2",
    "A4--U4": "-3",
    "A5--U4": "-1",
    "U4--W4": "2",
    "A4--W4": "1",
    "A5--W4": "-1",
    "B4--W4": "-1",
    "C4--W4": "1",
    "A5--O": "-1",
    "O--U5": "2",
    "A5--U5": "-1",
    "A0--U5": "-3",
    "U5--W5": "2",
    "A5--W5": "-1",
    "A0--W5": "1",
    "B5--W5": "1",
    "C5--W5": "-1"
  },
  "loading": {
    "O": "-8",
    "A0": "17/225",
    "A1": "39",
    "A2": "17/225",
    "A3": "39",
    "A4": "17/225",
    "A5": "39",
    "U0": "-4096/225",
    "U1": "-4096/225",
    "U2": "-4096/225",
    "U3": "-4096/225",
    "U4": "-4096/225",
    "U5": "-4096/225",
    "W0": "0",
    "W1": "0",
    "W2": "0",
    "W3": "0",
    "W4": "0",
    "W5": "0",
    "B0": "0",
    "B1": "0",
    "B2": "0",
    "B3": "0",
    "B4": "0",
    "B5": "0",
    "C0": "0",
    "C1": "0",
    "C2": "0",
    "C3": "0",
    "C4": "0",
    "C5": "0"
  }
}

==> anc/certificates/cert-140-verify_examples.py <==
"""Independent reconstruction from visible shared messages. No manuscript edits."""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import json,time,math
import sympy as S
import mpmath as mp
OUT=Path(__file__).resolve().parent
def add(a,b):return (a[0]+b[0],a[1]+b[1])
def sub(a,b):return (a[0]-b[0],a[1]-b[1])
def mul(c,a):return (c*a[0],c*a[1])
def area(p,i,j,k):
    a,b=sub(p[j],p[i]),sub(p[k],p[i])
    return a[0]*b[1]-a[1]*b[0]
def mv(M,v):return (M[0][0]*v[0]+M[0][1]*v[1],M[1][0]*v[0]+M[1][1]*v[1])
def build_rational(tree=False):
    T=((Q(-1),Q(-1,3)),(Q(3),Q(0)))
    J=((Q(-1),Q(0)),(Q(3),Q(1)))
    seed={"A":[(Q(1),Q(0)),(Q(0),Q(1))],
          "U":[(Q(1,16),Q(15,16)),mv(J,(Q(1,16),Q(15,16)))]}
    if tree:
        w=(Q(1,7),Q(9,7));b=(Q(8,49),Q(65,49));c=(Q(1,49),Q(72,49))
        seed.update(W=[w,mv(J,w)],B=[b,mv(J,c)],C=[c,mv(J,b)])
    else:
        w=(Q(1,15),Q(43,45))
        seed.update(W=[w,mv(J,w)],P=[(Q(3,2),Q(0)),(Q(0),Q(43,42))])
    p={"O":(Q(0),Q(0))}
    for name,pair in seed.items():
        for j in range(3):
            for k,v in enumerate(pair):
                for _ in range(j):v=mv(T,v)
                p[f"{name}{2*j+k}"]=v
    faces=[]
    for i in range(6):
        j=(i+1)%6;a,b,u,w=f"A{i}",f"A{j}",f"U{i}",f"W{i}"
        c,d=(f"B{i}",f"C{i}") if tree else (f"P{i}",f"P{j}")
        faces += [("O",a,u),("O",u,b),(w,a,c),(w,c,d),(w,d,b),(w,b,u),(w,u,a)]
    return p,faces
def topology(faces):
    adj=defaultdict(list)
    for ti,f in enumerate(faces):
        for i in range(3):
            adj[tuple(sorted((f[i],f[(i+1)%3])))].append((ti,f[(i+2)%3]))
    assert all(len(x) in [1,2] for x in adj.values())
    return adj
def operators(p,faces):
    adj=topology(faces);ends={}
    for (i,j),pair in adj.items():
        if len(pair)!=2:continue
        (t,k),(tt,l)=pair
        # All input faces have positive orientation. The first listed face
        # determines whether the common-edge order is reversed.
        f=faces[t]
        if (i,j) not in [(f[n],f[(n+1)%3]) for n in range(3)]:
            k,l=l,k;t,tt=tt,t
        alpha,beta=area(p,i,j,k),area(p,j,i,l)
        ends[(i,j)]=(-area(p,j,k,l)/(alpha*beta),
                     -area(p,i,l,k)/(alpha*beta),t,tt,alpha,beta)
    return adj,ends
def fan_weights(n,xi,eta,beta=None):
    beta=[0]*n if beta is None else beta;w={}
    def put(a,b,x):w[tuple(sorted((a,b)))]=x
    for i in range(n):
        j=(i+1)%n;a,b,u,c=f"A{i}",f"A{j}",f"U{i}",f"W{i}"
        left=(xi[i]-xi[j]-beta[i]-beta[j])/2
        right=(xi[j]-xi[i]-beta[i]-beta[j])/2
        for x,y,v in [("O",a,xi[i]),("O",u,eta[i]),(a,u,-xi[i]-eta[i]),
                      (b,u,-xi[j]-eta[i]),(u,c,eta[i]+(xi[i]+xi[j]+beta[i]+beta[j])/2),
                      (c,a,left),(c,b,right),(a,f"P{i}",beta[i]),
                      (c,f"P{i}",-left-beta[i]),(c,f"P{j}",left+beta[i])]:put(x,y,v)
    return w
def tree_weights():
    w={}
    for i in range(6):
        j=(i+1)%6;e=Q((-1)**i);a,b,u,c=f"A{i}",f"A{j}",f"U{i}",f"W{i}"
        for x,y,v in [("O",a,e),("O",u,Q(2)),(a,u,-2-e),(b,u,-2+e),
                      (u,c,Q(2)),(c,a,e),(c,b,-e),(c,f"B{i}",-e),(c,f"C{i}",e)]:
            w[tuple(sorted((x,y)))]=v
    return w
def GR(p,ends,w):
    g={v:[0,0] for v in p};r={v:0 for v in p}
    for (i,j),(ai,aj,*_) in ends.items():
        value=w.get((i,j),0)
        for u,v,a in [(i,j,ai),(j,i,aj)]:
            z=a*value;d=sub(p[v],p[u])
            for k in range(2):g[u][k]+=z*d[k]
            r[u]+=z
    return g,r
def rational_check(tree):
    p,faces=build_rational(tree);adj,ends=operators(p,faces)
    w=tree_weights() if tree else fan_weights(6,[Q((-1)**i) for i in range(6)],[Q(22)]*6)
    assert all(area(p,*f)>0 for f in faces)
    assert all(sum(w.get(tuple(sorted((f[i],f[(i+1)%3]))),0) for i in range(3))==0 for f in faces)
    g,r=GR(p,ends,w);assert all(z==[0,0] for z in g.values())
    assert r["O"]==-8
    for i in range(6):
        assert r[f"A{i}"]==(Q(17,225) if i%2==0 else Q(39))
        assert r[f"U{i}"]==-Q(4096,225)
    assert all(r[v]==0 for v in p if v.startswith(("W","P","B","C")))
    vs=list(p);H=S.zeros(len(ends),3*len(vs)+len(faces))
    for row,((i,j),(ai,aj,t,tt,alpha,beta)) in enumerate(ends.items()):
        H[row,vs.index(i)]=ai;H[row,vs.index(j)]=aj
        for u,v,a in [(i,j,ai),(j,i,aj)]:
            for k in range(2):H[row,len(vs)+2*vs.index(u)+k]=a*(p[v][k]-p[u][k])/3
        H[row,3*len(vs)+t]=1/alpha;H[row,3*len(vs)+tt]=1/beta
    rank=H.to_DM().rank();rank0=H[:,len(vs):].to_DM().rank()
    boundary=[e for e,x in adj.items() if len(x)==1];bv={v for e in boundary for v in e};iv=set(p)-bv
    inner_edges=[e for e in adj if all(v in iv for v in e)]
    connected={next(iter(iv))}
    while True:
        new=connected|{v for e in inner_edges if any(u in connected for u in e) for v in e}
        if new==connected:break
        connected=new
    result={"vertices":len(vs),"boundary_vertices":len(bv),"interior_vertices":len(iv),
            "triangles":len(faces),"interior_edges":len(ends),"rank_H":rank,"rank_H0":rank0,
            "dimension":H.cols-rank,"evaluation_rank":len(vs)-(rank-rank0),
            "defect":rank-rank0,"all_F_G_exact_zero":True,
            "R_O":str(r["O"]),"interior_graph_is_tree":len(connected)==len(iv) and len(inner_edges)==len(iv)-1,
            "minimum_doubled_area":str(min(area(p,*f) for f in faces))}
    assert (rank,rank0)==((54,53) if tree else (60,59))
    tag="31" if tree else "25"
    data={"coordinates":{v:[str(x) for x in q] for v,q in p.items()},"faces":faces,
          "weights":{"--".join(e):str(x) for e,x in w.items() if e in ends},
          "loading":{v:str(x) for v,x in r.items()}}
    (OUT/f"mesh_{tag}.json").write_text(json.dumps(data,ensure_ascii=False,indent=2),encoding="utf-8")
    return result

# Exact rational intervals and forward automatic differentiation.
class I:
    __slots__=("lo","hi")
    def __init__(self,lo=0,hi=None):
        if isinstance(lo,I):self.lo,self.hi=lo.lo,lo.hi;return
        self.lo=Q(lo);self.hi=Q(lo if hi is None else hi);assert self.lo<=self.hi
    def __add__(a,b):
        if not isinstance(b,I):b=I(b)
        return I(a.lo+b.lo,a.hi+b.hi)
    __radd__=__add__
    def __neg__(a):return I(-a.hi,-a.lo)
    def __sub__(a,b):return a+-I(b)
    def __rsub__(a,b):return I(b)+-a
    def __mul__(a,b):
        if not isinstance(b,I):b=I(b)
        z=[a.lo*b.lo,a.lo*b.hi,a.hi*b.lo,a.hi*b.hi];return I(min(z),max(z))
    __rmul__=__mul__
    def inv(a):
        assert a.lo>0 or a.hi<0
        return I(1/a.hi,1/a.lo)
    def __truediv__(a,b):return a*I(b).inv()
    def __rtruediv__(a,b):return I(b)*a.inv()
    def mag(a):return max(abs(a.lo),abs(a.hi))
    def view(a):return [str(a.lo),str(a.hi)]
class AD:
    __slots__=("v","d")
    def __init__(self,v=0,d=None):self.v=I(v);self.d=[I(0) for _ in range(17)] if d is None else d
    def __add__(a,b):
        if not isinstance(b,AD):b=AD(b)
        return AD(a.v+b.v,[x+y for x,y in zip(a.d,b.d)])
    __radd__=__add__
    def __neg__(a):return AD(-a.v,[-v for v in a.d])
    def __sub__(a,b):return a+-b if isinstance(b,AD) else a+-AD(b)
    def __rsub__(a,b):return AD(b)+-a
    def __mul__(a,b):
        if not isinstance(b,AD):b=AD(b)
        return AD(a.v*b.v,[x*b.v+a.v*y for x,y in zip(a.d,b.d)])
    __rmul__=__mul__
    def inv(a):return AD(1/a.v,[-x/(a.v*a.v) for x in a.d])
    def __truediv__(a,b):return a*(b.inv() if isinstance(b,AD) else AD(b).inv())
    def __rtruediv__(a,b):return AD(b)*a.inv()
CENTERS=list(map(Q,["0.045507538945686","0.348517075331263","0.410253610752349",
"0.253694782377091","0.077777591295941","-0.208620323774370","0.184183987633213",
"0.218157015486098","-0.296234397267233","0.274363856649796",
"-0.012477683237989","0.112698061633320","-0.099820265534690",
"0.105668582223327","0.077307726521387","-0.008140581597331","-0.010130273607670"]))
def mesh17(x):
    o,a0,a1,ux,uy,vx,vy,w0,wx,wy,xi0,xi1,xi2,eta0,b0,b1,b2=x
    p={"O":(o,0),"A0":(a0,0),"A1":(Q(2,75),a1),"A2":(-Q(2,5),0),"A3":(Q(2,75),-a1),
       "U0":(ux,uy),"U1":(vx,vy),"U2":(vx,-vy),"U3":(ux,-uy),
       "W0":(Q(2,5),w0),"W1":(wx,wy),"W2":(wx,-wy),"W3":(Q(2,5),-w0),
       "P0":(1,0),"P1":(0,1),"P2":(-1,0),"P3":(0,-1)}
    faces=[]
    for i in range(4):
        j=(i+1)%4;a,b,u,w,pi,pj=f"A{i}",f"A{j}",f"U{i}",f"W{i}",f"P{i}",f"P{j}"
        faces += [("O",a,u),("O",u,b),(w,a,pi),(w,pi,pj),(w,pj,b),(w,b,u),(w,u,a)]
    w=fan_weights(4,[xi0,xi1,xi2,xi1],[eta0,1,1,eta0],[b0,b1,b2,b1])
    return p,faces,w
EQS=[(v,0) for v in ["O","A0","A2","P0","P2"]]+[(v,k) for v in ["A1","U0","U1","W0","W1","P1"] for k in range(2)]
def equations17(x):
    p,f,w=mesh17(x);_,ends=operators(p,f);g,_=GR(p,ends,w)
    return [g[v][k] for v,k in EQS]
def inverse_rational(A):
    mp.mp.dps=70
    mat=mp.matrix([[mp.mpf(v.numerator)/v.denominator for v in row] for row in A])
    inv=mat**-1
    return [[Q(mp.nstr(inv[i,j],55)) for j in range(inv.cols)] for i in range(inv.rows)]
def rank_pivots(A,n):
    # Complete-pivot elimination on exact midpoints, used only to select a minor.
    b=[row[:] for row in A];rs=list(range(len(b)));cs=list(range(len(b[0])))
    for k in range(n):
        i,j=max(((i,j) for i in range(k,len(b)) for j in range(k,len(b[0]))),key=lambda z:abs(b[z[0]][z[1]]))
        assert b[i][j]!=0
        b[k],b[i]=b[i],b[k];rs[k],rs[i]=rs[i],rs[k]
        for row in b:row[k],row[j]=row[j],row[k]
        cs[k],cs[j]=cs[j],cs[k];pivot=b[k][k]
        for i in range(k+1,len(b)):
            factor=b[i][k]/pivot
            for j in range(k+1,len(b[0])):b[i][j]-=factor*b[k][j]
            b[i][k]=0
    return rs[:n],cs[:n]
def interval_check17():
    radius=Q(1,10**11);box=[I(c-radius,c+radius) for c in CENTERS]
    inputs=[]
    for i,v in enumerate(box):
        d=[I(0) for _ in range(17)];d[i]=I(1);inputs.append(AD(v,d))
    ad=equations17(inputs);J=[[v.d[j] for j in range(17)] for v in ad]
    mids=[]
    for i,c in enumerate(CENTERS):
        d=[I(0) for _ in range(17)];d[i]=I(1);mids.append(AD(c,d))
    middle=equations17(mids);f0=[v.v.lo for v in middle];J0=[[v.d[j].lo for j in range(17)] for v in middle]
    C=inverse_rational(J0)
    M=[[I(int(i==j))-sum((C[i][k]*J[k][j] for k in range(17)),I()) for j in range(17)] for i in range(17)]
    displacement=[abs(sum(C[i][k]*f0[k] for k in range(17)))+sum(v.mag()*radius for v in M[i]) for i in range(17)]
    ratio=max(displacement)/radius;assert ratio<1
    contraction=max(sum(v.mag() for v in row) for row in M);assert contraction<1
    p,faces,ww=mesh17(box);adj,ends=operators(p,faces)
    # Prove face balance symbolically for the whole 12-parameter weight family,
    # rather than mistaking interval containment of zero for an identity.
    sx,sy,sb=[list(S.symbols(f"{name}0:4")) for name in ["xi","eta","beta"]]
    sw=fan_weights(4,sx,sy,sb)
    assert all(S.expand(sum(sw.get(tuple(sorted((f[i],f[(i+1)%3]))),0)
                           for i in range(3)))==0 for f in faces)
    minarea=min(I(area(p,*f)).lo for f in faces);assert minarea>0
    g,loading=GR(p,ends,ww);ro=I(loading["O"]);assert ro.hi<0
    assert all(I(v).lo>0 or I(v).hi<0 for v in loading.values())
    dets=[I(area(p,f"A{i}",f"U{i}",f"A{(i+1)%4}")) for i in range(4)]+[I(area(p,"O",f"U{i}",f"W{i}")) for i in range(4)]
    nonsingular=min(min(abs(v.lo),abs(v.hi)) for v in dets);assert all(v.lo>0 or v.hi<0 for v in dets)
    edges=list(ends);F=S.zeros(28,40)
    for t,f in enumerate(faces):
        for k in range(3):
            e=tuple(sorted((f[k],f[(k+1)%3])))
            if e in ends:F[t,edges.index(e)]=1
    assert F.to_DM().rank()==28
    basis=F.nullspace();assert len(basis)==12
    basis=[[Q(x) for x in v] for v in basis]
    vs=list(p);GI=[[I() for j in range(12)] for i in range(34)]
    for j,b in enumerate(basis):
        gg,_=GR(p,ends,dict(zip(edges,b)))
        for i,v in enumerate(vs):
            for k in range(2):GI[2*i+k][j]=I(gg[v][k])
    PM=[[(v.lo+v.hi)/2 for v in row] for row in GI];rr,cc=rank_pivots(PM,11)
    minor=[[GI[i][j] for j in cc] for i in rr]
    A0=[[(v.lo+v.hi)/2 for v in row] for row in minor];D=inverse_rational(A0)
    ranknorm=max(sum((I(int(i==j))-sum((D[i][k]*minor[k][j] for k in range(11)),I())).mag() for j in range(11)) for i in range(11))
    assert ranknorm<1
    result={"vertices":17,"boundary_vertices":4,"interior_vertices":13,"triangles":28,"interior_edges":40,
            "box_radius":str(radius),"krawczyk_inclusion_ratio":float(ratio),
            "contraction_norm":float(contraction),"minimum_doubled_area_lower_bound":float(minarea),
            "R_O_interval_float":[float(ro.lo),float(ro.hi)],"R_O_interval_exact":ro.view(),
            "minimum_non_singularity_det_bound":float(nonsingular),
            "rank_F":28,"rank_G_on_ker_F":11,"rank_minor_rows":rr,"rank_minor_columns":cc,
            "rank_neumann_norm_bound":float(ranknorm),"face_parameterization_symbolic_identity":True,
            "defect":1,"evaluation_rank":16,"dimension":39,"relation_support":17,
            "arithmetic":"exact rational interval endpoints; 70-digit inversion is rationalized before certification",
            "source_script_recovered":False,"note":"Independent reconstruction; does not claim to match the unavailable original script SHA."}
    (OUT/"mesh_17_认证盒.json").write_text(json.dumps({"unknown_order":["o","a0","a1","u0x","u0y","u1x","u1y","w0","w1x","w1y","xi0","xi1","xi2","eta0","beta0","beta1","beta2"],"centers":[str(c) for c in CENTERS],"radius":str(radius),"faces":faces,"normalized_loading_display":{v:float((I(z)/ro).lo+(I(z)/ro).hi)/2 for v,z in loading.items()}},ensure_ascii=False,indent=2),encoding="utf-8")
    return result
def main():
    if not __debug__:raise SystemExit("Run without -O")
    start=time.time();result={"25":rational_check(False),"31":rational_check(True)}
    print("PASS rational 25 and 31",flush=True)
    result["17"]=interval_check17()
    result["elapsed_seconds"]=time.time()-start
    (OUT/"复核结果.json").write_text(json.dumps(result,ensure_ascii=False,indent=2),encoding="utf-8")
    print(json.dumps(result,ensure_ascii=True,indent=2),flush=True)
if __name__=="__main__":main()


==> anc/certificates/cert-141-record.json <==
{
  "25": {
    "vertices": 25,
    "boundary_vertices": 6,
    "interior_vertices": 19,
    "triangles": 42,
    "interior_edges": 60,
    "rank_H": 60,
    "rank_H0": 59,
    "dimension": 57,
    "evaluation_rank": 24,
    "defect": 1,
    "all_F_G_exact_zero": true,
    "R_O": "-8",
    "interior_graph_is_tree": false,
    "minimum_doubled_area": "1/720"
  },
  "31": {
    "vertices": 31,
    "boundary_vertices": 18,
    "interior_vertices": 13,
    "triangles": 42,
    "interior_edges": 54,
    "rank_H": 54,
    "rank_H0": 53,
    "dimension": 81,
    "evaluation_rank": 30,
    "defect": 1,
    "all_F_G_exact_zero": true,
    "R_O": "-8",
    "interior_graph_is_tree": true,
    "minimum_doubled_area": "3/343"
  },
  "17": {
    "vertices": 17,
    "boundary_vertices": 4,
    "interior_vertices": 13,
    "triangles": 28,
    "interior_edges": 40,
    "box_radius": "1/100000000000",
    "krawczyk_inclusion_ratio": 4.924083914971983e-05,
    "contraction_norm": 1.124871969550325e-05,
    "minimum_doubled_area_lower_bound": 0.023567351875184325,
    "R_O_interval_float": [
      -0.5440768608325421,
      -0.5440768474563791
    ],
    "R_O_interval_exact": [
      "-173849077029681333424830372008984740167773939258103170244644667586220609786793908107223090978529845132343042777156040240011685619913900322924515055666276342133500695554778460788784030528739760634571716412382256009007251498996728738197004526253840388881195358926621806939750872895200697793534820638179189520737139508413859621790583713628429068462696312000000000000000/319530363345463433212551946006711010931306157088768405338441541215715324731979660459309141810959930746448905432991495715925818224765857864676442209171352846337462897694782702210555909230114495064626239154441785334103555459914456186348393618212661748618267573770763938058360317904526701706029864430345826401811336875372552860257574078769808142964811377105898251813227",
      "-175695071222572267820335740368709037058493769108067680688461668181568833907763497759694164390841073043047442150641598236108328513034444098417073635074929798501008150766773774182397928805982424387274115896999017913329005068897448809574359732577030899901542112334174169550819541624712894147064356454215555643561379304649496073043566450930196315370610668664000000000000000/322923263586691209121537101475222511326123599981260326686008788308544504613975349748814248406700990049137435310211406835145755027666537622903459989808331870609858448947744646347537942378658857163317588937161106272999914266643860387014239651591268649533365396810925948118974440673980066433916035788970086712621253396483519090702466100275434597132552896589017037289452419"
    ],
    "minimum_non_singularity_det_bound": 7.096484566861727e-05,
    "rank_F": 28,
    "rank_G_on_ker_F": 11,
    "rank_minor_rows": [
      2,
      10,
      16,
      6,
      5,
      15,
      9,
      18,
      14,
      12,
      1
    ],
    "rank_minor_columns": [
      10,
      2,
      7,
      4,
      1,
      5,
      8,
      9,
      11,
      0,
      3
    ],
    "rank_neumann_norm_bound": 7.117274206723295e-08,
    "face_parameterization_symbolic_identity": true,
    "defect": 1,
    "evaluation_rank": 16,
    "dimension": 39,
    "relation_support": 17,
    "arithmetic": "exact rational interval endpoints; 70-digit inversion is rationalized before certification",
    "source_script_recovered": false,
    "note": "Independent reconstruction; does not claim to match the unavailable original script SHA."
  },
  "elapsed_seconds": 4.043729543685913
}

==> anc/certificates/cert-142-record.json <==
{
  "status": "PASS",
  "equations": 17,
  "variables": 17,
  "all_expressions_exact_rational": true,
  "center_evaluations_match_certifier": true,
  "markdown_bytes": 32685,
  "json_sha256": "38cb4f9eac9479f110c82ea41f45f6dbf875f09d5049bbda6aea18e97ea8d533",
  "definition_unchanged": true
}

==> anc/certificates/cert-143-readme.txt <==
Technical certificate supplement to the cubic-spline vertex-interpolation preprint.
The original relative layout of JSON inputs/outputs and verification scripts is preserved.
These are existing exact certificates; the template conversion does not rerun them.
The mathematical statements and proofs appear in the article.


==> anc/certificates/cert-144-certificate-manifest.json <==
[
  {
    "path": "00AI4math/三次C1样条插值20261027/收敛复核_20261028/主代理横截核验.json",
    "bytes": 1036,
    "sha256": "b69cbd4e5804b084788940d5b7b56439d2f0acd95311536bc5510e42009e4abc"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/收敛复核_20261028/主代理横截核验.py",
    "bytes": 5276,
    "sha256": "ad164cb37aa99efb5316e890c4dcd82b96f6439490fd16e7f1258c601092eea6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰与不可分解双约束_第四轮/验证/coupled83_exact.json",
    "bytes": 48079,
    "sha256": "97a5de87736a9ea94d5975a21b08d273d4ce4023bf13e26a1ecc180e2ceeb055"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰与不可分解双约束_第四轮/验证/coupled83_stability_checks.json",
    "bytes": 19226,
    "sha256": "26b32dd47137bd40d5b5861c875d3933c5c284714b1bdbd989afc2a5e9286db5"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_reduction_certificates.json",
    "bytes": 440029,
    "sha256": "28a12a9bcf01b5171eb50d9df6741414bc6fa0c8968df211da0c78f1e97966ff"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_reduction_independent_replay.json",
    "bytes": 4441,
    "sha256": "25632a8b7461a3c166aeeb4c221c48544f6d68888caf2574cad809a6aebfb865"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cap_trace.py",
    "bytes": 8076,
    "sha256": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/boundary_cardinal_basis.py",
    "bytes": 2628,
    "sha256": "4b1248fcda493ce43a59e99b8778ba6f98340e049b4ce5131cdcc614965cbceb"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_conic_split_limit.py",
    "bytes": 6624,
    "sha256": "7dbdd0c3a18fea738bd9471a0516ec7076d73a137b57ce946d56dd1528d46b60"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_forest_geometry_reduction.py",
    "bytes": 10221,
    "sha256": "a981666435a9a2cfa058bb48fd8592addf5f52ffdbcfa2df6423c11ffae9a0e7"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_good17_hermite_root.py",
    "bytes": 5663,
    "sha256": "4e03c1a858b95fe024309d3307a481a5677398a3c494ffa48095c7e0e0ad4e6f"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/certify_gradient_coupling.py",
    "bytes": 9533,
    "sha256": "faf4bfd3bc8864b84599dfff92ac2c6b76dc150572fc0e06477207ef91359828"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_split_exact_certificates.json",
    "bytes": 6471,
    "sha256": "cd4ae396c69d1ec444a71f0c23aa17f72234ff3199021a6d78c55ce5a8b0cdda"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_split_small_parameter_probe.json",
    "bytes": 30152,
    "sha256": "12764da2ef3ecb7b46cdbce150b7ac3a4b9d709df369920b0831a4c31ed21bce"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_volume_reduction.json",
    "bytes": 4087,
    "sha256": "a3237e18c38321e6dfbf4ad73a81f492b562332829bed149d4eb2974a4cf884a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/conic_volume_reduction.py",
    "bytes": 5010,
    "sha256": "54d12c1bba3ecbc8f8ca30c5ecaa37b4c8e80aaf7571a6a1edf14e9159cb133d"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction.py",
    "bytes": 8043,
    "sha256": "e4767d75788c5ab6f86050506ba57472873abbb060811f63d87d1cbc4729bea3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction_certificates.json",
    "bytes": 505492,
    "sha256": "760f4ba27ccfb598ec9a708709cf4c9da62d2fe29dc076b29a8d6e90e5de53b1"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/forest_geometry_reduction_independent_replay.json",
    "bytes": 2494,
    "sha256": "d24e6af73390ee32b16e59296487feda36e61fc2196869015791c35dc156ea08"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/four_star_original_fiber_certificates.json",
    "bytes": 259056,
    "sha256": "d45d0b422aecc25f02ff019023e634de6552f44430347876087a67e649219a00"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/general_split_port_certificates.json",
    "bytes": 9596,
    "sha256": "5a0af230bc1c13af85669707875ef2890b8e1dc0653e4563187a0d19866672c1"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_model.py",
    "bytes": 2650,
    "sha256": "12277b7b844003573456b7488c3e14894079e2454f8481e1b845a6b68a6e1456"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_root_certificate.json",
    "bytes": 972560,
    "sha256": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/good17_hermite_root_independent_replay.json",
    "bytes": 15653,
    "sha256": "fd31411e36bf1c445780f6253f9bba0cf0aaf07fb22321f3d6d1a33531ca51ec"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupled_meshes.py",
    "bytes": 1886,
    "sha256": "31ed46c536d1960acbe12468fb113dc8bb6d693c3b5853ab040e8bbd0f0db067"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupling_certificates.json",
    "bytes": 311811,
    "sha256": "0822d62d2d19e7e1d0dca56712e75abc584a4908dc9b429c1dea591cf85a00f7"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/gradient_coupling_independent_replay.json",
    "bytes": 2527,
    "sha256": "3aa4734c03b4a0c09958ef6bf1a1436c8d0b959b71850dd3d24af045b8de7b0a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/original_radial_repair_certificates.json",
    "bytes": 348729,
    "sha256": "5cb6ce15a06fc6a8ca2af9f68d6859ed7557980e67adeaedcb471be6e80ed803"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/original_radial_repair_independent_replay.json",
    "bytes": 7470,
    "sha256": "41f511e0228474989abbe670406b312f6315d5f288757f6a0a2dc20bc82e88f5"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_boundary_cap_reduction_independently.py",
    "bytes": 14870,
    "sha256": "7de611401aa99ee1224b9da5d288726d71ff38124ae1411ff90a14bd8d4542c6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_good17_hermite_root_independently.py",
    "bytes": 5034,
    "sha256": "d79b5d0c9351c0c5260b41a8711750382bd4142eb072d12762cc188333c52aed"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_gradient_coupling_independently.py",
    "bytes": 8528,
    "sha256": "ff016a0038da40e41954ee86988ed9b4073f96b6f77f52ac1baa9f8ab358c05a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_original_radial_repair_independently.py",
    "bytes": 7882,
    "sha256": "dd37aea953e437f7fbfe49a6d5e2e4e52bbdfb51d6a809a4cfe7286eef8e31ad"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_single_vertex_hermite_independently.py",
    "bytes": 11088,
    "sha256": "237cd88e9a14eed7bb1d51326676813454f867bfc6c636a66c3b70c3de264f09"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/replay_zero_loading_example_independently.py",
    "bytes": 6239,
    "sha256": "11ae6563e533f8090307e6b2498b7cc819f6975c39c7f6276bea8696c45a4a0c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite.py",
    "bytes": 2017,
    "sha256": "4b5cc289963cc633021a616e4abd9ae4151b159aeecba3fd719fc5ca2370bd9a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_certificates.json",
    "bytes": 2558792,
    "sha256": "70f80792c847855ae3531635d8319810dcf382617771002c9bd2bd47f5ae7d96"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_good_curve25.json",
    "bytes": 10510,
    "sha256": "81cf0f51b4222047bbf513db3adb1b2f788f3bab098de619131fa388d3f8e4ea"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/single_vertex_hermite_independent_replay.json",
    "bytes": 31005,
    "sha256": "f588f1668967202c7d92e179c851fd9b3e81c88f5d753cb842fd0ecaede55b1e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/star_polynomial_response.py",
    "bytes": 5108,
    "sha256": "16956112ca9c4933db51806bf69885fac6419e7ba48289f73d17441d7bcbe5d6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/zero_loading_example28_certificates.json",
    "bytes": 98994,
    "sha256": "b8b71aab0b073bf79b5dfd85a4a2a8276b0a4fa6027514d1e4dbd6e03c4587fd"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/一般微扰的几何归约_第六轮/验证/zero_loading_example28_independent_replay.json",
    "bytes": 695,
    "sha256": "c6ec3e9563d911440cf0d741dec0ca49f93326b447858c10549123fbaa7d7fbb"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/audit_symbolic_identities.py",
    "bytes": 5392,
    "sha256": "d350fc16e56261bf2a57708609be1df72e82d0cb8eeb22c63b7341dadf5b84bd"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/derive_sector_transfer.py",
    "bytes": 2174,
    "sha256": "c5b9a91214f625368c6a06bf26a686bf17bafd81bad803676b1c65b5a33b9e40"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/draw_geometric_criterion.py",
    "bytes": 2945,
    "sha256": "a697739259ee953f3e1ffce35e203b8c5b248885f6467a7336f306097a633860"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/geometric_criterion.py",
    "bytes": 3734,
    "sha256": "5d5732cc2cd9d355af122de64dcef39dac7936a64f0a0ac7f1a8b9c1f88cc3f3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/geometric_criterion_checks.json",
    "bytes": 72120,
    "sha256": "48c4f3afa58c604205f6527a7a86d5cc8761ad5a880eba194f58b7b92b2bdfd9"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/sector_transfer_symbolic.json",
    "bytes": 2900,
    "sha256": "832fb61e88a2268155da7e6a868dc2a4dae27c28bf7fc10bd1f99e26d466a377"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/symbolic_identity_audit.json",
    "bytes": 1057,
    "sha256": "b118f71071d99820288d8fd8ff5b3be5210d6799d0c569eadeaad108b60a43c1"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/validate_delivery.py",
    "bytes": 6319,
    "sha256": "67997a876c7dfbff166759dd8a35240434e64acd9cf3f82a2ca9e8bcc859e923"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/verify_geometric_criterion.py",
    "bytes": 9177,
    "sha256": "adff4d00af1f6ce9310f2226c18ce20c5631df6219db59e7b3d05e3ed49b167c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/共同核心几何判据_第二轮/验证/第二轮交付核对.json",
    "bytes": 7572,
    "sha256": "39167e270ec6daa9ad7a4e685818734cf863a353f8e209593fab0413fb7fdff3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/beta25_minimal_quadratics_certificates.json",
    "bytes": 124884,
    "sha256": "34f2fef9bccd8eaa15401489aa7ae037a029c24893940967a71ab4f0763732d5"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/beta25_minimal_quadratics_independent_replay.json",
    "bytes": 3221,
    "sha256": "e7beac8ff9223173446480c0d2099f7ec5545f08920f2656dd4e02789c81df89"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_beta25_minimal_quadratics.py",
    "bytes": 7156,
    "sha256": "fd39dbd31f94a68ada2709242f07f8ffc74fac2d74be2290e56078c2c7eaf8d0"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_crossing_loop_unboundedness.py",
    "bytes": 16765,
    "sha256": "317f156e1693e787d5c814d4415fb6844c089f37c770560edfc743f08100ff09"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/certify_edge_hermite_root.py",
    "bytes": 6194,
    "sha256": "0b93376d8281c7aa332e978852e2fc7f24ee90a02f6515fa0df1080bf9fc1483"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/closed_boundary_control_certificates.json",
    "bytes": 983454,
    "sha256": "a8139f3152de0654529a5bef412d37fde9dab2c12c65804c26173a0809fc94b6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/closed_boundary_control_independent_replay.json",
    "bytes": 140885,
    "sha256": "b3f3e19fdcd55f653d1c4e9e782526e1a6c77a4055408d661496688595016cd1"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_certificates.json",
    "bytes": 120606,
    "sha256": "77fa8f26ace40437714cd585926f586123590c986e77c42b53be9059fcbd1f9e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_extension.py",
    "bytes": 9590,
    "sha256": "a1d89a679a3638c3f5f20c46757dfd56600b950338ded662de5c8140f400632b"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/collinear_interior_independent_replay.json",
    "bytes": 3685,
    "sha256": "990b328fb0b5f512e7e0cc10cb2e69a7fd5d7556a5d06b03450f588d99d1d9cc"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_meshes.py",
    "bytes": 8604,
    "sha256": "7a9af71f5c0440e79159718d9be1688610e289624888afcb0998f08d560ee1ec"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_unboundedness_certificates.json",
    "bytes": 1440234,
    "sha256": "438e03dbd3295fa5a81edfe9df55dec65a399da6aac96f076c605bed1c5a979e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/crossing_loop_unboundedness_independent_replay.json",
    "bytes": 4488,
    "sha256": "9a87be584b709ff63cc7696fb5aced77f6f9602bc8ec812d092ab451203ebe0a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_capacity_meshes.py",
    "bytes": 5550,
    "sha256": "c6cc4c600a622ea9f9c826113c24e36002889d247ba68d2cc2f8e01454c3b078"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root.py",
    "bytes": 1507,
    "sha256": "58f6548df2cfcadb43e5e61f9fd5e9f5aba1c47d49560eee3b3c6ad16d4209f9"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root_certificate.json",
    "bytes": 1470924,
    "sha256": "f26ed8c793cebb4aa33ba62714954f012c49426db1f2edcd7ec8f5593a67ec59"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/edge_hermite_root_independent_replay.json",
    "bytes": 119762,
    "sha256": "3b91491839a77f573908657dbafd775000e7250cd5156fa4f99f4a4c30a4c1fc"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/extension_macro7_certificates.json",
    "bytes": 14917,
    "sha256": "641025b97b56ec6cf5f51bd8b75702968df02bf78050510dd729f2def68de4a8"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/extension_macro7_independent_replay.json",
    "bytes": 497,
    "sha256": "baf608db4b6836987d20ceb3282eb32e584ff6828041aba2e8585c62ec2cc4ab"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_certificates.json",
    "bytes": 299580,
    "sha256": "b3280d54f8404263ac5851fa721bd236769b93aa6af1fbb8e5537489757c696e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_independent_replay.json",
    "bytes": 1745,
    "sha256": "459f2675185c737ead83d771aa980e0b880fb88ff31e7b9ce0f27945689f883f"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/fifth_capacity_meshes.py",
    "bytes": 3020,
    "sha256": "79bed5e33039f36051887bcb0c63aba95cfdf52aad9d80524832bd123120e660"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/genuine_cubic_parameters.py",
    "bytes": 6956,
    "sha256": "214fbd8b859acde793b7d521b2c7b1c07f70b70f58ac37f6af16887f4e8e19a8"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/higher_defect_indivisibility_certificates.json",
    "bytes": 328150,
    "sha256": "69a4c3f69515eea986924faf56d903a022f8ecd1d5a673f1163b826e3f01c6a3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/higher_defect_indivisibility_independent_replay.json",
    "bytes": 507,
    "sha256": "adf4a8f48dd0d9d4538d30eb918ab0e25bd40fd119e4245d38f9d7b8c2863a30"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/interface_matroid_certificates.json",
    "bytes": 4721,
    "sha256": "4bab5e64b5ef606fae07c7b7372eea61a708ed8edb2d2d8f692174dcfbaa6b0e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/one_offline_vertex_extension.py",
    "bytes": 8940,
    "sha256": "863c71af7d4ad91f8d514e91020c0e26a0213cd6e671c4151179fe0bceed66fd"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_beta25_minimal_quadratics_independently.py",
    "bytes": 6683,
    "sha256": "bab06ffe01d58ea5c716c5a44875209248d82852b5aed761f70cd37705e31b54"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_collinear_interior_independently.py",
    "bytes": 12531,
    "sha256": "2d6a2287ac1cedeec944e5996a49f97b34ff01c339f7fb74294d76b106ef3b10"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_crossing_loops_independently.py",
    "bytes": 14538,
    "sha256": "944887e1423a02375b97ef266bb31f005c77c4ff0df50636d63a3f671997695c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_edge_capacity_independently.py",
    "bytes": 11074,
    "sha256": "5a9ca2fab34d95b58241fbeb5aff778fb76b84fb828456fa4180d63946a4b3ba"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/replay_edge_hermite_root_independently.py",
    "bytes": 4846,
    "sha256": "ddf8cd6ad03153d49f6c2497854361955104ec162cea873b148255867d775cb7"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/single_edge_capacity_certificates.json",
    "bytes": 242300,
    "sha256": "4b4c19a168d669f4373abb76deba6d36c67e789fa67356834e1b4b78013b7a46"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/single_edge_capacity_independent_replay.json",
    "bytes": 1911,
    "sha256": "9505a61a198c6084f0e0405226db36fb55ee342ded76cc314f9158ccb2fa5cbd"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/triangle_capacity_certificates.json",
    "bytes": 259893,
    "sha256": "acf3cb6b984a17b3aaf9d048f7edd11557f942ffc99d0be1ffde0f1078aefe8c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/界面容量与强不可分解_第七轮/验证/triangle_capacity_independent_replay.json",
    "bytes": 656,
    "sha256": "d7c15eaa3afebf1f55a69f200cb37c868d888c56ddfecba92b5f108ea122a9c0"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/31_reduced_certificate.json",
    "bytes": 4822,
    "sha256": "65b6be50f705c7381cf888f9e06cc45f6f4a489ed808eb4c8b3462796b27cc10"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/31_symbolic_derivation.json",
    "bytes": 4575,
    "sha256": "9cb4ba47f2d427664b42afab769c127da741da4d3991b3f08b5228775fe255ed"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/analyze_local.py",
    "bytes": 4297,
    "sha256": "ae4d72d9fca8d83ece4962c2637653967d01cfdc416ad8a744e670bde3882935"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_binary_cubic.json",
    "bytes": 994,
    "sha256": "ca87f4ee1d416186072d3dd90481c2ab712e415b4791883163b1d7266630201c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_binary_cubic.py",
    "bytes": 2085,
    "sha256": "cd363dbdd6f7c14b2052e53eec884c59299957975227953e2bebf36f0c74e2e4"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic.json",
    "bytes": 3927,
    "sha256": "b85acd1137775ef6734c1afe91d638206cd1ab530eba192352aad520d0f6a79a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic.py",
    "bytes": 4698,
    "sha256": "03d610b64e4bf2a8560033976f8a37e6844d5aaba9a37e70eb5c4690fc2bca85"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic_coordinates.json",
    "bytes": 7811,
    "sha256": "1c2ec59186a2965112f674ccb87e00aad8f0972f153c7bc24117797e6cae2c57"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_cubic_coordinates.py",
    "bytes": 2256,
    "sha256": "482c5063261c197392ee21cc725e4ae8e15dfc13a87cc4c5ead89b39391d9b8e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_desingularized_series.json",
    "bytes": 2988,
    "sha256": "66fae1ef438ad012af1e5601422327dad50fafd8b00c41e166328c6663365a92"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_desingularized_series.py",
    "bytes": 2821,
    "sha256": "e6a537ab770fc4b8a715235a15cc3db194e9932d1130ce4a01a075c171cff302"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_distance_path.json",
    "bytes": 9254,
    "sha256": "7364e130a3a0f9388bb9e02620eeb4914ef7ffa0f03313a7fd0d009cf43f32e9"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_distance_path.py",
    "bytes": 3027,
    "sha256": "89fd86e46c294ede4bcd4bb9405ad88ac32fe4f1b2d36326842be4c30655cecb"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_numeric.json",
    "bytes": 10485,
    "sha256": "5a6039ba223183d52d8bd46f5266de6e009a782f1d698c90a5b93ae49137f487"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_numeric.py",
    "bytes": 2079,
    "sha256": "cae79a13fbba85dea94d6757a160e99f5fe52dbe1d992bbe0fe6d866c4c31002"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_quotient_cubic.json",
    "bytes": 28268,
    "sha256": "6cf2333986b07c8b8142ec809a007f7e373db10d408e84b23e50055df5121967"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_quotient_cubic.py",
    "bytes": 3986,
    "sha256": "effaa253fec3f8555737238b1aa001e06583f4f513d78c1dcab14d78dead8cea"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection.json",
    "bytes": 12576,
    "sha256": "ce82e6df38b40c6542721c1014c80c7b57be0233ac6078593ae39bbcb5a64e71"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection.py",
    "bytes": 2591,
    "sha256": "3af1ab1b110462c544ec0fbcbb5dba8c8ed8eaff15358f37d00f31eb0f5d6899"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection_numeric.json",
    "bytes": 9289,
    "sha256": "c80578e4622e3907e1808759462af5c8042562a532b675d96c0b1982ec2c8f56"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_reflection_numeric.py",
    "bytes": 2161,
    "sha256": "617168a67cca39facdf2d164fbfe0882cfa694d66d4e55d502a02b1a29f918c3"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_symmetric.json",
    "bytes": 2843,
    "sha256": "3e4270d1cbe26e6367935469336e64ba7651817112f31c60bc4e39c9fcc6ba83"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/branch25_symmetric.py",
    "bytes": 2193,
    "sha256": "03de8d4326a6b53be691f2cd630c23b492a6986e2998c54f31932c5a58380bb8"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_family17.py",
    "bytes": 3339,
    "sha256": "1ea2e0b05aff1ed9409b1b11dbdf1075691ebea602e836e5e467e28241d9403d"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_local.py",
    "bytes": 3987,
    "sha256": "e62e5461d310b6d6e581e8bed682ca7030e483d0584014f07ccf29e21db02aa6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/certify_schur.py",
    "bytes": 3554,
    "sha256": "43a563ac2dd5c5163a9efa5e4e7893025071c099dbf6984bffa5480f45a31140"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim17_structure_projective.json",
    "bytes": 1526,
    "sha256": "d857a4d0724b0639c3cd59aa6e985601c10fa41540569a946cfd0d06bd8fd99d"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim17_structure_projective.py",
    "bytes": 4112,
    "sha256": "623cbc275324f859a87b191ad521fa66ad18af85afaa1f1dae53f343b24b03ac"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_beta0.json",
    "bytes": 5430,
    "sha256": "36173a718df4553519841338e21f65a1c4a6cdf4222ad42b0fd52bc675ab17b7"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_beta0.py",
    "bytes": 3256,
    "sha256": "483dae2d9aa56cb7457d489300ad624c2041f7479e8606223f7162b4915193fd"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_quadratic.json",
    "bytes": 16033,
    "sha256": "51e49b83eb2559abce147e0840bec8d917c318aedf0993cb7732d8fc8d6a1c5c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dim25_quadratic.py",
    "bytes": 3323,
    "sha256": "f33fc3a8f32e3138871beff7be0fd8ea2ac93f5ae45478bc197817987e85e7da"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/dimension_explore.py",
    "bytes": 3501,
    "sha256": "989f176f710e6d8caf6f9b5b93fc239718537174a1e89be54b71490102a344e6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/family17_certificate.json",
    "bytes": 46258,
    "sha256": "16a693a949ab43623327e789d6eb3e9377aec5b53d29df4baf2e8c87e168c549"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/family17_samples.json",
    "bytes": 12834,
    "sha256": "c459bc77162403b8a3b5f06ebc493776831909f1072529fdec57a97b54fbb49c"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17.json",
    "bytes": 96132,
    "sha256": "1476df40c167ba63be629db37b65613de658c7369dd55e5873e63f49f9020e5a"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17_good_minor.json",
    "bytes": 292886,
    "sha256": "c5126d21f918fbe8bba05f442f96142cab3af2890e80a6e88c9df982748d60af"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/geometric_insights17_symmetric_minor.json",
    "bytes": 27086,
    "sha256": "da2e005cd0b3a59439b1852153a2469610d8f12511650f1e1b1dfd43a9ffacef"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/local_certificates.json",
    "bytes": 1281379,
    "sha256": "c3447132ce272e1a600d57b123b0d11928642e0e683de1e3f2ae3faee27c1ab2"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/local_numeric_exploration.json",
    "bytes": 10035,
    "sha256": "b71149257b6ba28af1383bda7603e1253bfc447d3a9cdb56e03a7bca85e35d20"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/mesh_17_认证盒.json",
    "bytes": 3053,
    "sha256": "bf4596bd46478694e45c4d0db8fb52924baefc90ad299ec7fc31c88334f3f351"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/mesh_25.json",
    "bytes": 5237,
    "sha256": "7b61997997b863c38f2d8dbde16631eb2c817b60c071a336e9d710249975b73e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/schur_certificates.json",
    "bytes": 1091773,
    "sha256": "ef180ac62304a0be2ed6768d6954f9655be6aa4b28077ef026af2dbd2bfdef78"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/verify_geometric_insights17.py",
    "bytes": 6567,
    "sha256": "b6f81aab2c0092fb34a851768cc189cc8620c2dfa04f77565e22c0400ed9a12f"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/verify_local_dimensions.py",
    "bytes": 10050,
    "sha256": "dde78fa876b1e910bd9c2c4222e7b86c8f969819bac4c0a2a57cf5c72091c2ca"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/例子的仔细分析/验证/精确维数_主代理独立核验.json",
    "bytes": 2135,
    "sha256": "b16f94f53087f04864a824d0c3e1b5062d194639d30c91763e75d66b745965d6"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/17点_精确隐式方程.json",
    "bytes": 15397,
    "sha256": "38cb4f9eac9479f110c82ea41f45f6dbf875f09d5049bbda6aea18e97ea8d533"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/export_17_implicit.py",
    "bytes": 7054,
    "sha256": "528578f480824d7429efe8e7d2c1afd4dc7e38a5dd86ba6357bb5c04874c4bce"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_17_认证盒.json",
    "bytes": 3053,
    "sha256": "bf4596bd46478694e45c4d0db8fb52924baefc90ad299ec7fc31c88334f3f351"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_25.json",
    "bytes": 5237,
    "sha256": "7b61997997b863c38f2d8dbde16631eb2c817b60c071a336e9d710249975b73e"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/mesh_31.json",
    "bytes": 5509,
    "sha256": "d97aa30c332fe84bf6f90172d1ae437580fbdd0120af5f8d8ef326eacdc33741"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/verify_examples.py",
    "bytes": 14231,
    "sha256": "795c5d607fb42642c2ac9b99dc5be6eb2ef4f70af4e8ee01b86a86ab30198bd1"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/复核结果.json",
    "bytes": 3647,
    "sha256": "6f6f70ba7e87f5d78d257fe517a0ef5a763445c816a0fa7a831ac021a54f87ae"
  },
  {
    "path": "00AI4math/三次C1样条插值20261027/更多例子_最小顶点反例/验证/隐式表示导出核验.json",
    "bytes": 301,
    "sha256": "d607e71e8bb1db90c72f3457650a19668f0d4cfbaf37d4ccdbff1d59413ab95c"
  }
]

==> anc/crossing-data.json <==
{"1": {"coarse_partition": {"n": 1, "epsilon": "1/2", "lambda": "1/200", "kappa": "1/400", "mu": "1/40000", "theta": "1/100", "sigma": "1/2000", "points": {"V0": ["1/2", "1/2"], "V1": ["3/2", "1/2"], "V2": ["3/2", "3/2"], "V3": ["1/2", "3/2"], "C0_BL_P1": ["99901/200000", "99899/200000"], "C0_BL_P2": ["499/1000", "499/1000"], "C0_BL_P3": ["99899/200000", "99901/200000"], "C0_BR_P1": ["300099/200000", "99899/200000"], "C0_BR_P2": ["1501/1000", "499/1000"], "C0_BR_P3": ["300101/200000", "99901/200000"], "C0_TR_P1": ["300099/200000", "300101/200000"], "C0_TR_P2": ["1501/1000", "1501/1000"], "C0_TR_P3": ["300101/200000", "300099/200000"], "C0_TL_P1": ["99901/200000", "300101/200000"], "C0_TL_P2": ["499/1000", "1501/1000"], "C0_TL_P3": ["99899/200000", "300099/200000"], "W0_0_u_P2": ["301/201", "20101/40200"], "W0_0_u_P3": ["101/201", "20101/40200"], "W0_0_d_P2": ["301/201", "20099/40200"], "W0_0_d_P3": ["101/201", "20099/40200"], "W0_1_u_P2": ["60301/40200", "101/201"], "W0_1_u_P3": ["60301/40200", "301/201"], "W0_1_d_P2": ["60299/40200", "101/201"], "W0_1_d_P3": ["60299/40200", "301/201"], "W0_2_u_P2": ["101/201", "60299/40200"], "W0_2_u_P3": ["301/201", "60299/40200"], "W0_2_d_P2": ["101/201", "60301/40200"], "W0_2_d_P3": ["301/201", "60301/40200"], "W0_3_u_P2": ["20099/40200", "301/201"], "W0_3_u_P3": ["20099/40200", "101/201"], "W0_3_d_P2": ["20101/40200", "301/201"], "W0_3_d_P3": ["20101/40200", "101/201"], "BOX0": ["-1", "-1"], "BOX1": ["3", "-1"], "BOX2": ["3", "3"], "BOX3": ["-1", "3"]}, "quads": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/2000", "1/200000"], ["1/2000", "-1/200000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/2000", "-1/200000"], ["1/2000", "-1/200000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V2", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V2"], "A": [["-1/2000", "-1/200000"], ["-1/2000", "1/200000"]], "origin": "V2", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V3", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V3", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/2000", "1/200000"], ["-1/2000", "1/200000"]], "origin": "V3", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W0_0_u", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_u_P2", "P3": "W0_0_u_P3"}, "boundary": ["V0", "V1", "W0_0_u_P2", "W0_0_u_P3"], "start": "V0", "end": "V1", "side": 1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_0_d", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_d_P2", "P3": "W0_0_d_P3"}, "boundary": ["W0_0_d_P3", "W0_0_d_P2", "V1", "V0"], "start": "V0", "end": "V1", "side": -1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_1_u", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_u_P2", "P3": "W0_1_u_P3"}, "boundary": ["V2", "V1", "W0_1_u_P2", "W0_1_u_P3"], "start": "V2", "end": "V1", "side": 1, "loop": 0, "segment": 1, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_1_d", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_d_P2", "P3": "W0_1_d_P3"}, "boundary": ["W0_1_d_P3", "W0_1_d_P2", "V1", "V2"], "start": "V2", "end": "V1", "side": -1, "loop": 0, "segment": 1, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_2_u", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_u_P2", "P3": "W0_2_u_P3"}, "boundary": ["V2", "V3", "W0_2_u_P2", "W0_2_u_P3"], "start": "V2", "end": "V3", "side": 1, "loop": 0, "segment": 2, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_2_d", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_d_P2", "P3": "W0_2_d_P3"}, "boundary": ["W0_2_d_P3", "W0_2_d_P2", "V3", "V2"], "start": "V2", "end": "V3", "side": -1, "loop": 0, "segment": 2, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_3_u", "boundary_map": {"P0": "V0", "P1": "V3", "P2": "W0_3_u_P2", "P3": "W0_3_u_P3"}, "boundary": ["V0", "V3", "W0_3_u_P2", "W0_3_u_P3"], "start": "V0", "end": "V3", "side": 1, "loop": 0, "segment": 3, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_3_d", "boundary_map": {"P0": "V0", "P1": "V3", "P2": "W0_3_d_P2", "P3": "W0_3_d_P3"}, "boundary": ["W0_3_d_P3", "W0_3_d_P2", "V3", "V0"], "start": "V0", "end": "V3", "side": -1, "loop": 0, "segment": 3, "forward": false, "length": "1", "tangent": ["0", "1"]}], "triangles": [["V0", "W0_0_u_P3", "W0_3_d_P3"], ["V0", "W0_3_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V2", "C0_TR_P1", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "C0_TR_P3"], ["V3", "W0_2_d_P2", "C0_TL_P1"], ["V3", "C0_TL_P3", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W0_2_u_P2"], ["C0_BL_P2", "BOX0", "BOX1"], ["BOX2", "BOX3", "C0_TL_P2"], ["BOX2", "C0_TL_P2", "C0_TL_P1"], ["BOX2", "C0_TL_P1", "W0_2_d_P2"], ["BOX2", "W0_2_d_P2", "W0_2_d_P3"], ["BOX2", "W0_2_d_P3", "C0_TR_P1"], ["BOX2", "C0_TR_P1", "C0_TR_P2"], ["BOX1", "BOX2", "C0_TR_P2"], ["BOX1", "C0_TR_P2", "C0_TR_P3"], ["BOX1", "C0_TR_P3", "W0_1_u_P3"], ["BOX1", "W0_1_u_P3", "W0_1_u_P2"], ["BOX1", "W0_1_u_P2", "C0_BR_P3"], ["BOX1", "C0_BR_P3", "C0_BR_P2"], ["C0_BL_P2", "BOX1", "C0_BR_P2"], ["C0_BL_P2", "C0_BR_P2", "C0_BR_P1"], ["C0_BL_P2", "C0_BR_P1", "W0_0_d_P2"], ["C0_BL_P2", "W0_0_d_P2", "W0_0_d_P3"], ["W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["C0_TL_P2", "BOX3", "BOX0"], ["C0_TL_P2", "BOX0", "C0_BL_P2"], ["C0_TL_P2", "C0_BL_P2", "C0_BL_P3"], ["C0_TL_P2", "C0_BL_P3", "W0_3_u_P3"], ["C0_TL_P2", "W0_3_u_P3", "W0_3_u_P2"], ["W0_3_u_P2", "C0_TL_P3", "C0_TL_P2"], ["W0_3_d_P3", "W0_0_u_P3", "W0_0_u_P2"], ["W0_3_d_P3", "W0_0_u_P2", "W0_1_d_P2"], ["W0_3_d_P3", "W0_1_d_P2", "W0_1_d_P3"], ["W0_3_d_P3", "W0_1_d_P3", "W0_2_u_P3"], ["W0_3_d_P3", "W0_2_u_P3", "W0_2_u_P2"], ["W0_2_u_P2", "W0_3_d_P2", "W0_3_d_P3"]], "junction_triangles": [["V0", "W0_0_u_P3", "W0_3_d_P3"], ["V0", "W0_3_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V2", "C0_TR_P1", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "C0_TR_P3"], ["V3", "W0_2_d_P2", "C0_TL_P1"], ["V3", "C0_TL_P3", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W0_2_u_P2"]], "void_polygons": [["BOX0", "BOX1", "BOX2", "BOX3", "C0_TL_P2", "C0_TL_P1", "W0_2_d_P2", "W0_2_d_P3", "C0_TR_P1", "C0_TR_P2", "C0_TR_P3", "W0_1_u_P3", "W0_1_u_P2", "C0_BR_P3", "C0_BR_P2", "C0_BR_P1", "W0_0_d_P2", "W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["BOX3", "BOX0", "C0_BL_P2", "C0_BL_P3", "W0_3_u_P3", "W0_3_u_P2", "C0_TL_P3", "C0_TL_P2"], ["W0_0_u_P3", "W0_0_u_P2", "W0_1_d_P2", "W0_1_d_P3", "W0_2_u_P3", "W0_2_u_P2", "W0_3_d_P2", "W0_3_d_P3"]], "outer_boundary": ["BOX0", "BOX1", "BOX2", "BOX3"], "outer_bridges": [["BOX0", "C0_BL_P2"], ["BOX3", "C0_TL_P2"]], "loops": [{"index": 0, "ports": ["V0", "V1", "V2", "V3"], "corner_names": ["C0_BL", "C0_BR", "C0_TR", "C0_TL"]}], "segments": [{"loop": 0, "index": 0, "start": "V0", "end": "V1", "forward": true, "quad_names": ["W0_0_u", "W0_0_d"]}, {"loop": 0, "index": 1, "start": "V1", "end": "V2", "forward": false, "quad_names": ["W0_1_u", "W0_1_d"]}, {"loop": 0, "index": 2, "start": "V2", "end": "V3", "forward": true, "quad_names": ["W0_2_u", "W0_2_d"]}, {"loop": 0, "index": 3, "start": "V3", "end": "V0", "forward": false, "quad_names": ["W0_3_u", "W0_3_d"]}], "corners": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/2000", "1/200000"], ["1/2000", "-1/200000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/2000", "-1/200000"], ["1/2000", "-1/200000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V2", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V2"], "A": [["-1/2000", "-1/200000"], ["-1/2000", "1/200000"]], "origin": "V2", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V3", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V3", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/2000", "1/200000"], ["-1/2000", "1/200000"]], "origin": "V3", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}], "port_loop_membership": {"V0": [0], "V1": [0], "V2": [0], "V3": [0]}}, "coarse_minimum_doubled_area": "1/100000000", "fine_vertices": 360, "fine_faces": 714, "fine_boundary_vertices": 4, "fine_native_H_rows": 1069, "full_space_dimension": 725, "vertex_defect": 1, "vertex_evaluation_rank": 359, "zero_value_space_dimension": 366, "normal_coarse_and_fine_disk_topology_verified": true, "fine_minimum_doubled_area_interval_lower": "117836725826738561753481854769205451859725343098236088970182117516278016601378924028741602861421363103877844037/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "scalar_state_cycles": [{"loop": 0, "events": [{"kind": "corner", "name": "C0_BL", "from": "L0_V0_in", "to": "L0_V0_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_0", "from": "L0_V0_out", "to": "L0_V1_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_0_u", "W0_0_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_BR", "from": "L0_V1_in", "to": "L0_V1_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_1", "from": "L0_V1_out", "to": "L0_V2_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_1_u", "W0_1_d"], "length": "1", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C0_TR", "from": "L0_V2_in", "to": "L0_V2_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_2", "from": "L0_V2_out", "to": "L0_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_2_u", "W0_2_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_TL", "from": "L0_V3_in", "to": "L0_V3_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_3", "from": "L0_V3_out", "to": "L0_V0_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_3_u", "W0_3_d"], "length": "1", "next_state_scale_exponents": [0, 0]}], "states": {"L0_V0_in": {"port": "V0", "direction": ["0", "-1"]}, "L0_V0_out": {"port": "V0", "direction": ["1", "0"]}, "L0_V1_in": {"port": "V1", "direction": ["1", "0"]}, "L0_V1_out": {"port": "V1", "direction": ["0", "1"]}, "L0_V2_in": {"port": "V2", "direction": ["0", "1"]}, "L0_V2_out": {"port": "V2", "direction": ["-1", "0"]}, "L0_V3_in": {"port": "V3", "direction": ["-1", "0"]}, "L0_V3_out": {"port": "V3", "direction": ["0", "-1"]}}, "cycle_rank": 7, "one_nonzero_relation": true}], "actual_crossing_star_certificates": [], "global_loading_and_native_interface_pressure_checks": [{"loop": 0, "loading_intervals": {"C0_BL_I_O": ["4953367740701508603074816038511984813768831368735507434709758584949121/125000000000000000000000000000000000000000000000000000000000", "39626941925612068824598528308095878510150650949884107563196490850631297/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A0": ["-32178863036845308173383383450704970075816787492762812182350408852213491/1000000000000000000000000000000000000000000000000000000000000", "-32178863036845308173383383450704970075816787492762773134562464403624907/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A1": ["-10997023812169259810090617459753288057674621882337609826022988066722713/1000000000000000000000000000000000000000000000000000000000000", "-219940476243385196201812349195065761153492437646751929631043369536707/20000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A2": ["-12346382549736629532133557877284678755314789357967173695624507462715359/1000000000000000000000000000000000000000000000000000000000000", "-6173191274868314766066778938642339377657394678983579356829386654805147/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A3": ["-5498511906084629905045308729876644028837310941168804913006215172471549/500000000000000000000000000000000000000000000000000000000000", "-2199404762433851962018123491950657611534924376467519296312545239722993/200000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U0": ["-3395764838498431028233137870885406780605617143335762432323178254782703/500000000000000000000000000000000000000000000000000000000000", "-1697882419249215514116568935442703390302808571667879155745132016173187/250000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U1": ["-603768494700510506035627973975935419600931288528717895632485876749479/50000000000000000000000000000000000000000000000000000000000", "-2415073978802042024142511895903741678403725154114868651666484634105237/200000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U2": ["-12075369894010210120712559479518708392018625770574357912584350781269389/1000000000000000000000000000000000000000000000000000000000000", "-1509421236751276265089069934939838549002328221321792907299723740530797/125000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U3": ["-135830593539937241129325514835416271224224685733430497292004210156433/20000000000000000000000000000000000000000000000000000000000", "-848941209624607757058284467721351695151404285833939577878334258304563/125000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W0": ["4176717688502116377283660660080029329879505359270443098485152373586273/250000000000000000000000000000000000000000000000000000000000", "3341374150801693101826928528064023463903604287416358533399507042999919/200000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W1": ["481699303247100059392994505185885345881190841682528508600687126585557/31250000000000000000000000000000000000000000000000000000000", "7707188851953600950287912082974165534099053466920465490015248535798759/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W2": ["15414377703907201900575824165948331068198106933840912275247263151550849/1000000000000000000000000000000000000000000000000000000000000", "7707188851953600950287912082974165534099053466920465490002610985392247/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W3": ["4176717688502116377283660660080029329879505359270443098488025074164897/250000000000000000000000000000000000000000000000000000000000", "16706870754008465509134642640320117319518021437081792666986044412685099/1000000000000000000000000000000000000000000000000000000000000"], "V0": ["-537244732367367016349938437944902927091847975105007404236044356184483/1000000000000000000000000000000000000000000000000000000000000", "-537244732367367016349938437944902927091847975105006752303156671275631/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_P1": ["173082233881118694526033159077428426887770798703357016334739003447959/500000000000000000000000000000000000000000000000000000000000", "346164467762237389052066318154856853775541597406714452727769304177043/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_P2": ["57143604499607770570868655842381935359599938295918960328646675043777/250000000000000000000000000000000000000000000000000000000000", "114287208999215541141737311684763870719199876591838059340416750598039/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_P3": ["173082233881118694526033159077428426887770798703357016335534700439189/500000000000000000000000000000000000000000000000000000000000", "43270558470279673631508289769357106721942699675839306590772238774323/125000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_O": ["-47481909052073763508769245706976841964672328831979036195054350469/500000000000000000000000000000000000000000000000000000000000", "-94963818104147527017538491413953683929344657663957987527334483409/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A0": ["77062933700608658485367705293994144989193710295950930956425818867/1000000000000000000000000000000000000000000000000000000000000", "770629337006086584853677052939941449891937102959509998228339757/10000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A1": ["10523576255314053471067130564086699627571179312097449442245743/400000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243647116331287151/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A2": ["7426032233153880673239532096600726999326357162613249827501265281/250000000000000000000000000000000000000000000000000000000000", "29704128932615522692958128386402907997305428650453025855001747333/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A3": ["26452624980402864960180720700670720280040589795532526247741748961/1000000000000000000000000000000000000000000000000000000000000", "13226312490201432480090360350335360140020294897766274943404831799/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U0": ["16181818360030768402871480169743142604460224979116695141270952931/1000000000000000000000000000000000000000000000000000000000000", "647272734401230736114859206789725704178408999164668384118084813/40000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U1": ["28941734042357250023258291457970341365730972653324177569703198097/1000000000000000000000000000000000000000000000000000000000000", "2894173404235725002325829145797034136573097265332420343595427123/100000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U2": ["14522887700271534901677667487767277220641783174847918093883373057/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423965536663613007/250000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U3": ["16193911234058503704785877436093530734431925629409923689235607067/1000000000000000000000000000000000000000000000000000000000000", "404847780851462592619646935902338268360798140735248454037571761/25000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W0": ["-39895307170599411457133727285226892316161006063039009328410467679/1000000000000000000000000000000000000000000000000000000000000", "-39895307170599411457133727285226892316161006063038973676605398539/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W1": ["-36966118648872493473795401803459670613821100080445470063057792061/1000000000000000000000000000000000000000000000000000000000000", "-9241529662218123368448850450864917653455275020111359257155501313/250000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W2": ["-37131842709294731228135365825061116254106060010004716651077202459/1000000000000000000000000000000000000000000000000000000000000", "-18565921354647365614067682912530558127053030005002341734334893791/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W3": ["-7999377726885088591486619534695231358502254809962373405127716921/200000000000000000000000000000000000000000000000000000000000", "-19998444317212721478716548836738078396255637024905915641555789803/500000000000000000000000000000000000000000000000000000000000"], "V1": ["40930448155199328523886549770665315835698955574269261833489575953113/1000000000000000000000000000000000000000000000000000000000000", "4093044815519932852388654977066531583569895557426928018182568604643/100000000000000000000000000000000000000000000000000000000000"], "W0_0_u_P2": ["-552369053549532736118852414808507789794281934704000137674028973/1000000000000000000000000000000000000000000000000000000000000", "-552369053549532736118852414808507789794281934703999644055605537/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_P3": ["-26143990571317629687007938592242703820367302376424054117778083/31250000000000000000000000000000000000000000000000000000000", "-836607698282164149984254034951766522251753676045568984148373019/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_O": ["-47481909052073763508769245706976841964672328831979036195054350469/500000000000000000000000000000000000000000000000000000000000", "-94963818104147527017538491413953683929344657663957987527334483409/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A0": ["77062933700608658485367705293994144989193710295950930956425818867/1000000000000000000000000000000000000000000000000000000000000", "770629337006086584853677052939941449891937102959509998228339757/10000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A1": ["10523576255314053471067130564086699627571179312097449442245743/400000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243647116331287151/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A2": ["7426032233153880673239532096600726999326357162613249827501265281/250000000000000000000000000000000000000000000000000000000000", "29704128932615522692958128386402907997305428650453025855001747333/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A3": ["26452624980402864960180720700670720280040589795532526247741748961/1000000000000000000000000000000000000000000000000000000000000", "13226312490201432480090360350335360140020294897766274943404831799/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U0": ["16181818360030768402871480169743142604460224979116695141270952931/1000000000000000000000000000000000000000000000000000000000000", "647272734401230736114859206789725704178408999164668384118084813/40000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U1": ["28941734042357250023258291457970341365730972653324177569703198097/1000000000000000000000000000000000000000000000000000000000000", "2894173404235725002325829145797034136573097265332420343595427123/100000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U2": ["14522887700271534901677667487767277220641783174847918093883373057/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423965536663613007/250000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U3": ["16193911234058503704785877436093530734431925629409923689235607067/1000000000000000000000000000000000000000000000000000000000000", "404847780851462592619646935902338268360798140735248454037571761/25000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W0": ["-39895307170599411457133727285226892316161006063039009328410467679/1000000000000000000000000000000000000000000000000000000000000", "-39895307170599411457133727285226892316161006063038973676605398539/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W1": ["-36966118648872493473795401803459670613821100080445470063057792061/1000000000000000000000000000000000000000000000000000000000000", "-9241529662218123368448850450864917653455275020111359257155501313/250000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W2": ["-37131842709294731228135365825061116254106060010004716651077202459/1000000000000000000000000000000000000000000000000000000000000", "-18565921354647365614067682912530558127053030005002341734334893791/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W3": ["-7999377726885088591486619534695231358502254809962373405127716921/200000000000000000000000000000000000000000000000000000000000", "-19998444317212721478716548836738078396255637024905915641555789803/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_P2": ["-552369053549532736118852414808507789794281934704000137674028973/1000000000000000000000000000000000000000000000000000000000000", "-552369053549532736118852414808507789794281934703999644055605537/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_P3": ["-26143990571317629687007938592242703820367302376424054117778083/31250000000000000000000000000000000000000000000000000000000", "-836607698282164149984254034951766522251753676045568984148373019/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_O": ["-120769098104496356903839720138039234089201086819845990055355638561389/40000000000000000000000000000000000000000000000000000000000", "-3019227452612408922595993003450980852230027170496148398151771680329233/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A0": ["612937195968077631067931249422021778909815632353796897172681832916101/250000000000000000000000000000000000000000000000000000000000", "1225874391936155262135862498844043557819631264707594343794941650864741/500000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A1": ["837877327325983351232944881886462137028765043871216415950552624198447/1000000000000000000000000000000000000000000000000000000000000", "104734665915747918904118110235807767128595630483902098937110991419521/125000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A2": ["470343348782696371129569710675996583725191694883697254558334728562817/500000000000000000000000000000000000000000000000000000000000", "117585837195674092782392427668999145931297923720924366343865556873519/125000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A3": ["837877327325983351232944881886462137028765043871216415951357030541331/1000000000000000000000000000000000000000000000000000000000000", "209469331831495837808236220471615534257191260967804197874020881253321/250000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U0": ["517455343501228146489870478843931928146126829814609820275517737921209/1000000000000000000000000000000000000000000000000000000000000", "103491068700245629297974095768786385629225365962922010447133430459797/200000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U1": ["92003789625968960050486422822441998300519818078438422715258408570487/100000000000000000000000000000000000000000000000000000000000", "920037896259689600504864228224419983005198180784384639624388956144067/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U2": ["920037896259689600504864228224419983005198180784384227157564462381189/1000000000000000000000000000000000000000000000000000000000000", "920037896259689600504864228224419983005198180784384639619408579467749/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U3": ["129363835875307036622467619710982982036531707453652455069758415222461/250000000000000000000000000000000000000000000000000000000000", "517455343501228146489870478843931928146126829814610052232151229330349/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W0": ["-1272917878004299759615799695334628367370188397286204185887545087229707/1000000000000000000000000000000000000000000000000000000000000", "-1272917878004299759615799695334628367370188397286203615358330258852943/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W1": ["-587220588658311099915923075372196577995930390633680344531814275756253/500000000000000000000000000000000000000000000000000000000000", "-293610294329155549957961537686098288997965195316840040665482825960143/250000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W2": ["-234888235463324439966369230148878631198372156253472137812340561842721/200000000000000000000000000000000000000000000000000000000000", "-1174441177316622199831846150744393155991860781267360162663857046139473/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W3": ["-1272917878004299759615799695334628367370188397286204185886669588285943/1000000000000000000000000000000000000000000000000000000000000", "-1272917878004299759615799695334628367370188397286203615359205757796707/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_P1": ["-206052453953840049420503173568556797221494973790770517340794153989/7812500000000000000000000000000000000000000000000000000000", "-26374714106091526325824406216775270044351356645218614398103832741881/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_P2": ["-2176922203211078405422739458395370496469026807607922344730905246527/125000000000000000000000000000000000000000000000000000000000", "-217692220321107840542273945839537049646902680760792136901036584903/12500000000000000000000000000000000000000000000000000000000"], "C0_BR_P3": ["-26374714106091526325824406216775270044351356645218626219500401365087/1000000000000000000000000000000000000000000000000000000000000", "-5274942821218305265164881243355054008870271329043722879645016617477/200000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_O": ["-23740954526036881754384622853488420982336164415989507522636442669/250000000000000000000000000000000000000000000000000000000000", "-9496381810414752701753849141395368392934465766395802982689846833/100000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A0": ["3082517348024346339414708211759765799567748411838038611297232701/40000000000000000000000000000000000000000000000000000000000", "1204108339072010288833870395218658515456151723374233835887966139/15625000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A1": ["13154470319142566838833913205108374534463974140121817662179411889/500000000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243635397587113057/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A2": ["5940825786523104538591625677280581599461085730090602508212437767/200000000000000000000000000000000000000000000000000000000000", "14852064466307761346479064193201453998652714325226506311972474757/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A3": ["26452624980402864960180720700670720280040589795532538030487275267/1000000000000000000000000000000000000000000000000000000000000", "826644530637589530005647521895960008751268431110391815752013471/31250000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U0": ["16181818360030768402871480169743142604460224979116702349109420017/1000000000000000000000000000000000000000000000000000000000000", "2022727295003846050358935021217892825557528122389587799389229119/125000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U1": ["28941734042357250023258291457970341365730972653324190461168130737/1000000000000000000000000000000000000000000000000000000000000", "14470867021178625011629145728985170682865486326662095272244830007/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U2": ["14522887700271534901677667487767277220641783174847924562787317607/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423962302211721377/250000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U3": ["8096955617029251852392938718046765367215962814704965451230290723/500000000000000000000000000000000000000000000000000000000000", "1619391123405850370478587743609353073443192562940993094827807591/100000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W0": ["-797906143411988229142674545704537846323220121260779831158309041/20000000000000000000000000000000000000000000000000000000000", "-19947653585299705728566863642613446158080503031519495723550428621/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W1": ["-18483059324436246736897700901729835306910550040222726798652979223/500000000000000000000000000000000000000000000000000000000000", "-3696611864887249347379540180345967061382110008044545349437424941/100000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W2": ["-580185042332730175439615091016579941470407187656323439242299973/15625000000000000000000000000000000000000000000000000000000", "-37131842709294731228135365825061116254106060010004700008240204151/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W3": ["-39996888634425442957433097673476156792511274049811849209896319997/1000000000000000000000000000000000000000000000000000000000000", "-7999377726885088591486619534695231358502254809962369819770857683/200000000000000000000000000000000000000000000000000000000000"], "V2": ["-537244732367367016349938437944902927091847975105007404236044356184483/1000000000000000000000000000000000000000000000000000000000000", "-537244732367367016349938437944902927091847975105006752303156671275631/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_P2": ["-27618452677476636805942620740425389489714096735199994581663679/50000000000000000000000000000000000000000000000000000000000", "-110473810709906547223770482961701557958856386940799978019273413/200000000000000000000000000000000000000000000000000000000000"], "W0_1_u_P3": ["-83660769828216414998425403495176652225175367604556935912023427/100000000000000000000000000000000000000000000000000000000000", "-104575962285270518748031754368970815281469209505696169599630837/125000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_O": ["-23740954526036881754384622853488420982336164415989507522636442669/250000000000000000000000000000000000000000000000000000000000", "-9496381810414752701753849141395368392934465766395802982689846833/100000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A0": ["3082517348024346339414708211759765799567748411838038611297232701/40000000000000000000000000000000000000000000000000000000000", "1204108339072010288833870395218658515456151723374233835887966139/15625000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A1": ["13154470319142566838833913205108374534463974140121817662179411889/500000000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243635397587113057/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A2": ["5940825786523104538591625677280581599461085730090602508212437767/200000000000000000000000000000000000000000000000000000000000", "14852064466307761346479064193201453998652714325226506311972474757/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A3": ["26452624980402864960180720700670720280040589795532538030487275267/1000000000000000000000000000000000000000000000000000000000000", "826644530637589530005647521895960008751268431110391815752013471/31250000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U0": ["16181818360030768402871480169743142604460224979116702349109420017/1000000000000000000000000000000000000000000000000000000000000", "2022727295003846050358935021217892825557528122389587799389229119/125000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U1": ["28941734042357250023258291457970341365730972653324190461168130737/1000000000000000000000000000000000000000000000000000000000000", "14470867021178625011629145728985170682865486326662095272244830007/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U2": ["14522887700271534901677667487767277220641783174847924562787317607/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423962302211721377/250000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U3": ["8096955617029251852392938718046765367215962814704965451230290723/500000000000000000000000000000000000000000000000000000000000", "1619391123405850370478587743609353073443192562940993094827807591/100000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W0": ["-797906143411988229142674545704537846323220121260779831158309041/20000000000000000000000000000000000000000000000000000000000", "-19947653585299705728566863642613446158080503031519495723550428621/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W1": ["-18483059324436246736897700901729835306910550040222726798652979223/500000000000000000000000000000000000000000000000000000000000", "-3696611864887249347379540180345967061382110008044545349437424941/100000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W2": ["-580185042332730175439615091016579941470407187656323439242299973/15625000000000000000000000000000000000000000000000000000000", "-37131842709294731228135365825061116254106060010004700008240204151/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W3": ["-39996888634425442957433097673476156792511274049811849209896319997/1000000000000000000000000000000000000000000000000000000000000", "-7999377726885088591486619534695231358502254809962369819770857683/200000000000000000000000000000000000000000000000000000000000"], "W0_1_d_P2": ["-27618452677476636805942620740425389489714096735199994581663679/50000000000000000000000000000000000000000000000000000000000", "-110473810709906547223770482961701557958856386940799978019273413/200000000000000000000000000000000000000000000000000000000000"], "W0_1_d_P3": ["-83660769828216414998425403495176652225175367604556935912023427/100000000000000000000000000000000000000000000000000000000000", "-104575962285270518748031754368970815281469209505696169599630837/125000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_O": ["4953367740701508603074816038511984813768831368735507434709758584949121/125000000000000000000000000000000000000000000000000000000000", "39626941925612068824598528308095878510150650949884107563196490850631297/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A0": ["-32178863036845308173383383450704970075816787492762812182350408852213491/1000000000000000000000000000000000000000000000000000000000000", "-32178863036845308173383383450704970075816787492762773134562464403624907/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A1": ["-10997023812169259810090617459753288057674621882337609826022988066722713/1000000000000000000000000000000000000000000000000000000000000", "-219940476243385196201812349195065761153492437646751929631043369536707/20000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A2": ["-12346382549736629532133557877284678755314789357967173695624507462715359/1000000000000000000000000000000000000000000000000000000000000", "-6173191274868314766066778938642339377657394678983579356829386654805147/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A3": ["-5498511906084629905045308729876644028837310941168804913006215172471549/500000000000000000000000000000000000000000000000000000000000", "-2199404762433851962018123491950657611534924376467519296312545239722993/200000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U0": ["-3395764838498431028233137870885406780605617143335762432323178254782703/500000000000000000000000000000000000000000000000000000000000", "-1697882419249215514116568935442703390302808571667879155745132016173187/250000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U1": ["-603768494700510506035627973975935419600931288528717895632485876749479/50000000000000000000000000000000000000000000000000000000000", "-2415073978802042024142511895903741678403725154114868651666484634105237/200000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U2": ["-12075369894010210120712559479518708392018625770574357912584350781269389/1000000000000000000000000000000000000000000000000000000000000", "-1509421236751276265089069934939838549002328221321792907299723740530797/125000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U3": ["-135830593539937241129325514835416271224224685733430497292004210156433/20000000000000000000000000000000000000000000000000000000000", "-848941209624607757058284467721351695151404285833939577878334258304563/125000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W0": ["4176717688502116377283660660080029329879505359270443098485152373586273/250000000000000000000000000000000000000000000000000000000000", "3341374150801693101826928528064023463903604287416358533399507042999919/200000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W1": ["481699303247100059392994505185885345881190841682528508600687126585557/31250000000000000000000000000000000000000000000000000000000", "7707188851953600950287912082974165534099053466920465490015248535798759/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W2": ["15414377703907201900575824165948331068198106933840912275247263151550849/1000000000000000000000000000000000000000000000000000000000000", "7707188851953600950287912082974165534099053466920465490002610985392247/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W3": ["4176717688502116377283660660080029329879505359270443098488025074164897/250000000000000000000000000000000000000000000000000000000000", "16706870754008465509134642640320117319518021437081792666986044412685099/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_P1": ["173082233881118694526033159077428426887770798703357016334739003447959/500000000000000000000000000000000000000000000000000000000000", "346164467762237389052066318154856853775541597406714452727769304177043/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_P2": ["57143604499607770570868655842381935359599938295918960328646675043777/250000000000000000000000000000000000000000000000000000000000", "114287208999215541141737311684763870719199876591838059340416750598039/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_P3": ["173082233881118694526033159077428426887770798703357016335534700439189/500000000000000000000000000000000000000000000000000000000000", "43270558470279673631508289769357106721942699675839306590772238774323/125000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_O": ["-47481909052073763508769245706976841964672328831979036195054350469/500000000000000000000000000000000000000000000000000000000000", "-94963818104147527017538491413953683929344657663957987527334483409/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A0": ["77062933700608658485367705293994144989193710295950930956425818867/1000000000000000000000000000000000000000000000000000000000000", "770629337006086584853677052939941449891937102959509998228339757/10000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A1": ["10523576255314053471067130564086699627571179312097449442245743/400000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243647116331287151/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A2": ["7426032233153880673239532096600726999326357162613249827501265281/250000000000000000000000000000000000000000000000000000000000", "29704128932615522692958128386402907997305428650453025855001747333/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A3": ["26452624980402864960180720700670720280040589795532526247741748961/1000000000000000000000000000000000000000000000000000000000000", "13226312490201432480090360350335360140020294897766274943404831799/500000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U0": ["16181818360030768402871480169743142604460224979116695141270952931/1000000000000000000000000000000000000000000000000000000000000", "647272734401230736114859206789725704178408999164668384118084813/40000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U1": ["28941734042357250023258291457970341365730972653324177569703198097/1000000000000000000000000000000000000000000000000000000000000", "2894173404235725002325829145797034136573097265332420343595427123/100000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U2": ["14522887700271534901677667487767277220641783174847918093883373057/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423965536663613007/250000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U3": ["16193911234058503704785877436093530734431925629409923689235607067/1000000000000000000000000000000000000000000000000000000000000", "404847780851462592619646935902338268360798140735248454037571761/25000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W0": ["-39895307170599411457133727285226892316161006063039009328410467679/1000000000000000000000000000000000000000000000000000000000000", "-39895307170599411457133727285226892316161006063038973676605398539/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W1": ["-36966118648872493473795401803459670613821100080445470063057792061/1000000000000000000000000000000000000000000000000000000000000", "-9241529662218123368448850450864917653455275020111359257155501313/250000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W2": ["-37131842709294731228135365825061116254106060010004716651077202459/1000000000000000000000000000000000000000000000000000000000000", "-18565921354647365614067682912530558127053030005002341734334893791/500000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W3": ["-7999377726885088591486619534695231358502254809962373405127716921/200000000000000000000000000000000000000000000000000000000000", "-19998444317212721478716548836738078396255637024905915641555789803/500000000000000000000000000000000000000000000000000000000000"], "V3": ["40930448155199328523886549770665315835698955574269261833489575953113/1000000000000000000000000000000000000000000000000000000000000", "4093044815519932852388654977066531583569895557426928018182568604643/100000000000000000000000000000000000000000000000000000000000"], "W0_2_u_P2": ["-552369053549532736118852414808507789794281934704000137674028973/1000000000000000000000000000000000000000000000000000000000000", "-552369053549532736118852414808507789794281934703999644055605537/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_P3": ["-26143990571317629687007938592242703820367302376424054117778083/31250000000000000000000000000000000000000000000000000000000", "-836607698282164149984254034951766522251753676045568984148373019/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_O": ["-47481909052073763508769245706976841964672328831979036195054350469/500000000000000000000000000000000000000000000000000000000000", "-94963818104147527017538491413953683929344657663957987527334483409/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A0": ["77062933700608658485367705293994144989193710295950930956425818867/1000000000000000000000000000000000000000000000000000000000000", "770629337006086584853677052939941449891937102959509998228339757/10000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A1": ["10523576255314053471067130564086699627571179312097449442245743/400000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243647116331287151/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A2": ["7426032233153880673239532096600726999326357162613249827501265281/250000000000000000000000000000000000000000000000000000000000", "29704128932615522692958128386402907997305428650453025855001747333/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A3": ["26452624980402864960180720700670720280040589795532526247741748961/1000000000000000000000000000000000000000000000000000000000000", "13226312490201432480090360350335360140020294897766274943404831799/500000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U0": ["16181818360030768402871480169743142604460224979116695141270952931/1000000000000000000000000000000000000000000000000000000000000", "647272734401230736114859206789725704178408999164668384118084813/40000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U1": ["28941734042357250023258291457970341365730972653324177569703198097/1000000000000000000000000000000000000000000000000000000000000", "2894173404235725002325829145797034136573097265332420343595427123/100000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U2": ["14522887700271534901677667487767277220641783174847918093883373057/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423965536663613007/250000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U3": ["16193911234058503704785877436093530734431925629409923689235607067/1000000000000000000000000000000000000000000000000000000000000", "404847780851462592619646935902338268360798140735248454037571761/25000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W0": ["-39895307170599411457133727285226892316161006063039009328410467679/1000000000000000000000000000000000000000000000000000000000000", "-39895307170599411457133727285226892316161006063038973676605398539/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W1": ["-36966118648872493473795401803459670613821100080445470063057792061/1000000000000000000000000000000000000000000000000000000000000", "-9241529662218123368448850450864917653455275020111359257155501313/250000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W2": ["-37131842709294731228135365825061116254106060010004716651077202459/1000000000000000000000000000000000000000000000000000000000000", "-18565921354647365614067682912530558127053030005002341734334893791/500000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W3": ["-7999377726885088591486619534695231358502254809962373405127716921/200000000000000000000000000000000000000000000000000000000000", "-19998444317212721478716548836738078396255637024905915641555789803/500000000000000000000000000000000000000000000000000000000000"], "W0_2_d_P2": ["-552369053549532736118852414808507789794281934704000137674028973/1000000000000000000000000000000000000000000000000000000000000", "-552369053549532736118852414808507789794281934703999644055605537/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_P3": ["-26143990571317629687007938592242703820367302376424054117778083/31250000000000000000000000000000000000000000000000000000000", "-836607698282164149984254034951766522251753676045568984148373019/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_O": ["-120769098104496356903839720138039234089201086819845990055355638561389/40000000000000000000000000000000000000000000000000000000000", "-3019227452612408922595993003450980852230027170496148398151771680329233/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A0": ["612937195968077631067931249422021778909815632353796897172681832916101/250000000000000000000000000000000000000000000000000000000000", "1225874391936155262135862498844043557819631264707594343794941650864741/500000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A1": ["837877327325983351232944881886462137028765043871216415950552624198447/1000000000000000000000000000000000000000000000000000000000000", "104734665915747918904118110235807767128595630483902098937110991419521/125000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A2": ["470343348782696371129569710675996583725191694883697254558334728562817/500000000000000000000000000000000000000000000000000000000000", "117585837195674092782392427668999145931297923720924366343865556873519/125000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A3": ["837877327325983351232944881886462137028765043871216415951357030541331/1000000000000000000000000000000000000000000000000000000000000", "209469331831495837808236220471615534257191260967804197874020881253321/250000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U0": ["517455343501228146489870478843931928146126829814609820275517737921209/1000000000000000000000000000000000000000000000000000000000000", "103491068700245629297974095768786385629225365962922010447133430459797/200000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U1": ["92003789625968960050486422822441998300519818078438422715258408570487/100000000000000000000000000000000000000000000000000000000000", "920037896259689600504864228224419983005198180784384639624388956144067/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U2": ["920037896259689600504864228224419983005198180784384227157564462381189/1000000000000000000000000000000000000000000000000000000000000", "920037896259689600504864228224419983005198180784384639619408579467749/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U3": ["129363835875307036622467619710982982036531707453652455069758415222461/250000000000000000000000000000000000000000000000000000000000", "517455343501228146489870478843931928146126829814610052232151229330349/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W0": ["-1272917878004299759615799695334628367370188397286204185887545087229707/1000000000000000000000000000000000000000000000000000000000000", "-1272917878004299759615799695334628367370188397286203615358330258852943/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W1": ["-587220588658311099915923075372196577995930390633680344531814275756253/500000000000000000000000000000000000000000000000000000000000", "-293610294329155549957961537686098288997965195316840040665482825960143/250000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W2": ["-234888235463324439966369230148878631198372156253472137812340561842721/200000000000000000000000000000000000000000000000000000000000", "-1174441177316622199831846150744393155991860781267360162663857046139473/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W3": ["-1272917878004299759615799695334628367370188397286204185886669588285943/1000000000000000000000000000000000000000000000000000000000000", "-1272917878004299759615799695334628367370188397286203615359205757796707/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_P1": ["-206052453953840049420503173568556797221494973790770517340794153989/7812500000000000000000000000000000000000000000000000000000", "-26374714106091526325824406216775270044351356645218614398103832741881/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_P2": ["-2176922203211078405422739458395370496469026807607922344730905246527/125000000000000000000000000000000000000000000000000000000000", "-217692220321107840542273945839537049646902680760792136901036584903/12500000000000000000000000000000000000000000000000000000000"], "C0_TL_P3": ["-26374714106091526325824406216775270044351356645218626219500401365087/1000000000000000000000000000000000000000000000000000000000000", "-5274942821218305265164881243355054008870271329043722879645016617477/200000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_O": ["-23740954526036881754384622853488420982336164415989507522636442669/250000000000000000000000000000000000000000000000000000000000", "-9496381810414752701753849141395368392934465766395802982689846833/100000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A0": ["3082517348024346339414708211759765799567748411838038611297232701/40000000000000000000000000000000000000000000000000000000000", "1204108339072010288833870395218658515456151723374233835887966139/15625000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A1": ["13154470319142566838833913205108374534463974140121817662179411889/500000000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243635397587113057/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A2": ["5940825786523104538591625677280581599461085730090602508212437767/200000000000000000000000000000000000000000000000000000000000", "14852064466307761346479064193201453998652714325226506311972474757/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A3": ["26452624980402864960180720700670720280040589795532538030487275267/1000000000000000000000000000000000000000000000000000000000000", "826644530637589530005647521895960008751268431110391815752013471/31250000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U0": ["16181818360030768402871480169743142604460224979116702349109420017/1000000000000000000000000000000000000000000000000000000000000", "2022727295003846050358935021217892825557528122389587799389229119/125000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U1": ["28941734042357250023258291457970341365730972653324190461168130737/1000000000000000000000000000000000000000000000000000000000000", "14470867021178625011629145728985170682865486326662095272244830007/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U2": ["14522887700271534901677667487767277220641783174847924562787317607/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423962302211721377/250000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U3": ["8096955617029251852392938718046765367215962814704965451230290723/500000000000000000000000000000000000000000000000000000000000", "1619391123405850370478587743609353073443192562940993094827807591/100000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W0": ["-797906143411988229142674545704537846323220121260779831158309041/20000000000000000000000000000000000000000000000000000000000", "-19947653585299705728566863642613446158080503031519495723550428621/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W1": ["-18483059324436246736897700901729835306910550040222726798652979223/500000000000000000000000000000000000000000000000000000000000", "-3696611864887249347379540180345967061382110008044545349437424941/100000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W2": ["-580185042332730175439615091016579941470407187656323439242299973/15625000000000000000000000000000000000000000000000000000000", "-37131842709294731228135365825061116254106060010004700008240204151/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W3": ["-39996888634425442957433097673476156792511274049811849209896319997/1000000000000000000000000000000000000000000000000000000000000", "-7999377726885088591486619534695231358502254809962369819770857683/200000000000000000000000000000000000000000000000000000000000"], "W0_3_u_P2": ["-27618452677476636805942620740425389489714096735199994581663679/50000000000000000000000000000000000000000000000000000000000", "-110473810709906547223770482961701557958856386940799978019273413/200000000000000000000000000000000000000000000000000000000000"], "W0_3_u_P3": ["-83660769828216414998425403495176652225175367604556935912023427/100000000000000000000000000000000000000000000000000000000000", "-104575962285270518748031754368970815281469209505696169599630837/125000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_O": ["-23740954526036881754384622853488420982336164415989507522636442669/250000000000000000000000000000000000000000000000000000000000", "-9496381810414752701753849141395368392934465766395802982689846833/100000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A0": ["3082517348024346339414708211759765799567748411838038611297232701/40000000000000000000000000000000000000000000000000000000000", "1204108339072010288833870395218658515456151723374233835887966139/15625000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A1": ["13154470319142566838833913205108374534463974140121817662179411889/500000000000000000000000000000000000000000000000000000000000", "26308940638285133677667826410216749068927948280243635397587113057/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A2": ["5940825786523104538591625677280581599461085730090602508212437767/200000000000000000000000000000000000000000000000000000000000", "14852064466307761346479064193201453998652714325226506311972474757/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A3": ["26452624980402864960180720700670720280040589795532538030487275267/1000000000000000000000000000000000000000000000000000000000000", "826644530637589530005647521895960008751268431110391815752013471/31250000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U0": ["16181818360030768402871480169743142604460224979116702349109420017/1000000000000000000000000000000000000000000000000000000000000", "2022727295003846050358935021217892825557528122389587799389229119/125000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U1": ["28941734042357250023258291457970341365730972653324190461168130737/1000000000000000000000000000000000000000000000000000000000000", "14470867021178625011629145728985170682865486326662095272244830007/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U2": ["14522887700271534901677667487767277220641783174847924562787317607/500000000000000000000000000000000000000000000000000000000000", "7261443850135767450838833743883638610320891587423962302211721377/250000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U3": ["8096955617029251852392938718046765367215962814704965451230290723/500000000000000000000000000000000000000000000000000000000000", "1619391123405850370478587743609353073443192562940993094827807591/100000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W0": ["-797906143411988229142674545704537846323220121260779831158309041/20000000000000000000000000000000000000000000000000000000000", "-19947653585299705728566863642613446158080503031519495723550428621/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W1": ["-18483059324436246736897700901729835306910550040222726798652979223/500000000000000000000000000000000000000000000000000000000000", "-3696611864887249347379540180345967061382110008044545349437424941/100000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W2": ["-580185042332730175439615091016579941470407187656323439242299973/15625000000000000000000000000000000000000000000000000000000", "-37131842709294731228135365825061116254106060010004700008240204151/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W3": ["-39996888634425442957433097673476156792511274049811849209896319997/1000000000000000000000000000000000000000000000000000000000000", "-7999377726885088591486619534695231358502254809962369819770857683/200000000000000000000000000000000000000000000000000000000000"], "W0_3_d_P2": ["-27618452677476636805942620740425389489714096735199994581663679/50000000000000000000000000000000000000000000000000000000000", "-110473810709906547223770482961701557958856386940799978019273413/200000000000000000000000000000000000000000000000000000000000"], "W0_3_d_P3": ["-83660769828216414998425403495176652225175367604556935912023427/100000000000000000000000000000000000000000000000000000000000", "-104575962285270518748031754368970815281469209505696169599630837/125000000000000000000000000000000000000000000000000000000000"]}, "private_nonzero_loading_vertex": "C0_BL_I_O", "all4_private_corner_loadings_nonzero": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "all10_global_cubic_moments_contain_zero": [{"monomial": [0, 0], "enclosure": ["-32684907400863393037/125000000000000000000000000000000000000000000000000000000000", "13073962960345010593/50000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 1], "enclosure": ["-261479259444177506303/1000000000000000000000000000000000000000000000000000000000000", "16342453715260660867/62500000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 0], "enclosure": ["-130739629722088753151/500000000000000000000000000000000000000000000000000000000000", "26147925944417057387/100000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 2], "enclosure": ["-65394526217653763997/200000000000000000000000000000000000000000000000000000000000", "20435789443165898013/62500000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 1], "enclosure": ["-505292151443811007/1562500000000000000000000000000000000000000000000000000000", "80846744246185860487/250000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 0], "enclosure": ["-3269724348813821341/10000000000000000000000000000000000000000000000000000000000", "326972434883767682303/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 3], "enclosure": ["-57244921760226441999/125000000000000000000000000000000000000000000000000000000000", "228979687060935820529/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 2], "enclosure": ["-90157613195559901597/200000000000000000000000000000000000000000000000000000000000", "450788066101607716579/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 1], "enclosure": ["-450787869770912822113/1000000000000000000000000000000000000000000000000000000000000", "225393934947360515343/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [3, 0], "enclosure": ["-457958785461151478349/1000000000000000000000000000000000000000000000000000000000000", "28622424093825723959/62500000000000000000000000000000000000000000000000000000000"]}], "all_wire_interface_normal_pressures_nonzero": [{"segment": "W0_0", "normal_matching_row_coefficient": ["14442593253877469649644683565059905759945658835936228029/1000000000000000000000000000000000000000000000000000000000000", "14442593253877469649644683565059905759945658835936240937/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_1", "normal_matching_row_coefficient": ["7221296626938734824822341782529952879972829417968117231/500000000000000000000000000000000000000000000000000000000000", "14442593253877469649644683565059905759945658835936234503/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_2", "normal_matching_row_coefficient": ["14442593253877469649644683565059905759945658835936228029/1000000000000000000000000000000000000000000000000000000000000", "14442593253877469649644683565059905759945658835936240937/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_3", "normal_matching_row_coefficient": ["7221296626938734824822341782529952879972829417968117231/500000000000000000000000000000000000000000000000000000000000", "14442593253877469649644683565059905759945658835936234503/1000000000000000000000000000000000000000000000000000000000000"]}]}], "global_relations_complete_from_full_closed_boundary_model": true, "four_private_corner_witnesses_per_loop": [{"loop": 0, "private_vertices": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "point_intervals": [[["62440344217245845888466169567581340803607321915440618023861/125000000000000000000000000000000000000000000000000000000000", "499522753737966767107729356540650726428858575323524944190889/1000000000000000000000000000000000000000000000000000000000000"], ["62440344217245845888466169567581340803607321915440618023861/125000000000000000000000000000000000000000000000000000000000", "499522753737966767107729356540650726428858575323524944190889/1000000000000000000000000000000000000000000000000000000000000"]], [["1500477246262033232892270643459349273571141424676475055809111/1000000000000000000000000000000000000000000000000000000000000", "187559655782754154111533830432418659196392678084559381976139/125000000000000000000000000000000000000000000000000000000000"], ["62440344217245845888466169567581340803607321915440618023861/125000000000000000000000000000000000000000000000000000000000", "499522753737966767107729356540650726428858575323524944190889/1000000000000000000000000000000000000000000000000000000000000"]], [["1500477246262033232892270643459349273571141424676475055809111/1000000000000000000000000000000000000000000000000000000000000", "187559655782754154111533830432418659196392678084559381976139/125000000000000000000000000000000000000000000000000000000000"], ["1500477246262033232892270643459349273571141424676475055809111/1000000000000000000000000000000000000000000000000000000000000", "187559655782754154111533830432418659196392678084559381976139/125000000000000000000000000000000000000000000000000000000000"]], [["62440344217245845888466169567581340803607321915440618023861/125000000000000000000000000000000000000000000000000000000000", "499522753737966767107729356540650726428858575323524944190889/1000000000000000000000000000000000000000000000000000000000000"], ["1500477246262033232892270643459349273571141424676475055809111/1000000000000000000000000000000000000000000000000000000000000", "187559655782754154111533830432418659196392678084559381976139/125000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "50095494805205571517092373558068204124572738663591057061003002366087317102849789895999405877235594597871100773868541153/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}], "any_collinear_subset_of_original_vertices_interpolable_proved": true, "no_two_triangle_disjoint_connected_normal_bad_submeshes_including_holes_proved": true}, "2": {"coarse_partition": {"n": 2, "epsilon": "1/3", "lambda": "1/300", "kappa": "1/600", "mu": "1/60000", "theta": "1/100", "sigma": "1/3000", "points": {"V0": ["1/3", "1/3"], "V1": ["4/3", "1/3"], "V2": ["4/3", "2/3"], "V3": ["4/3", "4/3"], "V4": ["2/3", "4/3"], "V5": ["1/3", "4/3"], "C0_BL_P1": ["99901/300000", "99899/300000"], "C0_BL_P2": ["499/1500", "499/1500"], "C0_BL_P3": ["99899/300000", "99901/300000"], "C0_BR_P1": ["400099/300000", "99899/300000"], "C0_BR_P2": ["667/500", "499/1500"], "C0_BR_P3": ["133367/100000", "99901/300000"], "C0_TR_P1": ["400099/300000", "133367/100000"], "C0_TR_P2": ["667/500", "667/500"], "C0_TR_P3": ["133367/100000", "400099/300000"], "C0_TL_P1": ["99901/300000", "133367/100000"], "C0_TL_P2": ["499/1500", "667/500"], "C0_TL_P3": ["99899/300000", "400099/300000"], "W0_0_u_P2": ["2405/1806", "60203/180600"], "W0_0_u_P3": ["605/1806", "60203/180600"], "W0_0_d_P2": ["2405/1806", "60197/180600"], "W0_0_d_P3": ["605/1806", "60197/180600"], "W0_1_u_P2": ["80267/60200", "201/602"], "W0_1_u_P3": ["80267/60200", "401/602"], "W0_1_d_P2": ["240799/180600", "201/602"], "W0_1_d_P3": ["240799/180600", "401/602"], "W0_2_u_P2": ["40133/30100", "401/301"], "W0_2_u_P3": ["40133/30100", "201/301"], "W0_2_d_P2": ["120401/90300", "401/301"], "W0_2_d_P3": ["120401/90300", "201/301"], "W0_3_u_P2": ["401/301", "120401/90300"], "W0_3_u_P3": ["201/301", "120401/90300"], "W0_3_d_P2": ["401/301", "40133/30100"], "W0_3_d_P3": ["201/301", "40133/30100"], "W0_4_u_P2": ["201/602", "240799/180600"], "W0_4_u_P3": ["401/602", "240799/180600"], "W0_4_d_P2": ["201/602", "80267/60200"], "W0_4_d_P3": ["401/602", "80267/60200"], "W0_5_u_P2": ["60197/180600", "2405/1806"], "W0_5_u_P3": ["60197/180600", "605/1806"], "W0_5_d_P2": ["60203/180600", "2405/1806"], "W0_5_d_P3": ["60203/180600", "605/1806"], "V42": ["2/3", "2/3"], "V43": ["5/3", "2/3"], "V44": ["5/3", "5/3"], "V45": ["2/3", "5/3"], "C1_BL_P1": ["199901/300000", "66633/100000"], "C1_BL_P2": ["333/500", "333/500"], "C1_BL_P3": ["66633/100000", "199901/300000"], "C1_BR_P1": ["500099/300000", "66633/100000"], "C1_BR_P2": ["2501/1500", "333/500"], "C1_BR_P3": ["500101/300000", "199901/300000"], "C1_TR_P1": ["500099/300000", "500101/300000"], "C1_TR_P2": ["2501/1500", "2501/1500"], "C1_TR_P3": ["500101/300000", "500099/300000"], "C1_TL_P1": ["199901/300000", "500101/300000"], "C1_TL_P2": ["333/500", "2501/1500"], "C1_TL_P3": ["66633/100000", "500099/300000"], "W1_0_u_P2": ["401/301", "20067/30100"], "W1_0_u_P3": ["201/301", "20067/30100"], "W1_0_d_P2": ["401/301", "60199/90300"], "W1_0_d_P3": ["201/301", "60199/90300"], "W1_1_u_P2": ["803/602", "40133/60200"], "W1_1_u_P3": ["1003/602", "40133/60200"], "W1_1_d_P2": ["803/602", "120401/180600"], "W1_1_d_P3": ["1003/602", "120401/180600"], "W1_2_u_P2": ["300997/180600", "3007/1806"], "W1_2_u_P3": ["300997/180600", "1207/1806"], "W1_2_d_P2": ["301003/180600", "3007/1806"], "W1_2_d_P3": ["301003/180600", "1207/1806"], "W1_3_u_P2": ["3007/1806", "301003/180600"], "W1_3_u_P3": ["1207/1806", "301003/180600"], "W1_3_d_P2": ["3007/1806", "300997/180600"], "W1_3_d_P3": ["1207/1806", "300997/180600"], "W1_4_u_P2": ["120401/180600", "803/602"], "W1_4_u_P3": ["120401/180600", "1003/602"], "W1_4_d_P2": ["40133/60200", "803/602"], "W1_4_d_P3": ["40133/60200", "1003/602"], "W1_5_u_P2": ["60199/90300", "401/301"], "W1_5_u_P3": ["60199/90300", "201/301"], "W1_5_d_P2": ["20067/30100", "401/301"], "W1_5_d_P3": ["20067/30100", "201/301"], "BOX0": ["-1", "-1"], "BOX1": ["3", "-1"], "BOX2": ["3", "3"], "BOX3": ["-1", "3"]}, "quads": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/3000", "1/300000"], ["1/3000", "-1/300000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/3000", "-1/300000"], ["1/3000", "-1/300000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V3", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V3"], "A": [["-1/3000", "-1/300000"], ["-1/3000", "1/300000"]], "origin": "V3", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V5", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V5", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/3000", "1/300000"], ["-1/3000", "1/300000"]], "origin": "V5", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W0_0_u", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_u_P2", "P3": "W0_0_u_P3"}, "boundary": ["V0", "V1", "W0_0_u_P2", "W0_0_u_P3"], "start": "V0", "end": "V1", "side": 1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_0_d", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_d_P2", "P3": "W0_0_d_P3"}, "boundary": ["W0_0_d_P3", "W0_0_d_P2", "V1", "V0"], "start": "V0", "end": "V1", "side": -1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_1_u", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_u_P2", "P3": "W0_1_u_P3"}, "boundary": ["V2", "V1", "W0_1_u_P2", "W0_1_u_P3"], "start": "V2", "end": "V1", "side": 1, "loop": 0, "segment": 1, "forward": false, "length": "1/3", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_1_d", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_d_P2", "P3": "W0_1_d_P3"}, "boundary": ["W0_1_d_P3", "W0_1_d_P2", "V1", "V2"], "start": "V2", "end": "V1", "side": -1, "loop": 0, "segment": 1, "forward": false, "length": "1/3", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_2_u", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_u_P2", "P3": "W0_2_u_P3"}, "boundary": ["V2", "V3", "W0_2_u_P2", "W0_2_u_P3"], "start": "V2", "end": "V3", "side": 1, "loop": 0, "segment": 2, "forward": true, "length": "2/3", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_2_d", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_d_P2", "P3": "W0_2_d_P3"}, "boundary": ["W0_2_d_P3", "W0_2_d_P2", "V3", "V2"], "start": "V2", "end": "V3", "side": -1, "loop": 0, "segment": 2, "forward": true, "length": "2/3", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_3_u", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_u_P2", "P3": "W0_3_u_P3"}, "boundary": ["V4", "V3", "W0_3_u_P2", "W0_3_u_P3"], "start": "V4", "end": "V3", "side": 1, "loop": 0, "segment": 3, "forward": false, "length": "2/3", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_3_d", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_d_P2", "P3": "W0_3_d_P3"}, "boundary": ["W0_3_d_P3", "W0_3_d_P2", "V3", "V4"], "start": "V4", "end": "V3", "side": -1, "loop": 0, "segment": 3, "forward": false, "length": "2/3", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_4_u", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_u_P2", "P3": "W0_4_u_P3"}, "boundary": ["V4", "V5", "W0_4_u_P2", "W0_4_u_P3"], "start": "V4", "end": "V5", "side": 1, "loop": 0, "segment": 4, "forward": true, "length": "1/3", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_4_d", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_d_P2", "P3": "W0_4_d_P3"}, "boundary": ["W0_4_d_P3", "W0_4_d_P2", "V5", "V4"], "start": "V4", "end": "V5", "side": -1, "loop": 0, "segment": 4, "forward": true, "length": "1/3", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_5_u", "boundary_map": {"P0": "V0", "P1": "V5", "P2": "W0_5_u_P2", "P3": "W0_5_u_P3"}, "boundary": ["V0", "V5", "W0_5_u_P2", "W0_5_u_P3"], "start": "V0", "end": "V5", "side": 1, "loop": 0, "segment": 5, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_5_d", "boundary_map": {"P0": "V0", "P1": "V5", "P2": "W0_5_d_P2", "P3": "W0_5_d_P3"}, "boundary": ["W0_5_d_P3", "W0_5_d_P2", "V5", "V0"], "start": "V0", "end": "V5", "side": -1, "loop": 0, "segment": 5, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V42", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V42"], "A": [["1/3000", "1/300000"], ["1/3000", "-1/300000"]], "origin": "V42", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V43", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V43", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/3000", "-1/300000"], ["1/3000", "-1/300000"]], "origin": "V43", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V44", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V44"], "A": [["-1/3000", "-1/300000"], ["-1/3000", "1/300000"]], "origin": "V44", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V45", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V45", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/3000", "1/300000"], ["-1/3000", "1/300000"]], "origin": "V45", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W1_0_u", "boundary_map": {"P0": "V42", "P1": "V2", "P2": "W1_0_u_P2", "P3": "W1_0_u_P3"}, "boundary": ["V42", "V2", "W1_0_u_P2", "W1_0_u_P3"], "start": "V42", "end": "V2", "side": 1, "loop": 1, "segment": 0, "forward": true, "length": "2/3", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_0_d", "boundary_map": {"P0": "V42", "P1": "V2", "P2": "W1_0_d_P2", "P3": "W1_0_d_P3"}, "boundary": ["W1_0_d_P3", "W1_0_d_P2", "V2", "V42"], "start": "V42", "end": "V2", "side": -1, "loop": 1, "segment": 0, "forward": true, "length": "2/3", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_1_u", "boundary_map": {"P0": "V43", "P1": "V2", "P2": "W1_1_u_P2", "P3": "W1_1_u_P3"}, "boundary": ["V43", "V2", "W1_1_u_P2", "W1_1_u_P3"], "start": "V43", "end": "V2", "side": 1, "loop": 1, "segment": 1, "forward": false, "length": "1/3", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_1_d", "boundary_map": {"P0": "V43", "P1": "V2", "P2": "W1_1_d_P2", "P3": "W1_1_d_P3"}, "boundary": ["W1_1_d_P3", "W1_1_d_P2", "V2", "V43"], "start": "V43", "end": "V2", "side": -1, "loop": 1, "segment": 1, "forward": false, "length": "1/3", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_2_u", "boundary_map": {"P0": "V43", "P1": "V44", "P2": "W1_2_u_P2", "P3": "W1_2_u_P3"}, "boundary": ["V43", "V44", "W1_2_u_P2", "W1_2_u_P3"], "start": "V43", "end": "V44", "side": 1, "loop": 1, "segment": 2, "forward": true, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_2_d", "boundary_map": {"P0": "V43", "P1": "V44", "P2": "W1_2_d_P2", "P3": "W1_2_d_P3"}, "boundary": ["W1_2_d_P3", "W1_2_d_P2", "V44", "V43"], "start": "V43", "end": "V44", "side": -1, "loop": 1, "segment": 2, "forward": true, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_3_u", "boundary_map": {"P0": "V45", "P1": "V44", "P2": "W1_3_u_P2", "P3": "W1_3_u_P3"}, "boundary": ["V45", "V44", "W1_3_u_P2", "W1_3_u_P3"], "start": "V45", "end": "V44", "side": 1, "loop": 1, "segment": 3, "forward": false, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_3_d", "boundary_map": {"P0": "V45", "P1": "V44", "P2": "W1_3_d_P2", "P3": "W1_3_d_P3"}, "boundary": ["W1_3_d_P3", "W1_3_d_P2", "V44", "V45"], "start": "V45", "end": "V44", "side": -1, "loop": 1, "segment": 3, "forward": false, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_4_u", "boundary_map": {"P0": "V45", "P1": "V4", "P2": "W1_4_u_P2", "P3": "W1_4_u_P3"}, "boundary": ["V45", "V4", "W1_4_u_P2", "W1_4_u_P3"], "start": "V45", "end": "V4", "side": 1, "loop": 1, "segment": 4, "forward": true, "length": "1/3", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_4_d", "boundary_map": {"P0": "V45", "P1": "V4", "P2": "W1_4_d_P2", "P3": "W1_4_d_P3"}, "boundary": ["W1_4_d_P3", "W1_4_d_P2", "V4", "V45"], "start": "V45", "end": "V4", "side": -1, "loop": 1, "segment": 4, "forward": true, "length": "1/3", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_5_u", "boundary_map": {"P0": "V42", "P1": "V4", "P2": "W1_5_u_P2", "P3": "W1_5_u_P3"}, "boundary": ["V42", "V4", "W1_5_u_P2", "W1_5_u_P3"], "start": "V42", "end": "V4", "side": 1, "loop": 1, "segment": 5, "forward": false, "length": "2/3", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_5_d", "boundary_map": {"P0": "V42", "P1": "V4", "P2": "W1_5_d_P2", "P3": "W1_5_d_P3"}, "boundary": ["W1_5_d_P3", "W1_5_d_P2", "V4", "V42"], "start": "V42", "end": "V4", "side": -1, "loop": 1, "segment": 5, "forward": false, "length": "2/3", "tangent": ["0", "1"]}], "triangles": [["V0", "W0_0_u_P3", "W0_5_d_P3"], ["V0", "W0_5_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V3", "C0_TR_P1", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "C0_TR_P3"], ["V5", "W0_4_d_P2", "C0_TL_P1"], ["V5", "C0_TL_P3", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W0_4_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V4", "W0_3_u_P3", "W1_4_u_P2"], ["V4", "W1_4_d_P2", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W1_5_u_P2"], ["V4", "W1_5_d_P2", "W0_3_d_P3"], ["V42", "W1_0_u_P3", "W1_5_d_P3"], ["V42", "W1_5_u_P3", "C1_BL_P3"], ["V42", "C1_BL_P1", "W1_0_d_P3"], ["V43", "W1_2_u_P3", "W1_1_d_P3"], ["V43", "W1_1_u_P3", "C1_BR_P1"], ["V43", "C1_BR_P3", "W1_2_d_P3"], ["V44", "C1_TR_P1", "W1_3_u_P2"], ["V44", "W1_3_d_P2", "W1_2_u_P2"], ["V44", "W1_2_d_P2", "C1_TR_P3"], ["V45", "W1_3_u_P3", "C1_TL_P1"], ["V45", "C1_TL_P3", "W1_4_d_P3"], ["V45", "W1_4_u_P3", "W1_3_d_P3"], ["C0_BL_P2", "BOX0", "BOX1"], ["BOX3", "C0_TL_P2", "C0_TL_P1"], ["BOX3", "C0_TL_P1", "W0_4_d_P2"], ["BOX3", "W0_4_d_P2", "W0_4_d_P3"], ["BOX3", "W0_4_d_P3", "W1_4_d_P2"], ["BOX3", "W1_4_d_P2", "W1_4_d_P3"], ["BOX3", "W1_4_d_P3", "C1_TL_P3"], ["BOX3", "C1_TL_P3", "C1_TL_P2"], ["BOX2", "BOX3", "C1_TL_P2"], ["BOX2", "C1_TL_P2", "C1_TL_P1"], ["BOX2", "C1_TL_P1", "W1_3_u_P3"], ["BOX2", "W1_3_u_P3", "W1_3_u_P2"], ["BOX2", "W1_3_u_P2", "C1_TR_P1"], ["BOX2", "C1_TR_P1", "C1_TR_P2"], ["BOX1", "BOX2", "C1_TR_P2"], ["BOX1", "C1_TR_P2", "C1_TR_P3"], ["BOX1", "C1_TR_P3", "W1_2_d_P2"], ["BOX1", "W1_2_d_P2", "W1_2_d_P3"], ["W1_2_d_P3", "C1_BR_P3", "C1_BR_P2"], ["BOX1", "W1_2_d_P3", "C1_BR_P2"], ["BOX1", "C1_BR_P2", "C1_BR_P1"], ["BOX1", "C1_BR_P1", "W1_1_u_P3"], ["BOX1", "W1_1_u_P3", "W1_1_u_P2"], ["BOX1", "W1_1_u_P2", "W0_1_u_P3"], ["BOX1", "W0_1_u_P3", "W0_1_u_P2"], ["BOX1", "W0_1_u_P2", "C0_BR_P3"], ["BOX1", "C0_BR_P3", "C0_BR_P2"], ["C0_BL_P2", "BOX1", "C0_BR_P2"], ["C0_BL_P2", "C0_BR_P2", "C0_BR_P1"], ["C0_BL_P2", "C0_BR_P1", "W0_0_d_P2"], ["C0_BL_P2", "W0_0_d_P2", "W0_0_d_P3"], ["W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["C0_TL_P2", "BOX3", "BOX0"], ["C0_TL_P2", "BOX0", "C0_BL_P2"], ["C0_TL_P2", "C0_BL_P2", "C0_BL_P3"], ["C0_TL_P2", "C0_BL_P3", "W0_5_u_P3"], ["C0_TL_P2", "W0_5_u_P3", "W0_5_u_P2"], ["W0_5_u_P2", "C0_TL_P3", "C0_TL_P2"], ["W0_3_u_P2", "C0_TR_P1", "C0_TR_P2"], ["C0_TR_P2", "C0_TR_P3", "W0_2_d_P2"], ["C0_TR_P2", "W0_2_d_P2", "W0_2_d_P3"], ["C0_TR_P2", "W0_2_d_P3", "W1_1_d_P2"], ["C0_TR_P2", "W1_1_d_P2", "W1_1_d_P3"], ["C0_TR_P2", "W1_1_d_P3", "W1_2_u_P3"], ["C0_TR_P2", "W1_2_u_P3", "W1_2_u_P2"], ["W0_3_u_P2", "C0_TR_P2", "W1_2_u_P2"], ["W0_3_u_P2", "W1_2_u_P2", "W1_3_d_P2"], ["W0_3_u_P2", "W1_3_d_P2", "W1_3_d_P3"], ["W0_3_u_P2", "W1_3_d_P3", "W1_4_u_P3"], ["W0_3_u_P2", "W1_4_u_P3", "W1_4_u_P2"], ["W1_4_u_P2", "W0_3_u_P3", "W0_3_u_P2"], ["W1_0_d_P3", "C1_BL_P1", "C1_BL_P2"], ["C1_BL_P2", "C1_BL_P3", "W1_5_u_P3"], ["C1_BL_P2", "W1_5_u_P3", "W1_5_u_P2"], ["C1_BL_P2", "W1_5_u_P2", "W0_4_u_P3"], ["C1_BL_P2", "W0_4_u_P3", "W0_4_u_P2"], ["C1_BL_P2", "W0_4_u_P2", "W0_5_d_P2"], ["C1_BL_P2", "W0_5_d_P2", "W0_5_d_P3"], ["W1_0_d_P3", "C1_BL_P2", "W0_5_d_P3"], ["W1_0_d_P3", "W0_5_d_P3", "W0_0_u_P3"], ["W1_0_d_P3", "W0_0_u_P3", "W0_0_u_P2"], ["W1_0_d_P3", "W0_0_u_P2", "W0_1_d_P2"], ["W1_0_d_P3", "W0_1_d_P2", "W0_1_d_P3"], ["W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["W1_0_u_P2", "W0_2_u_P3", "W0_2_u_P2"], ["W1_0_u_P2", "W0_2_u_P2", "W0_3_d_P2"], ["W1_0_u_P2", "W0_3_d_P2", "W0_3_d_P3"], ["W1_0_u_P2", "W0_3_d_P3", "W1_5_d_P2"], ["W1_0_u_P2", "W1_5_d_P2", "W1_5_d_P3"], ["W1_5_d_P3", "W1_0_u_P3", "W1_0_u_P2"]], "junction_triangles": [["V0", "W0_0_u_P3", "W0_5_d_P3"], ["V0", "W0_5_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V3", "C0_TR_P1", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "C0_TR_P3"], ["V5", "W0_4_d_P2", "C0_TL_P1"], ["V5", "C0_TL_P3", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W0_4_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V4", "W0_3_u_P3", "W1_4_u_P2"], ["V4", "W1_4_d_P2", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W1_5_u_P2"], ["V4", "W1_5_d_P2", "W0_3_d_P3"], ["V42", "W1_0_u_P3", "W1_5_d_P3"], ["V42", "W1_5_u_P3", "C1_BL_P3"], ["V42", "C1_BL_P1", "W1_0_d_P3"], ["V43", "W1_2_u_P3", "W1_1_d_P3"], ["V43", "W1_1_u_P3", "C1_BR_P1"], ["V43", "C1_BR_P3", "W1_2_d_P3"], ["V44", "C1_TR_P1", "W1_3_u_P2"], ["V44", "W1_3_d_P2", "W1_2_u_P2"], ["V44", "W1_2_d_P2", "C1_TR_P3"], ["V45", "W1_3_u_P3", "C1_TL_P1"], ["V45", "C1_TL_P3", "W1_4_d_P3"], ["V45", "W1_4_u_P3", "W1_3_d_P3"]], "void_polygons": [["BOX0", "BOX1", "BOX2", "BOX3", "C0_TL_P2", "C0_TL_P1", "W0_4_d_P2", "W0_4_d_P3", "W1_4_d_P2", "W1_4_d_P3", "C1_TL_P3", "C1_TL_P2", "C1_TL_P1", "W1_3_u_P3", "W1_3_u_P2", "C1_TR_P1", "C1_TR_P2", "C1_TR_P3", "W1_2_d_P2", "W1_2_d_P3", "C1_BR_P3", "C1_BR_P2", "C1_BR_P1", "W1_1_u_P3", "W1_1_u_P2", "W0_1_u_P3", "W0_1_u_P2", "C0_BR_P3", "C0_BR_P2", "C0_BR_P1", "W0_0_d_P2", "W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["BOX3", "BOX0", "C0_BL_P2", "C0_BL_P3", "W0_5_u_P3", "W0_5_u_P2", "C0_TL_P3", "C0_TL_P2"], ["C0_TR_P1", "C0_TR_P2", "C0_TR_P3", "W0_2_d_P2", "W0_2_d_P3", "W1_1_d_P2", "W1_1_d_P3", "W1_2_u_P3", "W1_2_u_P2", "W1_3_d_P2", "W1_3_d_P3", "W1_4_u_P3", "W1_4_u_P2", "W0_3_u_P3", "W0_3_u_P2"], ["C1_BL_P1", "C1_BL_P2", "C1_BL_P3", "W1_5_u_P3", "W1_5_u_P2", "W0_4_u_P3", "W0_4_u_P2", "W0_5_d_P2", "W0_5_d_P3", "W0_0_u_P3", "W0_0_u_P2", "W0_1_d_P2", "W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["W0_2_u_P3", "W0_2_u_P2", "W0_3_d_P2", "W0_3_d_P3", "W1_5_d_P2", "W1_5_d_P3", "W1_0_u_P3", "W1_0_u_P2"]], "outer_boundary": ["BOX0", "BOX1", "BOX2", "BOX3"], "outer_bridges": [["BOX0", "C0_BL_P2"], ["BOX3", "C0_TL_P2"]], "loops": [{"index": 0, "ports": ["V0", "V1", "V2", "V3", "V4", "V5"], "corner_names": ["C0_BL", "C0_BR", "C0_TR", "C0_TL"]}, {"index": 1, "ports": ["V42", "V2", "V43", "V44", "V45", "V4"], "corner_names": ["C1_BL", "C1_BR", "C1_TR", "C1_TL"]}], "segments": [{"loop": 0, "index": 0, "start": "V0", "end": "V1", "forward": true, "quad_names": ["W0_0_u", "W0_0_d"]}, {"loop": 0, "index": 1, "start": "V1", "end": "V2", "forward": false, "quad_names": ["W0_1_u", "W0_1_d"]}, {"loop": 0, "index": 2, "start": "V2", "end": "V3", "forward": true, "quad_names": ["W0_2_u", "W0_2_d"]}, {"loop": 0, "index": 3, "start": "V3", "end": "V4", "forward": false, "quad_names": ["W0_3_u", "W0_3_d"]}, {"loop": 0, "index": 4, "start": "V4", "end": "V5", "forward": true, "quad_names": ["W0_4_u", "W0_4_d"]}, {"loop": 0, "index": 5, "start": "V5", "end": "V0", "forward": false, "quad_names": ["W0_5_u", "W0_5_d"]}, {"loop": 1, "index": 0, "start": "V42", "end": "V2", "forward": true, "quad_names": ["W1_0_u", "W1_0_d"]}, {"loop": 1, "index": 1, "start": "V2", "end": "V43", "forward": false, "quad_names": ["W1_1_u", "W1_1_d"]}, {"loop": 1, "index": 2, "start": "V43", "end": "V44", "forward": true, "quad_names": ["W1_2_u", "W1_2_d"]}, {"loop": 1, "index": 3, "start": "V44", "end": "V45", "forward": false, "quad_names": ["W1_3_u", "W1_3_d"]}, {"loop": 1, "index": 4, "start": "V45", "end": "V4", "forward": true, "quad_names": ["W1_4_u", "W1_4_d"]}, {"loop": 1, "index": 5, "start": "V4", "end": "V42", "forward": false, "quad_names": ["W1_5_u", "W1_5_d"]}], "corners": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/3000", "1/300000"], ["1/3000", "-1/300000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/3000", "-1/300000"], ["1/3000", "-1/300000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V3", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V3"], "A": [["-1/3000", "-1/300000"], ["-1/3000", "1/300000"]], "origin": "V3", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V5", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V5", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/3000", "1/300000"], ["-1/3000", "1/300000"]], "origin": "V5", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V42", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V42"], "A": [["1/3000", "1/300000"], ["1/3000", "-1/300000"]], "origin": "V42", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V43", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V43", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/3000", "-1/300000"], ["1/3000", "-1/300000"]], "origin": "V43", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V44", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V44"], "A": [["-1/3000", "-1/300000"], ["-1/3000", "1/300000"]], "origin": "V44", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V45", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V45", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/3000", "1/300000"], ["-1/3000", "1/300000"]], "origin": "V45", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}], "port_loop_membership": {"V0": [0], "V1": [0], "V2": [0, 1], "V3": [0], "V4": [0, 1], "V5": [0], "V42": [1], "V43": [1], "V44": [1], "V45": [1]}}, "coarse_minimum_doubled_area": "1/225000000", "fine_vertices": 910, "fine_faces": 1814, "fine_boundary_vertices": 4, "fine_native_H_rows": 2719, "full_space_dimension": 1825, "vertex_defect": 2, "vertex_evaluation_rank": 908, "zero_value_space_dimension": 917, "normal_coarse_and_fine_disk_topology_verified": true, "fine_minimum_doubled_area_interval_lower": "6546484768152142319637880820511413992206963505457560479666733918104433403090440388347068845589951498385602699/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "scalar_state_cycles": [{"loop": 0, "events": [{"kind": "corner", "name": "C0_BL", "from": "L0_V0_in", "to": "L0_V0_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_0", "from": "L0_V0_out", "to": "L0_V1_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_0_u", "W0_0_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_BR", "from": "L0_V1_in", "to": "L0_V1_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_1", "from": "L0_V1_out", "to": "L0_V2_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_1_u", "W0_1_d"], "length": "1/3", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_2", "from": "L0_V2_in", "to": "L0_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_2_u", "W0_2_d"], "length": "2/3", "next_state_scale_exponents": [1, 0]}, {"kind": "corner", "name": "C0_TR", "from": "L0_V3_in", "to": "L0_V3_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_3", "from": "L0_V3_out", "to": "L0_V4_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_3_u", "W0_3_d"], "length": "2/3", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_4", "from": "L0_V4_in", "to": "L0_V5_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_4_u", "W0_4_d"], "length": "1/3", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_TL", "from": "L0_V5_in", "to": "L0_V5_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_5", "from": "L0_V5_out", "to": "L0_V0_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_5_u", "W0_5_d"], "length": "1", "next_state_scale_exponents": [0, 0]}], "states": {"L0_V0_in": {"port": "V0", "direction": ["0", "-1"]}, "L0_V0_out": {"port": "V0", "direction": ["1", "0"]}, "L0_V1_in": {"port": "V1", "direction": ["1", "0"]}, "L0_V1_out": {"port": "V1", "direction": ["0", "1"]}, "L0_V2_in": {"port": "V2", "direction": ["0", "1"]}, "L0_V3_in": {"port": "V3", "direction": ["0", "1"]}, "L0_V3_out": {"port": "V3", "direction": ["-1", "0"]}, "L0_V4_in": {"port": "V4", "direction": ["-1", "0"]}, "L0_V5_in": {"port": "V5", "direction": ["-1", "0"]}, "L0_V5_out": {"port": "V5", "direction": ["0", "-1"]}}, "cycle_rank": 9, "one_nonzero_relation": true}, {"loop": 1, "events": [{"kind": "corner", "name": "C1_BL", "from": "L1_V42_in", "to": "L1_V42_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_0", "from": "L1_V42_out", "to": "L1_V2_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_0_u", "W1_0_d"], "length": "2/3", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_1", "from": "L1_V2_in", "to": "L1_V43_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_1_u", "W1_1_d"], "length": "1/3", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_BR", "from": "L1_V43_in", "to": "L1_V43_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_2", "from": "L1_V43_out", "to": "L1_V44_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_2_u", "W1_2_d"], "length": "1", "next_state_scale_exponents": [1, 0]}, {"kind": "corner", "name": "C1_TR", "from": "L1_V44_in", "to": "L1_V44_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_3", "from": "L1_V44_out", "to": "L1_V45_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_3_u", "W1_3_d"], "length": "1", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_TL", "from": "L1_V45_in", "to": "L1_V45_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_4", "from": "L1_V45_out", "to": "L1_V4_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_4_u", "W1_4_d"], "length": "1/3", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_5", "from": "L1_V4_in", "to": "L1_V42_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_5_u", "W1_5_d"], "length": "2/3", "next_state_scale_exponents": [0, 0]}], "states": {"L1_V42_in": {"port": "V42", "direction": ["0", "-1"]}, "L1_V42_out": {"port": "V42", "direction": ["1", "0"]}, "L1_V2_in": {"port": "V2", "direction": ["1", "0"]}, "L1_V43_in": {"port": "V43", "direction": ["1", "0"]}, "L1_V43_out": {"port": "V43", "direction": ["0", "1"]}, "L1_V44_in": {"port": "V44", "direction": ["0", "1"]}, "L1_V44_out": {"port": "V44", "direction": ["-1", "0"]}, "L1_V45_in": {"port": "V45", "direction": ["-1", "0"]}, "L1_V45_out": {"port": "V45", "direction": ["0", "-1"]}, "L1_V4_in": {"port": "V4", "direction": ["0", "-1"]}}, "cycle_rank": 9, "one_nonzero_relation": true}], "actual_crossing_star_certificates": [{"vertex": "V2", "loops": [0, 1], "fine_star_faces": [1012, 1011, 276, 277, 254, 255, 227, 226, 249, 248, 1014, 1013, 1021, 1020, 570, 569, 564, 563, 591, 592, 597, 598, 1023, 1022, 1030, 1029, 220, 221, 198, 199, 171, 170, 193, 192, 1032, 1031, 1039, 1038, 626, 625, 620, 619, 647, 648, 653, 654, 1005, 1004], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V4", "loops": [0, 1], "fine_star_faces": [1048, 1047, 794, 793, 788, 787, 815, 816, 821, 822, 1050, 1049, 1057, 1056, 388, 389, 366, 367, 339, 338, 361, 360, 1059, 1058, 1066, 1065, 850, 849, 844, 843, 871, 872, 877, 878, 1068, 1067, 1075, 1074, 332, 333, 310, 311, 283, 282, 305, 304, 1041, 1040], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}], "global_loading_and_native_interface_pressure_checks": [{"loop": 0, "loading_intervals": {"C0_BL_I_O": ["14860103222104525809224448115535954441306494106206522304129275754847363/250000000000000000000000000000000000000000000000000000000000", "29720206444209051618448896231071908882612988212413080672397368137973473/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A0": ["-12067073638816990565018768794014363778431295309786054568381403319580059/250000000000000000000000000000000000000000000000000000000000", "-603353681940849528250938439700718188921564765489301996273046207567967/12500000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A1": ["-16495535718253889715135926189629932086511932823506414739034482100084069/1000000000000000000000000000000000000000000000000000000000000", "-8247767859126944857567963094814966043255966411753197361164126357626513/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A2": ["-18519573824604944298200336815927018132972184036950760543436761194073039/1000000000000000000000000000000000000000000000000000000000000", "-9259786912302472149100168407963509066486092018475369035244079982207721/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_A3": ["-16495535718253889715135926189629932086511932823506414739018645517414647/1000000000000000000000000000000000000000000000000000000000000", "-1030970982390868107195995386851870755406995801469149670146505581120153/62500000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U0": ["-10187294515495293084699413612656220341816851430007287296969534764348109/1000000000000000000000000000000000000000000000000000000000000", "-5093647257747646542349706806328110170908425715003637467235396048519561/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U1": ["-1811305484101531518106883921927806258802793865586153686897457630248437/100000000000000000000000000000000000000000000000000000000000", "-9056527420507657590534419609639031294013969327930757443749317377894639/500000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U2": ["-18113054841015315181068839219278062588027938655861536868876526171904083/1000000000000000000000000000000000000000000000000000000000000", "-3622610968203063036213767843855612517605587731172302977519336977273913/200000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_U3": ["-407491780619811723387976544506248813672674057200291491876012630469299/40000000000000000000000000000000000000000000000000000000000", "-10187294515495293084699413612656220341816851430007274934540011099654757/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W0": ["25060306131012698263701963960480175979277032155622658590910914241517639/1000000000000000000000000000000000000000000000000000000000000", "391567283297073410370343186882502749676203627431604515632754731601553/15625000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W1": ["1445097909741300178178983515557656037643572525047585525802061379756671/62500000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761396470045745607396277/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W2": ["23121566555860802850863736248922496602297160400761368412870894727326273/1000000000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761396470007832956176741/1000000000000000000000000000000000000000000000000000000000000"], "C0_BL_I_W3": ["12530153065506349131850981980240087989638516077811329295464075222494691/500000000000000000000000000000000000000000000000000000000000", "25060306131012698263701963960480175979277032155622689000479066619027649/1000000000000000000000000000000000000000000000000000000000000"], "V0": ["-805869655000794788714413872115526466194577901122753323962868918894559/1000000000000000000000000000000000000000000000000000000000000", "-80586965500079478871441387211552646619457790112275234606470617770511/100000000000000000000000000000000000000000000000000000000000"], "C0_BL_P1": ["259623350821678041789049738616142640331656198055035524502108505171939/500000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517919772913489066391/250000000000000000000000000000000000000000000000000000000000"], "C0_BL_P2": ["171430813498823311712605967527145806078799814887756880985940025131331/500000000000000000000000000000000000000000000000000000000000", "85715406749411655856302983763572903039399907443878544505312562948529/250000000000000000000000000000000000000000000000000000000000"], "C0_BL_P3": ["519246701643356083578099477232285280663312396110071049006604101317567/1000000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517919772316716322969/250000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_O": ["-94707831239578124629342091698320721412511561003610379153040874327/1000000000000000000000000000000000000000000000000000000000000", "-18941566247915624925868418339664144282502312200722059074089784379/200000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A0": ["7691324217758080695839163238830076354939913691888951937117033943/100000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889587412357886243/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A1": ["5252725250939123453694962967544348680154999770211159262951790349/200000000000000000000000000000000000000000000000000000000000", "26263626254695617268474814837721743400774998851055819548870993349/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A2": ["5918247603133349301411227956541330262182816656892261973655628169/200000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461336046364673083/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_A3": ["13176583227256681834933901699288945480671840623556815211776540157/500000000000000000000000000000000000000000000000000000000000", "3294145806814170458733475424822236370167960155889206717103229829/125000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U0": ["8074849948168404101650380791131398114971231106728838039784024933/500000000000000000000000000000000000000000000000000000000000", "3229939979267361640660152316452559245988492442691538073471805949/200000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U1": ["1442934376179207187489565521891620646331498484527403429314178387/50000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274047059436625209/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U2": ["14467952002151555412429941825491564270406295047614882060763546319/500000000000000000000000000000000000000000000000000000000000", "14467952002151555412429941825491564270406295047614894861043053563/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_U3": ["1009718987832431007358544999100104240730252528247509334551608953/62500000000000000000000000000000000000000000000000000000000", "403887595132972402943417999640041696292101011299004091138267699/25000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W0": ["-39844606018295948139517198492894503670233867158025958280117330737/1000000000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012961515911914507/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W1": ["-9215070024941317811545379219376479778129804736290122561767400029/250000000000000000000000000000000000000000000000000000000000", "-7372056019953054249236303375501183822503843789032091527717956721/200000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W2": ["-36975046765434541802144668969219110059495285067396436506007680837/1000000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396403796124975839/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_u_I_W3": ["-19951304776977053050266990348841465794147456698409453653523705137/500000000000000000000000000000000000000000000000000000000000", "-4987826194244263262566747587210366448536864174602359000937012321/125000000000000000000000000000000000000000000000000000000000"], "V1": ["30641099249896802403618896442363598120950227484489273323542819759347/500000000000000000000000000000000000000000000000000000000000", "12256439699958720961447558576945439248380090993795714768640497647827/200000000000000000000000000000000000000000000000000000000000"], "W0_0_u_P2": ["-137362696750567534454140367711838603806765861164388515626455519/250000000000000000000000000000000000000000000000000000000000", "-274725393501135068908280735423677207613531722328776788217407799/500000000000000000000000000000000000000000000000000000000000"], "W0_0_u_P3": ["-832187747085784774088160855191182996455929541563912376317107733/1000000000000000000000000000000000000000000000000000000000000", "-416093873542892387044080427595591498227964770781955820063877651/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_O": ["-94707831239578124629342091698320721412511561003610379153040874327/1000000000000000000000000000000000000000000000000000000000000", "-18941566247915624925868418339664144282502312200722059074089784379/200000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A0": ["7691324217758080695839163238830076354939913691888951937117033943/100000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889587412357886243/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A1": ["5252725250939123453694962967544348680154999770211159262951790349/200000000000000000000000000000000000000000000000000000000000", "26263626254695617268474814837721743400774998851055819548870993349/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A2": ["5918247603133349301411227956541330262182816656892261973655628169/200000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461336046364673083/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_A3": ["13176583227256681834933901699288945480671840623556815211776540157/500000000000000000000000000000000000000000000000000000000000", "3294145806814170458733475424822236370167960155889206717103229829/125000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U0": ["8074849948168404101650380791131398114971231106728838039784024933/500000000000000000000000000000000000000000000000000000000000", "3229939979267361640660152316452559245988492442691538073471805949/200000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U1": ["1442934376179207187489565521891620646331498484527403429314178387/50000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274047059436625209/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U2": ["14467952002151555412429941825491564270406295047614882060763546319/500000000000000000000000000000000000000000000000000000000000", "14467952002151555412429941825491564270406295047614894861043053563/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_U3": ["1009718987832431007358544999100104240730252528247509334551608953/62500000000000000000000000000000000000000000000000000000000", "403887595132972402943417999640041696292101011299004091138267699/25000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W0": ["-39844606018295948139517198492894503670233867158025958280117330737/1000000000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012961515911914507/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W1": ["-9215070024941317811545379219376479778129804736290122561767400029/250000000000000000000000000000000000000000000000000000000000", "-7372056019953054249236303375501183822503843789032091527717956721/200000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W2": ["-36975046765434541802144668969219110059495285067396436506007680837/1000000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396403796124975839/1000000000000000000000000000000000000000000000000000000000000"], "W0_0_d_I_W3": ["-19951304776977053050266990348841465794147456698409453653523705137/500000000000000000000000000000000000000000000000000000000000", "-4987826194244263262566747587210366448536864174602359000937012321/125000000000000000000000000000000000000000000000000000000000"], "W0_0_d_P2": ["-137362696750567534454140367711838603806765861164388515626455519/250000000000000000000000000000000000000000000000000000000000", "-274725393501135068908280735423677207613531722328776788217407799/500000000000000000000000000000000000000000000000000000000000"], "W0_0_d_P3": ["-832187747085784774088160855191182996455929541563912376317107733/1000000000000000000000000000000000000000000000000000000000000", "-416093873542892387044080427595591498227964770781955820063877651/500000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_O": ["-904118645473071930664543095766259194251958332920517181950831047565229/200000000000000000000000000000000000000000000000000000000000", "-4520593227365359653322715478831295971259791664602583903924817502407987/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A0": ["917731366842241831551478490029310526498636318657124623284030761926823/250000000000000000000000000000000000000000000000000000000000", "114716420855280228943934811253663815812329539832140628811888685514289/31250000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A1": ["1254527070491324267718700561318842723721104365660328884507018130067359/1000000000000000000000000000000000000000000000000000000000000", "1254527070491324267718700561318842723721104365660329441160945203781527/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A2": ["11003595861933899392028706327072911907870585130837851676139259635057/7812500000000000000000000000000000000000000000000000000000", "1408460270327539122179674409865332724207434896747245639513730512426641/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_A3": ["1254527070491324267718700561318842723721104365660328884508222542097511/1000000000000000000000000000000000000000000000000000000000000", "10036216563930594141749604490550741789768834925282635529277926334011/8000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U0": ["387384713144359688423646034850795369991668877553181495975709309060061/500000000000000000000000000000000000000000000000000000000000", "774769426288719376847292069701590739983337755106363335775040065686973/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U1": ["11020347815537565538649633281799565096195455327822757645549182107767/8000000000000000000000000000000000000000000000000000000000", "1377543476942195692331204160224945637024431915977845317081892599879697/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U2": ["1377543476942195692331204160224945637024431915977844705701104723049463/1000000000000000000000000000000000000000000000000000000000000", "1377543476942195692331204160224945637024431915977845317074435640301109/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_U3": ["387384713144359688423646034850795369991668877553181495978341448872217/500000000000000000000000000000000000000000000000000000000000", "38738471314435968842364603485079536999166887755318166788488789303133/50000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W0": ["-1905899448986373609815338956503185852667191907801446109336329898906009/1000000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801445263668946975016391/1000000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W1": ["-1758453417453766980935593254399780196864341841020810269083287430246697/1000000000000000000000000000000000000000000000000000000000000", "-175845341745376698093559325439978019686434184102080948882379768671349/100000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W2": ["-87922670872688349046779662719989009843217092051040513454020203877887/50000000000000000000000000000000000000000000000000000000000", "-879226708726883490467796627199890098432170920510404744413340519701223/500000000000000000000000000000000000000000000000000000000000"], "C0_BR_I_W3": ["-476474862246593402453834739125796463166797976950361527333754760546479/250000000000000000000000000000000000000000000000000000000000", "-476474862246593402453834739125796463166797976950361315917564457934121/250000000000000000000000000000000000000000000000000000000000"], "C0_BR_P1": ["-19745010244016377082896818943422933590023791224228520379655007507989/500000000000000000000000000000000000000000000000000000000000", "-3949002048803275416579363788684586718004758244845702323685255437051/100000000000000000000000000000000000000000000000000000000000"], "C0_BR_P2": ["-6518872739993336756912783630587434594300601231727845802336621804453/250000000000000000000000000000000000000000000000000000000000", "-3259436369996668378456391815293717297150300615863921454905594606773/125000000000000000000000000000000000000000000000000000000000"], "C0_BR_P3": ["-1974501024401637708289681894342293359002379122422852037956423536523/50000000000000000000000000000000000000000000000000000000000", "-39490020488032754165793637886845867180047582448457023237034098656029/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_O": ["-284123493718734373888026275094962164237534683010831012179512347541/1000000000000000000000000000000000000000000000000000000000000", "-142061746859367186944013137547481082118767341505415505695476403737/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A0": ["230739726532742420875174897164902290648197410756668659854418325407/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334330248081456709/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A1": ["9848859845510856475678055564145653775290624569145927960728219661/125000000000000000000000000000000000000000000000000000000000", "4924429922755428237839027782072826887645312284572963994066431497/62500000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A2": ["88773714047000239521168419348119953932742249853383968748151214509/1000000000000000000000000000000000000000000000000000000000000", "88773714047000239521168419348119953932742249853383968995775904481/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_A3": ["19764874840885022752400852548933418221007760935335231532663000363/250000000000000000000000000000000000000000000000000000000000", "154413084694414240253131660538542329851623132307306496778288237/1953125000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U0": ["24224549844505212304951142373394194344913693320186524800770993517/500000000000000000000000000000000000000000000000000000000000", "48449099689010424609902284746788388689827386640373049739238529873/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U1": ["2164401564268810781234348282837430969497247726791106098328725807/25000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644244182320132149/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U2": ["86807712012909332474579650952949385622437770285689330641021638501/1000000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689330889816667293/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_U3": ["6058313926994586044151269994600625444381515169485058678624060413/125000000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880469566076148133/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W0": ["-29883454513721961104637898869670877752675400368519455533467204881/250000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519455450488219647/250000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W1": ["-110580840299295813738544550632517757337557656835481421982394823703/1000000000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481421674581679723/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W2": ["-110925140296303625406434006907657330178485855202189260607395610109/1000000000000000000000000000000000000000000000000000000000000", "-27731285074075906351608501726914332544621463800547315074750176763/250000000000000000000000000000000000000000000000000000000000"], "W0_1_u_I_W3": ["-23941565732372463660320388418609758952976948038091333827586385073/200000000000000000000000000000000000000000000000000000000000", "-4788313146474492732064077683721951790595389607618266752227872697/40000000000000000000000000000000000000000000000000000000000"], "V2": ["359159538301018060771634034048486552911504656397397449218121039/31250000000000000000000000000000000000000000000000000000000", "5746552612816288972346144544775784846584074502358359343103935681/500000000000000000000000000000000000000000000000000000000000"], "W0_1_u_P2": ["-824176180503405206724842206271031622840595166986330730351718297/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165364029612967/250000000000000000000000000000000000000000000000000000000000"], "W0_1_u_P3": ["-624140810314338580566120641393387247341947156172934007033142691/250000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345868010600990571/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_O": ["-284123493718734373888026275094962164237534683010831012179512347541/1000000000000000000000000000000000000000000000000000000000000", "-142061746859367186944013137547481082118767341505415505695476403737/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A0": ["230739726532742420875174897164902290648197410756668659854418325407/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334330248081456709/500000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A1": ["9848859845510856475678055564145653775290624569145927960728219661/125000000000000000000000000000000000000000000000000000000000", "4924429922755428237839027782072826887645312284572963994066431497/62500000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A2": ["88773714047000239521168419348119953932742249853383968748151214509/1000000000000000000000000000000000000000000000000000000000000", "88773714047000239521168419348119953932742249853383968995775904481/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_A3": ["19764874840885022752400852548933418221007760935335231532663000363/250000000000000000000000000000000000000000000000000000000000", "154413084694414240253131660538542329851623132307306496778288237/1953125000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U0": ["24224549844505212304951142373394194344913693320186524800770993517/500000000000000000000000000000000000000000000000000000000000", "48449099689010424609902284746788388689827386640373049739238529873/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U1": ["2164401564268810781234348282837430969497247726791106098328725807/25000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644244182320132149/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U2": ["86807712012909332474579650952949385622437770285689330641021638501/1000000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689330889816667293/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_U3": ["6058313926994586044151269994600625444381515169485058678624060413/125000000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880469566076148133/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W0": ["-29883454513721961104637898869670877752675400368519455533467204881/250000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519455450488219647/250000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W1": ["-110580840299295813738544550632517757337557656835481421982394823703/1000000000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481421674581679723/1000000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W2": ["-110925140296303625406434006907657330178485855202189260607395610109/1000000000000000000000000000000000000000000000000000000000000", "-27731285074075906351608501726914332544621463800547315074750176763/250000000000000000000000000000000000000000000000000000000000"], "W0_1_d_I_W3": ["-23941565732372463660320388418609758952976948038091333827586385073/200000000000000000000000000000000000000000000000000000000000", "-4788313146474492732064077683721951790595389607618266752227872697/40000000000000000000000000000000000000000000000000000000000"], "W0_1_d_P2": ["-824176180503405206724842206271031622840595166986330730351718297/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165364029612967/250000000000000000000000000000000000000000000000000000000000"], "W0_1_d_P3": ["-624140810314338580566120641393387247341947156172934007033142691/250000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345868010600990571/500000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_O": ["-35515436714841796736003284386870270529691835376353877816968511659/250000000000000000000000000000000000000000000000000000000000", "-28412349371873437388802627509496216423753468301083100103471755951/200000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A0": ["922958906130969683500699588659609162592789643026674605776035889/8000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334334453286335409/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A1": ["39395439382043425902712222256582615101162498276583710406958278067/1000000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583713388486121571/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A2": ["44386857023500119760584209674059976966371124926691982756184994843/1000000000000000000000000000000000000000000000000000000000000", "8877371404700023952116841934811995393274224985338397223155728483/200000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_A3": ["3952974968177004550480170509786683644201552187067046162447582097/100000000000000000000000000000000000000000000000000000000000", "19764874840885022752400852548933418221007760935335232308046018841/500000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U0": ["24224549844505212304951142373394194344913693320186523917791787249/1000000000000000000000000000000000000000000000000000000000000", "6056137461126303076237785593348548586228423330046631438149628411/250000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U1": ["21644015642688107812343482828374309694972477267911060194367923127/500000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822123668998811799/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U2": ["21701928003227333118644912738237346405609442571422331869225182613/500000000000000000000000000000000000000000000000000000000000", "1356370500201708319915307046139834150350590160713895844592776991/31250000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_U3": ["12116627853989172088302539989201250888763030338970116915599854343/500000000000000000000000000000000000000000000000000000000000", "1514578481748646511037817498650156361095378792371264729145915593/62500000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W0": ["-3735431814215245138079737358708859719084425046064932077839027777/62500000000000000000000000000000000000000000000000000000000", "-14941727256860980552318949434835438876337700184259727180621627333/250000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W1": ["-55290420149647906869272275316258878668778828417740713006520460487/1000000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740708821967888091/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W2": ["-55462570148151812703217003453828665089242927601094632325295681389/1000000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094628127902574359/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_u_I_W3": ["-233804352855199840432816293150485927275165508184485690432137971/3906250000000000000000000000000000000000000000000000000000", "-59853914330931159150800971046524397382442370095228332221187155679/1000000000000000000000000000000000000000000000000000000000000"], "V3": ["61283850635018845606387434278529525031532463028259423898675168425417/1000000000000000000000000000000000000000000000000000000000000", "12256770127003769121277486855705905006306492605651900135236927303507/200000000000000000000000000000000000000000000000000000000000"], "W0_2_u_P2": ["-164835236100681041344968441254206324568119033397266152078549957/200000000000000000000000000000000000000000000000000000000000", "-82417618050340520672484220627103162284059516698633069801819589/100000000000000000000000000000000000000000000000000000000000"], "W0_2_u_P3": ["-1248281620628677161132241282786774494683894312345868059565862243/1000000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345867965101415897/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_O": ["-35515436714841796736003284386870270529691835376353877816968511659/250000000000000000000000000000000000000000000000000000000000", "-28412349371873437388802627509496216423753468301083100103471755951/200000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A0": ["922958906130969683500699588659609162592789643026674605776035889/8000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334334453286335409/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A1": ["39395439382043425902712222256582615101162498276583710406958278067/1000000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583713388486121571/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A2": ["44386857023500119760584209674059976966371124926691982756184994843/1000000000000000000000000000000000000000000000000000000000000", "8877371404700023952116841934811995393274224985338397223155728483/200000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_A3": ["3952974968177004550480170509786683644201552187067046162447582097/100000000000000000000000000000000000000000000000000000000000", "19764874840885022752400852548933418221007760935335232308046018841/500000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U0": ["24224549844505212304951142373394194344913693320186523917791787249/1000000000000000000000000000000000000000000000000000000000000", "6056137461126303076237785593348548586228423330046631438149628411/250000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U1": ["21644015642688107812343482828374309694972477267911060194367923127/500000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822123668998811799/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U2": ["21701928003227333118644912738237346405609442571422331869225182613/500000000000000000000000000000000000000000000000000000000000", "1356370500201708319915307046139834150350590160713895844592776991/31250000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_U3": ["12116627853989172088302539989201250888763030338970116915599854343/500000000000000000000000000000000000000000000000000000000000", "1514578481748646511037817498650156361095378792371264729145915593/62500000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W0": ["-3735431814215245138079737358708859719084425046064932077839027777/62500000000000000000000000000000000000000000000000000000000", "-14941727256860980552318949434835438876337700184259727180621627333/250000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W1": ["-55290420149647906869272275316258878668778828417740713006520460487/1000000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740708821967888091/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W2": ["-55462570148151812703217003453828665089242927601094632325295681389/1000000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094628127902574359/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_I_W3": ["-233804352855199840432816293150485927275165508184485690432137971/3906250000000000000000000000000000000000000000000000000000", "-59853914330931159150800971046524397382442370095228332221187155679/1000000000000000000000000000000000000000000000000000000000000"], "W0_2_d_P2": ["-164835236100681041344968441254206324568119033397266152078549957/200000000000000000000000000000000000000000000000000000000000", "-82417618050340520672484220627103162284059516698633069801819589/100000000000000000000000000000000000000000000000000000000000"], "W0_2_d_P3": ["-1248281620628677161132241282786774494683894312345868059565862243/1000000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345867965101415897/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_O": ["-4520593227365359653322715478831295971259791664602587738261265879188717/1000000000000000000000000000000000000000000000000000000000000", "-4520593227365359653322715478831295971259791664602582075417766301458303/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A0": ["1835462733684483663102956980058621052997272637314248504152988554626121/500000000000000000000000000000000000000000000000000000000000", "3670925467368967326205913960117242105994545274628501606810632143206853/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A1": ["50181082819652970708748022452753708948844174626413135082842057819931/40000000000000000000000000000000000000000000000000000000000", "1254527070491324267718700561318842723721104365660329948596928383886329/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A2": ["1408460270327539122179674409865332724207434896747244444846361888461157/1000000000000000000000000000000000000000000000000000000000000", "281692054065507824435934881973066544841486979349449241842642475365321/200000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_A3": ["1254527070491324267718700561318842723721104365660328377072255857528427/1000000000000000000000000000000000000000000000000000000000000", "627263535245662133859350280659421361860552182830164974297861985928089/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U0": ["774769426288719376847292069701590739983337755106362678569681361152637/1000000000000000000000000000000000000000000000000000000000000", "774769426288719376847292069701590739983337755106363649156787509948973/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U1": ["1377543476942195692331204160224945637024431915977844148499528709170611/1000000000000000000000000000000000000000000000000000000000000", "688771738471097846165602080112472818512215957988922937138014883617401/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U2": ["1377543476942195692331204160224945637024431915977844148506985668749199/1000000000000000000000000000000000000000000000000000000000000", "688771738471097846165602080112472818512215957988922937134286403828107/500000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_U3": ["15495388525774387536945841394031814799666755102127253571498912815539/20000000000000000000000000000000000000000000000000000000000", "38738471314435968842364603485079536999166887755318182457576161516233/50000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W0": ["-952949724493186804907669478251592926333595953900723440120971623467561/500000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801444492763358687293409/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W1": ["-439613354363441745233898313599945049216085460255202745087339282850319/250000000000000000000000000000000000000000000000000000000000", "-1758453417453766980935593254399780196864341841020808777557751107125467/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W2": ["-1758453417453766980935593254399780196864341841020810980346473778712319/1000000000000000000000000000000000000000000000000000000000000", "-1758453417453766980935593254399780196864341841020808777560634459814423/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_I_W3": ["-1905899448986373609815338956503185852667191907801446880240632390215029/1000000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801444492764669544013501/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_P1": ["-39490020488032754165793637886845867180047582448457056732386916656229/1000000000000000000000000000000000000000000000000000000000000", "-39490020488032754165793637886845867180047582448457007263776171976961/1000000000000000000000000000000000000000000000000000000000000"], "C0_TR_P2": ["-2607549095997334702765113452234973837720240492691139375646237129033/100000000000000000000000000000000000000000000000000000000000", "-6518872739993336756912783630587434594300601231727840273032303910823/250000000000000000000000000000000000000000000000000000000000"], "C0_TR_P3": ["-39490020488032754165793637886845867180047582448457056732205372370711/1000000000000000000000000000000000000000000000000000000000000", "-493625256100409427072420473585573339750594780605712590799471453281/12500000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_O": ["-35515436714841796736003284386870270529691835376353890887860401633/250000000000000000000000000000000000000000000000000000000000", "-71030873429683593472006568773740541059383670752707724116895556519/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A0": ["5768493163318560521879372429122557266204935268916714163098013599/50000000000000000000000000000000000000000000000000000000000", "57684931633185605218793724291225572662049352689167188456665231401/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A1": ["39395439382043425902712222256582615101162498276583695908093057649/1000000000000000000000000000000000000000000000000000000000000", "19697719691021712951356111128291307550581249138291863943675656183/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A2": ["8877371404700023952116841934811995393274224985338393284061571373/200000000000000000000000000000000000000000000000000000000000", "44386857023500119760584209674059976966371124926692002451655747017/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_A3": ["19764874840885022752400852548933418221007760935335223538089914891/500000000000000000000000000000000000000000000000000000000000", "7905949936354009100960341019573367288403104374134095832877599829/200000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U0": ["24224549844505212304951142373394194344913693320186515002331299179/1000000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186534668058983499/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U1": ["43288031285376215624686965656748619389944954535822104457264053861/1000000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822139600470571641/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U2": ["43403856006454666237289825476474692811218885142844647764351125433/1000000000000000000000000000000000000000000000000000000000000", "10850964001613666559322456369118673202804721285711170750267017717/250000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_U3": ["6058313926994586044151269994600625444381515169485056228133791489/250000000000000000000000000000000000000000000000000000000000", "6058313926994586044151269994600625444381515169485061146249793499/250000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W0": ["-29883454513721961104637898869670877752675400368519467620842595327/500000000000000000000000000000000000000000000000000000000000", "-7470863628430490276159474717417719438168850092129860840778214771/125000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W1": ["-6911302518705988358659034414532359833597353552217591669410079811/125000000000000000000000000000000000000000000000000000000000", "-11058084029929581373854455063251775733755765683548137694641533703/200000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W2": ["-55462570148151812703217003453828665089242927601094652737412929651/1000000000000000000000000000000000000000000000000000000000000", "-6932821268518976587902125431728583136155365950136825964473160549/125000000000000000000000000000000000000000000000000000000000"], "W0_3_u_I_W3": ["-29926957165465579575400485523262198691221185047614179389454492807/500000000000000000000000000000000000000000000000000000000000", "-11970782866186231830160194209304879476488474019045662038581089127/200000000000000000000000000000000000000000000000000000000000"], "V4": ["28732763064081444861730722723878924232920372511791783966409597/2500000000000000000000000000000000000000000000000000000000", "114931052256325779446922890895515696931681490047167234746240171/10000000000000000000000000000000000000000000000000000000000"], "W0_3_u_P2": ["-824176180503405206724842206271031622840595166986331063717690997/1000000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165197346627029/500000000000000000000000000000000000000000000000000000000000"], "W0_3_u_P3": ["-1248281620628677161132241282786774494683894312345868518976068641/1000000000000000000000000000000000000000000000000000000000000", "-15603520257858464514153016034834681183548678904323343821140107/12500000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_O": ["-35515436714841796736003284386870270529691835376353890887860401633/250000000000000000000000000000000000000000000000000000000000", "-71030873429683593472006568773740541059383670752707724116895556519/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A0": ["5768493163318560521879372429122557266204935268916714163098013599/50000000000000000000000000000000000000000000000000000000000", "57684931633185605218793724291225572662049352689167188456665231401/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A1": ["39395439382043425902712222256582615101162498276583695908093057649/1000000000000000000000000000000000000000000000000000000000000", "19697719691021712951356111128291307550581249138291863943675656183/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A2": ["8877371404700023952116841934811995393274224985338393284061571373/200000000000000000000000000000000000000000000000000000000000", "44386857023500119760584209674059976966371124926692002451655747017/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_A3": ["19764874840885022752400852548933418221007760935335223538089914891/500000000000000000000000000000000000000000000000000000000000", "7905949936354009100960341019573367288403104374134095832877599829/200000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U0": ["24224549844505212304951142373394194344913693320186515002331299179/1000000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186534668058983499/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U1": ["43288031285376215624686965656748619389944954535822104457264053861/1000000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822139600470571641/1000000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U2": ["43403856006454666237289825476474692811218885142844647764351125433/1000000000000000000000000000000000000000000000000000000000000", "10850964001613666559322456369118673202804721285711170750267017717/250000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_U3": ["6058313926994586044151269994600625444381515169485056228133791489/250000000000000000000000000000000000000000000000000000000000", "6058313926994586044151269994600625444381515169485061146249793499/250000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W0": ["-29883454513721961104637898869670877752675400368519467620842595327/500000000000000000000000000000000000000000000000000000000000", "-7470863628430490276159474717417719438168850092129860840778214771/125000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W1": ["-6911302518705988358659034414532359833597353552217591669410079811/125000000000000000000000000000000000000000000000000000000000", "-11058084029929581373854455063251775733755765683548137694641533703/200000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W2": ["-55462570148151812703217003453828665089242927601094652737412929651/1000000000000000000000000000000000000000000000000000000000000", "-6932821268518976587902125431728583136155365950136825964473160549/125000000000000000000000000000000000000000000000000000000000"], "W0_3_d_I_W3": ["-29926957165465579575400485523262198691221185047614179389454492807/500000000000000000000000000000000000000000000000000000000000", "-11970782866186231830160194209304879476488474019045662038581089127/200000000000000000000000000000000000000000000000000000000000"], "W0_3_d_P2": ["-824176180503405206724842206271031622840595166986331063717690997/1000000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165197346627029/500000000000000000000000000000000000000000000000000000000000"], "W0_3_d_P3": ["-1248281620628677161132241282786774494683894312345868518976068641/1000000000000000000000000000000000000000000000000000000000000", "-15603520257858464514153016034834681183548678904323343821140107/12500000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_O": ["-284123493718734373888026275094962164237534683010831137459122622979/1000000000000000000000000000000000000000000000000000000000000", "-35515436714841796736003284386870270529691835376353860763918345711/125000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_A0": ["57684931633185605218793724291225572662049352689167139528377754573/250000000000000000000000000000000000000000000000000000000000", "230739726532742420875174897164902290648197410756668762237073658727/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_A1": ["78790878764086851805424444513165230202324996553167388944276855237/1000000000000000000000000000000000000000000000000000000000000", "15758175752817370361084888902633046040464999310633491729322596009/200000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_A2": ["11096714255875029940146052418514994241592781231672991200604302817/125000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500508693376203/62500000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_A3": ["15811899872708018201920682039146734576806208748268178254131848189/200000000000000000000000000000000000000000000000000000000000", "9882437420442511376200426274466709110503880467667620151309689487/125000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_U0": ["60561374611263030762377855933485485862284233300466285298380187/1250000000000000000000000000000000000000000000000000000000", "9689819937802084921980456949357677737965477328074614220415417847/200000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_U1": ["86576062570752431249373931313497238779889909071644205758850703223/1000000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644282356619751253/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_U2": ["21701928003227333118644912738237346405609442571422323091145319479/250000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689369166258321377/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_U3": ["3029156963497293022075634997300312722190757584742528003654826859/62500000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880490936592123879/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_W0": ["-119533818054887844418551595478683511010701601474077874840351992211/1000000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519442273867871761/250000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_W1": ["-27645210074823953434636137658129439334389414208870367685302200087/250000000000000000000000000000000000000000000000000000000000", "-22116168059859162747708910126503551467511531367096274583153870163/200000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_W2": ["-11092514029630362540643400690765733017848585520218930951802304251/100000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094605694187463759/500000000000000000000000000000000000000000000000000000000000"], "W0_4_u_I_W3": ["-119707828661862318301601942093048794764884740190456721921142230821/1000000000000000000000000000000000000000000000000000000000000", "-14963478582732789787700242761631099345610592523807077002811036963/125000000000000000000000000000000000000000000000000000000000"], "V5": ["30641099249896802403618896442363598120950227484489273322814337737563/500000000000000000000000000000000000000000000000000000000000", "61282198499793604807237792884727196241900454968978573844659452233467/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_u_P2": ["-412088090251702603362421103135515811420297583493165546879366557/250000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165182326111699/250000000000000000000000000000000000000000000000000000000000"], "W0_4_u_P3": ["-1248281620628677161132241282786774494683894312345868564475661599/500000000000000000000000000000000000000000000000000000000000", "-624140810314338580566120641393387247341947156172933730095816477/250000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_O": ["-284123493718734373888026275094962164237534683010831137459122622979/1000000000000000000000000000000000000000000000000000000000000", "-35515436714841796736003284386870270529691835376353860763918345711/125000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_A0": ["57684931633185605218793724291225572662049352689167139528377754573/250000000000000000000000000000000000000000000000000000000000", "230739726532742420875174897164902290648197410756668762237073658727/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_A1": ["78790878764086851805424444513165230202324996553167388944276855237/1000000000000000000000000000000000000000000000000000000000000", "15758175752817370361084888902633046040464999310633491729322596009/200000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_A2": ["11096714255875029940146052418514994241592781231672991200604302817/125000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500508693376203/62500000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_A3": ["15811899872708018201920682039146734576806208748268178254131848189/200000000000000000000000000000000000000000000000000000000000", "9882437420442511376200426274466709110503880467667620151309689487/125000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_U0": ["60561374611263030762377855933485485862284233300466285298380187/1250000000000000000000000000000000000000000000000000000000", "9689819937802084921980456949357677737965477328074614220415417847/200000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_U1": ["86576062570752431249373931313497238779889909071644205758850703223/1000000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644282356619751253/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_U2": ["21701928003227333118644912738237346405609442571422323091145319479/250000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689369166258321377/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_U3": ["3029156963497293022075634997300312722190757584742528003654826859/62500000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880490936592123879/1000000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_W0": ["-119533818054887844418551595478683511010701601474077874840351992211/1000000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519442273867871761/250000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_W1": ["-27645210074823953434636137658129439334389414208870367685302200087/250000000000000000000000000000000000000000000000000000000000", "-22116168059859162747708910126503551467511531367096274583153870163/200000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_W2": ["-11092514029630362540643400690765733017848585520218930951802304251/100000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094605694187463759/500000000000000000000000000000000000000000000000000000000000"], "W0_4_d_I_W3": ["-119707828661862318301601942093048794764884740190456721921142230821/1000000000000000000000000000000000000000000000000000000000000", "-14963478582732789787700242761631099345610592523807077002811036963/125000000000000000000000000000000000000000000000000000000000"], "W0_4_d_P2": ["-412088090251702603362421103135515811420297583493165546879366557/250000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165182326111699/250000000000000000000000000000000000000000000000000000000000"], "W0_4_d_P3": ["-1248281620628677161132241282786774494683894312345868564475661599/500000000000000000000000000000000000000000000000000000000000", "-624140810314338580566120641393387247341947156172933730095816477/250000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_O": ["-904118645473071930664543095766259194251958332920517181950831047565229/200000000000000000000000000000000000000000000000000000000000", "-4520593227365359653322715478831295971259791664602583903924817502407987/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A0": ["917731366842241831551478490029310526498636318657124623284030761926823/250000000000000000000000000000000000000000000000000000000000", "114716420855280228943934811253663815812329539832140628811888685514289/31250000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A1": ["1254527070491324267718700561318842723721104365660328884507018130067359/1000000000000000000000000000000000000000000000000000000000000", "1254527070491324267718700561318842723721104365660329441160945203781527/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A2": ["11003595861933899392028706327072911907870585130837851676139259635057/7812500000000000000000000000000000000000000000000000000000", "1408460270327539122179674409865332724207434896747245639513730512426641/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_A3": ["1254527070491324267718700561318842723721104365660328884508222542097511/1000000000000000000000000000000000000000000000000000000000000", "10036216563930594141749604490550741789768834925282635529277926334011/8000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U0": ["387384713144359688423646034850795369991668877553181495975709309060061/500000000000000000000000000000000000000000000000000000000000", "774769426288719376847292069701590739983337755106363335775040065686973/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U1": ["11020347815537565538649633281799565096195455327822757645549182107767/8000000000000000000000000000000000000000000000000000000000", "1377543476942195692331204160224945637024431915977845317081892599879697/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U2": ["1377543476942195692331204160224945637024431915977844705701104723049463/1000000000000000000000000000000000000000000000000000000000000", "1377543476942195692331204160224945637024431915977845317074435640301109/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_U3": ["387384713144359688423646034850795369991668877553181495978341448872217/500000000000000000000000000000000000000000000000000000000000", "38738471314435968842364603485079536999166887755318166788488789303133/50000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W0": ["-1905899448986373609815338956503185852667191907801446109336329898906009/1000000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801445263668946975016391/1000000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W1": ["-1758453417453766980935593254399780196864341841020810269083287430246697/1000000000000000000000000000000000000000000000000000000000000", "-175845341745376698093559325439978019686434184102080948882379768671349/100000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W2": ["-87922670872688349046779662719989009843217092051040513454020203877887/50000000000000000000000000000000000000000000000000000000000", "-879226708726883490467796627199890098432170920510404744413340519701223/500000000000000000000000000000000000000000000000000000000000"], "C0_TL_I_W3": ["-476474862246593402453834739125796463166797976950361527333754760546479/250000000000000000000000000000000000000000000000000000000000", "-476474862246593402453834739125796463166797976950361315917564457934121/250000000000000000000000000000000000000000000000000000000000"], "C0_TL_P1": ["-19745010244016377082896818943422933590023791224228520379655007507989/500000000000000000000000000000000000000000000000000000000000", "-3949002048803275416579363788684586718004758244845702323685255437051/100000000000000000000000000000000000000000000000000000000000"], "C0_TL_P2": ["-6518872739993336756912783630587434594300601231727845802336621804453/250000000000000000000000000000000000000000000000000000000000", "-3259436369996668378456391815293717297150300615863921454905594606773/125000000000000000000000000000000000000000000000000000000000"], "C0_TL_P3": ["-1974501024401637708289681894342293359002379122422852037956423536523/50000000000000000000000000000000000000000000000000000000000", "-39490020488032754165793637886845867180047582448457023237034098656029/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_O": ["-47353915619789062314671045849160360706255780501805168696585391257/500000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610337130317602491/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_A0": ["76913242177580806958391632388300763549399136918889553284806108469/1000000000000000000000000000000000000000000000000000000000000", "3845662108879040347919581619415038177469956845944477674936048557/50000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_A1": ["26263626254695617268474814837721743400774998851055807895275252429/1000000000000000000000000000000000000000000000000000000000000", "13131813127347808634237407418860871700387499425527903984177150659/500000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_A2": ["7397809503916686626764034945676662827728520821115330729012601209/250000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461322998591968161/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_A3": ["527063329090267273397356067971557819226873624942272840871013343/20000000000000000000000000000000000000000000000000000000000", "5270633290902672733973560679715578192268736249422728423365571823/200000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_U0": ["8074849948168404101650380791131398114971231106728841600256997839/500000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457683246412843291/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_U1": ["14429343761792071874895655218916206463314984845274040655524838713/500000000000000000000000000000000000000000000000000000000000", "28858687523584143749791310437832412926629969690548081394106710717/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_U2": ["28935904004303110824859883650983128540812590095229776880340546167/1000000000000000000000000000000000000000000000000000000000000", "28935904004303110824859883650983128540812590095229776963272222431/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_U3": ["2019437975664862014717089998200208481460505056495019559541353471/125000000000000000000000000000000000000000000000000000000000", "16155503805318896117736719985601667851684040451960156522025382711/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_W0": ["-9961151504573987034879299623223625917558466789506485177822401627/250000000000000000000000000000000000000000000000000000000000", "-39844606018295948139517198492894503670233867158025940600650959529/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_W1": ["-36860280099765271246181516877505919112519218945160473994131607901/1000000000000000000000000000000000000000000000000000000000000", "-18430140049882635623090758438752959556259609472580236945763613287/500000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_W2": ["-3697504676543454180214466896921911005949528506739642020246520337/100000000000000000000000000000000000000000000000000000000000", "-739500935308690836042893379384382201189905701347928401993338047/20000000000000000000000000000000000000000000000000000000000"], "W0_5_u_I_W3": ["-19951304776977053050266990348841465794147456698409444856321987561/500000000000000000000000000000000000000000000000000000000000", "-39902609553954106100533980697682931588294913396818889601898939141/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_u_P2": ["-109890157400454027563312294169470883045412688931510764046895773/200000000000000000000000000000000000000000000000000000000000", "-274725393501135068908280735423677207613531722328776909353075311/500000000000000000000000000000000000000000000000000000000000"], "W0_5_u_P3": ["-208046936771446193522040213797795749113982385390978002344380897/250000000000000000000000000000000000000000000000000000000000", "-832187747085784774088160855191182996455929541563912007067327047/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_O": ["-47353915619789062314671045849160360706255780501805168696585391257/500000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610337130317602491/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_A0": ["76913242177580806958391632388300763549399136918889553284806108469/1000000000000000000000000000000000000000000000000000000000000", "3845662108879040347919581619415038177469956845944477674936048557/50000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_A1": ["26263626254695617268474814837721743400774998851055807895275252429/1000000000000000000000000000000000000000000000000000000000000", "13131813127347808634237407418860871700387499425527903984177150659/500000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_A2": ["7397809503916686626764034945676662827728520821115330729012601209/250000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461322998591968161/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_A3": ["527063329090267273397356067971557819226873624942272840871013343/20000000000000000000000000000000000000000000000000000000000", "5270633290902672733973560679715578192268736249422728423365571823/200000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_U0": ["8074849948168404101650380791131398114971231106728841600256997839/500000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457683246412843291/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_U1": ["14429343761792071874895655218916206463314984845274040655524838713/500000000000000000000000000000000000000000000000000000000000", "28858687523584143749791310437832412926629969690548081394106710717/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_U2": ["28935904004303110824859883650983128540812590095229776880340546167/1000000000000000000000000000000000000000000000000000000000000", "28935904004303110824859883650983128540812590095229776963272222431/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_U3": ["2019437975664862014717089998200208481460505056495019559541353471/125000000000000000000000000000000000000000000000000000000000", "16155503805318896117736719985601667851684040451960156522025382711/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_W0": ["-9961151504573987034879299623223625917558466789506485177822401627/250000000000000000000000000000000000000000000000000000000000", "-39844606018295948139517198492894503670233867158025940600650959529/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_W1": ["-36860280099765271246181516877505919112519218945160473994131607901/1000000000000000000000000000000000000000000000000000000000000", "-18430140049882635623090758438752959556259609472580236945763613287/500000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_W2": ["-3697504676543454180214466896921911005949528506739642020246520337/100000000000000000000000000000000000000000000000000000000000", "-739500935308690836042893379384382201189905701347928401993338047/20000000000000000000000000000000000000000000000000000000000"], "W0_5_d_I_W3": ["-19951304776977053050266990348841465794147456698409444856321987561/500000000000000000000000000000000000000000000000000000000000", "-39902609553954106100533980697682931588294913396818889601898939141/1000000000000000000000000000000000000000000000000000000000000"], "W0_5_d_P2": ["-109890157400454027563312294169470883045412688931510764046895773/200000000000000000000000000000000000000000000000000000000000", "-274725393501135068908280735423677207613531722328776909353075311/500000000000000000000000000000000000000000000000000000000000"], "W0_5_d_P3": ["-208046936771446193522040213797795749113982385390978002344380897/250000000000000000000000000000000000000000000000000000000000", "-832187747085784774088160855191182996455929541563912007067327047/1000000000000000000000000000000000000000000000000000000000000"]}, "private_nonzero_loading_vertex": "C0_BL_I_O", "all4_private_corner_loadings_nonzero": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "all10_global_cubic_moments_contain_zero": [{"monomial": [0, 0], "enclosure": ["-4326547703740345149/20000000000000000000000000000000000000000000000000000000000", "27040923148377157183/125000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 1], "enclosure": ["-18467090445560361897/200000000000000000000000000000000000000000000000000000000000", "92335452306471405823/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 0], "enclosure": ["-46167187023216781177/500000000000000000000000000000000000000000000000000000000000", "3693374965004126347/40000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 2], "enclosure": ["-7226879770027480533/125000000000000000000000000000000000000000000000000000000000", "28907519115449448801/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 1], "enclosure": ["-52502197724150644121/1000000000000000000000000000000000000000000000000000000000000", "52502197760701311443/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 0], "enclosure": ["-57812837950775017973/1000000000000000000000000000000000000000000000000000000000000", "57812838021454071313/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 3], "enclosure": ["-27674743113413265787/500000000000000000000000000000000000000000000000000000000000", "6918685779415102483/125000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 2], "enclosure": ["-46495226471611766521/1000000000000000000000000000000000000000000000000000000000000", "23247613241359808833/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 1], "enclosure": ["-9298861291626141471/200000000000000000000000000000000000000000000000000000000000", "9298861293847711699/200000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [3, 0], "enclosure": ["-13836501905208455577/250000000000000000000000000000000000000000000000000000000000", "88553612206924977/1600000000000000000000000000000000000000000000000000000000"]}], "all_wire_interface_normal_pressures_nonzero": [{"segment": "W0_0", "normal_matching_row_coefficient": ["1925066959630640424604958228627372064818578486606759243/200000000000000000000000000000000000000000000000000000000000", "9625334798153202123024791143136860324092892433033804731/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_1", "normal_matching_row_coefficient": ["28876004394459606369074373429410580972278677299101401377/1000000000000000000000000000000000000000000000000000000000000", "14438002197229803184537186714705290486139338649550700729/500000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_2", "normal_matching_row_coefficient": ["7219001098614901592268593357352645243069669324775350081/500000000000000000000000000000000000000000000000000000000000", "1804750274653725398067148339338161310767417331193837657/125000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_3", "normal_matching_row_coefficient": ["225593784331715674758393542417270163845927166399229607/15625000000000000000000000000000000000000000000000000000000", "14438002197229803184537186714705290486139338649550706569/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_4", "normal_matching_row_coefficient": ["5775200878891921273814874685882116194455735459820277729/200000000000000000000000000000000000000000000000000000000000", "28876004394459606369074373429410580972278677299101414191/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W0_5", "normal_matching_row_coefficient": ["9625334798153202123024791143136860324092892433033800459/1000000000000000000000000000000000000000000000000000000000000", "4812667399076601061512395571568430162046446216516900243/500000000000000000000000000000000000000000000000000000000000"]}]}, {"loop": 1, "loading_intervals": {"C1_BL_I_O": ["14860103222104525809224448115535954441306494106206522304129275754847363/250000000000000000000000000000000000000000000000000000000000", "29720206444209051618448896231071908882612988212413080672397368137973473/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_A0": ["-12067073638816990565018768794014363778431295309786054568381403319580059/250000000000000000000000000000000000000000000000000000000000", "-603353681940849528250938439700718188921564765489301996273046207567967/12500000000000000000000000000000000000000000000000000000000"], "C1_BL_I_A1": ["-16495535718253889715135926189629932086511932823506414739034482100084069/1000000000000000000000000000000000000000000000000000000000000", "-8247767859126944857567963094814966043255966411753197361164126357626513/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_A2": ["-18519573824604944298200336815927018132972184036950760543436761194073039/1000000000000000000000000000000000000000000000000000000000000", "-9259786912302472149100168407963509066486092018475369035244079982207721/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_A3": ["-16495535718253889715135926189629932086511932823506414739018645517414647/1000000000000000000000000000000000000000000000000000000000000", "-1030970982390868107195995386851870755406995801469149670146505581120153/62500000000000000000000000000000000000000000000000000000000"], "C1_BL_I_U0": ["-10187294515495293084699413612656220341816851430007287296969534764348109/1000000000000000000000000000000000000000000000000000000000000", "-5093647257747646542349706806328110170908425715003637467235396048519561/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_U1": ["-1811305484101531518106883921927806258802793865586153686897457630248437/100000000000000000000000000000000000000000000000000000000000", "-9056527420507657590534419609639031294013969327930757443749317377894639/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_U2": ["-18113054841015315181068839219278062588027938655861536868876526171904083/1000000000000000000000000000000000000000000000000000000000000", "-3622610968203063036213767843855612517605587731172302977519336977273913/200000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_U3": ["-407491780619811723387976544506248813672674057200291491876012630469299/40000000000000000000000000000000000000000000000000000000000", "-10187294515495293084699413612656220341816851430007274934540011099654757/1000000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_W0": ["25060306131012698263701963960480175979277032155622658590910914241517639/1000000000000000000000000000000000000000000000000000000000000", "391567283297073410370343186882502749676203627431604515632754731601553/15625000000000000000000000000000000000000000000000000000000"], "C1_BL_I_W1": ["1445097909741300178178983515557656037643572525047585525802061379756671/62500000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761396470045745607396277/1000000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_W2": ["23121566555860802850863736248922496602297160400761368412870894727326273/1000000000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761396470007832956176741/1000000000000000000000000000000000000000000000000000000000000"], "C1_BL_I_W3": ["12530153065506349131850981980240087989638516077811329295464075222494691/500000000000000000000000000000000000000000000000000000000000", "25060306131012698263701963960480175979277032155622689000479066619027649/1000000000000000000000000000000000000000000000000000000000000"], "V42": ["-805867100977411314808203940495728788067979419311863386914873191815761/1000000000000000000000000000000000000000000000000000000000000", "-402933550488705657404101970247864394033989709655931204507788598189341/500000000000000000000000000000000000000000000000000000000000"], "C1_BL_P1": ["259623350821678041789049738616142640331656198055035524502108505171939/500000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517919772913489066391/250000000000000000000000000000000000000000000000000000000000"], "C1_BL_P2": ["171430813498823311712605967527145806078799814887756880985940025131331/500000000000000000000000000000000000000000000000000000000000", "85715406749411655856302983763572903039399907443878544505312562948529/250000000000000000000000000000000000000000000000000000000000"], "C1_BL_P3": ["519246701643356083578099477232285280663312396110071049006604101317567/1000000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517919772316716322969/250000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_O": ["-14206174685936718694401313754748108211876734150541556872956131149/100000000000000000000000000000000000000000000000000000000000", "-35515436714841796736003284386870270529691835376353860763918345711/250000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_A0": ["57684931633185605218793724291225572662049352689167139528377754573/500000000000000000000000000000000000000000000000000000000000", "28842465816592802609396862145612786331024676344583595279634207341/250000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_A1": ["19697719691021712951356111128291307550581249138291847236069213809/500000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583729323306490023/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_A2": ["11096714255875029940146052418514994241592781231672991200604302817/250000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500508693376203/125000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_A3": ["4941218710221255688100213137233354555251940233833805704416202559/125000000000000000000000000000000000000000000000000000000000", "9882437420442511376200426274466709110503880467667620151309689487/250000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_U0": ["60561374611263030762377855933485485862284233300466285298380187/2500000000000000000000000000000000000000000000000000000000", "12112274922252606152475571186697097172456846660093267775519272309/500000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_U1": ["43288031285376215624686965656748619389944954535822102879425351611/1000000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822141178309875627/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_U2": ["21701928003227333118644912738237346405609442571422323091145319479/500000000000000000000000000000000000000000000000000000000000", "43403856006454666237289825476474692811218885142844684583129160689/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_U3": ["3029156963497293022075634997300312722190757584742528003654826859/125000000000000000000000000000000000000000000000000000000000", "1211662785398917208830253998920125088876303033897012273414803097/50000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_W0": ["-29883454513721961104637898869670877752675400368519468710087998053/500000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519442273867871761/500000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_W1": ["-27645210074823953434636137658129439334389414208870367685302200087/500000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740686457884675407/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_W2": ["-11092514029630362540643400690765733017848585520218930951802304251/200000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094605694187463759/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_u_I_W3": ["-59853914330931159150800971046524397382442370095228360960571115411/1000000000000000000000000000000000000000000000000000000000000", "-14963478582732789787700242761631099345610592523807077002811036963/250000000000000000000000000000000000000000000000000000000000"], "V2": ["-3717304256791798086693136055239776672018133382029596696161721887/500000000000000000000000000000000000000000000000000000000000", "-92932606419794952167328401380994416800453334550739839707467683/12500000000000000000000000000000000000000000000000000000000"], "W1_0_u_P2": ["-412088090251702603362421103135515811420297583493165546879366557/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165182326111699/500000000000000000000000000000000000000000000000000000000000"], "W1_0_u_P3": ["-1248281620628677161132241282786774494683894312345868564475661599/1000000000000000000000000000000000000000000000000000000000000", "-624140810314338580566120641393387247341947156172933730095816477/500000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_O": ["-14206174685936718694401313754748108211876734150541556872956131149/100000000000000000000000000000000000000000000000000000000000", "-35515436714841796736003284386870270529691835376353860763918345711/250000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_A0": ["57684931633185605218793724291225572662049352689167139528377754573/500000000000000000000000000000000000000000000000000000000000", "28842465816592802609396862145612786331024676344583595279634207341/250000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_A1": ["19697719691021712951356111128291307550581249138291847236069213809/500000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583729323306490023/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_A2": ["11096714255875029940146052418514994241592781231672991200604302817/250000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500508693376203/125000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_A3": ["4941218710221255688100213137233354555251940233833805704416202559/125000000000000000000000000000000000000000000000000000000000", "9882437420442511376200426274466709110503880467667620151309689487/250000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_U0": ["60561374611263030762377855933485485862284233300466285298380187/2500000000000000000000000000000000000000000000000000000000", "12112274922252606152475571186697097172456846660093267775519272309/500000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_U1": ["43288031285376215624686965656748619389944954535822102879425351611/1000000000000000000000000000000000000000000000000000000000000", "43288031285376215624686965656748619389944954535822141178309875627/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_U2": ["21701928003227333118644912738237346405609442571422323091145319479/500000000000000000000000000000000000000000000000000000000000", "43403856006454666237289825476474692811218885142844684583129160689/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_U3": ["3029156963497293022075634997300312722190757584742528003654826859/125000000000000000000000000000000000000000000000000000000000", "1211662785398917208830253998920125088876303033897012273414803097/50000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_W0": ["-29883454513721961104637898869670877752675400368519468710087998053/500000000000000000000000000000000000000000000000000000000000", "-29883454513721961104637898869670877752675400368519442273867871761/500000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_W1": ["-27645210074823953434636137658129439334389414208870367685302200087/500000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740686457884675407/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_W2": ["-11092514029630362540643400690765733017848585520218930951802304251/200000000000000000000000000000000000000000000000000000000000", "-55462570148151812703217003453828665089242927601094605694187463759/1000000000000000000000000000000000000000000000000000000000000"], "W1_0_d_I_W3": ["-59853914330931159150800971046524397382442370095228360960571115411/1000000000000000000000000000000000000000000000000000000000000", "-14963478582732789787700242761631099345610592523807077002811036963/250000000000000000000000000000000000000000000000000000000000"], "W1_0_d_P2": ["-412088090251702603362421103135515811420297583493165546879366557/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165182326111699/500000000000000000000000000000000000000000000000000000000000"], "W1_0_d_P3": ["-1248281620628677161132241282786774494683894312345868564475661599/1000000000000000000000000000000000000000000000000000000000000", "-624140810314338580566120641393387247341947156172933730095816477/500000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_O": ["-142061746859367186944013137547481082118767341505415563551441606531/500000000000000000000000000000000000000000000000000000000000", "-71030873429683593472006568773740541059383670752707724116895556519/250000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_A0": ["230739726532742420875174897164902290648197410756668566523920543961/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334376913330462801/500000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_A1": ["39395439382043425902712222256582615101162498276583695908093057649/500000000000000000000000000000000000000000000000000000000000", "19697719691021712951356111128291307550581249138291863943675656183/250000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_A2": ["88773714047000239521168419348119953932742249853383932840615713731/1000000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500306456968377/62500000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_A3": ["15811899872708018201920682039146734576806208748268178830471931913/200000000000000000000000000000000000000000000000000000000000", "7905949936354009100960341019573367288403104374134095832877599829/100000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_U0": ["24224549844505212304951142373394194344913693320186515002331299179/500000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186534668058983499/500000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_U1": ["86576062570752431249373931313497238779889909071644208914528107723/1000000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644279200941143281/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_U2": ["43403856006454666237289825476474692811218885142844647764351125433/500000000000000000000000000000000000000000000000000000000000", "17361542402581866494915930190589877124487554057137873200427228347/200000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_U3": ["6058313926994586044151269994600625444381515169485056228133791489/125000000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880489169998347991/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_W0": ["-29883454513721961104637898869670877752675400368519467620842595327/250000000000000000000000000000000000000000000000000000000000", "-119533818054887844418551595478683511010701601474077773452451436337/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_W1": ["-6911302518705988358659034414532359833597353552217591669410079811/62500000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481376946415337031/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_W2": ["-110925140296303625406434006907657330178485855202189305474825859301/1000000000000000000000000000000000000000000000000000000000000", "-22185028059260725081286801381531466035697171040437843086314113757/200000000000000000000000000000000000000000000000000000000000"], "W1_1_u_I_W3": ["-119707828661862318301601942093048794764884740190456717557817971227/1000000000000000000000000000000000000000000000000000000000000", "-11970782866186231830160194209304879476488474019045662038581089127/100000000000000000000000000000000000000000000000000000000000"], "V43": ["-805864546954027840901994008875931109941380937500973123904472927879461/1000000000000000000000000000000000000000000000000000000000000", "-100733068369253480112749251109491388742672617187621599741106493262371/125000000000000000000000000000000000000000000000000000000000"], "W1_1_u_P2": ["-824176180503405206724842206271031622840595166986331063717690997/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165197346627029/250000000000000000000000000000000000000000000000000000000000"], "W1_1_u_P3": ["-2496563241257354322264482565573548989367788624691737037952137281/1000000000000000000000000000000000000000000000000000000000000", "-2496563241257354322264482565573548989367788624691735011382417121/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_O": ["-142061746859367186944013137547481082118767341505415563551441606531/500000000000000000000000000000000000000000000000000000000000", "-71030873429683593472006568773740541059383670752707724116895556519/250000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_A0": ["230739726532742420875174897164902290648197410756668566523920543961/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334376913330462801/500000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_A1": ["39395439382043425902712222256582615101162498276583695908093057649/500000000000000000000000000000000000000000000000000000000000", "19697719691021712951356111128291307550581249138291863943675656183/250000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_A2": ["88773714047000239521168419348119953932742249853383932840615713731/1000000000000000000000000000000000000000000000000000000000000", "5548357127937514970073026209257497120796390615836500306456968377/62500000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_A3": ["15811899872708018201920682039146734576806208748268178830471931913/200000000000000000000000000000000000000000000000000000000000", "7905949936354009100960341019573367288403104374134095832877599829/100000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_U0": ["24224549844505212304951142373394194344913693320186515002331299179/500000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186534668058983499/500000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_U1": ["86576062570752431249373931313497238779889909071644208914528107723/1000000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644279200941143281/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_U2": ["43403856006454666237289825476474692811218885142844647764351125433/500000000000000000000000000000000000000000000000000000000000", "17361542402581866494915930190589877124487554057137873200427228347/200000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_U3": ["6058313926994586044151269994600625444381515169485056228133791489/125000000000000000000000000000000000000000000000000000000000", "48466511415956688353210159956805003555052121355880489169998347991/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_W0": ["-29883454513721961104637898869670877752675400368519467620842595327/250000000000000000000000000000000000000000000000000000000000", "-119533818054887844418551595478683511010701601474077773452451436337/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_W1": ["-6911302518705988358659034414532359833597353552217591669410079811/62500000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481376946415337031/1000000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_W2": ["-110925140296303625406434006907657330178485855202189305474825859301/1000000000000000000000000000000000000000000000000000000000000", "-22185028059260725081286801381531466035697171040437843086314113757/200000000000000000000000000000000000000000000000000000000000"], "W1_1_d_I_W3": ["-119707828661862318301601942093048794764884740190456717557817971227/1000000000000000000000000000000000000000000000000000000000000", "-11970782866186231830160194209304879476488474019045662038581089127/100000000000000000000000000000000000000000000000000000000000"], "W1_1_d_P2": ["-824176180503405206724842206271031622840595166986331063717690997/500000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165197346627029/250000000000000000000000000000000000000000000000000000000000"], "W1_1_d_P3": ["-2496563241257354322264482565573548989367788624691737037952137281/1000000000000000000000000000000000000000000000000000000000000", "-2496563241257354322264482565573548989367788624691735011382417121/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_O": ["14860103222104525809224448115535954441306494106206528314801350491258729/250000000000000000000000000000000000000000000000000000000000", "29720206444209051618448896231071908882612988212413068651053188944944297/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_A0": ["-48268294555267962260075075176057455113725181239144198749778936727016863/1000000000000000000000000000000000000000000000000000000000000", "-24134147277633981130037537588028727556862590619572089612795162444223089/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_A1": ["-8247767859126944857567963094814966043255966411753204033428162033224839/500000000000000000000000000000000000000000000000000000000000", "-8247767859126944857567963094814966043255966411753200697253197126675849/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_A2": ["-18519573824604944298200336815927018132972184036950753052567832828016299/1000000000000000000000000000000000000000000000000000000000000", "-18519573824604944298200336815927018132972184036950745561357069810898357/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_A3": ["-515485491195434053597997693425935377703497900734575252088765233868133/31250000000000000000000000000000000000000000000000000000000", "-25774274559771702679899884671296768885174895036728752178940985681283/1562500000000000000000000000000000000000000000000000000000"], "C1_BR_I_U0": ["-2037458903099058616939882722531244068363370286001456635274640786489593/200000000000000000000000000000000000000000000000000000000000", "-10187294515495293084699413612656220341816851430007279055067112741644751/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_U1": ["-9056527420507657590534419609639031294013969327930764771268010230132637/500000000000000000000000000000000000000000000000000000000000", "-18113054841015315181068839219278062588027938655861522213937172484953533/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_U2": ["-18113054841015315181068839219278062588027938655861529542437970329684987/1000000000000000000000000000000000000000000000000000000000000", "-905652742050765759053441960963903129401396932793076110701761130776691/50000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_U3": ["-1018729451549529308469941361265622034181685143000728317630398492983233/100000000000000000000000000000000000000000000000000000000000", "-5093647257747646542349706806328110170908425715003639527568165872130193/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_W0": ["25060306131012698263701963960480175979277032155622668727400546558566983/1000000000000000000000000000000000000000000000000000000000000", "12530153065506349131850981980240087989638516077811339432003322722571959/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_W1": ["23121566555860802850863736248922496602297160400761377765133726174822011/1000000000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761387117744978387114447/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_W2": ["5780391638965200712715934062230624150574290100190344441292909706510387/250000000000000000000000000000000000000000000000000000000000", "2312156655586080285086373624892249660229716040076138711770706573589491/100000000000000000000000000000000000000000000000000000000000"], "C1_BR_I_W3": ["12530153065506349131850981980240087989638516077811334363708891381019363/500000000000000000000000000000000000000000000000000000000000", "12530153065506349131850981980240087989638516077811339431994704620836087/500000000000000000000000000000000000000000000000000000000000"], "C1_BR_P1": ["32452918852709755223631217327017830041457024756879453689445805939413/62500000000000000000000000000000000000000000000000000000000", "519246701643356083578099477232285280663312396110071469064737552332133/1000000000000000000000000000000000000000000000000000000000000"], "C1_BR_P2": ["85715406749411655856302983763572903039399907443878475163469538907219/250000000000000000000000000000000000000000000000000000000000", "13714465079905864937008477402171664486303985191020561573570072142651/40000000000000000000000000000000000000000000000000000000000"], "C1_BR_P3": ["519246701643356083578099477232285280663312396110071259033519986004297/1000000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517867265587615339611/250000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_O": ["-11838478904947265578667761462290090176563945125451292605656170553/125000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610333678239186503/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_A0": ["76913242177580806958391632388300763549399136918889550481336324083/1000000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889556302190890273/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_A1": ["13131813127347808634237407418860871700387499425527903468986092689/500000000000000000000000000000000000000000000000000000000000", "26263626254695617268474814837721743400774998851055808925657414381/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_A2": ["7397809503916686626764034945676662827728520821115330459364165807/250000000000000000000000000000000000000000000000000000000000", "2959123801566674650705613978270665131091408328446132407718576161/100000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_A3": ["13176583227256681834933901699288945480671840623556820541491940323/500000000000000000000000000000000000000000000000000000000000", "6588291613628340917466950849644472740335920311778410769348672947/250000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_U0": ["16149699896336808203300761582262796229942462213457682611861191499/1000000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457683835065675763/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_U1": ["7214671880896035937447827609458103231657492422637020064789307709/250000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274041222999603933/500000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_U2": ["28935904004303110824859883650983128540812590095229775825633576817/1000000000000000000000000000000000000000000000000000000000000", "1157436160172124432994395346039325141632503603809191120719169699/40000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_U3": ["16155503805318896117736719985601667851684040451960155887466472457/1000000000000000000000000000000000000000000000000000000000000", "646220152212755844709468799424066714067361618078406284435590653/40000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_W0": ["-1245143938071748379359912452902953239694808348688310692613009259/31250000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012969574162169777/500000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_W1": ["-2303767506235329452886344804844119944532451184072529708605019187/62500000000000000000000000000000000000000000000000000000000", "-36860280099765271246181516877505919112519218945160472547978592061/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_W2": ["-18487523382717270901072334484609555029747642533698210775098560463/500000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396418751935049573/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_I_W3": ["-77934784285066613477605431050161975758388502728161896810712657/1953125000000000000000000000000000000000000000000000000000", "-19951304776977053050266990348841465794147456698409444073729051893/500000000000000000000000000000000000000000000000000000000000"], "V44": ["61285502770244086405537075672331853821164471087540325941327145926139/1000000000000000000000000000000000000000000000000000000000000", "61285502770244086405537075672331853821164471087540402718103530311649/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_u_P2": ["-54945078700227013781656147084735441522706344465755384026183319/100000000000000000000000000000000000000000000000000000000000", "-27472539350113506890828073542367720761353172232877689933939863/50000000000000000000000000000000000000000000000000000000000"], "W1_2_u_P3": ["-832187747085784774088160855191182996455929541563912039710574829/1000000000000000000000000000000000000000000000000000000000000", "-166437549417156954817632171038236599291185908312782395346855453/200000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_O": ["-11838478904947265578667761462290090176563945125451292605656170553/125000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610333678239186503/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_A0": ["76913242177580806958391632388300763549399136918889550481336324083/1000000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889556302190890273/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_A1": ["13131813127347808634237407418860871700387499425527903468986092689/500000000000000000000000000000000000000000000000000000000000", "26263626254695617268474814837721743400774998851055808925657414381/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_A2": ["7397809503916686626764034945676662827728520821115330459364165807/250000000000000000000000000000000000000000000000000000000000", "2959123801566674650705613978270665131091408328446132407718576161/100000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_A3": ["13176583227256681834933901699288945480671840623556820541491940323/500000000000000000000000000000000000000000000000000000000000", "6588291613628340917466950849644472740335920311778410769348672947/250000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_U0": ["16149699896336808203300761582262796229942462213457682611861191499/1000000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457683835065675763/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_U1": ["7214671880896035937447827609458103231657492422637020064789307709/250000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274041222999603933/500000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_U2": ["28935904004303110824859883650983128540812590095229775825633576817/1000000000000000000000000000000000000000000000000000000000000", "1157436160172124432994395346039325141632503603809191120719169699/40000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_U3": ["16155503805318896117736719985601667851684040451960155887466472457/1000000000000000000000000000000000000000000000000000000000000", "646220152212755844709468799424066714067361618078406284435590653/40000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_W0": ["-1245143938071748379359912452902953239694808348688310692613009259/31250000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012969574162169777/500000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_W1": ["-2303767506235329452886344804844119944532451184072529708605019187/62500000000000000000000000000000000000000000000000000000000", "-36860280099765271246181516877505919112519218945160472547978592061/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_W2": ["-18487523382717270901072334484609555029747642533698210775098560463/500000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396418751935049573/1000000000000000000000000000000000000000000000000000000000000"], "W1_2_d_I_W3": ["-77934784285066613477605431050161975758388502728161896810712657/1953125000000000000000000000000000000000000000000000000000", "-19951304776977053050266990348841465794147456698409444073729051893/500000000000000000000000000000000000000000000000000000000000"], "W1_2_d_P2": ["-54945078700227013781656147084735441522706344465755384026183319/100000000000000000000000000000000000000000000000000000000000", "-27472539350113506890828073542367720761353172232877689933939863/50000000000000000000000000000000000000000000000000000000000"], "W1_2_d_P3": ["-832187747085784774088160855191182996455929541563912039710574829/1000000000000000000000000000000000000000000000000000000000000", "-166437549417156954817632171038236599291185908312782395346855453/200000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_O": ["-4520593227365359653322715478831295971259791664602587738261265879188717/1000000000000000000000000000000000000000000000000000000000000", "-4520593227365359653322715478831295971259791664602582075417766301458303/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_A0": ["1835462733684483663102956980058621052997272637314248504152988554626121/500000000000000000000000000000000000000000000000000000000000", "3670925467368967326205913960117242105994545274628501606810632143206853/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_A1": ["50181082819652970708748022452753708948844174626413135082842057819931/40000000000000000000000000000000000000000000000000000000000", "1254527070491324267718700561318842723721104365660329948596928383886329/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_A2": ["1408460270327539122179674409865332724207434896747244444846361888461157/1000000000000000000000000000000000000000000000000000000000000", "281692054065507824435934881973066544841486979349449241842642475365321/200000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_A3": ["1254527070491324267718700561318842723721104365660328377072255857528427/1000000000000000000000000000000000000000000000000000000000000", "627263535245662133859350280659421361860552182830164974297861985928089/500000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_U0": ["774769426288719376847292069701590739983337755106362678569681361152637/1000000000000000000000000000000000000000000000000000000000000", "774769426288719376847292069701590739983337755106363649156787509948973/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_U1": ["1377543476942195692331204160224945637024431915977844148499528709170611/1000000000000000000000000000000000000000000000000000000000000", "688771738471097846165602080112472818512215957988922937138014883617401/500000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_U2": ["1377543476942195692331204160224945637024431915977844148506985668749199/1000000000000000000000000000000000000000000000000000000000000", "688771738471097846165602080112472818512215957988922937134286403828107/500000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_U3": ["15495388525774387536945841394031814799666755102127253571498912815539/20000000000000000000000000000000000000000000000000000000000", "38738471314435968842364603485079536999166887755318182457576161516233/50000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_W0": ["-952949724493186804907669478251592926333595953900723440120971623467561/500000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801444492763358687293409/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_W1": ["-439613354363441745233898313599945049216085460255202745087339282850319/250000000000000000000000000000000000000000000000000000000000", "-1758453417453766980935593254399780196864341841020808777557751107125467/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_W2": ["-1758453417453766980935593254399780196864341841020810980346473778712319/1000000000000000000000000000000000000000000000000000000000000", "-1758453417453766980935593254399780196864341841020808777560634459814423/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_I_W3": ["-1905899448986373609815338956503185852667191907801446880240632390215029/1000000000000000000000000000000000000000000000000000000000000", "-1905899448986373609815338956503185852667191907801444492764669544013501/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_P1": ["-39490020488032754165793637886845867180047582448457056732386916656229/1000000000000000000000000000000000000000000000000000000000000", "-39490020488032754165793637886845867180047582448457007263776171976961/1000000000000000000000000000000000000000000000000000000000000"], "C1_TR_P2": ["-2607549095997334702765113452234973837720240492691139375646237129033/100000000000000000000000000000000000000000000000000000000000", "-6518872739993336756912783630587434594300601231727840273032303910823/250000000000000000000000000000000000000000000000000000000000"], "C1_TR_P3": ["-39490020488032754165793637886845867180047582448457056732205372370711/1000000000000000000000000000000000000000000000000000000000000", "-493625256100409427072420473585573339750594780605712590799471453281/12500000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_O": ["-94707831239578124629342091698320721412511561003610375700961071021/1000000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610298822527408691/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_A0": ["1922831054439520173959790809707519088734978422972238054366004533/25000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889584608886975201/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_A1": ["820738320459238039639837963678804481274218714095493664751938701/31250000000000000000000000000000000000000000000000000000000", "13131813127347808634237407418860871700387499425527909295783770789/500000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_A2": ["29591238015666746507056139782706651310914083284461310946871904577/1000000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461334967770498011/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_A3": ["26353166454513363669867803398577890961343681247113631384119886521/1000000000000000000000000000000000000000000000000000000000000", "26353166454513363669867803398577890961343681247113652776258666097/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_U0": ["16149699896336808203300761582262796229942462213457676668220866119/1000000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457689778705989/1000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_U1": ["28858687523584143749791310437832412926629969690548069638176035907/1000000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274046533490190547/500000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_U2": ["14467952002151555412429941825491564270406295047614882588117041811/500000000000000000000000000000000000000000000000000000000000", "3616988000537888853107485456372891067601573761903723583422339239/125000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_U3": ["16155503805318896117736719985601667851684040451960149941690110637/1000000000000000000000000000000000000000000000000000000000000", "16155503805318896117736719985601667851684040451960163056666115997/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_W0": ["-39844606018295948139517198492894503670233867158025956827790127103/1000000000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012962242075239389/500000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_W1": ["-36860280099765271246181516877505919112519218945160488903520425659/1000000000000000000000000000000000000000000000000000000000000", "-36860280099765271246181516877505919112519218945160458982138445677/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_W2": ["-18487523382717270901072334484609555029747642533698217579137643217/500000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396405143856856261/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_u_I_W3": ["-3990260955395410610053398069768293158829491339681890585260599041/100000000000000000000000000000000000000000000000000000000000", "-9975652388488526525133495174420732897073728349204718365484240939/250000000000000000000000000000000000000000000000000000000000"], "V45": ["-805864546954027840901994008875931109941380937500973123902592992466243/1000000000000000000000000000000000000000000000000000000000000", "-100733068369253480112749251109491388742672617187621599741341485188543/125000000000000000000000000000000000000000000000000000000000"], "W1_3_u_P2": ["-109890157400454027563312294169470883045412688931510808495692133/200000000000000000000000000000000000000000000000000000000000", "-137362696750567534454140367711838603806765861164388399115542343/250000000000000000000000000000000000000000000000000000000000"], "W1_3_u_P3": ["-832187747085784774088160855191182996455929541563912345984045761/1000000000000000000000000000000000000000000000000000000000000", "-832187747085784774088160855191182996455929541563911670460805707/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_O": ["-94707831239578124629342091698320721412511561003610375700961071021/1000000000000000000000000000000000000000000000000000000000000", "-94707831239578124629342091698320721412511561003610298822527408691/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_A0": ["1922831054439520173959790809707519088734978422972238054366004533/25000000000000000000000000000000000000000000000000000000000", "76913242177580806958391632388300763549399136918889584608886975201/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_A1": ["820738320459238039639837963678804481274218714095493664751938701/31250000000000000000000000000000000000000000000000000000000", "13131813127347808634237407418860871700387499425527909295783770789/500000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_A2": ["29591238015666746507056139782706651310914083284461310946871904577/1000000000000000000000000000000000000000000000000000000000000", "29591238015666746507056139782706651310914083284461334967770498011/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_A3": ["26353166454513363669867803398577890961343681247113631384119886521/1000000000000000000000000000000000000000000000000000000000000", "26353166454513363669867803398577890961343681247113652776258666097/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_U0": ["16149699896336808203300761582262796229942462213457676668220866119/1000000000000000000000000000000000000000000000000000000000000", "16149699896336808203300761582262796229942462213457689778705989/1000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_U1": ["28858687523584143749791310437832412926629969690548069638176035907/1000000000000000000000000000000000000000000000000000000000000", "14429343761792071874895655218916206463314984845274046533490190547/500000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_U2": ["14467952002151555412429941825491564270406295047614882588117041811/500000000000000000000000000000000000000000000000000000000000", "3616988000537888853107485456372891067601573761903723583422339239/125000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_U3": ["16155503805318896117736719985601667851684040451960149941690110637/1000000000000000000000000000000000000000000000000000000000000", "16155503805318896117736719985601667851684040451960163056666115997/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_W0": ["-39844606018295948139517198492894503670233867158025956827790127103/1000000000000000000000000000000000000000000000000000000000000", "-19922303009147974069758599246447251835116933579012962242075239389/500000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_W1": ["-36860280099765271246181516877505919112519218945160488903520425659/1000000000000000000000000000000000000000000000000000000000000", "-36860280099765271246181516877505919112519218945160458982138445677/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_W2": ["-18487523382717270901072334484609555029747642533698217579137643217/500000000000000000000000000000000000000000000000000000000000", "-36975046765434541802144668969219110059495285067396405143856856261/1000000000000000000000000000000000000000000000000000000000000"], "W1_3_d_I_W3": ["-3990260955395410610053398069768293158829491339681890585260599041/100000000000000000000000000000000000000000000000000000000000", "-9975652388488526525133495174420732897073728349204718365484240939/250000000000000000000000000000000000000000000000000000000000"], "W1_3_d_P2": ["-109890157400454027563312294169470883045412688931510808495692133/200000000000000000000000000000000000000000000000000000000000", "-137362696750567534454140367711838603806765861164388399115542343/250000000000000000000000000000000000000000000000000000000000"], "W1_3_d_P3": ["-832187747085784774088160855191182996455929541563912345984045761/1000000000000000000000000000000000000000000000000000000000000", "-832187747085784774088160855191182996455929541563911670460805707/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_O": ["14860103222104525809224448115535954441306494106206528314801350491258729/250000000000000000000000000000000000000000000000000000000000", "29720206444209051618448896231071908882612988212413068651053188944944297/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_A0": ["-48268294555267962260075075176057455113725181239144198749778936727016863/1000000000000000000000000000000000000000000000000000000000000", "-24134147277633981130037537588028727556862590619572089612795162444223089/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_A1": ["-8247767859126944857567963094814966043255966411753204033428162033224839/500000000000000000000000000000000000000000000000000000000000", "-8247767859126944857567963094814966043255966411753200697253197126675849/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_A2": ["-18519573824604944298200336815927018132972184036950753052567832828016299/1000000000000000000000000000000000000000000000000000000000000", "-18519573824604944298200336815927018132972184036950745561357069810898357/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_A3": ["-515485491195434053597997693425935377703497900734575252088765233868133/31250000000000000000000000000000000000000000000000000000000", "-25774274559771702679899884671296768885174895036728752178940985681283/1562500000000000000000000000000000000000000000000000000000"], "C1_TL_I_U0": ["-2037458903099058616939882722531244068363370286001456635274640786489593/200000000000000000000000000000000000000000000000000000000000", "-10187294515495293084699413612656220341816851430007279055067112741644751/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_U1": ["-9056527420507657590534419609639031294013969327930764771268010230132637/500000000000000000000000000000000000000000000000000000000000", "-18113054841015315181068839219278062588027938655861522213937172484953533/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_U2": ["-18113054841015315181068839219278062588027938655861529542437970329684987/1000000000000000000000000000000000000000000000000000000000000", "-905652742050765759053441960963903129401396932793076110701761130776691/50000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_U3": ["-1018729451549529308469941361265622034181685143000728317630398492983233/100000000000000000000000000000000000000000000000000000000000", "-5093647257747646542349706806328110170908425715003639527568165872130193/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_W0": ["25060306131012698263701963960480175979277032155622668727400546558566983/1000000000000000000000000000000000000000000000000000000000000", "12530153065506349131850981980240087989638516077811339432003322722571959/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_W1": ["23121566555860802850863736248922496602297160400761377765133726174822011/1000000000000000000000000000000000000000000000000000000000000", "23121566555860802850863736248922496602297160400761387117744978387114447/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_W2": ["5780391638965200712715934062230624150574290100190344441292909706510387/250000000000000000000000000000000000000000000000000000000000", "2312156655586080285086373624892249660229716040076138711770706573589491/100000000000000000000000000000000000000000000000000000000000"], "C1_TL_I_W3": ["12530153065506349131850981980240087989638516077811334363708891381019363/500000000000000000000000000000000000000000000000000000000000", "12530153065506349131850981980240087989638516077811339431994704620836087/500000000000000000000000000000000000000000000000000000000000"], "C1_TL_P1": ["32452918852709755223631217327017830041457024756879453689445805939413/62500000000000000000000000000000000000000000000000000000000", "519246701643356083578099477232285280663312396110071469064737552332133/1000000000000000000000000000000000000000000000000000000000000"], "C1_TL_P2": ["85715406749411655856302983763572903039399907443878475163469538907219/250000000000000000000000000000000000000000000000000000000000", "13714465079905864937008477402171664486303985191020561573570072142651/40000000000000000000000000000000000000000000000000000000000"], "C1_TL_P3": ["519246701643356083578099477232285280663312396110071259033519986004297/1000000000000000000000000000000000000000000000000000000000000", "129811675410839020894524869308071320165828099027517867265587615339611/250000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_O": ["-284123493718734373888026275094962164237534683010831022535748093271/1000000000000000000000000000000000000000000000000000000000000", "-284123493718734373888026275094962164237534683010831001034717559511/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_A0": ["922958906130969683500699588659609162592789643026674605776035889/4000000000000000000000000000000000000000000000000000000000", "230739726532742420875174897164902290648197410756668668906572670817/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_A1": ["15758175752817370361084888902633046040464999310633484162783311227/200000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583713388486121571/500000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_A2": ["44386857023500119760584209674059976966371124926691982756184994843/500000000000000000000000000000000000000000000000000000000000", "8877371404700023952116841934811995393274224985338397223155728483/100000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_A3": ["3952974968177004550480170509786683644201552187067046162447582097/50000000000000000000000000000000000000000000000000000000000", "79059499363540091009603410195733672884031043741340929232184075363/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_U0": ["48449099689010424609902284746788388689827386640373047835583574499/1000000000000000000000000000000000000000000000000000000000000", "6056137461126303076237785593348548586228423330046631438149628411/125000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_U1": ["21644015642688107812343482828374309694972477267911060194367923127/250000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644247337997623597/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_U2": ["86807712012909332474579650952949385622437770285689327476900730453/1000000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689334053937727423/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_U3": ["12116627853989172088302539989201250888763030338970116915599854343/250000000000000000000000000000000000000000000000000000000000", "1938660456638267534128406398272200142202084854235218853306771959/40000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_W0": ["-119533818054887844418551595478683511010701601474077826490848888863/1000000000000000000000000000000000000000000000000000000000000", "-14941727256860980552318949434835438876337700184259727180621627333/125000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_W1": ["-55290420149647906869272275316258878668778828417740713006520460487/500000000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481417643935776183/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_W2": ["-110925140296303625406434006907657330178485855202189264650591362777/1000000000000000000000000000000000000000000000000000000000000", "-110925140296303625406434006907657330178485855202189256255805148719/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_u_I_W3": ["-233804352855199840432816293150485927275165508184485690432137971/1953125000000000000000000000000000000000000000000000000000", "-119707828661862318301601942093048794764884740190456664442374311359/1000000000000000000000000000000000000000000000000000000000000"], "V4": ["-743460851358359617338627211047955334403626676405919047547409469/100000000000000000000000000000000000000000000000000000000000", "-185865212839589904334656802761988833600906669101479752336168263/25000000000000000000000000000000000000000000000000000000000"], "W1_4_u_P2": ["-164835236100681041344968441254206324568119033397266152078549957/100000000000000000000000000000000000000000000000000000000000", "-82417618050340520672484220627103162284059516698633069801819589/50000000000000000000000000000000000000000000000000000000000"], "W1_4_u_P3": ["-499312648251470864452896513114709797873557724938347223826344897/200000000000000000000000000000000000000000000000000000000000", "-499312648251470864452896513114709797873557724938347186040566359/200000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_O": ["-284123493718734373888026275094962164237534683010831022535748093271/1000000000000000000000000000000000000000000000000000000000000", "-284123493718734373888026275094962164237534683010831001034717559511/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_A0": ["922958906130969683500699588659609162592789643026674605776035889/4000000000000000000000000000000000000000000000000000000000", "230739726532742420875174897164902290648197410756668668906572670817/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_A1": ["15758175752817370361084888902633046040464999310633484162783311227/200000000000000000000000000000000000000000000000000000000000", "39395439382043425902712222256582615101162498276583713388486121571/500000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_A2": ["44386857023500119760584209674059976966371124926691982756184994843/500000000000000000000000000000000000000000000000000000000000", "8877371404700023952116841934811995393274224985338397223155728483/100000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_A3": ["3952974968177004550480170509786683644201552187067046162447582097/50000000000000000000000000000000000000000000000000000000000", "79059499363540091009603410195733672884031043741340929232184075363/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_U0": ["48449099689010424609902284746788388689827386640373047835583574499/1000000000000000000000000000000000000000000000000000000000000", "6056137461126303076237785593348548586228423330046631438149628411/125000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_U1": ["21644015642688107812343482828374309694972477267911060194367923127/250000000000000000000000000000000000000000000000000000000000", "86576062570752431249373931313497238779889909071644247337997623597/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_U2": ["86807712012909332474579650952949385622437770285689327476900730453/1000000000000000000000000000000000000000000000000000000000000", "86807712012909332474579650952949385622437770285689334053937727423/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_U3": ["12116627853989172088302539989201250888763030338970116915599854343/250000000000000000000000000000000000000000000000000000000000", "1938660456638267534128406398272200142202084854235218853306771959/40000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_W0": ["-119533818054887844418551595478683511010701601474077826490848888863/1000000000000000000000000000000000000000000000000000000000000", "-14941727256860980552318949434835438876337700184259727180621627333/125000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_W1": ["-55290420149647906869272275316258878668778828417740713006520460487/500000000000000000000000000000000000000000000000000000000000", "-110580840299295813738544550632517757337557656835481417643935776183/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_W2": ["-110925140296303625406434006907657330178485855202189264650591362777/1000000000000000000000000000000000000000000000000000000000000", "-110925140296303625406434006907657330178485855202189256255805148719/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_I_W3": ["-233804352855199840432816293150485927275165508184485690432137971/1953125000000000000000000000000000000000000000000000000000", "-119707828661862318301601942093048794764884740190456664442374311359/1000000000000000000000000000000000000000000000000000000000000"], "W1_4_d_P2": ["-164835236100681041344968441254206324568119033397266152078549957/100000000000000000000000000000000000000000000000000000000000", "-82417618050340520672484220627103162284059516698633069801819589/50000000000000000000000000000000000000000000000000000000000"], "W1_4_d_P3": ["-499312648251470864452896513114709797873557724938347223826344897/200000000000000000000000000000000000000000000000000000000000", "-499312648251470864452896513114709797873557724938347186040566359/200000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_O": ["-142061746859367186944013137547481082118767341505415506089756173771/1000000000000000000000000000000000000000000000000000000000000", "-142061746859367186944013137547481082118767341505415505695476403737/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_A0": ["115369863266371210437587448582451145324098705378334329927209162703/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334330248081456709/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_A1": ["9848859845510856475678055564145653775290624569145927960728219661/250000000000000000000000000000000000000000000000000000000000", "4924429922755428237839027782072826887645312284572963994066431497/125000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_A2": ["22193428511750059880292104837029988483185562463345992187037803627/500000000000000000000000000000000000000000000000000000000000", "44386857023500119760584209674059976966371124926691984497887952241/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_A3": ["19764874840885022752400852548933418221007760935335231532663000363/500000000000000000000000000000000000000000000000000000000000", "154413084694414240253131660538542329851623132307306496778288237/3906250000000000000000000000000000000000000000000000000000"], "W1_5_u_I_U0": ["6056137461126303076237785593348548586228423330046631200192748379/250000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186524869619264937/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_U1": ["43288031285376215624686965656748619389944954535822121966574516139/1000000000000000000000000000000000000000000000000000000000000", "1731521251415048624987478626269944775597798181432884883646402643/40000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_U2": ["173615424025818664949159301905898771244875540571378661282043277/4000000000000000000000000000000000000000000000000000000000", "43403856006454666237289825476474692811218885142844665444908333647/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_U3": ["6058313926994586044151269994600625444381515169485058678624060413/250000000000000000000000000000000000000000000000000000000000", "24233255707978344176605079978402501777526060677940234783038074067/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_W0": ["-29883454513721961104637898869670877752675400368519455533467204881/500000000000000000000000000000000000000000000000000000000000", "-59766909027443922209275797739341755505350800737038910900976439293/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_W1": ["-13822605037411976717318068829064719667194707104435177747799352963/250000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740710837290839861/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_W2": ["-11092514029630362540643400690765733017848585520218926060739561011/200000000000000000000000000000000000000000000000000000000000", "-27731285074075906351608501726914332544621463800547315074750176763/500000000000000000000000000000000000000000000000000000000000"], "W1_5_u_I_W3": ["-59853914330931159150800971046524397382442370095228334568965962683/1000000000000000000000000000000000000000000000000000000000000", "-7481739291366394893850121380815549672805296261903541800356051089/125000000000000000000000000000000000000000000000000000000000"], "W1_5_u_P2": ["-824176180503405206724842206271031622840595166986330730351718297/1000000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165364029612967/500000000000000000000000000000000000000000000000000000000000"], "W1_5_u_P3": ["-624140810314338580566120641393387247341947156172934007033142691/500000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345868010600990571/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_O": ["-142061746859367186944013137547481082118767341505415506089756173771/1000000000000000000000000000000000000000000000000000000000000", "-142061746859367186944013137547481082118767341505415505695476403737/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_A0": ["115369863266371210437587448582451145324098705378334329927209162703/1000000000000000000000000000000000000000000000000000000000000", "115369863266371210437587448582451145324098705378334330248081456709/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_A1": ["9848859845510856475678055564145653775290624569145927960728219661/250000000000000000000000000000000000000000000000000000000000", "4924429922755428237839027782072826887645312284572963994066431497/125000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_A2": ["22193428511750059880292104837029988483185562463345992187037803627/500000000000000000000000000000000000000000000000000000000000", "44386857023500119760584209674059976966371124926691984497887952241/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_A3": ["19764874840885022752400852548933418221007760935335231532663000363/500000000000000000000000000000000000000000000000000000000000", "154413084694414240253131660538542329851623132307306496778288237/3906250000000000000000000000000000000000000000000000000000"], "W1_5_d_I_U0": ["6056137461126303076237785593348548586228423330046631200192748379/250000000000000000000000000000000000000000000000000000000000", "24224549844505212304951142373394194344913693320186524869619264937/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_U1": ["43288031285376215624686965656748619389944954535822121966574516139/1000000000000000000000000000000000000000000000000000000000000", "1731521251415048624987478626269944775597798181432884883646402643/40000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_U2": ["173615424025818664949159301905898771244875540571378661282043277/4000000000000000000000000000000000000000000000000000000000", "43403856006454666237289825476474692811218885142844665444908333647/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_U3": ["6058313926994586044151269994600625444381515169485058678624060413/250000000000000000000000000000000000000000000000000000000000", "24233255707978344176605079978402501777526060677940234783038074067/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_W0": ["-29883454513721961104637898869670877752675400368519455533467204881/500000000000000000000000000000000000000000000000000000000000", "-59766909027443922209275797739341755505350800737038910900976439293/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_W1": ["-13822605037411976717318068829064719667194707104435177747799352963/250000000000000000000000000000000000000000000000000000000000", "-55290420149647906869272275316258878668778828417740710837290839861/1000000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_W2": ["-11092514029630362540643400690765733017848585520218926060739561011/200000000000000000000000000000000000000000000000000000000000", "-27731285074075906351608501726914332544621463800547315074750176763/500000000000000000000000000000000000000000000000000000000000"], "W1_5_d_I_W3": ["-59853914330931159150800971046524397382442370095228334568965962683/1000000000000000000000000000000000000000000000000000000000000", "-7481739291366394893850121380815549672805296261903541800356051089/125000000000000000000000000000000000000000000000000000000000"], "W1_5_d_P2": ["-824176180503405206724842206271031622840595166986330730351718297/1000000000000000000000000000000000000000000000000000000000000", "-412088090251702603362421103135515811420297583493165364029612967/500000000000000000000000000000000000000000000000000000000000"], "W1_5_d_P3": ["-624140810314338580566120641393387247341947156172934007033142691/500000000000000000000000000000000000000000000000000000000000", "-1248281620628677161132241282786774494683894312345868010600990571/1000000000000000000000000000000000000000000000000000000000000"]}, "private_nonzero_loading_vertex": "C1_BL_I_O", "all4_private_corner_loadings_nonzero": ["C1_BL_I_O", "C1_BR_I_O", "C1_TR_I_O", "C1_TL_I_O"], "all10_global_cubic_moments_contain_zero": [{"monomial": [0, 0], "enclosure": ["-41610483817541575433/125000000000000000000000000000000000000000000000000000000000", "166441935270166301733/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 1], "enclosure": ["-150212845213307789629/500000000000000000000000000000000000000000000000000000000000", "37553211289097017321/125000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 0], "enclosure": ["-150213318339366512923/500000000000000000000000000000000000000000000000000000000000", "60085327312978717029/200000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 2], "enclosure": ["-331227134495186584453/1000000000000000000000000000000000000000000000000000000000000", "165613567080402345469/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 1], "enclosure": ["-133782313969879050201/500000000000000000000000000000000000000000000000000000000000", "133782313884348667523/500000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 0], "enclosure": ["-13249159375412523019/40000000000000000000000000000000000000000000000000000000000", "331228984050931181919/1000000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [0, 3], "enclosure": ["-87830316349830844391/200000000000000000000000000000000000000000000000000000000000", "43915158101701212861/100000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [1, 2], "enclosure": ["-145302344973948135789/500000000000000000000000000000000000000000000000000000000000", "72651172407741349551/250000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [2, 1], "enclosure": ["-145302710914231717867/500000000000000000000000000000000000000000000000000000000000", "58121084302306512471/200000000000000000000000000000000000000000000000000000000000"]}, {"monomial": [3, 0], "enclosure": ["-219577203234649076223/500000000000000000000000000000000000000000000000000000000000", "439154405737156059051/1000000000000000000000000000000000000000000000000000000000000"]}], "all_wire_interface_normal_pressures_nonzero": [{"segment": "W1_0", "normal_matching_row_coefficient": ["7219001098614901592268593357352645243069669324775347161/500000000000000000000000000000000000000000000000000000000000", "1804750274653725398067148339338161310767417331193838387/125000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W1_1", "normal_matching_row_coefficient": ["28876004394459606369074373429410580972278677299101389697/1000000000000000000000000000000000000000000000000000000000000", "14438002197229803184537186714705290486139338649550706569/500000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W1_2", "normal_matching_row_coefficient": ["2406333699538300530756197785784215081023223108258450027/250000000000000000000000000000000000000000000000000000000000", "9625334798153202123024791143136860324092892433033800837/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W1_3", "normal_matching_row_coefficient": ["1925066959630640424604958228627372064818578486606759313/200000000000000000000000000000000000000000000000000000000000", "481266739907660106151239557156843016204644621651690219/50000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W1_4", "normal_matching_row_coefficient": ["1155040175778384254762974937176423238891147091964056013/40000000000000000000000000000000000000000000000000000000000", "28876004394459606369074373429410580972278677299101402511/1000000000000000000000000000000000000000000000000000000000000"]}, {"segment": "W1_5", "normal_matching_row_coefficient": ["902375137326862699033574169669080655383708665596918793/62500000000000000000000000000000000000000000000000000000000", "14438002197229803184537186714705290486139338649550700729/1000000000000000000000000000000000000000000000000000000000000"]}]}], "global_relations_complete_from_full_closed_boundary_model": true, "four_private_corner_witnesses_per_loop": [{"loop": 0, "private_vertices": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "point_intervals": [[["333015169158644511405152904360433817619239050215683296127259/1000000000000000000000000000000000000000000000000000000000000", "16650758457932225570257645218021690880961952510784164806363/50000000000000000000000000000000000000000000000000000000000"], ["333015169158644511405152904360433817619239050215683296127259/1000000000000000000000000000000000000000000000000000000000000", "16650758457932225570257645218021690880961952510784164806363/50000000000000000000000000000000000000000000000000000000000"]], [["1333651497508022155261513762306232849047427616450983370539407/1000000000000000000000000000000000000000000000000000000000000", "83353218594251384703844610144139553065464226028186460658713/62500000000000000000000000000000000000000000000000000000000"], ["333015169158644511405152904360433817619239050215683296127259/1000000000000000000000000000000000000000000000000000000000000", "16650758457932225570257645218021690880961952510784164806363/50000000000000000000000000000000000000000000000000000000000"]], [["1333651497508022155261513762306232849047427616450983370539407/1000000000000000000000000000000000000000000000000000000000000", "83353218594251384703844610144139553065464226028186460658713/62500000000000000000000000000000000000000000000000000000000"], ["1333651497508022155261513762306232849047427616450983370539407/1000000000000000000000000000000000000000000000000000000000000", "83353218594251384703844610144139553065464226028186460658713/62500000000000000000000000000000000000000000000000000000000"]], [["333015169158644511405152904360433817619239050215683296127259/1000000000000000000000000000000000000000000000000000000000000", "16650758457932225570257645218021690880961952510784164806363/50000000000000000000000000000000000000000000000000000000000"], ["1333651497508022155261513762306232849047427616450983370539407/1000000000000000000000000000000000000000000000000000000000000", "83353218594251384703844610144139553065464226028186460658713/62500000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "50063653080626175469475305735112502880749724947217138951961695421800500173874790045010753379995486532609984003377336873/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 1, "private_vertices": ["C1_BL_I_O", "C1_BR_I_O", "C1_TR_I_O", "C1_TL_I_O"], "point_intervals": [[["41646781405748615296155389855860446934535773971813539341287/62500000000000000000000000000000000000000000000000000000000", "666348502491977844738486237693767150952572383549016629460593/1000000000000000000000000000000000000000000000000000000000000"], ["41646781405748615296155389855860446934535773971813539341287/62500000000000000000000000000000000000000000000000000000000", "666348502491977844738486237693767150952572383549016629460593/1000000000000000000000000000000000000000000000000000000000000"]], [["83349241542067774429742354781978309119038047489215835193637/50000000000000000000000000000000000000000000000000000000000", "1666984830841355488594847095639566182380760949784316703872741/1000000000000000000000000000000000000000000000000000000000000"], ["41646781405748615296155389855860446934535773971813539341287/62500000000000000000000000000000000000000000000000000000000", "666348502491977844738486237693767150952572383549016629460593/1000000000000000000000000000000000000000000000000000000000000"]], [["83349241542067774429742354781978309119038047489215835193637/50000000000000000000000000000000000000000000000000000000000", "1666984830841355488594847095639566182380760949784316703872741/1000000000000000000000000000000000000000000000000000000000000"], ["83349241542067774429742354781978309119038047489215835193637/50000000000000000000000000000000000000000000000000000000000", "1666984830841355488594847095639566182380760949784316703872741/1000000000000000000000000000000000000000000000000000000000000"]], [["41646781405748615296155389855860446934535773971813539341287/62500000000000000000000000000000000000000000000000000000000", "666348502491977844738486237693767150952572383549016629460593/1000000000000000000000000000000000000000000000000000000000000"], ["83349241542067774429742354781978309119038047489215835193637/50000000000000000000000000000000000000000000000000000000000", "1666984830841355488594847095639566182380760949784316703872741/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "50063653080626175469475305735112502880749724947217138951961695421800500173874790045010753379995486532609984003377336873/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}], "any_collinear_subset_of_original_vertices_interpolable_proved": true, "no_two_triangle_disjoint_connected_normal_bad_submeshes_including_holes_proved": true}, "3": {"coarse_partition": {"n": 3, "epsilon": "1/4", "lambda": "1/400", "kappa": "1/800", "mu": "1/80000", "theta": "1/100", "sigma": "1/4000", "points": {"V0": ["1/4", "1/4"], "V1": ["5/4", "1/4"], "V2": ["5/4", "1/2"], "V3": ["5/4", "3/4"], "V4": ["5/4", "5/4"], "V5": ["3/4", "5/4"], "V6": ["1/2", "5/4"], "V7": ["1/4", "5/4"], "C0_BL_P1": ["99901/400000", "99899/400000"], "C0_BL_P2": ["499/2000", "499/2000"], "C0_BL_P3": ["99899/400000", "99901/400000"], "C0_BR_P1": ["500099/400000", "99899/400000"], "C0_BR_P2": ["2501/2000", "499/2000"], "C0_BR_P3": ["500101/400000", "99901/400000"], "C0_TR_P1": ["500099/400000", "500101/400000"], "C0_TR_P2": ["2501/2000", "2501/2000"], "C0_TR_P3": ["500101/400000", "500099/400000"], "C0_TL_P1": ["99901/400000", "500101/400000"], "C0_TL_P2": ["499/2000", "2501/2000"], "C0_TL_P3": ["99899/400000", "500099/400000"], "W0_0_u_P2": ["2003/1604", "20051/80200"], "W0_0_u_P3": ["403/1604", "20051/80200"], "W0_0_d_P2": ["2003/1604", "20049/80200"], "W0_0_d_P3": ["403/1604", "20049/80200"], "W0_1_u_P2": ["401001/320800", "803/3208"], "W0_1_u_P3": ["401001/320800", "1603/3208"], "W0_1_d_P2": ["400999/320800", "803/3208"], "W0_1_d_P3": ["400999/320800", "1603/3208"], "W0_2_u_P2": ["400999/320800", "2405/3208"], "W0_2_u_P3": ["400999/320800", "1605/3208"], "W0_2_d_P2": ["401001/320800", "2405/3208"], "W0_2_d_P3": ["401001/320800", "1605/3208"], "W0_3_u_P2": ["200501/160400", "301/401"], "W0_3_u_P3": ["200501/160400", "501/401"], "W0_3_d_P2": ["200499/160400", "301/401"], "W0_3_d_P3": ["200499/160400", "501/401"], "W0_4_u_P2": ["301/401", "200499/160400"], "W0_4_u_P3": ["501/401", "200499/160400"], "W0_4_d_P2": ["301/401", "200501/160400"], "W0_4_d_P3": ["501/401", "200501/160400"], "W0_5_u_P2": ["2405/3208", "401001/320800"], "W0_5_u_P3": ["1605/3208", "401001/320800"], "W0_5_d_P2": ["2405/3208", "400999/320800"], "W0_5_d_P3": ["1605/3208", "400999/320800"], "W0_6_u_P2": ["803/3208", "400999/320800"], "W0_6_u_P3": ["1603/3208", "400999/320800"], "W0_6_d_P2": ["803/3208", "401001/320800"], "W0_6_d_P3": ["1603/3208", "401001/320800"], "W0_7_u_P2": ["20049/80200", "2003/1604"], "W0_7_u_P3": ["20049/80200", "403/1604"], "W0_7_d_P2": ["20051/80200", "2003/1604"], "W0_7_d_P3": ["20051/80200", "403/1604"], "V52": ["1/2", "1/2"], "V53": ["3/2", "1/2"], "V54": ["3/2", "3/4"], "V55": ["3/2", "3/2"], "V56": ["3/4", "3/2"], "V57": ["1/2", "3/2"], "C1_BL_P1": ["199901/400000", "199899/400000"], "C1_BL_P2": ["999/2000", "999/2000"], "C1_BL_P3": ["199899/400000", "199901/400000"], "C1_BR_P1": ["600099/400000", "199899/400000"], "C1_BR_P2": ["3001/2000", "999/2000"], "C1_BR_P3": ["600101/400000", "199901/400000"], "C1_TR_P1": ["600099/400000", "600101/400000"], "C1_TR_P2": ["3001/2000", "3001/2000"], "C1_TR_P3": ["600101/400000", "600099/400000"], "C1_TL_P1": ["199901/400000", "600101/400000"], "C1_TL_P2": ["999/2000", "3001/2000"], "C1_TL_P3": ["199899/400000", "600099/400000"], "W1_0_u_P2": ["4007/3208", "160403/320800"], "W1_0_u_P3": ["1607/3208", "160403/320800"], "W1_0_d_P2": ["4007/3208", "160397/320800"], "W1_0_d_P3": ["1607/3208", "160397/320800"], "W1_1_u_P2": ["4011/3208", "160399/320800"], "W1_1_u_P3": ["4811/3208", "160399/320800"], "W1_1_d_P2": ["4011/3208", "160401/320800"], "W1_1_d_P3": ["4811/3208", "160401/320800"], "W1_2_u_P2": ["481199/320800", "2405/3208"], "W1_2_u_P3": ["481199/320800", "1605/3208"], "W1_2_d_P2": ["481201/320800", "2405/3208"], "W1_2_d_P3": ["481201/320800", "1605/3208"], "W1_3_u_P2": ["481203/320800", "2409/3208"], "W1_3_u_P3": ["481203/320800", "4809/3208"], "W1_3_d_P2": ["481197/320800", "2409/3208"], "W1_3_d_P3": ["481197/320800", "4809/3208"], "W1_4_u_P2": ["2409/3208", "481197/320800"], "W1_4_u_P3": ["4809/3208", "481197/320800"], "W1_4_d_P2": ["2409/3208", "481203/320800"], "W1_4_d_P3": ["4809/3208", "481203/320800"], "W1_5_u_P2": ["2405/3208", "481201/320800"], "W1_5_u_P3": ["1605/3208", "481201/320800"], "W1_5_d_P2": ["2405/3208", "481199/320800"], "W1_5_d_P3": ["1605/3208", "481199/320800"], "W1_6_u_P2": ["160401/320800", "4011/3208"], "W1_6_u_P3": ["160401/320800", "4811/3208"], "W1_6_d_P2": ["160399/320800", "4011/3208"], "W1_6_d_P3": ["160399/320800", "4811/3208"], "W1_7_u_P2": ["160397/320800", "4007/3208"], "W1_7_u_P3": ["160397/320800", "1607/3208"], "W1_7_d_P2": ["160403/320800", "4007/3208"], "W1_7_d_P3": ["160403/320800", "1607/3208"], "V102": ["3/4", "3/4"], "V103": ["7/4", "3/4"], "V104": ["7/4", "7/4"], "V105": ["3/4", "7/4"], "C2_BL_P1": ["299901/400000", "299899/400000"], "C2_BL_P2": ["1499/2000", "1499/2000"], "C2_BL_P3": ["299899/400000", "299901/400000"], "C2_BR_P1": ["700099/400000", "299899/400000"], "C2_BR_P2": ["3501/2000", "1499/2000"], "C2_BR_P3": ["700101/400000", "299901/400000"], "C2_TR_P1": ["700099/400000", "700101/400000"], "C2_TR_P2": ["3501/2000", "3501/2000"], "C2_TR_P3": ["700101/400000", "700099/400000"], "C2_TL_P1": ["299901/400000", "700101/400000"], "C2_TL_P2": ["1499/2000", "3501/2000"], "C2_TL_P3": ["299899/400000", "700099/400000"], "W2_0_u_P2": ["501/401", "120301/160400"], "W2_0_u_P3": ["301/401", "120301/160400"], "W2_0_d_P2": ["501/401", "120299/160400"], "W2_0_d_P3": ["301/401", "120299/160400"], "W2_1_u_P2": ["4011/3208", "240599/320800"], "W2_1_u_P3": ["4811/3208", "240599/320800"], "W2_1_d_P2": ["4011/3208", "240601/320800"], "W2_1_d_P3": ["4811/3208", "240601/320800"], "W2_2_u_P2": ["5613/3208", "240601/320800"], "W2_2_u_P3": ["4813/3208", "240601/320800"], "W2_2_d_P2": ["5613/3208", "240599/320800"], "W2_2_d_P3": ["4813/3208", "240599/320800"], "W2_3_u_P2": ["140351/80200", "1205/1604"], "W2_3_u_P3": ["140351/80200", "2805/1604"], "W2_3_d_P2": ["140349/80200", "1205/1604"], "W2_3_d_P3": ["140349/80200", "2805/1604"], "W2_4_u_P2": ["1205/1604", "140349/80200"], "W2_4_u_P3": ["2805/1604", "140349/80200"], "W2_4_d_P2": ["1205/1604", "140351/80200"], "W2_4_d_P3": ["2805/1604", "140351/80200"], "W2_5_u_P2": ["240599/320800", "5613/3208"], "W2_5_u_P3": ["240599/320800", "4813/3208"], "W2_5_d_P2": ["240601/320800", "5613/3208"], "W2_5_d_P3": ["240601/320800", "4813/3208"], "W2_6_u_P2": ["240601/320800", "4011/3208"], "W2_6_u_P3": ["240601/320800", "4811/3208"], "W2_6_d_P2": ["240599/320800", "4011/3208"], "W2_6_d_P3": ["240599/320800", "4811/3208"], "W2_7_u_P2": ["120299/160400", "501/401"], "W2_7_u_P3": ["120299/160400", "301/401"], "W2_7_d_P2": ["120301/160400", "501/401"], "W2_7_d_P3": ["120301/160400", "301/401"], "BOX0": ["-1", "-1"], "BOX1": ["3", "-1"], "BOX2": ["3", "3"], "BOX3": ["-1", "3"]}, "quads": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V4", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V4"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V4", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V7", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V7", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V7", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W0_0_u", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_u_P2", "P3": "W0_0_u_P3"}, "boundary": ["V0", "V1", "W0_0_u_P2", "W0_0_u_P3"], "start": "V0", "end": "V1", "side": 1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_0_d", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_d_P2", "P3": "W0_0_d_P3"}, "boundary": ["W0_0_d_P3", "W0_0_d_P2", "V1", "V0"], "start": "V0", "end": "V1", "side": -1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_1_u", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_u_P2", "P3": "W0_1_u_P3"}, "boundary": ["V2", "V1", "W0_1_u_P2", "W0_1_u_P3"], "start": "V2", "end": "V1", "side": 1, "loop": 0, "segment": 1, "forward": false, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_1_d", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_d_P2", "P3": "W0_1_d_P3"}, "boundary": ["W0_1_d_P3", "W0_1_d_P2", "V1", "V2"], "start": "V2", "end": "V1", "side": -1, "loop": 0, "segment": 1, "forward": false, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_2_u", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_u_P2", "P3": "W0_2_u_P3"}, "boundary": ["V2", "V3", "W0_2_u_P2", "W0_2_u_P3"], "start": "V2", "end": "V3", "side": 1, "loop": 0, "segment": 2, "forward": true, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_2_d", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_d_P2", "P3": "W0_2_d_P3"}, "boundary": ["W0_2_d_P3", "W0_2_d_P2", "V3", "V2"], "start": "V2", "end": "V3", "side": -1, "loop": 0, "segment": 2, "forward": true, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_3_u", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_u_P2", "P3": "W0_3_u_P3"}, "boundary": ["V4", "V3", "W0_3_u_P2", "W0_3_u_P3"], "start": "V4", "end": "V3", "side": 1, "loop": 0, "segment": 3, "forward": false, "length": "1/2", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_3_d", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_d_P2", "P3": "W0_3_d_P3"}, "boundary": ["W0_3_d_P3", "W0_3_d_P2", "V3", "V4"], "start": "V4", "end": "V3", "side": -1, "loop": 0, "segment": 3, "forward": false, "length": "1/2", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_4_u", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_u_P2", "P3": "W0_4_u_P3"}, "boundary": ["V4", "V5", "W0_4_u_P2", "W0_4_u_P3"], "start": "V4", "end": "V5", "side": 1, "loop": 0, "segment": 4, "forward": true, "length": "1/2", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_4_d", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_d_P2", "P3": "W0_4_d_P3"}, "boundary": ["W0_4_d_P3", "W0_4_d_P2", "V5", "V4"], "start": "V4", "end": "V5", "side": -1, "loop": 0, "segment": 4, "forward": true, "length": "1/2", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_5_u", "boundary_map": {"P0": "V6", "P1": "V5", "P2": "W0_5_u_P2", "P3": "W0_5_u_P3"}, "boundary": ["V6", "V5", "W0_5_u_P2", "W0_5_u_P3"], "start": "V6", "end": "V5", "side": 1, "loop": 0, "segment": 5, "forward": false, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_5_d", "boundary_map": {"P0": "V6", "P1": "V5", "P2": "W0_5_d_P2", "P3": "W0_5_d_P3"}, "boundary": ["W0_5_d_P3", "W0_5_d_P2", "V5", "V6"], "start": "V6", "end": "V5", "side": -1, "loop": 0, "segment": 5, "forward": false, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_6_u", "boundary_map": {"P0": "V6", "P1": "V7", "P2": "W0_6_u_P2", "P3": "W0_6_u_P3"}, "boundary": ["V6", "V7", "W0_6_u_P2", "W0_6_u_P3"], "start": "V6", "end": "V7", "side": 1, "loop": 0, "segment": 6, "forward": true, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_6_d", "boundary_map": {"P0": "V6", "P1": "V7", "P2": "W0_6_d_P2", "P3": "W0_6_d_P3"}, "boundary": ["W0_6_d_P3", "W0_6_d_P2", "V7", "V6"], "start": "V6", "end": "V7", "side": -1, "loop": 0, "segment": 6, "forward": true, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_7_u", "boundary_map": {"P0": "V0", "P1": "V7", "P2": "W0_7_u_P2", "P3": "W0_7_u_P3"}, "boundary": ["V0", "V7", "W0_7_u_P2", "W0_7_u_P3"], "start": "V0", "end": "V7", "side": 1, "loop": 0, "segment": 7, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_7_d", "boundary_map": {"P0": "V0", "P1": "V7", "P2": "W0_7_d_P2", "P3": "W0_7_d_P3"}, "boundary": ["W0_7_d_P3", "W0_7_d_P2", "V7", "V0"], "start": "V0", "end": "V7", "side": -1, "loop": 0, "segment": 7, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V52", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V52"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V52", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V53", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V53", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V53", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V55", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V55"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V55", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V57", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V57", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V57", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W1_0_u", "boundary_map": {"P0": "V52", "P1": "V2", "P2": "W1_0_u_P2", "P3": "W1_0_u_P3"}, "boundary": ["V52", "V2", "W1_0_u_P2", "W1_0_u_P3"], "start": "V52", "end": "V2", "side": 1, "loop": 1, "segment": 0, "forward": true, "length": "3/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_0_d", "boundary_map": {"P0": "V52", "P1": "V2", "P2": "W1_0_d_P2", "P3": "W1_0_d_P3"}, "boundary": ["W1_0_d_P3", "W1_0_d_P2", "V2", "V52"], "start": "V52", "end": "V2", "side": -1, "loop": 1, "segment": 0, "forward": true, "length": "3/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_1_u", "boundary_map": {"P0": "V53", "P1": "V2", "P2": "W1_1_u_P2", "P3": "W1_1_u_P3"}, "boundary": ["V53", "V2", "W1_1_u_P2", "W1_1_u_P3"], "start": "V53", "end": "V2", "side": 1, "loop": 1, "segment": 1, "forward": false, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_1_d", "boundary_map": {"P0": "V53", "P1": "V2", "P2": "W1_1_d_P2", "P3": "W1_1_d_P3"}, "boundary": ["W1_1_d_P3", "W1_1_d_P2", "V2", "V53"], "start": "V53", "end": "V2", "side": -1, "loop": 1, "segment": 1, "forward": false, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_2_u", "boundary_map": {"P0": "V53", "P1": "V54", "P2": "W1_2_u_P2", "P3": "W1_2_u_P3"}, "boundary": ["V53", "V54", "W1_2_u_P2", "W1_2_u_P3"], "start": "V53", "end": "V54", "side": 1, "loop": 1, "segment": 2, "forward": true, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_2_d", "boundary_map": {"P0": "V53", "P1": "V54", "P2": "W1_2_d_P2", "P3": "W1_2_d_P3"}, "boundary": ["W1_2_d_P3", "W1_2_d_P2", "V54", "V53"], "start": "V53", "end": "V54", "side": -1, "loop": 1, "segment": 2, "forward": true, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_3_u", "boundary_map": {"P0": "V55", "P1": "V54", "P2": "W1_3_u_P2", "P3": "W1_3_u_P3"}, "boundary": ["V55", "V54", "W1_3_u_P2", "W1_3_u_P3"], "start": "V55", "end": "V54", "side": 1, "loop": 1, "segment": 3, "forward": false, "length": "3/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_3_d", "boundary_map": {"P0": "V55", "P1": "V54", "P2": "W1_3_d_P2", "P3": "W1_3_d_P3"}, "boundary": ["W1_3_d_P3", "W1_3_d_P2", "V54", "V55"], "start": "V55", "end": "V54", "side": -1, "loop": 1, "segment": 3, "forward": false, "length": "3/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_4_u", "boundary_map": {"P0": "V55", "P1": "V56", "P2": "W1_4_u_P2", "P3": "W1_4_u_P3"}, "boundary": ["V55", "V56", "W1_4_u_P2", "W1_4_u_P3"], "start": "V55", "end": "V56", "side": 1, "loop": 1, "segment": 4, "forward": true, "length": "3/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_4_d", "boundary_map": {"P0": "V55", "P1": "V56", "P2": "W1_4_d_P2", "P3": "W1_4_d_P3"}, "boundary": ["W1_4_d_P3", "W1_4_d_P2", "V56", "V55"], "start": "V55", "end": "V56", "side": -1, "loop": 1, "segment": 4, "forward": true, "length": "3/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_5_u", "boundary_map": {"P0": "V57", "P1": "V56", "P2": "W1_5_u_P2", "P3": "W1_5_u_P3"}, "boundary": ["V57", "V56", "W1_5_u_P2", "W1_5_u_P3"], "start": "V57", "end": "V56", "side": 1, "loop": 1, "segment": 5, "forward": false, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_5_d", "boundary_map": {"P0": "V57", "P1": "V56", "P2": "W1_5_d_P2", "P3": "W1_5_d_P3"}, "boundary": ["W1_5_d_P3", "W1_5_d_P2", "V56", "V57"], "start": "V57", "end": "V56", "side": -1, "loop": 1, "segment": 5, "forward": false, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_6_u", "boundary_map": {"P0": "V57", "P1": "V6", "P2": "W1_6_u_P2", "P3": "W1_6_u_P3"}, "boundary": ["V57", "V6", "W1_6_u_P2", "W1_6_u_P3"], "start": "V57", "end": "V6", "side": 1, "loop": 1, "segment": 6, "forward": true, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_6_d", "boundary_map": {"P0": "V57", "P1": "V6", "P2": "W1_6_d_P2", "P3": "W1_6_d_P3"}, "boundary": ["W1_6_d_P3", "W1_6_d_P2", "V6", "V57"], "start": "V57", "end": "V6", "side": -1, "loop": 1, "segment": 6, "forward": true, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_7_u", "boundary_map": {"P0": "V52", "P1": "V6", "P2": "W1_7_u_P2", "P3": "W1_7_u_P3"}, "boundary": ["V52", "V6", "W1_7_u_P2", "W1_7_u_P3"], "start": "V52", "end": "V6", "side": 1, "loop": 1, "segment": 7, "forward": false, "length": "3/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_7_d", "boundary_map": {"P0": "V52", "P1": "V6", "P2": "W1_7_d_P2", "P3": "W1_7_d_P3"}, "boundary": ["W1_7_d_P3", "W1_7_d_P2", "V6", "V52"], "start": "V52", "end": "V6", "side": -1, "loop": 1, "segment": 7, "forward": false, "length": "3/4", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C2_BL", "boundary_map": {"P0": "V102", "P1": "C2_BL_P1", "P2": "C2_BL_P2", "P3": "C2_BL_P3"}, "boundary": ["C2_BL_P3", "C2_BL_P2", "C2_BL_P1", "V102"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V102", "loop": 2, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C2_BR", "boundary_map": {"P0": "V103", "P1": "C2_BR_P1", "P2": "C2_BR_P2", "P3": "C2_BR_P3"}, "boundary": ["V103", "C2_BR_P1", "C2_BR_P2", "C2_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V103", "loop": 2, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C2_TR", "boundary_map": {"P0": "V104", "P1": "C2_TR_P1", "P2": "C2_TR_P2", "P3": "C2_TR_P3"}, "boundary": ["C2_TR_P3", "C2_TR_P2", "C2_TR_P1", "V104"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V104", "loop": 2, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C2_TL", "boundary_map": {"P0": "V105", "P1": "C2_TL_P1", "P2": "C2_TL_P2", "P3": "C2_TL_P3"}, "boundary": ["V105", "C2_TL_P1", "C2_TL_P2", "C2_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V105", "loop": 2, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W2_0_u", "boundary_map": {"P0": "V102", "P1": "V3", "P2": "W2_0_u_P2", "P3": "W2_0_u_P3"}, "boundary": ["V102", "V3", "W2_0_u_P2", "W2_0_u_P3"], "start": "V102", "end": "V3", "side": 1, "loop": 2, "segment": 0, "forward": true, "length": "1/2", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_0_d", "boundary_map": {"P0": "V102", "P1": "V3", "P2": "W2_0_d_P2", "P3": "W2_0_d_P3"}, "boundary": ["W2_0_d_P3", "W2_0_d_P2", "V3", "V102"], "start": "V102", "end": "V3", "side": -1, "loop": 2, "segment": 0, "forward": true, "length": "1/2", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_1_u", "boundary_map": {"P0": "V54", "P1": "V3", "P2": "W2_1_u_P2", "P3": "W2_1_u_P3"}, "boundary": ["V54", "V3", "W2_1_u_P2", "W2_1_u_P3"], "start": "V54", "end": "V3", "side": 1, "loop": 2, "segment": 1, "forward": false, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_1_d", "boundary_map": {"P0": "V54", "P1": "V3", "P2": "W2_1_d_P2", "P3": "W2_1_d_P3"}, "boundary": ["W2_1_d_P3", "W2_1_d_P2", "V3", "V54"], "start": "V54", "end": "V3", "side": -1, "loop": 2, "segment": 1, "forward": false, "length": "1/4", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_2_u", "boundary_map": {"P0": "V54", "P1": "V103", "P2": "W2_2_u_P2", "P3": "W2_2_u_P3"}, "boundary": ["V54", "V103", "W2_2_u_P2", "W2_2_u_P3"], "start": "V54", "end": "V103", "side": 1, "loop": 2, "segment": 2, "forward": true, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_2_d", "boundary_map": {"P0": "V54", "P1": "V103", "P2": "W2_2_d_P2", "P3": "W2_2_d_P3"}, "boundary": ["W2_2_d_P3", "W2_2_d_P2", "V103", "V54"], "start": "V54", "end": "V103", "side": -1, "loop": 2, "segment": 2, "forward": true, "length": "1/4", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_3_u", "boundary_map": {"P0": "V104", "P1": "V103", "P2": "W2_3_u_P2", "P3": "W2_3_u_P3"}, "boundary": ["V104", "V103", "W2_3_u_P2", "W2_3_u_P3"], "start": "V104", "end": "V103", "side": 1, "loop": 2, "segment": 3, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_3_d", "boundary_map": {"P0": "V104", "P1": "V103", "P2": "W2_3_d_P2", "P3": "W2_3_d_P3"}, "boundary": ["W2_3_d_P3", "W2_3_d_P2", "V103", "V104"], "start": "V104", "end": "V103", "side": -1, "loop": 2, "segment": 3, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_4_u", "boundary_map": {"P0": "V104", "P1": "V105", "P2": "W2_4_u_P2", "P3": "W2_4_u_P3"}, "boundary": ["V104", "V105", "W2_4_u_P2", "W2_4_u_P3"], "start": "V104", "end": "V105", "side": 1, "loop": 2, "segment": 4, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_4_d", "boundary_map": {"P0": "V104", "P1": "V105", "P2": "W2_4_d_P2", "P3": "W2_4_d_P3"}, "boundary": ["W2_4_d_P3", "W2_4_d_P2", "V105", "V104"], "start": "V104", "end": "V105", "side": -1, "loop": 2, "segment": 4, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_5_u", "boundary_map": {"P0": "V56", "P1": "V105", "P2": "W2_5_u_P2", "P3": "W2_5_u_P3"}, "boundary": ["V56", "V105", "W2_5_u_P2", "W2_5_u_P3"], "start": "V56", "end": "V105", "side": 1, "loop": 2, "segment": 5, "forward": false, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_5_d", "boundary_map": {"P0": "V56", "P1": "V105", "P2": "W2_5_d_P2", "P3": "W2_5_d_P3"}, "boundary": ["W2_5_d_P3", "W2_5_d_P2", "V105", "V56"], "start": "V56", "end": "V105", "side": -1, "loop": 2, "segment": 5, "forward": false, "length": "1/4", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_6_u", "boundary_map": {"P0": "V56", "P1": "V5", "P2": "W2_6_u_P2", "P3": "W2_6_u_P3"}, "boundary": ["V56", "V5", "W2_6_u_P2", "W2_6_u_P3"], "start": "V56", "end": "V5", "side": 1, "loop": 2, "segment": 6, "forward": true, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_6_d", "boundary_map": {"P0": "V56", "P1": "V5", "P2": "W2_6_d_P2", "P3": "W2_6_d_P3"}, "boundary": ["W2_6_d_P3", "W2_6_d_P2", "V5", "V56"], "start": "V56", "end": "V5", "side": -1, "loop": 2, "segment": 6, "forward": true, "length": "1/4", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_7_u", "boundary_map": {"P0": "V102", "P1": "V5", "P2": "W2_7_u_P2", "P3": "W2_7_u_P3"}, "boundary": ["V102", "V5", "W2_7_u_P2", "W2_7_u_P3"], "start": "V102", "end": "V5", "side": 1, "loop": 2, "segment": 7, "forward": false, "length": "1/2", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_7_d", "boundary_map": {"P0": "V102", "P1": "V5", "P2": "W2_7_d_P2", "P3": "W2_7_d_P3"}, "boundary": ["W2_7_d_P3", "W2_7_d_P2", "V5", "V102"], "start": "V102", "end": "V5", "side": -1, "loop": 2, "segment": 7, "forward": false, "length": "1/2", "tangent": ["0", "1"]}], "triangles": [["V0", "W0_0_u_P3", "W0_7_d_P3"], ["V0", "W0_7_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V4", "C0_TR_P1", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W0_3_d_P3"], ["V4", "W0_3_u_P3", "C0_TR_P3"], ["V7", "W0_6_d_P2", "C0_TL_P1"], ["V7", "C0_TL_P3", "W0_7_u_P2"], ["V7", "W0_7_d_P2", "W0_6_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V3", "W2_1_d_P2", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W2_0_u_P2"], ["V3", "W2_0_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "W2_1_u_P2"], ["V5", "W0_4_d_P2", "W2_6_u_P2"], ["V5", "W2_6_d_P2", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W2_7_u_P2"], ["V5", "W2_7_d_P2", "W0_4_u_P2"], ["V6", "W0_5_u_P3", "W1_6_u_P2"], ["V6", "W1_6_d_P2", "W0_6_d_P3"], ["V6", "W0_6_u_P3", "W1_7_u_P2"], ["V6", "W1_7_d_P2", "W0_5_d_P3"], ["V52", "W1_0_u_P3", "W1_7_d_P3"], ["V52", "W1_7_u_P3", "C1_BL_P3"], ["V52", "C1_BL_P1", "W1_0_d_P3"], ["V53", "W1_2_u_P3", "W1_1_d_P3"], ["V53", "W1_1_u_P3", "C1_BR_P1"], ["V53", "C1_BR_P3", "W1_2_d_P3"], ["V55", "C1_TR_P1", "W1_4_d_P3"], ["V55", "W1_4_u_P3", "W1_3_d_P3"], ["V55", "W1_3_u_P3", "C1_TR_P3"], ["V57", "W1_5_u_P3", "C1_TL_P1"], ["V57", "C1_TL_P3", "W1_6_d_P3"], ["V57", "W1_6_u_P3", "W1_5_d_P3"], ["V54", "W2_2_u_P3", "W1_3_u_P2"], ["V54", "W1_3_d_P2", "W2_1_d_P3"], ["V54", "W2_1_u_P3", "W1_2_u_P2"], ["V54", "W1_2_d_P2", "W2_2_d_P3"], ["V56", "W1_4_d_P2", "W2_5_d_P3"], ["V56", "W2_5_u_P3", "W1_5_u_P2"], ["V56", "W1_5_d_P2", "W2_6_d_P3"], ["V56", "W2_6_u_P3", "W1_4_u_P2"], ["V102", "W2_0_u_P3", "W2_7_d_P3"], ["V102", "W2_7_u_P3", "C2_BL_P3"], ["V102", "C2_BL_P1", "W2_0_d_P3"], ["V103", "W2_3_d_P2", "W2_2_u_P2"], ["V103", "W2_2_d_P2", "C2_BR_P1"], ["V103", "C2_BR_P3", "W2_3_u_P2"], ["V104", "C2_TR_P1", "W2_4_d_P3"], ["V104", "W2_4_u_P3", "W2_3_d_P3"], ["V104", "W2_3_u_P3", "C2_TR_P3"], ["V105", "W2_4_d_P2", "C2_TL_P1"], ["V105", "C2_TL_P3", "W2_5_u_P2"], ["V105", "W2_5_d_P2", "W2_4_u_P2"], ["C0_BL_P2", "BOX0", "BOX1"], ["BOX3", "C0_TL_P2", "C0_TL_P1"], ["BOX3", "C0_TL_P1", "W0_6_d_P2"], ["BOX3", "W0_6_d_P2", "W0_6_d_P3"], ["BOX3", "W0_6_d_P3", "W1_6_d_P2"], ["BOX3", "W1_6_d_P2", "W1_6_d_P3"], ["BOX3", "W1_6_d_P3", "C1_TL_P3"], ["BOX3", "C1_TL_P3", "C1_TL_P2"], ["BOX3", "C1_TL_P2", "C1_TL_P1"], ["BOX3", "C1_TL_P1", "W1_5_u_P3"], ["BOX3", "W1_5_u_P3", "W1_5_u_P2"], ["BOX3", "W1_5_u_P2", "W2_5_u_P3"], ["BOX3", "W2_5_u_P3", "W2_5_u_P2"], ["BOX3", "W2_5_u_P2", "C2_TL_P3"], ["BOX3", "C2_TL_P3", "C2_TL_P2"], ["BOX2", "BOX3", "C2_TL_P2"], ["BOX2", "C2_TL_P2", "C2_TL_P1"], ["BOX2", "C2_TL_P1", "W2_4_d_P2"], ["BOX2", "W2_4_d_P2", "W2_4_d_P3"], ["BOX2", "W2_4_d_P3", "C2_TR_P1"], ["BOX2", "C2_TR_P1", "C2_TR_P2"], ["BOX1", "BOX2", "C2_TR_P2"], ["BOX1", "C2_TR_P2", "C2_TR_P3"], ["BOX1", "C2_TR_P3", "W2_3_u_P3"], ["BOX1", "W2_3_u_P3", "W2_3_u_P2"], ["W2_3_u_P2", "C2_BR_P3", "C2_BR_P2"], ["BOX1", "W2_3_u_P2", "C2_BR_P2"], ["BOX1", "C2_BR_P2", "C2_BR_P1"], ["BOX1", "C2_BR_P1", "W2_2_d_P2"], ["BOX1", "W2_2_d_P2", "W2_2_d_P3"], ["BOX1", "W2_2_d_P3", "W1_2_d_P2"], ["BOX1", "W1_2_d_P2", "W1_2_d_P3"], ["BOX1", "W1_2_d_P3", "C1_BR_P3"], ["BOX1", "C1_BR_P3", "C1_BR_P2"], ["BOX1", "C1_BR_P2", "C1_BR_P1"], ["BOX1", "C1_BR_P1", "W1_1_u_P3"], ["BOX1", "W1_1_u_P3", "W1_1_u_P2"], ["BOX1", "W1_1_u_P2", "W0_1_u_P3"], ["BOX1", "W0_1_u_P3", "W0_1_u_P2"], ["BOX1", "W0_1_u_P2", "C0_BR_P3"], ["BOX1", "C0_BR_P3", "C0_BR_P2"], ["C0_BL_P2", "BOX1", "C0_BR_P2"], ["C0_BL_P2", "C0_BR_P2", "C0_BR_P1"], ["C0_BL_P2", "C0_BR_P1", "W0_0_d_P2"], ["C0_BL_P2", "W0_0_d_P2", "W0_0_d_P3"], ["W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["C0_TL_P2", "BOX3", "BOX0"], ["C0_TL_P2", "BOX0", "C0_BL_P2"], ["C0_TL_P2", "C0_BL_P2", "C0_BL_P3"], ["C0_TL_P2", "C0_BL_P3", "W0_7_u_P3"], ["C0_TL_P2", "W0_7_u_P3", "W0_7_u_P2"], ["W0_7_u_P2", "C0_TL_P3", "C0_TL_P2"], ["W0_4_d_P3", "C0_TR_P1", "C0_TR_P2"], ["C0_TR_P2", "C0_TR_P3", "W0_3_u_P3"], ["C0_TR_P2", "W0_3_u_P3", "W0_3_u_P2"], ["C0_TR_P2", "W0_3_u_P2", "W2_1_d_P2"], ["C0_TR_P2", "W2_1_d_P2", "W2_1_d_P3"], ["C0_TR_P2", "W2_1_d_P3", "W1_3_d_P2"], ["C0_TR_P2", "W1_3_d_P2", "W1_3_d_P3"], ["W0_4_d_P3", "C0_TR_P2", "W1_3_d_P3"], ["W0_4_d_P3", "W1_3_d_P3", "W1_4_u_P3"], ["W0_4_d_P3", "W1_4_u_P3", "W1_4_u_P2"], ["W0_4_d_P3", "W1_4_u_P2", "W2_6_u_P3"], ["W0_4_d_P3", "W2_6_u_P3", "W2_6_u_P2"], ["W2_6_u_P2", "W0_4_d_P2", "W0_4_d_P3"], ["W1_0_d_P3", "C1_BL_P1", "C1_BL_P2"], ["C1_BL_P2", "C1_BL_P3", "W1_7_u_P3"], ["C1_BL_P2", "W1_7_u_P3", "W1_7_u_P2"], ["C1_BL_P2", "W1_7_u_P2", "W0_6_u_P3"], ["C1_BL_P2", "W0_6_u_P3", "W0_6_u_P2"], ["C1_BL_P2", "W0_6_u_P2", "W0_7_d_P2"], ["C1_BL_P2", "W0_7_d_P2", "W0_7_d_P3"], ["W1_0_d_P3", "C1_BL_P2", "W0_7_d_P3"], ["W1_0_d_P3", "W0_7_d_P3", "W0_0_u_P3"], ["W1_0_d_P3", "W0_0_u_P3", "W0_0_u_P2"], ["W1_0_d_P3", "W0_0_u_P2", "W0_1_d_P2"], ["W1_0_d_P3", "W0_1_d_P2", "W0_1_d_P3"], ["W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["W1_4_d_P3", "C1_TR_P1", "C1_TR_P2"], ["C1_TR_P2", "C1_TR_P3", "W1_3_u_P3"], ["C1_TR_P2", "W1_3_u_P3", "W1_3_u_P2"], ["C1_TR_P2", "W1_3_u_P2", "W2_2_u_P3"], ["C1_TR_P2", "W2_2_u_P3", "W2_2_u_P2"], ["C1_TR_P2", "W2_2_u_P2", "W2_3_d_P2"], ["C1_TR_P2", "W2_3_d_P2", "W2_3_d_P3"], ["W1_4_d_P3", "C1_TR_P2", "W2_3_d_P3"], ["W1_4_d_P3", "W2_3_d_P3", "W2_4_u_P3"], ["W1_4_d_P3", "W2_4_u_P3", "W2_4_u_P2"], ["W1_4_d_P3", "W2_4_u_P2", "W2_5_d_P2"], ["W1_4_d_P3", "W2_5_d_P2", "W2_5_d_P3"], ["W2_5_d_P3", "W1_4_d_P2", "W1_4_d_P3"], ["W2_0_d_P3", "C2_BL_P1", "C2_BL_P2"], ["C2_BL_P2", "C2_BL_P3", "W2_7_u_P3"], ["C2_BL_P2", "W2_7_u_P3", "W2_7_u_P2"], ["C2_BL_P2", "W2_7_u_P2", "W0_5_d_P2"], ["C2_BL_P2", "W0_5_d_P2", "W0_5_d_P3"], ["C2_BL_P2", "W0_5_d_P3", "W1_7_d_P2"], ["C2_BL_P2", "W1_7_d_P2", "W1_7_d_P3"], ["W2_0_d_P3", "C2_BL_P2", "W1_7_d_P3"], ["W2_0_d_P3", "W1_7_d_P3", "W1_0_u_P3"], ["W2_0_d_P3", "W1_0_u_P3", "W1_0_u_P2"], ["W2_0_d_P3", "W1_0_u_P2", "W0_2_u_P3"], ["W2_0_d_P3", "W0_2_u_P3", "W0_2_u_P2"], ["W0_2_u_P2", "W2_0_d_P2", "W2_0_d_P3"], ["W2_1_u_P2", "W0_2_d_P2", "W0_2_d_P3"], ["W2_1_u_P2", "W0_2_d_P3", "W1_1_d_P2"], ["W2_1_u_P2", "W1_1_d_P2", "W1_1_d_P3"], ["W2_1_u_P2", "W1_1_d_P3", "W1_2_u_P3"], ["W2_1_u_P2", "W1_2_u_P3", "W1_2_u_P2"], ["W1_2_u_P2", "W2_1_u_P3", "W2_1_u_P2"], ["W2_0_u_P2", "W0_3_d_P2", "W0_3_d_P3"], ["W2_0_u_P2", "W0_3_d_P3", "W0_4_u_P3"], ["W2_0_u_P2", "W0_4_u_P3", "W0_4_u_P2"], ["W2_0_u_P2", "W0_4_u_P2", "W2_7_d_P2"], ["W2_0_u_P2", "W2_7_d_P2", "W2_7_d_P3"], ["W2_7_d_P3", "W2_0_u_P3", "W2_0_u_P2"], ["W1_6_u_P2", "W0_5_u_P3", "W0_5_u_P2"], ["W1_6_u_P2", "W0_5_u_P2", "W2_6_d_P2"], ["W1_6_u_P2", "W2_6_d_P2", "W2_6_d_P3"], ["W1_6_u_P2", "W2_6_d_P3", "W1_5_d_P2"], ["W1_6_u_P2", "W1_5_d_P2", "W1_5_d_P3"], ["W1_5_d_P3", "W1_6_u_P3", "W1_6_u_P2"]], "junction_triangles": [["V0", "W0_0_u_P3", "W0_7_d_P3"], ["V0", "W0_7_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V4", "C0_TR_P1", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W0_3_d_P3"], ["V4", "W0_3_u_P3", "C0_TR_P3"], ["V7", "W0_6_d_P2", "C0_TL_P1"], ["V7", "C0_TL_P3", "W0_7_u_P2"], ["V7", "W0_7_d_P2", "W0_6_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V3", "W2_1_d_P2", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W2_0_u_P2"], ["V3", "W2_0_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "W2_1_u_P2"], ["V5", "W0_4_d_P2", "W2_6_u_P2"], ["V5", "W2_6_d_P2", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W2_7_u_P2"], ["V5", "W2_7_d_P2", "W0_4_u_P2"], ["V6", "W0_5_u_P3", "W1_6_u_P2"], ["V6", "W1_6_d_P2", "W0_6_d_P3"], ["V6", "W0_6_u_P3", "W1_7_u_P2"], ["V6", "W1_7_d_P2", "W0_5_d_P3"], ["V52", "W1_0_u_P3", "W1_7_d_P3"], ["V52", "W1_7_u_P3", "C1_BL_P3"], ["V52", "C1_BL_P1", "W1_0_d_P3"], ["V53", "W1_2_u_P3", "W1_1_d_P3"], ["V53", "W1_1_u_P3", "C1_BR_P1"], ["V53", "C1_BR_P3", "W1_2_d_P3"], ["V55", "C1_TR_P1", "W1_4_d_P3"], ["V55", "W1_4_u_P3", "W1_3_d_P3"], ["V55", "W1_3_u_P3", "C1_TR_P3"], ["V57", "W1_5_u_P3", "C1_TL_P1"], ["V57", "C1_TL_P3", "W1_6_d_P3"], ["V57", "W1_6_u_P3", "W1_5_d_P3"], ["V54", "W2_2_u_P3", "W1_3_u_P2"], ["V54", "W1_3_d_P2", "W2_1_d_P3"], ["V54", "W2_1_u_P3", "W1_2_u_P2"], ["V54", "W1_2_d_P2", "W2_2_d_P3"], ["V56", "W1_4_d_P2", "W2_5_d_P3"], ["V56", "W2_5_u_P3", "W1_5_u_P2"], ["V56", "W1_5_d_P2", "W2_6_d_P3"], ["V56", "W2_6_u_P3", "W1_4_u_P2"], ["V102", "W2_0_u_P3", "W2_7_d_P3"], ["V102", "W2_7_u_P3", "C2_BL_P3"], ["V102", "C2_BL_P1", "W2_0_d_P3"], ["V103", "W2_3_d_P2", "W2_2_u_P2"], ["V103", "W2_2_d_P2", "C2_BR_P1"], ["V103", "C2_BR_P3", "W2_3_u_P2"], ["V104", "C2_TR_P1", "W2_4_d_P3"], ["V104", "W2_4_u_P3", "W2_3_d_P3"], ["V104", "W2_3_u_P3", "C2_TR_P3"], ["V105", "W2_4_d_P2", "C2_TL_P1"], ["V105", "C2_TL_P3", "W2_5_u_P2"], ["V105", "W2_5_d_P2", "W2_4_u_P2"]], "void_polygons": [["BOX0", "BOX1", "BOX2", "BOX3", "C0_TL_P2", "C0_TL_P1", "W0_6_d_P2", "W0_6_d_P3", "W1_6_d_P2", "W1_6_d_P3", "C1_TL_P3", "C1_TL_P2", "C1_TL_P1", "W1_5_u_P3", "W1_5_u_P2", "W2_5_u_P3", "W2_5_u_P2", "C2_TL_P3", "C2_TL_P2", "C2_TL_P1", "W2_4_d_P2", "W2_4_d_P3", "C2_TR_P1", "C2_TR_P2", "C2_TR_P3", "W2_3_u_P3", "W2_3_u_P2", "C2_BR_P3", "C2_BR_P2", "C2_BR_P1", "W2_2_d_P2", "W2_2_d_P3", "W1_2_d_P2", "W1_2_d_P3", "C1_BR_P3", "C1_BR_P2", "C1_BR_P1", "W1_1_u_P3", "W1_1_u_P2", "W0_1_u_P3", "W0_1_u_P2", "C0_BR_P3", "C0_BR_P2", "C0_BR_P1", "W0_0_d_P2", "W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["BOX3", "BOX0", "C0_BL_P2", "C0_BL_P3", "W0_7_u_P3", "W0_7_u_P2", "C0_TL_P3", "C0_TL_P2"], ["C0_TR_P1", "C0_TR_P2", "C0_TR_P3", "W0_3_u_P3", "W0_3_u_P2", "W2_1_d_P2", "W2_1_d_P3", "W1_3_d_P2", "W1_3_d_P3", "W1_4_u_P3", "W1_4_u_P2", "W2_6_u_P3", "W2_6_u_P2", "W0_4_d_P2", "W0_4_d_P3"], ["C1_BL_P1", "C1_BL_P2", "C1_BL_P3", "W1_7_u_P3", "W1_7_u_P2", "W0_6_u_P3", "W0_6_u_P2", "W0_7_d_P2", "W0_7_d_P3", "W0_0_u_P3", "W0_0_u_P2", "W0_1_d_P2", "W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["C1_TR_P1", "C1_TR_P2", "C1_TR_P3", "W1_3_u_P3", "W1_3_u_P2", "W2_2_u_P3", "W2_2_u_P2", "W2_3_d_P2", "W2_3_d_P3", "W2_4_u_P3", "W2_4_u_P2", "W2_5_d_P2", "W2_5_d_P3", "W1_4_d_P2", "W1_4_d_P3"], ["C2_BL_P1", "C2_BL_P2", "C2_BL_P3", "W2_7_u_P3", "W2_7_u_P2", "W0_5_d_P2", "W0_5_d_P3", "W1_7_d_P2", "W1_7_d_P3", "W1_0_u_P3", "W1_0_u_P2", "W0_2_u_P3", "W0_2_u_P2", "W2_0_d_P2", "W2_0_d_P3"], ["W0_2_d_P2", "W0_2_d_P3", "W1_1_d_P2", "W1_1_d_P3", "W1_2_u_P3", "W1_2_u_P2", "W2_1_u_P3", "W2_1_u_P2"], ["W0_3_d_P2", "W0_3_d_P3", "W0_4_u_P3", "W0_4_u_P2", "W2_7_d_P2", "W2_7_d_P3", "W2_0_u_P3", "W2_0_u_P2"], ["W0_5_u_P3", "W0_5_u_P2", "W2_6_d_P2", "W2_6_d_P3", "W1_5_d_P2", "W1_5_d_P3", "W1_6_u_P3", "W1_6_u_P2"]], "outer_boundary": ["BOX0", "BOX1", "BOX2", "BOX3"], "outer_bridges": [["BOX0", "C0_BL_P2"], ["BOX3", "C0_TL_P2"]], "loops": [{"index": 0, "ports": ["V0", "V1", "V2", "V3", "V4", "V5", "V6", "V7"], "corner_names": ["C0_BL", "C0_BR", "C0_TR", "C0_TL"]}, {"index": 1, "ports": ["V52", "V2", "V53", "V54", "V55", "V56", "V57", "V6"], "corner_names": ["C1_BL", "C1_BR", "C1_TR", "C1_TL"]}, {"index": 2, "ports": ["V102", "V3", "V54", "V103", "V104", "V105", "V56", "V5"], "corner_names": ["C2_BL", "C2_BR", "C2_TR", "C2_TL"]}], "segments": [{"loop": 0, "index": 0, "start": "V0", "end": "V1", "forward": true, "quad_names": ["W0_0_u", "W0_0_d"]}, {"loop": 0, "index": 1, "start": "V1", "end": "V2", "forward": false, "quad_names": ["W0_1_u", "W0_1_d"]}, {"loop": 0, "index": 2, "start": "V2", "end": "V3", "forward": true, "quad_names": ["W0_2_u", "W0_2_d"]}, {"loop": 0, "index": 3, "start": "V3", "end": "V4", "forward": false, "quad_names": ["W0_3_u", "W0_3_d"]}, {"loop": 0, "index": 4, "start": "V4", "end": "V5", "forward": true, "quad_names": ["W0_4_u", "W0_4_d"]}, {"loop": 0, "index": 5, "start": "V5", "end": "V6", "forward": false, "quad_names": ["W0_5_u", "W0_5_d"]}, {"loop": 0, "index": 6, "start": "V6", "end": "V7", "forward": true, "quad_names": ["W0_6_u", "W0_6_d"]}, {"loop": 0, "index": 7, "start": "V7", "end": "V0", "forward": false, "quad_names": ["W0_7_u", "W0_7_d"]}, {"loop": 1, "index": 0, "start": "V52", "end": "V2", "forward": true, "quad_names": ["W1_0_u", "W1_0_d"]}, {"loop": 1, "index": 1, "start": "V2", "end": "V53", "forward": false, "quad_names": ["W1_1_u", "W1_1_d"]}, {"loop": 1, "index": 2, "start": "V53", "end": "V54", "forward": true, "quad_names": ["W1_2_u", "W1_2_d"]}, {"loop": 1, "index": 3, "start": "V54", "end": "V55", "forward": false, "quad_names": ["W1_3_u", "W1_3_d"]}, {"loop": 1, "index": 4, "start": "V55", "end": "V56", "forward": true, "quad_names": ["W1_4_u", "W1_4_d"]}, {"loop": 1, "index": 5, "start": "V56", "end": "V57", "forward": false, "quad_names": ["W1_5_u", "W1_5_d"]}, {"loop": 1, "index": 6, "start": "V57", "end": "V6", "forward": true, "quad_names": ["W1_6_u", "W1_6_d"]}, {"loop": 1, "index": 7, "start": "V6", "end": "V52", "forward": false, "quad_names": ["W1_7_u", "W1_7_d"]}, {"loop": 2, "index": 0, "start": "V102", "end": "V3", "forward": true, "quad_names": ["W2_0_u", "W2_0_d"]}, {"loop": 2, "index": 1, "start": "V3", "end": "V54", "forward": false, "quad_names": ["W2_1_u", "W2_1_d"]}, {"loop": 2, "index": 2, "start": "V54", "end": "V103", "forward": true, "quad_names": ["W2_2_u", "W2_2_d"]}, {"loop": 2, "index": 3, "start": "V103", "end": "V104", "forward": false, "quad_names": ["W2_3_u", "W2_3_d"]}, {"loop": 2, "index": 4, "start": "V104", "end": "V105", "forward": true, "quad_names": ["W2_4_u", "W2_4_d"]}, {"loop": 2, "index": 5, "start": "V105", "end": "V56", "forward": false, "quad_names": ["W2_5_u", "W2_5_d"]}, {"loop": 2, "index": 6, "start": "V56", "end": "V5", "forward": true, "quad_names": ["W2_6_u", "W2_6_d"]}, {"loop": 2, "index": 7, "start": "V5", "end": "V102", "forward": false, "quad_names": ["W2_7_u", "W2_7_d"]}], "corners": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V4", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V4"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V4", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V7", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V7", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V7", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V52", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V52"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V52", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V53", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V53", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V53", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V55", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V55"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V55", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V57", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V57", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V57", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C2_BL", "boundary_map": {"P0": "V102", "P1": "C2_BL_P1", "P2": "C2_BL_P2", "P3": "C2_BL_P3"}, "boundary": ["C2_BL_P3", "C2_BL_P2", "C2_BL_P1", "V102"], "A": [["1/4000", "1/400000"], ["1/4000", "-1/400000"]], "origin": "V102", "loop": 2, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C2_BR", "boundary_map": {"P0": "V103", "P1": "C2_BR_P1", "P2": "C2_BR_P2", "P3": "C2_BR_P3"}, "boundary": ["V103", "C2_BR_P1", "C2_BR_P2", "C2_BR_P3"], "A": [["-1/4000", "-1/400000"], ["1/4000", "-1/400000"]], "origin": "V103", "loop": 2, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C2_TR", "boundary_map": {"P0": "V104", "P1": "C2_TR_P1", "P2": "C2_TR_P2", "P3": "C2_TR_P3"}, "boundary": ["C2_TR_P3", "C2_TR_P2", "C2_TR_P1", "V104"], "A": [["-1/4000", "-1/400000"], ["-1/4000", "1/400000"]], "origin": "V104", "loop": 2, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C2_TL", "boundary_map": {"P0": "V105", "P1": "C2_TL_P1", "P2": "C2_TL_P2", "P3": "C2_TL_P3"}, "boundary": ["V105", "C2_TL_P1", "C2_TL_P2", "C2_TL_P3"], "A": [["1/4000", "1/400000"], ["-1/4000", "1/400000"]], "origin": "V105", "loop": 2, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}], "port_loop_membership": {"V0": [0], "V1": [0], "V2": [0, 1], "V3": [0, 2], "V4": [0], "V5": [0, 2], "V6": [0, 1], "V7": [0], "V52": [1], "V53": [1], "V54": [1, 2], "V55": [1], "V56": [1, 2], "V57": [1], "V102": [2], "V103": [2], "V104": [2], "V105": [2]}}, "coarse_minimum_doubled_area": "1/400000000", "fine_vertices": 1662, "fine_faces": 3318, "fine_boundary_vertices": 4, "fine_native_H_rows": 4975, "full_space_dimension": 3329, "vertex_defect": 3, "vertex_evaluation_rank": 1659, "zero_value_space_dimension": 1670, "normal_coarse_and_fine_disk_topology_verified": true, "fine_minimum_doubled_area_interval_lower": null, "scalar_state_cycles": [{"loop": 0, "events": [{"kind": "corner", "name": "C0_BL", "from": "L0_V0_in", "to": "L0_V0_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_0", "from": "L0_V0_out", "to": "L0_V1_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_0_u", "W0_0_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_BR", "from": "L0_V1_in", "to": "L0_V1_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_1", "from": "L0_V1_out", "to": "L0_V2_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_1_u", "W0_1_d"], "length": "1/4", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_2", "from": "L0_V2_in", "to": "L0_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_2_u", "W0_2_d"], "length": "1/4", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_3", "from": "L0_V3_in", "to": "L0_V4_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_3_u", "W0_3_d"], "length": "1/2", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C0_TR", "from": "L0_V4_in", "to": "L0_V4_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_4", "from": "L0_V4_out", "to": "L0_V5_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_4_u", "W0_4_d"], "length": "1/2", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_5", "from": "L0_V5_in", "to": "L0_V6_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_5_u", "W0_5_d"], "length": "1/4", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_6", "from": "L0_V6_in", "to": "L0_V7_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_6_u", "W0_6_d"], "length": "1/4", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_TL", "from": "L0_V7_in", "to": "L0_V7_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_7", "from": "L0_V7_out", "to": "L0_V0_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_7_u", "W0_7_d"], "length": "1", "next_state_scale_exponents": [0, 0]}], "states": {"L0_V0_in": {"port": "V0", "direction": ["0", "-1"]}, "L0_V0_out": {"port": "V0", "direction": ["1", "0"]}, "L0_V1_in": {"port": "V1", "direction": ["1", "0"]}, "L0_V1_out": {"port": "V1", "direction": ["0", "1"]}, "L0_V2_in": {"port": "V2", "direction": ["0", "1"]}, "L0_V3_in": {"port": "V3", "direction": ["0", "1"]}, "L0_V4_in": {"port": "V4", "direction": ["0", "1"]}, "L0_V4_out": {"port": "V4", "direction": ["-1", "0"]}, "L0_V5_in": {"port": "V5", "direction": ["-1", "0"]}, "L0_V6_in": {"port": "V6", "direction": ["-1", "0"]}, "L0_V7_in": {"port": "V7", "direction": ["-1", "0"]}, "L0_V7_out": {"port": "V7", "direction": ["0", "-1"]}}, "cycle_rank": 11, "one_nonzero_relation": true}, {"loop": 1, "events": [{"kind": "corner", "name": "C1_BL", "from": "L1_V52_in", "to": "L1_V52_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_0", "from": "L1_V52_out", "to": "L1_V2_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_0_u", "W1_0_d"], "length": "3/4", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_1", "from": "L1_V2_in", "to": "L1_V53_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_1_u", "W1_1_d"], "length": "1/4", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_BR", "from": "L1_V53_in", "to": "L1_V53_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_2", "from": "L1_V53_out", "to": "L1_V54_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_2_u", "W1_2_d"], "length": "1/4", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_3", "from": "L1_V54_in", "to": "L1_V55_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_3_u", "W1_3_d"], "length": "3/4", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C1_TR", "from": "L1_V55_in", "to": "L1_V55_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_4", "from": "L1_V55_out", "to": "L1_V56_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_4_u", "W1_4_d"], "length": "3/4", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_5", "from": "L1_V56_in", "to": "L1_V57_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_5_u", "W1_5_d"], "length": "1/4", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_TL", "from": "L1_V57_in", "to": "L1_V57_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_6", "from": "L1_V57_out", "to": "L1_V6_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_6_u", "W1_6_d"], "length": "1/4", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_7", "from": "L1_V6_in", "to": "L1_V52_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_7_u", "W1_7_d"], "length": "3/4", "next_state_scale_exponents": [0, 0]}], "states": {"L1_V52_in": {"port": "V52", "direction": ["0", "-1"]}, "L1_V52_out": {"port": "V52", "direction": ["1", "0"]}, "L1_V2_in": {"port": "V2", "direction": ["1", "0"]}, "L1_V53_in": {"port": "V53", "direction": ["1", "0"]}, "L1_V53_out": {"port": "V53", "direction": ["0", "1"]}, "L1_V54_in": {"port": "V54", "direction": ["0", "1"]}, "L1_V55_in": {"port": "V55", "direction": ["0", "1"]}, "L1_V55_out": {"port": "V55", "direction": ["-1", "0"]}, "L1_V56_in": {"port": "V56", "direction": ["-1", "0"]}, "L1_V57_in": {"port": "V57", "direction": ["-1", "0"]}, "L1_V57_out": {"port": "V57", "direction": ["0", "-1"]}, "L1_V6_in": {"port": "V6", "direction": ["0", "-1"]}}, "cycle_rank": 11, "one_nonzero_relation": true}, {"loop": 2, "events": [{"kind": "corner", "name": "C2_BL", "from": "L2_V102_in", "to": "L2_V102_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_0", "from": "L2_V102_out", "to": "L2_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_0_u", "W2_0_d"], "length": "1/2", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W2_1", "from": "L2_V3_in", "to": "L2_V54_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_1_u", "W2_1_d"], "length": "1/4", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_2", "from": "L2_V54_in", "to": "L2_V103_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_2_u", "W2_2_d"], "length": "1/4", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C2_BR", "from": "L2_V103_in", "to": "L2_V103_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_3", "from": "L2_V103_out", "to": "L2_V104_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_3_u", "W2_3_d"], "length": "1", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C2_TR", "from": "L2_V104_in", "to": "L2_V104_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_4", "from": "L2_V104_out", "to": "L2_V105_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_4_u", "W2_4_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C2_TL", "from": "L2_V105_in", "to": "L2_V105_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_5", "from": "L2_V105_out", "to": "L2_V56_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_5_u", "W2_5_d"], "length": "1/4", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W2_6", "from": "L2_V56_in", "to": "L2_V5_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_6_u", "W2_6_d"], "length": "1/4", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_7", "from": "L2_V5_in", "to": "L2_V102_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_7_u", "W2_7_d"], "length": "1/2", "next_state_scale_exponents": [0, 0]}], "states": {"L2_V102_in": {"port": "V102", "direction": ["0", "-1"]}, "L2_V102_out": {"port": "V102", "direction": ["1", "0"]}, "L2_V3_in": {"port": "V3", "direction": ["1", "0"]}, "L2_V54_in": {"port": "V54", "direction": ["1", "0"]}, "L2_V103_in": {"port": "V103", "direction": ["1", "0"]}, "L2_V103_out": {"port": "V103", "direction": ["0", "1"]}, "L2_V104_in": {"port": "V104", "direction": ["0", "1"]}, "L2_V104_out": {"port": "V104", "direction": ["-1", "0"]}, "L2_V105_in": {"port": "V105", "direction": ["-1", "0"]}, "L2_V105_out": {"port": "V105", "direction": ["0", "-1"]}, "L2_V56_in": {"port": "V56", "direction": ["0", "-1"]}, "L2_V5_in": {"port": "V5", "direction": ["0", "-1"]}}, "cycle_rank": 11, "one_nonzero_relation": true}], "actual_crossing_star_certificates": [{"vertex": "V2", "loops": [0, 1], "fine_star_faces": [1796, 1795, 276, 277, 254, 255, 227, 226, 249, 248, 1798, 1797, 1805, 1804, 682, 681, 676, 675, 703, 704, 709, 710, 1807, 1806, 1814, 1813, 220, 221, 198, 199, 171, 170, 193, 192, 1816, 1815, 1823, 1822, 738, 737, 732, 731, 759, 760, 765, 766, 1789, 1788], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V3", "loops": [0, 2], "fine_star_faces": [1832, 1831, 290, 289, 284, 283, 311, 312, 317, 318, 1834, 1833, 1841, 1840, 1242, 1241, 1236, 1235, 1263, 1264, 1269, 1270, 1843, 1842, 1850, 1849, 234, 233, 228, 227, 255, 256, 261, 262, 1852, 1851, 1859, 1858, 1298, 1297, 1292, 1291, 1319, 1320, 1325, 1326, 1825, 1824], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V5", "loops": [0, 2], "fine_star_faces": [1868, 1867, 1578, 1577, 1572, 1571, 1599, 1600, 1605, 1606, 1870, 1869, 1877, 1876, 402, 401, 396, 395, 423, 424, 429, 430, 1879, 1878, 1886, 1885, 1634, 1633, 1628, 1627, 1655, 1656, 1661, 1662, 1888, 1887, 1895, 1894, 346, 345, 340, 339, 367, 368, 373, 374, 1861, 1860], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V6", "loops": [0, 1], "fine_star_faces": [1904, 1903, 1018, 1017, 1012, 1011, 1039, 1040, 1045, 1046, 1906, 1905, 1913, 1912, 500, 501, 478, 479, 451, 450, 473, 472, 1915, 1914, 1922, 1921, 1074, 1073, 1068, 1067, 1095, 1096, 1101, 1102, 1924, 1923, 1931, 1930, 444, 445, 422, 423, 395, 394, 417, 416, 1897, 1896], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V54", "loops": [1, 2], "fine_star_faces": [2048, 2047, 850, 849, 844, 843, 871, 872, 877, 878, 2050, 2049, 2057, 2056, 1340, 1341, 1318, 1319, 1291, 1290, 1313, 1312, 2059, 2058, 2066, 2065, 794, 793, 788, 787, 815, 816, 821, 822, 2068, 2067, 2075, 2074, 1396, 1397, 1374, 1375, 1347, 1346, 1369, 1368, 2041, 2040], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V56", "loops": [1, 2], "fine_star_faces": [2084, 2083, 1564, 1565, 1542, 1543, 1515, 1514, 1537, 1536, 2086, 2085, 2093, 2092, 962, 961, 956, 955, 983, 984, 989, 990, 2095, 2094, 2102, 2101, 1620, 1621, 1598, 1599, 1571, 1570, 1593, 1592, 2104, 2103, 2111, 2110, 906, 905, 900, 899, 927, 928, 933, 934, 2077, 2076], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}], "global_loading_and_native_interface_pressure_checks": null, "global_relations_complete_from_full_closed_boundary_model": true, "four_private_corner_witnesses_per_loop": [{"loop": 0, "private_vertices": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "point_intervals": [[["62440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["62440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["250047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "312559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["62440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["250047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "312559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["250047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "312559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]], [["62440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["250047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "312559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "250238680072015272619433127812422573548501279498607585278530815159330232607791679700847095253248511283948453170425795747/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 1, "private_vertices": ["C1_BL_I_O", "C1_BR_I_O", "C1_TR_I_O", "C1_TL_I_O"], "point_intervals": [[["124940344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["124940344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["300047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "375059655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["124940344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["300047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "375059655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["300047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "375059655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]], [["124940344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["300047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "375059655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "250238680072015272619433127812422573548501279498607585278530815159330232607791679700847095253248511283948453170425795747/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 2, "private_vertices": ["C2_BL_I_O", "C2_BR_I_O", "C2_TR_I_O", "C2_TL_I_O"], "point_intervals": [[["187440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["187440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["350047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "437559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["187440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"]], [["350047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "437559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"], ["350047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "437559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]], [["187440344217245845888466169567581340803607321915440618023861/250000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/200000000000000000000000000000000000000000000000000000000000"], ["350047724626203323289227064345934927357114142467647505580911/200000000000000000000000000000000000000000000000000000000000", "437559655782754154111533830432418659196392678084559381976139/250000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "250238680072015272619433127812422573548501279498607585278530815159330232607791679700847095253248511283948453170425795747/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}], "any_collinear_subset_of_original_vertices_interpolable_proved": true, "no_two_triangle_disjoint_connected_normal_bad_submeshes_including_holes_proved": true}, "9": {"coarse_partition": {"n": 9, "epsilon": "1/10", "lambda": "1/1000", "kappa": "1/2000", "mu": "1/200000", "theta": "1/100", "sigma": "1/10000", "points": {"V0": ["1/10", "1/10"], "V1": ["11/10", "1/10"], "V2": ["11/10", "1/5"], "V3": ["11/10", "3/10"], "V4": ["11/10", "2/5"], "V5": ["11/10", "1/2"], "V6": ["11/10", "3/5"], "V7": ["11/10", "7/10"], "V8": ["11/10", "4/5"], "V9": ["11/10", "9/10"], "V10": ["11/10", "11/10"], "V11": ["9/10", "11/10"], "V12": ["4/5", "11/10"], "V13": ["7/10", "11/10"], "V14": ["3/5", "11/10"], "V15": ["1/2", "11/10"], "V16": ["2/5", "11/10"], "V17": ["3/10", "11/10"], "V18": ["1/5", "11/10"], "V19": ["1/10", "11/10"], "C0_BL_P1": ["99901/1000000", "99899/1000000"], "C0_BL_P2": ["499/5000", "499/5000"], "C0_BL_P3": ["99899/1000000", "99901/1000000"], "C0_BR_P1": ["1100099/1000000", "99899/1000000"], "C0_BR_P2": ["5501/5000", "499/5000"], "C0_BR_P3": ["1100101/1000000", "99901/1000000"], "C0_TR_P1": ["1100099/1000000", "1100101/1000000"], "C0_TR_P2": ["5501/5000", "5501/5000"], "C0_TR_P3": ["1100101/1000000", "1100099/1000000"], "C0_TL_P1": ["99901/1000000", "1100101/1000000"], "C0_TL_P2": ["499/5000", "5501/5000"], "C0_TL_P3": ["99899/1000000", "1100099/1000000"], "W0_0_u_P2": ["5503/5005", "20021/200200"], "W0_0_u_P3": ["503/5005", "20021/200200"], "W0_0_d_P2": ["5503/5005", "20019/200200"], "W0_0_d_P3": ["503/5005", "20019/200200"], "W0_1_u_P2": ["2202201/2002000", "2003/20020"], "W0_1_u_P3": ["2202201/2002000", "4003/20020"], "W0_1_d_P2": ["2202199/2002000", "2003/20020"], "W0_1_d_P3": ["2202199/2002000", "4003/20020"], "W0_2_u_P2": ["2202199/2002000", "1201/4004"], "W0_2_u_P3": ["2202199/2002000", "801/4004"], "W0_2_d_P2": ["2202201/2002000", "1201/4004"], "W0_2_d_P3": ["2202201/2002000", "801/4004"], "W0_3_u_P2": ["2202201/2002000", "6007/20020"], "W0_3_u_P3": ["2202201/2002000", "8007/20020"], "W0_3_d_P2": ["2202199/2002000", "6007/20020"], "W0_3_d_P3": ["2202199/2002000", "8007/20020"], "W0_4_u_P2": ["2202199/2002000", "10009/20020"], "W0_4_u_P3": ["2202199/2002000", "8009/20020"], "W0_4_d_P2": ["2202201/2002000", "10009/20020"], "W0_4_d_P3": ["2202201/2002000", "8009/20020"], "W0_5_u_P2": ["2202201/2002000", "10011/20020"], "W0_5_u_P3": ["2202201/2002000", "12011/20020"], "W0_5_d_P2": ["2202199/2002000", "10011/20020"], "W0_5_d_P3": ["2202199/2002000", "12011/20020"], "W0_6_u_P2": ["2202199/2002000", "14013/20020"], "W0_6_u_P3": ["2202199/2002000", "12013/20020"], "W0_6_d_P2": ["2202201/2002000", "14013/20020"], "W0_6_d_P3": ["2202201/2002000", "12013/20020"], "W0_7_u_P2": ["2202201/2002000", "2803/4004"], "W0_7_u_P3": ["2202201/2002000", "3203/4004"], "W0_7_d_P2": ["2202199/2002000", "2803/4004"], "W0_7_d_P3": ["2202199/2002000", "3203/4004"], "W0_8_u_P2": ["2202199/2002000", "18017/20020"], "W0_8_u_P3": ["2202199/2002000", "16017/20020"], "W0_8_d_P2": ["2202201/2002000", "18017/20020"], "W0_8_d_P3": ["2202201/2002000", "16017/20020"], "W0_9_u_P2": ["1101101/1001000", "901/1001"], "W0_9_u_P3": ["1101101/1001000", "1101/1001"], "W0_9_d_P2": ["1101099/1001000", "901/1001"], "W0_9_d_P3": ["1101099/1001000", "1101/1001"], "W0_10_u_P2": ["901/1001", "1101099/1001000"], "W0_10_u_P3": ["1101/1001", "1101099/1001000"], "W0_10_d_P2": ["901/1001", "1101101/1001000"], "W0_10_d_P3": ["1101/1001", "1101101/1001000"], "W0_11_u_P2": ["18017/20020", "2202201/2002000"], "W0_11_u_P3": ["16017/20020", "2202201/2002000"], "W0_11_d_P2": ["18017/20020", "2202199/2002000"], "W0_11_d_P3": ["16017/20020", "2202199/2002000"], "W0_12_u_P2": ["2803/4004", "2202199/2002000"], "W0_12_u_P3": ["3203/4004", "2202199/2002000"], "W0_12_d_P2": ["2803/4004", "2202201/2002000"], "W0_12_d_P3": ["3203/4004", "2202201/2002000"], "W0_13_u_P2": ["14013/20020", "2202201/2002000"], "W0_13_u_P3": ["12013/20020", "2202201/2002000"], "W0_13_d_P2": ["14013/20020", "2202199/2002000"], "W0_13_d_P3": ["12013/20020", "2202199/2002000"], "W0_14_u_P2": ["10011/20020", "2202199/2002000"], "W0_14_u_P3": ["12011/20020", "2202199/2002000"], "W0_14_d_P2": ["10011/20020", "2202201/2002000"], "W0_14_d_P3": ["12011/20020", "2202201/2002000"], "W0_15_u_P2": ["10009/20020", "2202201/2002000"], "W0_15_u_P3": ["8009/20020", "2202201/2002000"], "W0_15_d_P2": ["10009/20020", "2202199/2002000"], "W0_15_d_P3": ["8009/20020", "2202199/2002000"], "W0_16_u_P2": ["6007/20020", "2202199/2002000"], "W0_16_u_P3": ["8007/20020", "2202199/2002000"], "W0_16_d_P2": ["6007/20020", "2202201/2002000"], "W0_16_d_P3": ["8007/20020", "2202201/2002000"], "W0_17_u_P2": ["1201/4004", "2202201/2002000"], "W0_17_u_P3": ["801/4004", "2202201/2002000"], "W0_17_d_P2": ["1201/4004", "2202199/2002000"], "W0_17_d_P3": ["801/4004", "2202199/2002000"], "W0_18_u_P2": ["2003/20020", "2202199/2002000"], "W0_18_u_P3": ["4003/20020", "2202199/2002000"], "W0_18_d_P2": ["2003/20020", "2202201/2002000"], "W0_18_d_P3": ["4003/20020", "2202201/2002000"], "W0_19_u_P2": ["20019/200200", "5503/5005"], "W0_19_u_P3": ["20019/200200", "503/5005"], "W0_19_d_P2": ["20021/200200", "5503/5005"], "W0_19_d_P3": ["20021/200200", "503/5005"], "V112": ["1/5", "1/5"], "V113": ["6/5", "1/5"], "V114": ["6/5", "3/10"], "V115": ["6/5", "2/5"], "V116": ["6/5", "1/2"], "V117": ["6/5", "3/5"], "V118": ["6/5", "7/10"], "V119": ["6/5", "4/5"], "V120": ["6/5", "9/10"], "V121": ["6/5", "6/5"], "V122": ["9/10", "6/5"], "V123": ["4/5", "6/5"], "V124": ["7/10", "6/5"], "V125": ["3/5", "6/5"], "V126": ["1/2", "6/5"], "V127": ["2/5", "6/5"], "V128": ["3/10", "6/5"], "V129": ["1/5", "6/5"], "C1_BL_P1": ["199901/1000000", "199899/1000000"], "C1_BL_P2": ["999/5000", "999/5000"], "C1_BL_P3": ["199899/1000000", "199901/1000000"], "C1_BR_P1": ["1200099/1000000", "199899/1000000"], "C1_BR_P2": ["6001/5000", "999/5000"], "C1_BR_P3": ["1200101/1000000", "199901/1000000"], "C1_TR_P1": ["1200099/1000000", "1200101/1000000"], "C1_TR_P2": ["6001/5000", "6001/5000"], "C1_TR_P3": ["1200101/1000000", "1200099/1000000"], "C1_TL_P1": ["199901/1000000", "1200101/1000000"], "C1_TL_P2": ["999/5000", "6001/5000"], "C1_TL_P3": ["199899/1000000", "1200099/1000000"], "W1_0_u_P2": ["22013/20020", "400409/2002000"], "W1_0_u_P3": ["4013/20020", "400409/2002000"], "W1_0_d_P2": ["22013/20020", "400391/2002000"], "W1_0_d_P3": ["4013/20020", "400391/2002000"], "W1_1_u_P2": ["22023/20020", "400399/2002000"], "W1_1_u_P3": ["24023/20020", "400399/2002000"], "W1_1_d_P2": ["22023/20020", "400401/2002000"], "W1_1_d_P3": ["24023/20020", "400401/2002000"], "W1_2_u_P2": ["2402399/2002000", "1201/4004"], "W1_2_u_P3": ["2402399/2002000", "801/4004"], "W1_2_d_P2": ["2402401/2002000", "1201/4004"], "W1_2_d_P3": ["2402401/2002000", "801/4004"], "W1_3_u_P2": ["2402401/2002000", "6007/20020"], "W1_3_u_P3": ["2402401/2002000", "8007/20020"], "W1_3_d_P2": ["2402399/2002000", "6007/20020"], "W1_3_d_P3": ["2402399/2002000", "8007/20020"], "W1_4_u_P2": ["2402399/2002000", "10009/20020"], "W1_4_u_P3": ["2402399/2002000", "8009/20020"], "W1_4_d_P2": ["2402401/2002000", "10009/20020"], "W1_4_d_P3": ["2402401/2002000", "8009/20020"], "W1_5_u_P2": ["2402401/2002000", "10011/20020"], "W1_5_u_P3": ["2402401/2002000", "12011/20020"], "W1_5_d_P2": ["2402399/2002000", "10011/20020"], "W1_5_d_P3": ["2402399/2002000", "12011/20020"], "W1_6_u_P2": ["2402399/2002000", "14013/20020"], "W1_6_u_P3": ["2402399/2002000", "12013/20020"], "W1_6_d_P2": ["2402401/2002000", "14013/20020"], "W1_6_d_P3": ["2402401/2002000", "12013/20020"], "W1_7_u_P2": ["2402401/2002000", "2803/4004"], "W1_7_u_P3": ["2402401/2002000", "3203/4004"], "W1_7_d_P2": ["2402399/2002000", "2803/4004"], "W1_7_d_P3": ["2402399/2002000", "3203/4004"], "W1_8_u_P2": ["2402399/2002000", "18017/20020"], "W1_8_u_P3": ["2402399/2002000", "16017/20020"], "W1_8_d_P2": ["2402401/2002000", "18017/20020"], "W1_8_d_P3": ["2402401/2002000", "16017/20020"], "W1_9_u_P2": ["2402403/2002000", "18021/20020"], "W1_9_u_P3": ["2402403/2002000", "24021/20020"], "W1_9_d_P2": ["2402397/2002000", "18021/20020"], "W1_9_d_P3": ["2402397/2002000", "24021/20020"], "W1_10_u_P2": ["18021/20020", "2402397/2002000"], "W1_10_u_P3": ["24021/20020", "2402397/2002000"], "W1_10_d_P2": ["18021/20020", "2402403/2002000"], "W1_10_d_P3": ["24021/20020", "2402403/2002000"], "W1_11_u_P2": ["18017/20020", "2402401/2002000"], "W1_11_u_P3": ["16017/20020", "2402401/2002000"], "W1_11_d_P2": ["18017/20020", "2402399/2002000"], "W1_11_d_P3": ["16017/20020", "2402399/2002000"], "W1_12_u_P2": ["2803/4004", "2402399/2002000"], "W1_12_u_P3": ["3203/4004", "2402399/2002000"], "W1_12_d_P2": ["2803/4004", "2402401/2002000"], "W1_12_d_P3": ["3203/4004", "2402401/2002000"], "W1_13_u_P2": ["14013/20020", "2402401/2002000"], "W1_13_u_P3": ["12013/20020", "2402401/2002000"], "W1_13_d_P2": ["14013/20020", "2402399/2002000"], "W1_13_d_P3": ["12013/20020", "2402399/2002000"], "W1_14_u_P2": ["10011/20020", "2402399/2002000"], "W1_14_u_P3": ["12011/20020", "2402399/2002000"], "W1_14_d_P2": ["10011/20020", "2402401/2002000"], "W1_14_d_P3": ["12011/20020", "2402401/2002000"], "W1_15_u_P2": ["10009/20020", "2402401/2002000"], "W1_15_u_P3": ["8009/20020", "2402401/2002000"], "W1_15_d_P2": ["10009/20020", "2402399/2002000"], "W1_15_d_P3": ["8009/20020", "2402399/2002000"], "W1_16_u_P2": ["6007/20020", "2402399/2002000"], "W1_16_u_P3": ["8007/20020", "2402399/2002000"], "W1_16_d_P2": ["6007/20020", "2402401/2002000"], "W1_16_d_P3": ["8007/20020", "2402401/2002000"], "W1_17_u_P2": ["1201/4004", "2402401/2002000"], "W1_17_u_P3": ["801/4004", "2402401/2002000"], "W1_17_d_P2": ["1201/4004", "2402399/2002000"], "W1_17_d_P3": ["801/4004", "2402399/2002000"], "W1_18_u_P2": ["400401/2002000", "22023/20020"], "W1_18_u_P3": ["400401/2002000", "24023/20020"], "W1_18_d_P2": ["400399/2002000", "22023/20020"], "W1_18_d_P3": ["400399/2002000", "24023/20020"], "W1_19_u_P2": ["400391/2002000", "22013/20020"], "W1_19_u_P3": ["400391/2002000", "4013/20020"], "W1_19_d_P2": ["400409/2002000", "22013/20020"], "W1_19_d_P3": ["400409/2002000", "4013/20020"], "V222": ["3/10", "3/10"], "V223": ["13/10", "3/10"], "V224": ["13/10", "2/5"], "V225": ["13/10", "1/2"], "V226": ["13/10", "3/5"], "V227": ["13/10", "7/10"], "V228": ["13/10", "4/5"], "V229": ["13/10", "9/10"], "V230": ["13/10", "13/10"], "V231": ["9/10", "13/10"], "V232": ["4/5", "13/10"], "V233": ["7/10", "13/10"], "V234": ["3/5", "13/10"], "V235": ["1/2", "13/10"], "V236": ["2/5", "13/10"], "V237": ["3/10", "13/10"], "C2_BL_P1": ["299901/1000000", "299899/1000000"], "C2_BL_P2": ["1499/5000", "1499/5000"], "C2_BL_P3": ["299899/1000000", "299901/1000000"], "C2_BR_P1": ["1300099/1000000", "299899/1000000"], "C2_BR_P2": ["6501/5000", "1499/5000"], "C2_BR_P3": ["1300101/1000000", "299901/1000000"], "C2_TR_P1": ["1300099/1000000", "1300101/1000000"], "C2_TR_P2": ["6501/5000", "6501/5000"], "C2_TR_P3": ["1300101/1000000", "1300099/1000000"], "C2_TL_P1": ["299901/1000000", "1300101/1000000"], "C2_TL_P2": ["1499/5000", "6501/5000"], "C2_TL_P3": ["299899/1000000", "1300099/1000000"], "W2_0_u_P2": ["11007/10010", "37538/125125"], "W2_0_u_P3": ["3007/10010", "37538/125125"], "W2_0_d_P2": ["11007/10010", "37537/125125"], "W2_0_d_P3": ["3007/10010", "37537/125125"], "W2_1_u_P2": ["22023/20020", "600599/2002000"], "W2_1_u_P3": ["24023/20020", "600599/2002000"], "W2_1_d_P2": ["22023/20020", "600601/2002000"], "W2_1_d_P3": ["24023/20020", "600601/2002000"], "W2_2_u_P2": ["5205/4004", "600601/2002000"], "W2_2_u_P3": ["4805/4004", "600601/2002000"], "W2_2_d_P2": ["5205/4004", "600599/2002000"], "W2_2_d_P3": ["4805/4004", "600599/2002000"], "W2_3_u_P2": ["2602601/2002000", "6007/20020"], "W2_3_u_P3": ["2602601/2002000", "8007/20020"], "W2_3_d_P2": ["2602599/2002000", "6007/20020"], "W2_3_d_P3": ["2602599/2002000", "8007/20020"], "W2_4_u_P2": ["2602599/2002000", "10009/20020"], "W2_4_u_P3": ["2602599/2002000", "8009/20020"], "W2_4_d_P2": ["2602601/2002000", "10009/20020"], "W2_4_d_P3": ["2602601/2002000", "8009/20020"], "W2_5_u_P2": ["2602601/2002000", "10011/20020"], "W2_5_u_P3": ["2602601/2002000", "12011/20020"], "W2_5_d_P2": ["2602599/2002000", "10011/20020"], "W2_5_d_P3": ["2602599/2002000", "12011/20020"], "W2_6_u_P2": ["2602599/2002000", "14013/20020"], "W2_6_u_P3": ["2602599/2002000", "12013/20020"], "W2_6_d_P2": ["2602601/2002000", "14013/20020"], "W2_6_d_P3": ["2602601/2002000", "12013/20020"], "W2_7_u_P2": ["2602601/2002000", "2803/4004"], "W2_7_u_P3": ["2602601/2002000", "3203/4004"], "W2_7_d_P2": ["2602599/2002000", "2803/4004"], "W2_7_d_P3": ["2602599/2002000", "3203/4004"], "W2_8_u_P2": ["2602599/2002000", "18017/20020"], "W2_8_u_P3": ["2602599/2002000", "16017/20020"], "W2_8_d_P2": ["2602601/2002000", "18017/20020"], "W2_8_d_P3": ["2602601/2002000", "16017/20020"], "W2_9_u_P2": ["650651/500500", "9011/10010"], "W2_9_u_P3": ["650651/500500", "13011/10010"], "W2_9_d_P2": ["650649/500500", "9011/10010"], "W2_9_d_P3": ["650649/500500", "13011/10010"], "W2_10_u_P2": ["9011/10010", "650649/500500"], "W2_10_u_P3": ["13011/10010", "650649/500500"], "W2_10_d_P2": ["9011/10010", "650651/500500"], "W2_10_d_P3": ["13011/10010", "650651/500500"], "W2_11_u_P2": ["18017/20020", "2602601/2002000"], "W2_11_u_P3": ["16017/20020", "2602601/2002000"], "W2_11_d_P2": ["18017/20020", "2602599/2002000"], "W2_11_d_P3": ["16017/20020", "2602599/2002000"], "W2_12_u_P2": ["2803/4004", "2602599/2002000"], "W2_12_u_P3": ["3203/4004", "2602599/2002000"], "W2_12_d_P2": ["2803/4004", "2602601/2002000"], "W2_12_d_P3": ["3203/4004", "2602601/2002000"], "W2_13_u_P2": ["14013/20020", "2602601/2002000"], "W2_13_u_P3": ["12013/20020", "2602601/2002000"], "W2_13_d_P2": ["14013/20020", "2602599/2002000"], "W2_13_d_P3": ["12013/20020", "2602599/2002000"], "W2_14_u_P2": ["10011/20020", "2602599/2002000"], "W2_14_u_P3": ["12011/20020", "2602599/2002000"], "W2_14_d_P2": ["10011/20020", "2602601/2002000"], "W2_14_d_P3": ["12011/20020", "2602601/2002000"], "W2_15_u_P2": ["10009/20020", "2602601/2002000"], "W2_15_u_P3": ["8009/20020", "2602601/2002000"], "W2_15_d_P2": ["10009/20020", "2602599/2002000"], "W2_15_d_P3": ["8009/20020", "2602599/2002000"], "W2_16_u_P2": ["6007/20020", "2602599/2002000"], "W2_16_u_P3": ["8007/20020", "2602599/2002000"], "W2_16_d_P2": ["6007/20020", "2602601/2002000"], "W2_16_d_P3": ["8007/20020", "2602601/2002000"], "W2_17_u_P2": ["600599/2002000", "5205/4004"], "W2_17_u_P3": ["600599/2002000", "4805/4004"], "W2_17_d_P2": ["600601/2002000", "5205/4004"], "W2_17_d_P3": ["600601/2002000", "4805/4004"], "W2_18_u_P2": ["600601/2002000", "22023/20020"], "W2_18_u_P3": ["600601/2002000", "24023/20020"], "W2_18_d_P2": ["600599/2002000", "22023/20020"], "W2_18_d_P3": ["600599/2002000", "24023/20020"], "W2_19_u_P2": ["37537/125125", "11007/10010"], "W2_19_u_P3": ["37537/125125", "3007/10010"], "W2_19_d_P2": ["37538/125125", "11007/10010"], "W2_19_d_P3": ["37538/125125", "3007/10010"], "V330": ["2/5", "2/5"], "V331": ["7/5", "2/5"], "V332": ["7/5", "1/2"], "V333": ["7/5", "3/5"], "V334": ["7/5", "7/10"], "V335": ["7/5", "4/5"], "V336": ["7/5", "9/10"], "V337": ["7/5", "7/5"], "V338": ["9/10", "7/5"], "V339": ["4/5", "7/5"], "V340": ["7/10", "7/5"], "V341": ["3/5", "7/5"], "V342": ["1/2", "7/5"], "V343": ["2/5", "7/5"], "C3_BL_P1": ["399901/1000000", "399899/1000000"], "C3_BL_P2": ["1999/5000", "1999/5000"], "C3_BL_P3": ["399899/1000000", "399901/1000000"], "C3_BR_P1": ["1400099/1000000", "399899/1000000"], "C3_BR_P2": ["7001/5000", "1999/5000"], "C3_BR_P3": ["1400101/1000000", "399901/1000000"], "C3_TR_P1": ["1400099/1000000", "1400101/1000000"], "C3_TR_P2": ["7001/5000", "7001/5000"], "C3_TR_P3": ["1400101/1000000", "1400099/1000000"], "C3_TL_P1": ["399901/1000000", "1400101/1000000"], "C3_TL_P2": ["1999/5000", "7001/5000"], "C3_TL_P3": ["399899/1000000", "1400099/1000000"], "W3_0_u_P2": ["629/572", "114401/286000"], "W3_0_u_P3": ["229/572", "114401/286000"], "W3_0_d_P2": ["629/572", "114399/286000"], "W3_0_d_P3": ["229/572", "114399/286000"], "W3_1_u_P2": ["22023/20020", "800799/2002000"], "W3_1_u_P3": ["24023/20020", "800799/2002000"], "W3_1_d_P2": ["22023/20020", "800801/2002000"], "W3_1_d_P3": ["24023/20020", "800801/2002000"], "W3_2_u_P2": ["5205/4004", "800801/2002000"], "W3_2_u_P3": ["4805/4004", "800801/2002000"], "W3_2_d_P2": ["5205/4004", "800799/2002000"], "W3_2_d_P3": ["4805/4004", "800799/2002000"], "W3_3_u_P2": ["26027/20020", "800799/2002000"], "W3_3_u_P3": ["28027/20020", "800799/2002000"], "W3_3_d_P2": ["26027/20020", "800801/2002000"], "W3_3_d_P3": ["28027/20020", "800801/2002000"], "W3_4_u_P2": ["2802799/2002000", "10009/20020"], "W3_4_u_P3": ["2802799/2002000", "8009/20020"], "W3_4_d_P2": ["2802801/2002000", "10009/20020"], "W3_4_d_P3": ["2802801/2002000", "8009/20020"], "W3_5_u_P2": ["2802801/2002000", "10011/20020"], "W3_5_u_P3": ["2802801/2002000", "12011/20020"], "W3_5_d_P2": ["2802799/2002000", "10011/20020"], "W3_5_d_P3": ["2802799/2002000", "12011/20020"], "W3_6_u_P2": ["2802799/2002000", "14013/20020"], "W3_6_u_P3": ["2802799/2002000", "12013/20020"], "W3_6_d_P2": ["2802801/2002000", "14013/20020"], "W3_6_d_P3": ["2802801/2002000", "12013/20020"], "W3_7_u_P2": ["2802801/2002000", "2803/4004"], "W3_7_u_P3": ["2802801/2002000", "3203/4004"], "W3_7_d_P2": ["2802799/2002000", "2803/4004"], "W3_7_d_P3": ["2802799/2002000", "3203/4004"], "W3_8_u_P2": ["2802799/2002000", "18017/20020"], "W3_8_u_P3": ["2802799/2002000", "16017/20020"], "W3_8_d_P2": ["2802801/2002000", "18017/20020"], "W3_8_d_P3": ["2802801/2002000", "16017/20020"], "W3_9_u_P2": ["560561/400400", "18023/20020"], "W3_9_u_P3": ["560561/400400", "28023/20020"], "W3_9_d_P2": ["560559/400400", "18023/20020"], "W3_9_d_P3": ["560559/400400", "28023/20020"], "W3_10_u_P2": ["18023/20020", "560559/400400"], "W3_10_u_P3": ["28023/20020", "560559/400400"], "W3_10_d_P2": ["18023/20020", "560561/400400"], "W3_10_d_P3": ["28023/20020", "560561/400400"], "W3_11_u_P2": ["18017/20020", "2802801/2002000"], "W3_11_u_P3": ["16017/20020", "2802801/2002000"], "W3_11_d_P2": ["18017/20020", "2802799/2002000"], "W3_11_d_P3": ["16017/20020", "2802799/2002000"], "W3_12_u_P2": ["2803/4004", "2802799/2002000"], "W3_12_u_P3": ["3203/4004", "2802799/2002000"], "W3_12_d_P2": ["2803/4004", "2802801/2002000"], "W3_12_d_P3": ["3203/4004", "2802801/2002000"], "W3_13_u_P2": ["14013/20020", "2802801/2002000"], "W3_13_u_P3": ["12013/20020", "2802801/2002000"], "W3_13_d_P2": ["14013/20020", "2802799/2002000"], "W3_13_d_P3": ["12013/20020", "2802799/2002000"], "W3_14_u_P2": ["10011/20020", "2802799/2002000"], "W3_14_u_P3": ["12011/20020", "2802799/2002000"], "W3_14_d_P2": ["10011/20020", "2802801/2002000"], "W3_14_d_P3": ["12011/20020", "2802801/2002000"], "W3_15_u_P2": ["10009/20020", "2802801/2002000"], "W3_15_u_P3": ["8009/20020", "2802801/2002000"], "W3_15_d_P2": ["10009/20020", "2802799/2002000"], "W3_15_d_P3": ["8009/20020", "2802799/2002000"], "W3_16_u_P2": ["800801/2002000", "26027/20020"], "W3_16_u_P3": ["800801/2002000", "28027/20020"], "W3_16_d_P2": ["800799/2002000", "26027/20020"], "W3_16_d_P3": ["800799/2002000", "28027/20020"], "W3_17_u_P2": ["800799/2002000", "5205/4004"], "W3_17_u_P3": ["800799/2002000", "4805/4004"], "W3_17_d_P2": ["800801/2002000", "5205/4004"], "W3_17_d_P3": ["800801/2002000", "4805/4004"], "W3_18_u_P2": ["800801/2002000", "22023/20020"], "W3_18_u_P3": ["800801/2002000", "24023/20020"], "W3_18_d_P2": ["800799/2002000", "22023/20020"], "W3_18_d_P3": ["800799/2002000", "24023/20020"], "W3_19_u_P2": ["114399/286000", "629/572"], "W3_19_u_P3": ["114399/286000", "229/572"], "W3_19_d_P2": ["114401/286000", "629/572"], "W3_19_d_P3": ["114401/286000", "229/572"], "V436": ["1/2", "1/2"], "V437": ["3/2", "1/2"], "V438": ["3/2", "3/5"], "V439": ["3/2", "7/10"], "V440": ["3/2", "4/5"], "V441": ["3/2", "9/10"], "V442": ["3/2", "3/2"], "V443": ["9/10", "3/2"], "V444": ["4/5", "3/2"], "V445": ["7/10", "3/2"], "V446": ["3/5", "3/2"], "V447": ["1/2", "3/2"], "C4_BL_P1": ["499901/1000000", "499899/1000000"], "C4_BL_P2": ["2499/5000", "2499/5000"], "C4_BL_P3": ["499899/1000000", "499901/1000000"], "C4_BR_P1": ["1500099/1000000", "499899/1000000"], "C4_BR_P2": ["7501/5000", "2499/5000"], "C4_BR_P3": ["1500101/1000000", "499901/1000000"], "C4_TR_P1": ["1500099/1000000", "1500101/1000000"], "C4_TR_P2": ["7501/5000", "7501/5000"], "C4_TR_P3": ["1500101/1000000", "1500099/1000000"], "C4_TL_P1": ["499901/1000000", "1500101/1000000"], "C4_TL_P2": ["2499/5000", "7501/5000"], "C4_TL_P3": ["499899/1000000", "1500099/1000000"], "W4_0_u_P2": ["5504/5005", "500503/1001000"], "W4_0_u_P3": ["2504/5005", "500503/1001000"], "W4_0_d_P2": ["5504/5005", "500497/1001000"], "W4_0_d_P3": ["2504/5005", "500497/1001000"], "W4_1_u_P2": ["22023/20020", "1000999/2002000"], "W4_1_u_P3": ["24023/20020", "1000999/2002000"], "W4_1_d_P2": ["22023/20020", "1001001/2002000"], "W4_1_d_P3": ["24023/20020", "1001001/2002000"], "W4_2_u_P2": ["5205/4004", "1001001/2002000"], "W4_2_u_P3": ["4805/4004", "1001001/2002000"], "W4_2_d_P2": ["5205/4004", "1000999/2002000"], "W4_2_d_P3": ["4805/4004", "1000999/2002000"], "W4_3_u_P2": ["26027/20020", "1000999/2002000"], "W4_3_u_P3": ["28027/20020", "1000999/2002000"], "W4_3_d_P2": ["26027/20020", "1001001/2002000"], "W4_3_d_P3": ["28027/20020", "1001001/2002000"], "W4_4_u_P2": ["30029/20020", "1001001/2002000"], "W4_4_u_P3": ["28029/20020", "1001001/2002000"], "W4_4_d_P2": ["30029/20020", "1000999/2002000"], "W4_4_d_P3": ["28029/20020", "1000999/2002000"], "W4_5_u_P2": ["3003001/2002000", "10011/20020"], "W4_5_u_P3": ["3003001/2002000", "12011/20020"], "W4_5_d_P2": ["3002999/2002000", "10011/20020"], "W4_5_d_P3": ["3002999/2002000", "12011/20020"], "W4_6_u_P2": ["3002999/2002000", "14013/20020"], "W4_6_u_P3": ["3002999/2002000", "12013/20020"], "W4_6_d_P2": ["3003001/2002000", "14013/20020"], "W4_6_d_P3": ["3003001/2002000", "12013/20020"], "W4_7_u_P2": ["3003001/2002000", "2803/4004"], "W4_7_u_P3": ["3003001/2002000", "3203/4004"], "W4_7_d_P2": ["3002999/2002000", "2803/4004"], "W4_7_d_P3": ["3002999/2002000", "3203/4004"], "W4_8_u_P2": ["3002999/2002000", "18017/20020"], "W4_8_u_P3": ["3002999/2002000", "16017/20020"], "W4_8_d_P2": ["3003001/2002000", "18017/20020"], "W4_8_d_P3": ["3003001/2002000", "16017/20020"], "W4_9_u_P2": ["1501503/1001000", "4506/5005"], "W4_9_u_P3": ["1501503/1001000", "7506/5005"], "W4_9_d_P2": ["1501497/1001000", "4506/5005"], "W4_9_d_P3": ["1501497/1001000", "7506/5005"], "W4_10_u_P2": ["4506/5005", "1501497/1001000"], "W4_10_u_P3": ["7506/5005", "1501497/1001000"], "W4_10_d_P2": ["4506/5005", "1501503/1001000"], "W4_10_d_P3": ["7506/5005", "1501503/1001000"], "W4_11_u_P2": ["18017/20020", "3003001/2002000"], "W4_11_u_P3": ["16017/20020", "3003001/2002000"], "W4_11_d_P2": ["18017/20020", "3002999/2002000"], "W4_11_d_P3": ["16017/20020", "3002999/2002000"], "W4_12_u_P2": ["2803/4004", "3002999/2002000"], "W4_12_u_P3": ["3203/4004", "3002999/2002000"], "W4_12_d_P2": ["2803/4004", "3003001/2002000"], "W4_12_d_P3": ["3203/4004", "3003001/2002000"], "W4_13_u_P2": ["14013/20020", "3003001/2002000"], "W4_13_u_P3": ["12013/20020", "3003001/2002000"], "W4_13_d_P2": ["14013/20020", "3002999/2002000"], "W4_13_d_P3": ["12013/20020", "3002999/2002000"], "W4_14_u_P2": ["10011/20020", "3002999/2002000"], "W4_14_u_P3": ["12011/20020", "3002999/2002000"], "W4_14_d_P2": ["10011/20020", "3003001/2002000"], "W4_14_d_P3": ["12011/20020", "3003001/2002000"], "W4_15_u_P2": ["1000999/2002000", "30029/20020"], "W4_15_u_P3": ["1000999/2002000", "28029/20020"], "W4_15_d_P2": ["1001001/2002000", "30029/20020"], "W4_15_d_P3": ["1001001/2002000", "28029/20020"], "W4_16_u_P2": ["1001001/2002000", "26027/20020"], "W4_16_u_P3": ["1001001/2002000", "28027/20020"], "W4_16_d_P2": ["1000999/2002000", "26027/20020"], "W4_16_d_P3": ["1000999/2002000", "28027/20020"], "W4_17_u_P2": ["1000999/2002000", "5205/4004"], "W4_17_u_P3": ["1000999/2002000", "4805/4004"], "W4_17_d_P2": ["1001001/2002000", "5205/4004"], "W4_17_d_P3": ["1001001/2002000", "4805/4004"], "W4_18_u_P2": ["1001001/2002000", "22023/20020"], "W4_18_u_P3": ["1001001/2002000", "24023/20020"], "W4_18_d_P2": ["1000999/2002000", "22023/20020"], "W4_18_d_P3": ["1000999/2002000", "24023/20020"], "W4_19_u_P2": ["500497/1001000", "5504/5005"], "W4_19_u_P3": ["500497/1001000", "2504/5005"], "W4_19_d_P2": ["500503/1001000", "5504/5005"], "W4_19_d_P3": ["500503/1001000", "2504/5005"], "V540": ["3/5", "3/5"], "V541": ["8/5", "3/5"], "V542": ["8/5", "7/10"], "V543": ["8/5", "4/5"], "V544": ["8/5", "9/10"], "V545": ["8/5", "8/5"], "V546": ["9/10", "8/5"], "V547": ["4/5", "8/5"], "V548": ["7/10", "8/5"], "V549": ["3/5", "8/5"], "C5_BL_P1": ["599901/1000000", "599899/1000000"], "C5_BL_P2": ["2999/5000", "2999/5000"], "C5_BL_P3": ["599899/1000000", "599901/1000000"], "C5_BR_P1": ["1600099/1000000", "599899/1000000"], "C5_BR_P2": ["8001/5000", "2999/5000"], "C5_BR_P3": ["1600101/1000000", "599901/1000000"], "C5_TR_P1": ["1600099/1000000", "1600101/1000000"], "C5_TR_P2": ["8001/5000", "8001/5000"], "C5_TR_P3": ["1600101/1000000", "1600099/1000000"], "C5_TL_P1": ["599901/1000000", "1600101/1000000"], "C5_TL_P2": ["2999/5000", "8001/5000"], "C5_TL_P3": ["599899/1000000", "1600099/1000000"], "W5_0_u_P2": ["22017/20020", "240241/400400"], "W5_0_u_P3": ["12017/20020", "240241/400400"], "W5_0_d_P2": ["22017/20020", "240239/400400"], "W5_0_d_P3": ["12017/20020", "240239/400400"], "W5_1_u_P2": ["22023/20020", "1201199/2002000"], "W5_1_u_P3": ["24023/20020", "1201199/2002000"], "W5_1_d_P2": ["22023/20020", "1201201/2002000"], "W5_1_d_P3": ["24023/20020", "1201201/2002000"], "W5_2_u_P2": ["5205/4004", "1201201/2002000"], "W5_2_u_P3": ["4805/4004", "1201201/2002000"], "W5_2_d_P2": ["5205/4004", "1201199/2002000"], "W5_2_d_P3": ["4805/4004", "1201199/2002000"], "W5_3_u_P2": ["26027/20020", "1201199/2002000"], "W5_3_u_P3": ["28027/20020", "1201199/2002000"], "W5_3_d_P2": ["26027/20020", "1201201/2002000"], "W5_3_d_P3": ["28027/20020", "1201201/2002000"], "W5_4_u_P2": ["30029/20020", "1201201/2002000"], "W5_4_u_P3": ["28029/20020", "1201201/2002000"], "W5_4_d_P2": ["30029/20020", "1201199/2002000"], "W5_4_d_P3": ["28029/20020", "1201199/2002000"], "W5_5_u_P2": ["30031/20020", "1201199/2002000"], "W5_5_u_P3": ["32031/20020", "1201199/2002000"], "W5_5_d_P2": ["30031/20020", "1201201/2002000"], "W5_5_d_P3": ["32031/20020", "1201201/2002000"], "W5_6_u_P2": ["3203199/2002000", "14013/20020"], "W5_6_u_P3": ["3203199/2002000", "12013/20020"], "W5_6_d_P2": ["3203201/2002000", "14013/20020"], "W5_6_d_P3": ["3203201/2002000", "12013/20020"], "W5_7_u_P2": ["3203201/2002000", "2803/4004"], "W5_7_u_P3": ["3203201/2002000", "3203/4004"], "W5_7_d_P2": ["3203199/2002000", "2803/4004"], "W5_7_d_P3": ["3203199/2002000", "3203/4004"], "W5_8_u_P2": ["3203199/2002000", "18017/20020"], "W5_8_u_P3": ["3203199/2002000", "16017/20020"], "W5_8_d_P2": ["3203201/2002000", "18017/20020"], "W5_8_d_P3": ["3203201/2002000", "16017/20020"], "W5_9_u_P2": ["457601/286000", "515/572"], "W5_9_u_P3": ["457601/286000", "915/572"], "W5_9_d_P2": ["457599/286000", "515/572"], "W5_9_d_P3": ["457599/286000", "915/572"], "W5_10_u_P2": ["515/572", "457599/286000"], "W5_10_u_P3": ["915/572", "457599/286000"], "W5_10_d_P2": ["515/572", "457601/286000"], "W5_10_d_P3": ["915/572", "457601/286000"], "W5_11_u_P2": ["18017/20020", "3203201/2002000"], "W5_11_u_P3": ["16017/20020", "3203201/2002000"], "W5_11_d_P2": ["18017/20020", "3203199/2002000"], "W5_11_d_P3": ["16017/20020", "3203199/2002000"], "W5_12_u_P2": ["2803/4004", "3203199/2002000"], "W5_12_u_P3": ["3203/4004", "3203199/2002000"], "W5_12_d_P2": ["2803/4004", "3203201/2002000"], "W5_12_d_P3": ["3203/4004", "3203201/2002000"], "W5_13_u_P2": ["14013/20020", "3203201/2002000"], "W5_13_u_P3": ["12013/20020", "3203201/2002000"], "W5_13_d_P2": ["14013/20020", "3203199/2002000"], "W5_13_d_P3": ["12013/20020", "3203199/2002000"], "W5_14_u_P2": ["1201201/2002000", "30031/20020"], "W5_14_u_P3": ["1201201/2002000", "32031/20020"], "W5_14_d_P2": ["1201199/2002000", "30031/20020"], "W5_14_d_P3": ["1201199/2002000", "32031/20020"], "W5_15_u_P2": ["1201199/2002000", "30029/20020"], "W5_15_u_P3": ["1201199/2002000", "28029/20020"], "W5_15_d_P2": ["1201201/2002000", "30029/20020"], "W5_15_d_P3": ["1201201/2002000", "28029/20020"], "W5_16_u_P2": ["1201201/2002000", "26027/20020"], "W5_16_u_P3": ["1201201/2002000", "28027/20020"], "W5_16_d_P2": ["1201199/2002000", "26027/20020"], "W5_16_d_P3": ["1201199/2002000", "28027/20020"], "W5_17_u_P2": ["1201199/2002000", "5205/4004"], "W5_17_u_P3": ["1201199/2002000", "4805/4004"], "W5_17_d_P2": ["1201201/2002000", "5205/4004"], "W5_17_d_P3": ["1201201/2002000", "4805/4004"], "W5_18_u_P2": ["1201201/2002000", "22023/20020"], "W5_18_u_P3": ["1201201/2002000", "24023/20020"], "W5_18_d_P2": ["1201199/2002000", "22023/20020"], "W5_18_d_P3": ["1201199/2002000", "24023/20020"], "W5_19_u_P2": ["240239/400400", "22017/20020"], "W5_19_u_P3": ["240239/400400", "12017/20020"], "W5_19_d_P2": ["240241/400400", "22017/20020"], "W5_19_d_P3": ["240241/400400", "12017/20020"], "V642": ["7/10", "7/10"], "V643": ["17/10", "7/10"], "V644": ["17/10", "4/5"], "V645": ["17/10", "9/10"], "V646": ["17/10", "17/10"], "V647": ["9/10", "17/10"], "V648": ["4/5", "17/10"], "V649": ["7/10", "17/10"], "C6_BL_P1": ["699901/1000000", "699899/1000000"], "C6_BL_P2": ["3499/5000", "3499/5000"], "C6_BL_P3": ["699899/1000000", "699901/1000000"], "C6_BR_P1": ["1700099/1000000", "699899/1000000"], "C6_BR_P2": ["8501/5000", "3499/5000"], "C6_BR_P3": ["1700101/1000000", "699901/1000000"], "C6_TR_P1": ["1700099/1000000", "1700101/1000000"], "C6_TR_P2": ["8501/5000", "8501/5000"], "C6_TR_P3": ["1700101/1000000", "1700099/1000000"], "C6_TL_P1": ["699901/1000000", "1700101/1000000"], "C6_TL_P2": ["3499/5000", "8501/5000"], "C6_TL_P3": ["699899/1000000", "1700099/1000000"], "W6_0_u_P2": ["11009/10010", "350351/500500"], "W6_0_u_P3": ["7009/10010", "350351/500500"], "W6_0_d_P2": ["11009/10010", "350349/500500"], "W6_0_d_P3": ["7009/10010", "350349/500500"], "W6_1_u_P2": ["22023/20020", "1401399/2002000"], "W6_1_u_P3": ["24023/20020", "1401399/2002000"], "W6_1_d_P2": ["22023/20020", "1401401/2002000"], "W6_1_d_P3": ["24023/20020", "1401401/2002000"], "W6_2_u_P2": ["5205/4004", "1401401/2002000"], "W6_2_u_P3": ["4805/4004", "1401401/2002000"], "W6_2_d_P2": ["5205/4004", "1401399/2002000"], "W6_2_d_P3": ["4805/4004", "1401399/2002000"], "W6_3_u_P2": ["26027/20020", "1401399/2002000"], "W6_3_u_P3": ["28027/20020", "1401399/2002000"], "W6_3_d_P2": ["26027/20020", "1401401/2002000"], "W6_3_d_P3": ["28027/20020", "1401401/2002000"], "W6_4_u_P2": ["30029/20020", "1401401/2002000"], "W6_4_u_P3": ["28029/20020", "1401401/2002000"], "W6_4_d_P2": ["30029/20020", "1401399/2002000"], "W6_4_d_P3": ["28029/20020", "1401399/2002000"], "W6_5_u_P2": ["30031/20020", "1401399/2002000"], "W6_5_u_P3": ["32031/20020", "1401399/2002000"], "W6_5_d_P2": ["30031/20020", "1401401/2002000"], "W6_5_d_P3": ["32031/20020", "1401401/2002000"], "W6_6_u_P2": ["34033/20020", "1401401/2002000"], "W6_6_u_P3": ["32033/20020", "1401401/2002000"], "W6_6_d_P2": ["34033/20020", "1401399/2002000"], "W6_6_d_P3": ["32033/20020", "1401399/2002000"], "W6_7_u_P2": ["3403401/2002000", "2803/4004"], "W6_7_u_P3": ["3403401/2002000", "3203/4004"], "W6_7_d_P2": ["3403399/2002000", "2803/4004"], "W6_7_d_P3": ["3403399/2002000", "3203/4004"], "W6_8_u_P2": ["3403399/2002000", "18017/20020"], "W6_8_u_P3": ["3403399/2002000", "16017/20020"], "W6_8_d_P2": ["3403401/2002000", "18017/20020"], "W6_8_d_P3": ["3403401/2002000", "16017/20020"], "W6_9_u_P2": ["212713/125125", "9013/10010"], "W6_9_u_P3": ["212713/125125", "17013/10010"], "W6_9_d_P2": ["212712/125125", "9013/10010"], "W6_9_d_P3": ["212712/125125", "17013/10010"], "W6_10_u_P2": ["9013/10010", "212712/125125"], "W6_10_u_P3": ["17013/10010", "212712/125125"], "W6_10_d_P2": ["9013/10010", "212713/125125"], "W6_10_d_P3": ["17013/10010", "212713/125125"], "W6_11_u_P2": ["18017/20020", "3403401/2002000"], "W6_11_u_P3": ["16017/20020", "3403401/2002000"], "W6_11_d_P2": ["18017/20020", "3403399/2002000"], "W6_11_d_P3": ["16017/20020", "3403399/2002000"], "W6_12_u_P2": ["2803/4004", "3403399/2002000"], "W6_12_u_P3": ["3203/4004", "3403399/2002000"], "W6_12_d_P2": ["2803/4004", "3403401/2002000"], "W6_12_d_P3": ["3203/4004", "3403401/2002000"], "W6_13_u_P2": ["1401399/2002000", "34033/20020"], "W6_13_u_P3": ["1401399/2002000", "32033/20020"], "W6_13_d_P2": ["1401401/2002000", "34033/20020"], "W6_13_d_P3": ["1401401/2002000", "32033/20020"], "W6_14_u_P2": ["1401401/2002000", "30031/20020"], "W6_14_u_P3": ["1401401/2002000", "32031/20020"], "W6_14_d_P2": ["1401399/2002000", "30031/20020"], "W6_14_d_P3": ["1401399/2002000", "32031/20020"], "W6_15_u_P2": ["1401399/2002000", "30029/20020"], "W6_15_u_P3": ["1401399/2002000", "28029/20020"], "W6_15_d_P2": ["1401401/2002000", "30029/20020"], "W6_15_d_P3": ["1401401/2002000", "28029/20020"], "W6_16_u_P2": ["1401401/2002000", "26027/20020"], "W6_16_u_P3": ["1401401/2002000", "28027/20020"], "W6_16_d_P2": ["1401399/2002000", "26027/20020"], "W6_16_d_P3": ["1401399/2002000", "28027/20020"], "W6_17_u_P2": ["1401399/2002000", "5205/4004"], "W6_17_u_P3": ["1401399/2002000", "4805/4004"], "W6_17_d_P2": ["1401401/2002000", "5205/4004"], "W6_17_d_P3": ["1401401/2002000", "4805/4004"], "W6_18_u_P2": ["1401401/2002000", "22023/20020"], "W6_18_u_P3": ["1401401/2002000", "24023/20020"], "W6_18_d_P2": ["1401399/2002000", "22023/20020"], "W6_18_d_P3": ["1401399/2002000", "24023/20020"], "W6_19_u_P2": ["350349/500500", "11009/10010"], "W6_19_u_P3": ["350349/500500", "7009/10010"], "W6_19_d_P2": ["350351/500500", "11009/10010"], "W6_19_d_P3": ["350351/500500", "7009/10010"], "V742": ["4/5", "4/5"], "V743": ["9/5", "4/5"], "V744": ["9/5", "9/10"], "V745": ["9/5", "9/5"], "V746": ["9/10", "9/5"], "V747": ["4/5", "9/5"], "C7_BL_P1": ["799901/1000000", "799899/1000000"], "C7_BL_P2": ["3999/5000", "3999/5000"], "C7_BL_P3": ["799899/1000000", "799901/1000000"], "C7_BR_P1": ["1800099/1000000", "799899/1000000"], "C7_BR_P2": ["9001/5000", "3999/5000"], "C7_BR_P3": ["1800101/1000000", "799901/1000000"], "C7_TR_P1": ["1800099/1000000", "1800101/1000000"], "C7_TR_P2": ["9001/5000", "9001/5000"], "C7_TR_P3": ["1800101/1000000", "1800099/1000000"], "C7_TL_P1": ["799901/1000000", "1800101/1000000"], "C7_TL_P2": ["3999/5000", "9001/5000"], "C7_TL_P3": ["799899/1000000", "1800099/1000000"], "W7_0_u_P2": ["22019/20020", "1601603/2002000"], "W7_0_u_P3": ["16019/20020", "1601603/2002000"], "W7_0_d_P2": ["22019/20020", "1601597/2002000"], "W7_0_d_P3": ["16019/20020", "1601597/2002000"], "W7_1_u_P2": ["22023/20020", "1601599/2002000"], "W7_1_u_P3": ["24023/20020", "1601599/2002000"], "W7_1_d_P2": ["22023/20020", "1601601/2002000"], "W7_1_d_P3": ["24023/20020", "1601601/2002000"], "W7_2_u_P2": ["5205/4004", "1601601/2002000"], "W7_2_u_P3": ["4805/4004", "1601601/2002000"], "W7_2_d_P2": ["5205/4004", "1601599/2002000"], "W7_2_d_P3": ["4805/4004", "1601599/2002000"], "W7_3_u_P2": ["26027/20020", "1601599/2002000"], "W7_3_u_P3": ["28027/20020", "1601599/2002000"], "W7_3_d_P2": ["26027/20020", "1601601/2002000"], "W7_3_d_P3": ["28027/20020", "1601601/2002000"], "W7_4_u_P2": ["30029/20020", "1601601/2002000"], "W7_4_u_P3": ["28029/20020", "1601601/2002000"], "W7_4_d_P2": ["30029/20020", "1601599/2002000"], "W7_4_d_P3": ["28029/20020", "1601599/2002000"], "W7_5_u_P2": ["30031/20020", "1601599/2002000"], "W7_5_u_P3": ["32031/20020", "1601599/2002000"], "W7_5_d_P2": ["30031/20020", "1601601/2002000"], "W7_5_d_P3": ["32031/20020", "1601601/2002000"], "W7_6_u_P2": ["34033/20020", "1601601/2002000"], "W7_6_u_P3": ["32033/20020", "1601601/2002000"], "W7_6_d_P2": ["34033/20020", "1601599/2002000"], "W7_6_d_P3": ["32033/20020", "1601599/2002000"], "W7_7_u_P2": ["6807/4004", "1601599/2002000"], "W7_7_u_P3": ["7207/4004", "1601599/2002000"], "W7_7_d_P2": ["6807/4004", "1601601/2002000"], "W7_7_d_P3": ["7207/4004", "1601601/2002000"], "W7_8_u_P2": ["3603599/2002000", "18017/20020"], "W7_8_u_P3": ["3603599/2002000", "16017/20020"], "W7_8_d_P2": ["3603601/2002000", "18017/20020"], "W7_8_d_P3": ["3603601/2002000", "16017/20020"], "W7_9_u_P2": ["3603609/2002000", "18027/20020"], "W7_9_u_P3": ["3603609/2002000", "36027/20020"], "W7_9_d_P2": ["3603591/2002000", "18027/20020"], "W7_9_d_P3": ["3603591/2002000", "36027/20020"], "W7_10_u_P2": ["18027/20020", "3603591/2002000"], "W7_10_u_P3": ["36027/20020", "3603591/2002000"], "W7_10_d_P2": ["18027/20020", "3603609/2002000"], "W7_10_d_P3": ["36027/20020", "3603609/2002000"], "W7_11_u_P2": ["18017/20020", "3603601/2002000"], "W7_11_u_P3": ["16017/20020", "3603601/2002000"], "W7_11_d_P2": ["18017/20020", "3603599/2002000"], "W7_11_d_P3": ["16017/20020", "3603599/2002000"], "W7_12_u_P2": ["1601601/2002000", "6807/4004"], "W7_12_u_P3": ["1601601/2002000", "7207/4004"], "W7_12_d_P2": ["1601599/2002000", "6807/4004"], "W7_12_d_P3": ["1601599/2002000", "7207/4004"], "W7_13_u_P2": ["1601599/2002000", "34033/20020"], "W7_13_u_P3": ["1601599/2002000", "32033/20020"], "W7_13_d_P2": ["1601601/2002000", "34033/20020"], "W7_13_d_P3": ["1601601/2002000", "32033/20020"], "W7_14_u_P2": ["1601601/2002000", "30031/20020"], "W7_14_u_P3": ["1601601/2002000", "32031/20020"], "W7_14_d_P2": ["1601599/2002000", "30031/20020"], "W7_14_d_P3": ["1601599/2002000", "32031/20020"], "W7_15_u_P2": ["1601599/2002000", "30029/20020"], "W7_15_u_P3": ["1601599/2002000", "28029/20020"], "W7_15_d_P2": ["1601601/2002000", "30029/20020"], "W7_15_d_P3": ["1601601/2002000", "28029/20020"], "W7_16_u_P2": ["1601601/2002000", "26027/20020"], "W7_16_u_P3": ["1601601/2002000", "28027/20020"], "W7_16_d_P2": ["1601599/2002000", "26027/20020"], "W7_16_d_P3": ["1601599/2002000", "28027/20020"], "W7_17_u_P2": ["1601599/2002000", "5205/4004"], "W7_17_u_P3": ["1601599/2002000", "4805/4004"], "W7_17_d_P2": ["1601601/2002000", "5205/4004"], "W7_17_d_P3": ["1601601/2002000", "4805/4004"], "W7_18_u_P2": ["1601601/2002000", "22023/20020"], "W7_18_u_P3": ["1601601/2002000", "24023/20020"], "W7_18_d_P2": ["1601599/2002000", "22023/20020"], "W7_18_d_P3": ["1601599/2002000", "24023/20020"], "W7_19_u_P2": ["1601597/2002000", "22019/20020"], "W7_19_u_P3": ["1601597/2002000", "16019/20020"], "W7_19_d_P2": ["1601603/2002000", "22019/20020"], "W7_19_d_P3": ["1601603/2002000", "16019/20020"], "V840": ["9/10", "9/10"], "V841": ["19/10", "9/10"], "V842": ["19/10", "19/10"], "V843": ["9/10", "19/10"], "C8_BL_P1": ["899901/1000000", "899899/1000000"], "C8_BL_P2": ["4499/5000", "4499/5000"], "C8_BL_P3": ["899899/1000000", "899901/1000000"], "C8_BR_P1": ["1900099/1000000", "899899/1000000"], "C8_BR_P2": ["9501/5000", "4499/5000"], "C8_BR_P3": ["1900101/1000000", "899901/1000000"], "C8_TR_P1": ["1900099/1000000", "1900101/1000000"], "C8_TR_P2": ["9501/5000", "9501/5000"], "C8_TR_P3": ["1900101/1000000", "1900099/1000000"], "C8_TL_P1": ["899901/1000000", "1900101/1000000"], "C8_TL_P2": ["4499/5000", "9501/5000"], "C8_TL_P3": ["899899/1000000", "1900099/1000000"], "W8_0_u_P2": ["1101/1001", "900901/1001000"], "W8_0_u_P3": ["901/1001", "900901/1001000"], "W8_0_d_P2": ["1101/1001", "900899/1001000"], "W8_0_d_P3": ["901/1001", "900899/1001000"], "W8_1_u_P2": ["22023/20020", "1801799/2002000"], "W8_1_u_P3": ["24023/20020", "1801799/2002000"], "W8_1_d_P2": ["22023/20020", "1801801/2002000"], "W8_1_d_P3": ["24023/20020", "1801801/2002000"], "W8_2_u_P2": ["5205/4004", "1801801/2002000"], "W8_2_u_P3": ["4805/4004", "1801801/2002000"], "W8_2_d_P2": ["5205/4004", "1801799/2002000"], "W8_2_d_P3": ["4805/4004", "1801799/2002000"], "W8_3_u_P2": ["26027/20020", "1801799/2002000"], "W8_3_u_P3": ["28027/20020", "1801799/2002000"], "W8_3_d_P2": ["26027/20020", "1801801/2002000"], "W8_3_d_P3": ["28027/20020", "1801801/2002000"], "W8_4_u_P2": ["30029/20020", "1801801/2002000"], "W8_4_u_P3": ["28029/20020", "1801801/2002000"], "W8_4_d_P2": ["30029/20020", "1801799/2002000"], "W8_4_d_P3": ["28029/20020", "1801799/2002000"], "W8_5_u_P2": ["30031/20020", "1801799/2002000"], "W8_5_u_P3": ["32031/20020", "1801799/2002000"], "W8_5_d_P2": ["30031/20020", "1801801/2002000"], "W8_5_d_P3": ["32031/20020", "1801801/2002000"], "W8_6_u_P2": ["34033/20020", "1801801/2002000"], "W8_6_u_P3": ["32033/20020", "1801801/2002000"], "W8_6_d_P2": ["34033/20020", "1801799/2002000"], "W8_6_d_P3": ["32033/20020", "1801799/2002000"], "W8_7_u_P2": ["6807/4004", "1801799/2002000"], "W8_7_u_P3": ["7207/4004", "1801799/2002000"], "W8_7_d_P2": ["6807/4004", "1801801/2002000"], "W8_7_d_P3": ["7207/4004", "1801801/2002000"], "W8_8_u_P2": ["38037/20020", "1801801/2002000"], "W8_8_u_P3": ["36037/20020", "1801801/2002000"], "W8_8_d_P2": ["38037/20020", "1801799/2002000"], "W8_8_d_P3": ["36037/20020", "1801799/2002000"], "W8_9_u_P2": ["380381/200200", "4507/5005"], "W8_9_u_P3": ["380381/200200", "9507/5005"], "W8_9_d_P2": ["380379/200200", "4507/5005"], "W8_9_d_P3": ["380379/200200", "9507/5005"], "W8_10_u_P2": ["4507/5005", "380379/200200"], "W8_10_u_P3": ["9507/5005", "380379/200200"], "W8_10_d_P2": ["4507/5005", "380381/200200"], "W8_10_d_P3": ["9507/5005", "380381/200200"], "W8_11_u_P2": ["1801799/2002000", "38037/20020"], "W8_11_u_P3": ["1801799/2002000", "36037/20020"], "W8_11_d_P2": ["1801801/2002000", "38037/20020"], "W8_11_d_P3": ["1801801/2002000", "36037/20020"], "W8_12_u_P2": ["1801801/2002000", "6807/4004"], "W8_12_u_P3": ["1801801/2002000", "7207/4004"], "W8_12_d_P2": ["1801799/2002000", "6807/4004"], "W8_12_d_P3": ["1801799/2002000", "7207/4004"], "W8_13_u_P2": ["1801799/2002000", "34033/20020"], "W8_13_u_P3": ["1801799/2002000", "32033/20020"], "W8_13_d_P2": ["1801801/2002000", "34033/20020"], "W8_13_d_P3": ["1801801/2002000", "32033/20020"], "W8_14_u_P2": ["1801801/2002000", "30031/20020"], "W8_14_u_P3": ["1801801/2002000", "32031/20020"], "W8_14_d_P2": ["1801799/2002000", "30031/20020"], "W8_14_d_P3": ["1801799/2002000", "32031/20020"], "W8_15_u_P2": ["1801799/2002000", "30029/20020"], "W8_15_u_P3": ["1801799/2002000", "28029/20020"], "W8_15_d_P2": ["1801801/2002000", "30029/20020"], "W8_15_d_P3": ["1801801/2002000", "28029/20020"], "W8_16_u_P2": ["1801801/2002000", "26027/20020"], "W8_16_u_P3": ["1801801/2002000", "28027/20020"], "W8_16_d_P2": ["1801799/2002000", "26027/20020"], "W8_16_d_P3": ["1801799/2002000", "28027/20020"], "W8_17_u_P2": ["1801799/2002000", "5205/4004"], "W8_17_u_P3": ["1801799/2002000", "4805/4004"], "W8_17_d_P2": ["1801801/2002000", "5205/4004"], "W8_17_d_P3": ["1801801/2002000", "4805/4004"], "W8_18_u_P2": ["1801801/2002000", "22023/20020"], "W8_18_u_P3": ["1801801/2002000", "24023/20020"], "W8_18_d_P2": ["1801799/2002000", "22023/20020"], "W8_18_d_P3": ["1801799/2002000", "24023/20020"], "W8_19_u_P2": ["900899/1001000", "1101/1001"], "W8_19_u_P3": ["900899/1001000", "901/1001"], "W8_19_d_P2": ["900901/1001000", "1101/1001"], "W8_19_d_P3": ["900901/1001000", "901/1001"], "BOX0": ["-1", "-1"], "BOX1": ["3", "-1"], "BOX2": ["3", "3"], "BOX3": ["-1", "3"]}, "quads": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V10", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V10"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V10", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V19", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V19", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V19", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W0_0_u", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_u_P2", "P3": "W0_0_u_P3"}, "boundary": ["V0", "V1", "W0_0_u_P2", "W0_0_u_P3"], "start": "V0", "end": "V1", "side": 1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_0_d", "boundary_map": {"P0": "V0", "P1": "V1", "P2": "W0_0_d_P2", "P3": "W0_0_d_P3"}, "boundary": ["W0_0_d_P3", "W0_0_d_P2", "V1", "V0"], "start": "V0", "end": "V1", "side": -1, "loop": 0, "segment": 0, "forward": true, "length": "1", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_1_u", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_u_P2", "P3": "W0_1_u_P3"}, "boundary": ["V2", "V1", "W0_1_u_P2", "W0_1_u_P3"], "start": "V2", "end": "V1", "side": 1, "loop": 0, "segment": 1, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_1_d", "boundary_map": {"P0": "V2", "P1": "V1", "P2": "W0_1_d_P2", "P3": "W0_1_d_P3"}, "boundary": ["W0_1_d_P3", "W0_1_d_P2", "V1", "V2"], "start": "V2", "end": "V1", "side": -1, "loop": 0, "segment": 1, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_2_u", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_u_P2", "P3": "W0_2_u_P3"}, "boundary": ["V2", "V3", "W0_2_u_P2", "W0_2_u_P3"], "start": "V2", "end": "V3", "side": 1, "loop": 0, "segment": 2, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_2_d", "boundary_map": {"P0": "V2", "P1": "V3", "P2": "W0_2_d_P2", "P3": "W0_2_d_P3"}, "boundary": ["W0_2_d_P3", "W0_2_d_P2", "V3", "V2"], "start": "V2", "end": "V3", "side": -1, "loop": 0, "segment": 2, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_3_u", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_u_P2", "P3": "W0_3_u_P3"}, "boundary": ["V4", "V3", "W0_3_u_P2", "W0_3_u_P3"], "start": "V4", "end": "V3", "side": 1, "loop": 0, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_3_d", "boundary_map": {"P0": "V4", "P1": "V3", "P2": "W0_3_d_P2", "P3": "W0_3_d_P3"}, "boundary": ["W0_3_d_P3", "W0_3_d_P2", "V3", "V4"], "start": "V4", "end": "V3", "side": -1, "loop": 0, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_4_u", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_u_P2", "P3": "W0_4_u_P3"}, "boundary": ["V4", "V5", "W0_4_u_P2", "W0_4_u_P3"], "start": "V4", "end": "V5", "side": 1, "loop": 0, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_4_d", "boundary_map": {"P0": "V4", "P1": "V5", "P2": "W0_4_d_P2", "P3": "W0_4_d_P3"}, "boundary": ["W0_4_d_P3", "W0_4_d_P2", "V5", "V4"], "start": "V4", "end": "V5", "side": -1, "loop": 0, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_5_u", "boundary_map": {"P0": "V6", "P1": "V5", "P2": "W0_5_u_P2", "P3": "W0_5_u_P3"}, "boundary": ["V6", "V5", "W0_5_u_P2", "W0_5_u_P3"], "start": "V6", "end": "V5", "side": 1, "loop": 0, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_5_d", "boundary_map": {"P0": "V6", "P1": "V5", "P2": "W0_5_d_P2", "P3": "W0_5_d_P3"}, "boundary": ["W0_5_d_P3", "W0_5_d_P2", "V5", "V6"], "start": "V6", "end": "V5", "side": -1, "loop": 0, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_6_u", "boundary_map": {"P0": "V6", "P1": "V7", "P2": "W0_6_u_P2", "P3": "W0_6_u_P3"}, "boundary": ["V6", "V7", "W0_6_u_P2", "W0_6_u_P3"], "start": "V6", "end": "V7", "side": 1, "loop": 0, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_6_d", "boundary_map": {"P0": "V6", "P1": "V7", "P2": "W0_6_d_P2", "P3": "W0_6_d_P3"}, "boundary": ["W0_6_d_P3", "W0_6_d_P2", "V7", "V6"], "start": "V6", "end": "V7", "side": -1, "loop": 0, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_7_u", "boundary_map": {"P0": "V8", "P1": "V7", "P2": "W0_7_u_P2", "P3": "W0_7_u_P3"}, "boundary": ["V8", "V7", "W0_7_u_P2", "W0_7_u_P3"], "start": "V8", "end": "V7", "side": 1, "loop": 0, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_7_d", "boundary_map": {"P0": "V8", "P1": "V7", "P2": "W0_7_d_P2", "P3": "W0_7_d_P3"}, "boundary": ["W0_7_d_P3", "W0_7_d_P2", "V7", "V8"], "start": "V8", "end": "V7", "side": -1, "loop": 0, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_8_u", "boundary_map": {"P0": "V8", "P1": "V9", "P2": "W0_8_u_P2", "P3": "W0_8_u_P3"}, "boundary": ["V8", "V9", "W0_8_u_P2", "W0_8_u_P3"], "start": "V8", "end": "V9", "side": 1, "loop": 0, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_8_d", "boundary_map": {"P0": "V8", "P1": "V9", "P2": "W0_8_d_P2", "P3": "W0_8_d_P3"}, "boundary": ["W0_8_d_P3", "W0_8_d_P2", "V9", "V8"], "start": "V8", "end": "V9", "side": -1, "loop": 0, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_9_u", "boundary_map": {"P0": "V10", "P1": "V9", "P2": "W0_9_u_P2", "P3": "W0_9_u_P3"}, "boundary": ["V10", "V9", "W0_9_u_P2", "W0_9_u_P3"], "start": "V10", "end": "V9", "side": 1, "loop": 0, "segment": 9, "forward": false, "length": "1/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_9_d", "boundary_map": {"P0": "V10", "P1": "V9", "P2": "W0_9_d_P2", "P3": "W0_9_d_P3"}, "boundary": ["W0_9_d_P3", "W0_9_d_P2", "V9", "V10"], "start": "V10", "end": "V9", "side": -1, "loop": 0, "segment": 9, "forward": false, "length": "1/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W0_10_u", "boundary_map": {"P0": "V10", "P1": "V11", "P2": "W0_10_u_P2", "P3": "W0_10_u_P3"}, "boundary": ["V10", "V11", "W0_10_u_P2", "W0_10_u_P3"], "start": "V10", "end": "V11", "side": 1, "loop": 0, "segment": 10, "forward": true, "length": "1/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_10_d", "boundary_map": {"P0": "V10", "P1": "V11", "P2": "W0_10_d_P2", "P3": "W0_10_d_P3"}, "boundary": ["W0_10_d_P3", "W0_10_d_P2", "V11", "V10"], "start": "V10", "end": "V11", "side": -1, "loop": 0, "segment": 10, "forward": true, "length": "1/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_11_u", "boundary_map": {"P0": "V12", "P1": "V11", "P2": "W0_11_u_P2", "P3": "W0_11_u_P3"}, "boundary": ["V12", "V11", "W0_11_u_P2", "W0_11_u_P3"], "start": "V12", "end": "V11", "side": 1, "loop": 0, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_11_d", "boundary_map": {"P0": "V12", "P1": "V11", "P2": "W0_11_d_P2", "P3": "W0_11_d_P3"}, "boundary": ["W0_11_d_P3", "W0_11_d_P2", "V11", "V12"], "start": "V12", "end": "V11", "side": -1, "loop": 0, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_12_u", "boundary_map": {"P0": "V12", "P1": "V13", "P2": "W0_12_u_P2", "P3": "W0_12_u_P3"}, "boundary": ["V12", "V13", "W0_12_u_P2", "W0_12_u_P3"], "start": "V12", "end": "V13", "side": 1, "loop": 0, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_12_d", "boundary_map": {"P0": "V12", "P1": "V13", "P2": "W0_12_d_P2", "P3": "W0_12_d_P3"}, "boundary": ["W0_12_d_P3", "W0_12_d_P2", "V13", "V12"], "start": "V12", "end": "V13", "side": -1, "loop": 0, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_13_u", "boundary_map": {"P0": "V14", "P1": "V13", "P2": "W0_13_u_P2", "P3": "W0_13_u_P3"}, "boundary": ["V14", "V13", "W0_13_u_P2", "W0_13_u_P3"], "start": "V14", "end": "V13", "side": 1, "loop": 0, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_13_d", "boundary_map": {"P0": "V14", "P1": "V13", "P2": "W0_13_d_P2", "P3": "W0_13_d_P3"}, "boundary": ["W0_13_d_P3", "W0_13_d_P2", "V13", "V14"], "start": "V14", "end": "V13", "side": -1, "loop": 0, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_14_u", "boundary_map": {"P0": "V14", "P1": "V15", "P2": "W0_14_u_P2", "P3": "W0_14_u_P3"}, "boundary": ["V14", "V15", "W0_14_u_P2", "W0_14_u_P3"], "start": "V14", "end": "V15", "side": 1, "loop": 0, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_14_d", "boundary_map": {"P0": "V14", "P1": "V15", "P2": "W0_14_d_P2", "P3": "W0_14_d_P3"}, "boundary": ["W0_14_d_P3", "W0_14_d_P2", "V15", "V14"], "start": "V14", "end": "V15", "side": -1, "loop": 0, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_15_u", "boundary_map": {"P0": "V16", "P1": "V15", "P2": "W0_15_u_P2", "P3": "W0_15_u_P3"}, "boundary": ["V16", "V15", "W0_15_u_P2", "W0_15_u_P3"], "start": "V16", "end": "V15", "side": 1, "loop": 0, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_15_d", "boundary_map": {"P0": "V16", "P1": "V15", "P2": "W0_15_d_P2", "P3": "W0_15_d_P3"}, "boundary": ["W0_15_d_P3", "W0_15_d_P2", "V15", "V16"], "start": "V16", "end": "V15", "side": -1, "loop": 0, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_16_u", "boundary_map": {"P0": "V16", "P1": "V17", "P2": "W0_16_u_P2", "P3": "W0_16_u_P3"}, "boundary": ["V16", "V17", "W0_16_u_P2", "W0_16_u_P3"], "start": "V16", "end": "V17", "side": 1, "loop": 0, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_16_d", "boundary_map": {"P0": "V16", "P1": "V17", "P2": "W0_16_d_P2", "P3": "W0_16_d_P3"}, "boundary": ["W0_16_d_P3", "W0_16_d_P2", "V17", "V16"], "start": "V16", "end": "V17", "side": -1, "loop": 0, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_17_u", "boundary_map": {"P0": "V18", "P1": "V17", "P2": "W0_17_u_P2", "P3": "W0_17_u_P3"}, "boundary": ["V18", "V17", "W0_17_u_P2", "W0_17_u_P3"], "start": "V18", "end": "V17", "side": 1, "loop": 0, "segment": 17, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_17_d", "boundary_map": {"P0": "V18", "P1": "V17", "P2": "W0_17_d_P2", "P3": "W0_17_d_P3"}, "boundary": ["W0_17_d_P3", "W0_17_d_P2", "V17", "V18"], "start": "V18", "end": "V17", "side": -1, "loop": 0, "segment": 17, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W0_18_u", "boundary_map": {"P0": "V18", "P1": "V19", "P2": "W0_18_u_P2", "P3": "W0_18_u_P3"}, "boundary": ["V18", "V19", "W0_18_u_P2", "W0_18_u_P3"], "start": "V18", "end": "V19", "side": 1, "loop": 0, "segment": 18, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_18_d", "boundary_map": {"P0": "V18", "P1": "V19", "P2": "W0_18_d_P2", "P3": "W0_18_d_P3"}, "boundary": ["W0_18_d_P3", "W0_18_d_P2", "V19", "V18"], "start": "V18", "end": "V19", "side": -1, "loop": 0, "segment": 18, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W0_19_u", "boundary_map": {"P0": "V0", "P1": "V19", "P2": "W0_19_u_P2", "P3": "W0_19_u_P3"}, "boundary": ["V0", "V19", "W0_19_u_P2", "W0_19_u_P3"], "start": "V0", "end": "V19", "side": 1, "loop": 0, "segment": 19, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W0_19_d", "boundary_map": {"P0": "V0", "P1": "V19", "P2": "W0_19_d_P2", "P3": "W0_19_d_P3"}, "boundary": ["W0_19_d_P3", "W0_19_d_P2", "V19", "V0"], "start": "V0", "end": "V19", "side": -1, "loop": 0, "segment": 19, "forward": false, "length": "1", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V112", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V112"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V112", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V113", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V113", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V113", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V121", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V121"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V121", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V129", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V129", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V129", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W1_0_u", "boundary_map": {"P0": "V112", "P1": "V2", "P2": "W1_0_u_P2", "P3": "W1_0_u_P3"}, "boundary": ["V112", "V2", "W1_0_u_P2", "W1_0_u_P3"], "start": "V112", "end": "V2", "side": 1, "loop": 1, "segment": 0, "forward": true, "length": "9/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_0_d", "boundary_map": {"P0": "V112", "P1": "V2", "P2": "W1_0_d_P2", "P3": "W1_0_d_P3"}, "boundary": ["W1_0_d_P3", "W1_0_d_P2", "V2", "V112"], "start": "V112", "end": "V2", "side": -1, "loop": 1, "segment": 0, "forward": true, "length": "9/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_1_u", "boundary_map": {"P0": "V113", "P1": "V2", "P2": "W1_1_u_P2", "P3": "W1_1_u_P3"}, "boundary": ["V113", "V2", "W1_1_u_P2", "W1_1_u_P3"], "start": "V113", "end": "V2", "side": 1, "loop": 1, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_1_d", "boundary_map": {"P0": "V113", "P1": "V2", "P2": "W1_1_d_P2", "P3": "W1_1_d_P3"}, "boundary": ["W1_1_d_P3", "W1_1_d_P2", "V2", "V113"], "start": "V113", "end": "V2", "side": -1, "loop": 1, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_2_u", "boundary_map": {"P0": "V113", "P1": "V114", "P2": "W1_2_u_P2", "P3": "W1_2_u_P3"}, "boundary": ["V113", "V114", "W1_2_u_P2", "W1_2_u_P3"], "start": "V113", "end": "V114", "side": 1, "loop": 1, "segment": 2, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_2_d", "boundary_map": {"P0": "V113", "P1": "V114", "P2": "W1_2_d_P2", "P3": "W1_2_d_P3"}, "boundary": ["W1_2_d_P3", "W1_2_d_P2", "V114", "V113"], "start": "V113", "end": "V114", "side": -1, "loop": 1, "segment": 2, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_3_u", "boundary_map": {"P0": "V115", "P1": "V114", "P2": "W1_3_u_P2", "P3": "W1_3_u_P3"}, "boundary": ["V115", "V114", "W1_3_u_P2", "W1_3_u_P3"], "start": "V115", "end": "V114", "side": 1, "loop": 1, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_3_d", "boundary_map": {"P0": "V115", "P1": "V114", "P2": "W1_3_d_P2", "P3": "W1_3_d_P3"}, "boundary": ["W1_3_d_P3", "W1_3_d_P2", "V114", "V115"], "start": "V115", "end": "V114", "side": -1, "loop": 1, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_4_u", "boundary_map": {"P0": "V115", "P1": "V116", "P2": "W1_4_u_P2", "P3": "W1_4_u_P3"}, "boundary": ["V115", "V116", "W1_4_u_P2", "W1_4_u_P3"], "start": "V115", "end": "V116", "side": 1, "loop": 1, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_4_d", "boundary_map": {"P0": "V115", "P1": "V116", "P2": "W1_4_d_P2", "P3": "W1_4_d_P3"}, "boundary": ["W1_4_d_P3", "W1_4_d_P2", "V116", "V115"], "start": "V115", "end": "V116", "side": -1, "loop": 1, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_5_u", "boundary_map": {"P0": "V117", "P1": "V116", "P2": "W1_5_u_P2", "P3": "W1_5_u_P3"}, "boundary": ["V117", "V116", "W1_5_u_P2", "W1_5_u_P3"], "start": "V117", "end": "V116", "side": 1, "loop": 1, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_5_d", "boundary_map": {"P0": "V117", "P1": "V116", "P2": "W1_5_d_P2", "P3": "W1_5_d_P3"}, "boundary": ["W1_5_d_P3", "W1_5_d_P2", "V116", "V117"], "start": "V117", "end": "V116", "side": -1, "loop": 1, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_6_u", "boundary_map": {"P0": "V117", "P1": "V118", "P2": "W1_6_u_P2", "P3": "W1_6_u_P3"}, "boundary": ["V117", "V118", "W1_6_u_P2", "W1_6_u_P3"], "start": "V117", "end": "V118", "side": 1, "loop": 1, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_6_d", "boundary_map": {"P0": "V117", "P1": "V118", "P2": "W1_6_d_P2", "P3": "W1_6_d_P3"}, "boundary": ["W1_6_d_P3", "W1_6_d_P2", "V118", "V117"], "start": "V117", "end": "V118", "side": -1, "loop": 1, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_7_u", "boundary_map": {"P0": "V119", "P1": "V118", "P2": "W1_7_u_P2", "P3": "W1_7_u_P3"}, "boundary": ["V119", "V118", "W1_7_u_P2", "W1_7_u_P3"], "start": "V119", "end": "V118", "side": 1, "loop": 1, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_7_d", "boundary_map": {"P0": "V119", "P1": "V118", "P2": "W1_7_d_P2", "P3": "W1_7_d_P3"}, "boundary": ["W1_7_d_P3", "W1_7_d_P2", "V118", "V119"], "start": "V119", "end": "V118", "side": -1, "loop": 1, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_8_u", "boundary_map": {"P0": "V119", "P1": "V120", "P2": "W1_8_u_P2", "P3": "W1_8_u_P3"}, "boundary": ["V119", "V120", "W1_8_u_P2", "W1_8_u_P3"], "start": "V119", "end": "V120", "side": 1, "loop": 1, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_8_d", "boundary_map": {"P0": "V119", "P1": "V120", "P2": "W1_8_d_P2", "P3": "W1_8_d_P3"}, "boundary": ["W1_8_d_P3", "W1_8_d_P2", "V120", "V119"], "start": "V119", "end": "V120", "side": -1, "loop": 1, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_9_u", "boundary_map": {"P0": "V121", "P1": "V120", "P2": "W1_9_u_P2", "P3": "W1_9_u_P3"}, "boundary": ["V121", "V120", "W1_9_u_P2", "W1_9_u_P3"], "start": "V121", "end": "V120", "side": 1, "loop": 1, "segment": 9, "forward": false, "length": "3/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_9_d", "boundary_map": {"P0": "V121", "P1": "V120", "P2": "W1_9_d_P2", "P3": "W1_9_d_P3"}, "boundary": ["W1_9_d_P3", "W1_9_d_P2", "V120", "V121"], "start": "V121", "end": "V120", "side": -1, "loop": 1, "segment": 9, "forward": false, "length": "3/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_10_u", "boundary_map": {"P0": "V121", "P1": "V122", "P2": "W1_10_u_P2", "P3": "W1_10_u_P3"}, "boundary": ["V121", "V122", "W1_10_u_P2", "W1_10_u_P3"], "start": "V121", "end": "V122", "side": 1, "loop": 1, "segment": 10, "forward": true, "length": "3/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_10_d", "boundary_map": {"P0": "V121", "P1": "V122", "P2": "W1_10_d_P2", "P3": "W1_10_d_P3"}, "boundary": ["W1_10_d_P3", "W1_10_d_P2", "V122", "V121"], "start": "V121", "end": "V122", "side": -1, "loop": 1, "segment": 10, "forward": true, "length": "3/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_11_u", "boundary_map": {"P0": "V123", "P1": "V122", "P2": "W1_11_u_P2", "P3": "W1_11_u_P3"}, "boundary": ["V123", "V122", "W1_11_u_P2", "W1_11_u_P3"], "start": "V123", "end": "V122", "side": 1, "loop": 1, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_11_d", "boundary_map": {"P0": "V123", "P1": "V122", "P2": "W1_11_d_P2", "P3": "W1_11_d_P3"}, "boundary": ["W1_11_d_P3", "W1_11_d_P2", "V122", "V123"], "start": "V123", "end": "V122", "side": -1, "loop": 1, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_12_u", "boundary_map": {"P0": "V123", "P1": "V124", "P2": "W1_12_u_P2", "P3": "W1_12_u_P3"}, "boundary": ["V123", "V124", "W1_12_u_P2", "W1_12_u_P3"], "start": "V123", "end": "V124", "side": 1, "loop": 1, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_12_d", "boundary_map": {"P0": "V123", "P1": "V124", "P2": "W1_12_d_P2", "P3": "W1_12_d_P3"}, "boundary": ["W1_12_d_P3", "W1_12_d_P2", "V124", "V123"], "start": "V123", "end": "V124", "side": -1, "loop": 1, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_13_u", "boundary_map": {"P0": "V125", "P1": "V124", "P2": "W1_13_u_P2", "P3": "W1_13_u_P3"}, "boundary": ["V125", "V124", "W1_13_u_P2", "W1_13_u_P3"], "start": "V125", "end": "V124", "side": 1, "loop": 1, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_13_d", "boundary_map": {"P0": "V125", "P1": "V124", "P2": "W1_13_d_P2", "P3": "W1_13_d_P3"}, "boundary": ["W1_13_d_P3", "W1_13_d_P2", "V124", "V125"], "start": "V125", "end": "V124", "side": -1, "loop": 1, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_14_u", "boundary_map": {"P0": "V125", "P1": "V126", "P2": "W1_14_u_P2", "P3": "W1_14_u_P3"}, "boundary": ["V125", "V126", "W1_14_u_P2", "W1_14_u_P3"], "start": "V125", "end": "V126", "side": 1, "loop": 1, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_14_d", "boundary_map": {"P0": "V125", "P1": "V126", "P2": "W1_14_d_P2", "P3": "W1_14_d_P3"}, "boundary": ["W1_14_d_P3", "W1_14_d_P2", "V126", "V125"], "start": "V125", "end": "V126", "side": -1, "loop": 1, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_15_u", "boundary_map": {"P0": "V127", "P1": "V126", "P2": "W1_15_u_P2", "P3": "W1_15_u_P3"}, "boundary": ["V127", "V126", "W1_15_u_P2", "W1_15_u_P3"], "start": "V127", "end": "V126", "side": 1, "loop": 1, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_15_d", "boundary_map": {"P0": "V127", "P1": "V126", "P2": "W1_15_d_P2", "P3": "W1_15_d_P3"}, "boundary": ["W1_15_d_P3", "W1_15_d_P2", "V126", "V127"], "start": "V127", "end": "V126", "side": -1, "loop": 1, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_16_u", "boundary_map": {"P0": "V127", "P1": "V128", "P2": "W1_16_u_P2", "P3": "W1_16_u_P3"}, "boundary": ["V127", "V128", "W1_16_u_P2", "W1_16_u_P3"], "start": "V127", "end": "V128", "side": 1, "loop": 1, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_16_d", "boundary_map": {"P0": "V127", "P1": "V128", "P2": "W1_16_d_P2", "P3": "W1_16_d_P3"}, "boundary": ["W1_16_d_P3", "W1_16_d_P2", "V128", "V127"], "start": "V127", "end": "V128", "side": -1, "loop": 1, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W1_17_u", "boundary_map": {"P0": "V129", "P1": "V128", "P2": "W1_17_u_P2", "P3": "W1_17_u_P3"}, "boundary": ["V129", "V128", "W1_17_u_P2", "W1_17_u_P3"], "start": "V129", "end": "V128", "side": 1, "loop": 1, "segment": 17, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_17_d", "boundary_map": {"P0": "V129", "P1": "V128", "P2": "W1_17_d_P2", "P3": "W1_17_d_P3"}, "boundary": ["W1_17_d_P3", "W1_17_d_P2", "V128", "V129"], "start": "V129", "end": "V128", "side": -1, "loop": 1, "segment": 17, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W1_18_u", "boundary_map": {"P0": "V129", "P1": "V18", "P2": "W1_18_u_P2", "P3": "W1_18_u_P3"}, "boundary": ["V129", "V18", "W1_18_u_P2", "W1_18_u_P3"], "start": "V129", "end": "V18", "side": 1, "loop": 1, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_18_d", "boundary_map": {"P0": "V129", "P1": "V18", "P2": "W1_18_d_P2", "P3": "W1_18_d_P3"}, "boundary": ["W1_18_d_P3", "W1_18_d_P2", "V18", "V129"], "start": "V129", "end": "V18", "side": -1, "loop": 1, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W1_19_u", "boundary_map": {"P0": "V112", "P1": "V18", "P2": "W1_19_u_P2", "P3": "W1_19_u_P3"}, "boundary": ["V112", "V18", "W1_19_u_P2", "W1_19_u_P3"], "start": "V112", "end": "V18", "side": 1, "loop": 1, "segment": 19, "forward": false, "length": "9/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W1_19_d", "boundary_map": {"P0": "V112", "P1": "V18", "P2": "W1_19_d_P2", "P3": "W1_19_d_P3"}, "boundary": ["W1_19_d_P3", "W1_19_d_P2", "V18", "V112"], "start": "V112", "end": "V18", "side": -1, "loop": 1, "segment": 19, "forward": false, "length": "9/10", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C2_BL", "boundary_map": {"P0": "V222", "P1": "C2_BL_P1", "P2": "C2_BL_P2", "P3": "C2_BL_P3"}, "boundary": ["C2_BL_P3", "C2_BL_P2", "C2_BL_P1", "V222"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V222", "loop": 2, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C2_BR", "boundary_map": {"P0": "V223", "P1": "C2_BR_P1", "P2": "C2_BR_P2", "P3": "C2_BR_P3"}, "boundary": ["V223", "C2_BR_P1", "C2_BR_P2", "C2_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V223", "loop": 2, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C2_TR", "boundary_map": {"P0": "V230", "P1": "C2_TR_P1", "P2": "C2_TR_P2", "P3": "C2_TR_P3"}, "boundary": ["C2_TR_P3", "C2_TR_P2", "C2_TR_P1", "V230"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V230", "loop": 2, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C2_TL", "boundary_map": {"P0": "V237", "P1": "C2_TL_P1", "P2": "C2_TL_P2", "P3": "C2_TL_P3"}, "boundary": ["V237", "C2_TL_P1", "C2_TL_P2", "C2_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V237", "loop": 2, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W2_0_u", "boundary_map": {"P0": "V222", "P1": "V3", "P2": "W2_0_u_P2", "P3": "W2_0_u_P3"}, "boundary": ["V222", "V3", "W2_0_u_P2", "W2_0_u_P3"], "start": "V222", "end": "V3", "side": 1, "loop": 2, "segment": 0, "forward": true, "length": "4/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_0_d", "boundary_map": {"P0": "V222", "P1": "V3", "P2": "W2_0_d_P2", "P3": "W2_0_d_P3"}, "boundary": ["W2_0_d_P3", "W2_0_d_P2", "V3", "V222"], "start": "V222", "end": "V3", "side": -1, "loop": 2, "segment": 0, "forward": true, "length": "4/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_1_u", "boundary_map": {"P0": "V114", "P1": "V3", "P2": "W2_1_u_P2", "P3": "W2_1_u_P3"}, "boundary": ["V114", "V3", "W2_1_u_P2", "W2_1_u_P3"], "start": "V114", "end": "V3", "side": 1, "loop": 2, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_1_d", "boundary_map": {"P0": "V114", "P1": "V3", "P2": "W2_1_d_P2", "P3": "W2_1_d_P3"}, "boundary": ["W2_1_d_P3", "W2_1_d_P2", "V3", "V114"], "start": "V114", "end": "V3", "side": -1, "loop": 2, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_2_u", "boundary_map": {"P0": "V114", "P1": "V223", "P2": "W2_2_u_P2", "P3": "W2_2_u_P3"}, "boundary": ["V114", "V223", "W2_2_u_P2", "W2_2_u_P3"], "start": "V114", "end": "V223", "side": 1, "loop": 2, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_2_d", "boundary_map": {"P0": "V114", "P1": "V223", "P2": "W2_2_d_P2", "P3": "W2_2_d_P3"}, "boundary": ["W2_2_d_P3", "W2_2_d_P2", "V223", "V114"], "start": "V114", "end": "V223", "side": -1, "loop": 2, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_3_u", "boundary_map": {"P0": "V224", "P1": "V223", "P2": "W2_3_u_P2", "P3": "W2_3_u_P3"}, "boundary": ["V224", "V223", "W2_3_u_P2", "W2_3_u_P3"], "start": "V224", "end": "V223", "side": 1, "loop": 2, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_3_d", "boundary_map": {"P0": "V224", "P1": "V223", "P2": "W2_3_d_P2", "P3": "W2_3_d_P3"}, "boundary": ["W2_3_d_P3", "W2_3_d_P2", "V223", "V224"], "start": "V224", "end": "V223", "side": -1, "loop": 2, "segment": 3, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_4_u", "boundary_map": {"P0": "V224", "P1": "V225", "P2": "W2_4_u_P2", "P3": "W2_4_u_P3"}, "boundary": ["V224", "V225", "W2_4_u_P2", "W2_4_u_P3"], "start": "V224", "end": "V225", "side": 1, "loop": 2, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_4_d", "boundary_map": {"P0": "V224", "P1": "V225", "P2": "W2_4_d_P2", "P3": "W2_4_d_P3"}, "boundary": ["W2_4_d_P3", "W2_4_d_P2", "V225", "V224"], "start": "V224", "end": "V225", "side": -1, "loop": 2, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_5_u", "boundary_map": {"P0": "V226", "P1": "V225", "P2": "W2_5_u_P2", "P3": "W2_5_u_P3"}, "boundary": ["V226", "V225", "W2_5_u_P2", "W2_5_u_P3"], "start": "V226", "end": "V225", "side": 1, "loop": 2, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_5_d", "boundary_map": {"P0": "V226", "P1": "V225", "P2": "W2_5_d_P2", "P3": "W2_5_d_P3"}, "boundary": ["W2_5_d_P3", "W2_5_d_P2", "V225", "V226"], "start": "V226", "end": "V225", "side": -1, "loop": 2, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_6_u", "boundary_map": {"P0": "V226", "P1": "V227", "P2": "W2_6_u_P2", "P3": "W2_6_u_P3"}, "boundary": ["V226", "V227", "W2_6_u_P2", "W2_6_u_P3"], "start": "V226", "end": "V227", "side": 1, "loop": 2, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_6_d", "boundary_map": {"P0": "V226", "P1": "V227", "P2": "W2_6_d_P2", "P3": "W2_6_d_P3"}, "boundary": ["W2_6_d_P3", "W2_6_d_P2", "V227", "V226"], "start": "V226", "end": "V227", "side": -1, "loop": 2, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_7_u", "boundary_map": {"P0": "V228", "P1": "V227", "P2": "W2_7_u_P2", "P3": "W2_7_u_P3"}, "boundary": ["V228", "V227", "W2_7_u_P2", "W2_7_u_P3"], "start": "V228", "end": "V227", "side": 1, "loop": 2, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_7_d", "boundary_map": {"P0": "V228", "P1": "V227", "P2": "W2_7_d_P2", "P3": "W2_7_d_P3"}, "boundary": ["W2_7_d_P3", "W2_7_d_P2", "V227", "V228"], "start": "V228", "end": "V227", "side": -1, "loop": 2, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_8_u", "boundary_map": {"P0": "V228", "P1": "V229", "P2": "W2_8_u_P2", "P3": "W2_8_u_P3"}, "boundary": ["V228", "V229", "W2_8_u_P2", "W2_8_u_P3"], "start": "V228", "end": "V229", "side": 1, "loop": 2, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_8_d", "boundary_map": {"P0": "V228", "P1": "V229", "P2": "W2_8_d_P2", "P3": "W2_8_d_P3"}, "boundary": ["W2_8_d_P3", "W2_8_d_P2", "V229", "V228"], "start": "V228", "end": "V229", "side": -1, "loop": 2, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_9_u", "boundary_map": {"P0": "V230", "P1": "V229", "P2": "W2_9_u_P2", "P3": "W2_9_u_P3"}, "boundary": ["V230", "V229", "W2_9_u_P2", "W2_9_u_P3"], "start": "V230", "end": "V229", "side": 1, "loop": 2, "segment": 9, "forward": false, "length": "2/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_9_d", "boundary_map": {"P0": "V230", "P1": "V229", "P2": "W2_9_d_P2", "P3": "W2_9_d_P3"}, "boundary": ["W2_9_d_P3", "W2_9_d_P2", "V229", "V230"], "start": "V230", "end": "V229", "side": -1, "loop": 2, "segment": 9, "forward": false, "length": "2/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_10_u", "boundary_map": {"P0": "V230", "P1": "V231", "P2": "W2_10_u_P2", "P3": "W2_10_u_P3"}, "boundary": ["V230", "V231", "W2_10_u_P2", "W2_10_u_P3"], "start": "V230", "end": "V231", "side": 1, "loop": 2, "segment": 10, "forward": true, "length": "2/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_10_d", "boundary_map": {"P0": "V230", "P1": "V231", "P2": "W2_10_d_P2", "P3": "W2_10_d_P3"}, "boundary": ["W2_10_d_P3", "W2_10_d_P2", "V231", "V230"], "start": "V230", "end": "V231", "side": -1, "loop": 2, "segment": 10, "forward": true, "length": "2/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_11_u", "boundary_map": {"P0": "V232", "P1": "V231", "P2": "W2_11_u_P2", "P3": "W2_11_u_P3"}, "boundary": ["V232", "V231", "W2_11_u_P2", "W2_11_u_P3"], "start": "V232", "end": "V231", "side": 1, "loop": 2, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_11_d", "boundary_map": {"P0": "V232", "P1": "V231", "P2": "W2_11_d_P2", "P3": "W2_11_d_P3"}, "boundary": ["W2_11_d_P3", "W2_11_d_P2", "V231", "V232"], "start": "V232", "end": "V231", "side": -1, "loop": 2, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_12_u", "boundary_map": {"P0": "V232", "P1": "V233", "P2": "W2_12_u_P2", "P3": "W2_12_u_P3"}, "boundary": ["V232", "V233", "W2_12_u_P2", "W2_12_u_P3"], "start": "V232", "end": "V233", "side": 1, "loop": 2, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_12_d", "boundary_map": {"P0": "V232", "P1": "V233", "P2": "W2_12_d_P2", "P3": "W2_12_d_P3"}, "boundary": ["W2_12_d_P3", "W2_12_d_P2", "V233", "V232"], "start": "V232", "end": "V233", "side": -1, "loop": 2, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_13_u", "boundary_map": {"P0": "V234", "P1": "V233", "P2": "W2_13_u_P2", "P3": "W2_13_u_P3"}, "boundary": ["V234", "V233", "W2_13_u_P2", "W2_13_u_P3"], "start": "V234", "end": "V233", "side": 1, "loop": 2, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_13_d", "boundary_map": {"P0": "V234", "P1": "V233", "P2": "W2_13_d_P2", "P3": "W2_13_d_P3"}, "boundary": ["W2_13_d_P3", "W2_13_d_P2", "V233", "V234"], "start": "V234", "end": "V233", "side": -1, "loop": 2, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_14_u", "boundary_map": {"P0": "V234", "P1": "V235", "P2": "W2_14_u_P2", "P3": "W2_14_u_P3"}, "boundary": ["V234", "V235", "W2_14_u_P2", "W2_14_u_P3"], "start": "V234", "end": "V235", "side": 1, "loop": 2, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_14_d", "boundary_map": {"P0": "V234", "P1": "V235", "P2": "W2_14_d_P2", "P3": "W2_14_d_P3"}, "boundary": ["W2_14_d_P3", "W2_14_d_P2", "V235", "V234"], "start": "V234", "end": "V235", "side": -1, "loop": 2, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_15_u", "boundary_map": {"P0": "V236", "P1": "V235", "P2": "W2_15_u_P2", "P3": "W2_15_u_P3"}, "boundary": ["V236", "V235", "W2_15_u_P2", "W2_15_u_P3"], "start": "V236", "end": "V235", "side": 1, "loop": 2, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_15_d", "boundary_map": {"P0": "V236", "P1": "V235", "P2": "W2_15_d_P2", "P3": "W2_15_d_P3"}, "boundary": ["W2_15_d_P3", "W2_15_d_P2", "V235", "V236"], "start": "V236", "end": "V235", "side": -1, "loop": 2, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W2_16_u", "boundary_map": {"P0": "V236", "P1": "V237", "P2": "W2_16_u_P2", "P3": "W2_16_u_P3"}, "boundary": ["V236", "V237", "W2_16_u_P2", "W2_16_u_P3"], "start": "V236", "end": "V237", "side": 1, "loop": 2, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_16_d", "boundary_map": {"P0": "V236", "P1": "V237", "P2": "W2_16_d_P2", "P3": "W2_16_d_P3"}, "boundary": ["W2_16_d_P3", "W2_16_d_P2", "V237", "V236"], "start": "V236", "end": "V237", "side": -1, "loop": 2, "segment": 16, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W2_17_u", "boundary_map": {"P0": "V128", "P1": "V237", "P2": "W2_17_u_P2", "P3": "W2_17_u_P3"}, "boundary": ["V128", "V237", "W2_17_u_P2", "W2_17_u_P3"], "start": "V128", "end": "V237", "side": 1, "loop": 2, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_17_d", "boundary_map": {"P0": "V128", "P1": "V237", "P2": "W2_17_d_P2", "P3": "W2_17_d_P3"}, "boundary": ["W2_17_d_P3", "W2_17_d_P2", "V237", "V128"], "start": "V128", "end": "V237", "side": -1, "loop": 2, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_18_u", "boundary_map": {"P0": "V128", "P1": "V17", "P2": "W2_18_u_P2", "P3": "W2_18_u_P3"}, "boundary": ["V128", "V17", "W2_18_u_P2", "W2_18_u_P3"], "start": "V128", "end": "V17", "side": 1, "loop": 2, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_18_d", "boundary_map": {"P0": "V128", "P1": "V17", "P2": "W2_18_d_P2", "P3": "W2_18_d_P3"}, "boundary": ["W2_18_d_P3", "W2_18_d_P2", "V17", "V128"], "start": "V128", "end": "V17", "side": -1, "loop": 2, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W2_19_u", "boundary_map": {"P0": "V222", "P1": "V17", "P2": "W2_19_u_P2", "P3": "W2_19_u_P3"}, "boundary": ["V222", "V17", "W2_19_u_P2", "W2_19_u_P3"], "start": "V222", "end": "V17", "side": 1, "loop": 2, "segment": 19, "forward": false, "length": "4/5", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W2_19_d", "boundary_map": {"P0": "V222", "P1": "V17", "P2": "W2_19_d_P2", "P3": "W2_19_d_P3"}, "boundary": ["W2_19_d_P3", "W2_19_d_P2", "V17", "V222"], "start": "V222", "end": "V17", "side": -1, "loop": 2, "segment": 19, "forward": false, "length": "4/5", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C3_BL", "boundary_map": {"P0": "V330", "P1": "C3_BL_P1", "P2": "C3_BL_P2", "P3": "C3_BL_P3"}, "boundary": ["C3_BL_P3", "C3_BL_P2", "C3_BL_P1", "V330"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V330", "loop": 3, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C3_BR", "boundary_map": {"P0": "V331", "P1": "C3_BR_P1", "P2": "C3_BR_P2", "P3": "C3_BR_P3"}, "boundary": ["V331", "C3_BR_P1", "C3_BR_P2", "C3_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V331", "loop": 3, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C3_TR", "boundary_map": {"P0": "V337", "P1": "C3_TR_P1", "P2": "C3_TR_P2", "P3": "C3_TR_P3"}, "boundary": ["C3_TR_P3", "C3_TR_P2", "C3_TR_P1", "V337"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V337", "loop": 3, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C3_TL", "boundary_map": {"P0": "V343", "P1": "C3_TL_P1", "P2": "C3_TL_P2", "P3": "C3_TL_P3"}, "boundary": ["V343", "C3_TL_P1", "C3_TL_P2", "C3_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V343", "loop": 3, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W3_0_u", "boundary_map": {"P0": "V330", "P1": "V4", "P2": "W3_0_u_P2", "P3": "W3_0_u_P3"}, "boundary": ["V330", "V4", "W3_0_u_P2", "W3_0_u_P3"], "start": "V330", "end": "V4", "side": 1, "loop": 3, "segment": 0, "forward": true, "length": "7/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_0_d", "boundary_map": {"P0": "V330", "P1": "V4", "P2": "W3_0_d_P2", "P3": "W3_0_d_P3"}, "boundary": ["W3_0_d_P3", "W3_0_d_P2", "V4", "V330"], "start": "V330", "end": "V4", "side": -1, "loop": 3, "segment": 0, "forward": true, "length": "7/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_1_u", "boundary_map": {"P0": "V115", "P1": "V4", "P2": "W3_1_u_P2", "P3": "W3_1_u_P3"}, "boundary": ["V115", "V4", "W3_1_u_P2", "W3_1_u_P3"], "start": "V115", "end": "V4", "side": 1, "loop": 3, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_1_d", "boundary_map": {"P0": "V115", "P1": "V4", "P2": "W3_1_d_P2", "P3": "W3_1_d_P3"}, "boundary": ["W3_1_d_P3", "W3_1_d_P2", "V4", "V115"], "start": "V115", "end": "V4", "side": -1, "loop": 3, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_2_u", "boundary_map": {"P0": "V115", "P1": "V224", "P2": "W3_2_u_P2", "P3": "W3_2_u_P3"}, "boundary": ["V115", "V224", "W3_2_u_P2", "W3_2_u_P3"], "start": "V115", "end": "V224", "side": 1, "loop": 3, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_2_d", "boundary_map": {"P0": "V115", "P1": "V224", "P2": "W3_2_d_P2", "P3": "W3_2_d_P3"}, "boundary": ["W3_2_d_P3", "W3_2_d_P2", "V224", "V115"], "start": "V115", "end": "V224", "side": -1, "loop": 3, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_3_u", "boundary_map": {"P0": "V331", "P1": "V224", "P2": "W3_3_u_P2", "P3": "W3_3_u_P3"}, "boundary": ["V331", "V224", "W3_3_u_P2", "W3_3_u_P3"], "start": "V331", "end": "V224", "side": 1, "loop": 3, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_3_d", "boundary_map": {"P0": "V331", "P1": "V224", "P2": "W3_3_d_P2", "P3": "W3_3_d_P3"}, "boundary": ["W3_3_d_P3", "W3_3_d_P2", "V224", "V331"], "start": "V331", "end": "V224", "side": -1, "loop": 3, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_4_u", "boundary_map": {"P0": "V331", "P1": "V332", "P2": "W3_4_u_P2", "P3": "W3_4_u_P3"}, "boundary": ["V331", "V332", "W3_4_u_P2", "W3_4_u_P3"], "start": "V331", "end": "V332", "side": 1, "loop": 3, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_4_d", "boundary_map": {"P0": "V331", "P1": "V332", "P2": "W3_4_d_P2", "P3": "W3_4_d_P3"}, "boundary": ["W3_4_d_P3", "W3_4_d_P2", "V332", "V331"], "start": "V331", "end": "V332", "side": -1, "loop": 3, "segment": 4, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_5_u", "boundary_map": {"P0": "V333", "P1": "V332", "P2": "W3_5_u_P2", "P3": "W3_5_u_P3"}, "boundary": ["V333", "V332", "W3_5_u_P2", "W3_5_u_P3"], "start": "V333", "end": "V332", "side": 1, "loop": 3, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_5_d", "boundary_map": {"P0": "V333", "P1": "V332", "P2": "W3_5_d_P2", "P3": "W3_5_d_P3"}, "boundary": ["W3_5_d_P3", "W3_5_d_P2", "V332", "V333"], "start": "V333", "end": "V332", "side": -1, "loop": 3, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_6_u", "boundary_map": {"P0": "V333", "P1": "V334", "P2": "W3_6_u_P2", "P3": "W3_6_u_P3"}, "boundary": ["V333", "V334", "W3_6_u_P2", "W3_6_u_P3"], "start": "V333", "end": "V334", "side": 1, "loop": 3, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_6_d", "boundary_map": {"P0": "V333", "P1": "V334", "P2": "W3_6_d_P2", "P3": "W3_6_d_P3"}, "boundary": ["W3_6_d_P3", "W3_6_d_P2", "V334", "V333"], "start": "V333", "end": "V334", "side": -1, "loop": 3, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_7_u", "boundary_map": {"P0": "V335", "P1": "V334", "P2": "W3_7_u_P2", "P3": "W3_7_u_P3"}, "boundary": ["V335", "V334", "W3_7_u_P2", "W3_7_u_P3"], "start": "V335", "end": "V334", "side": 1, "loop": 3, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_7_d", "boundary_map": {"P0": "V335", "P1": "V334", "P2": "W3_7_d_P2", "P3": "W3_7_d_P3"}, "boundary": ["W3_7_d_P3", "W3_7_d_P2", "V334", "V335"], "start": "V335", "end": "V334", "side": -1, "loop": 3, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_8_u", "boundary_map": {"P0": "V335", "P1": "V336", "P2": "W3_8_u_P2", "P3": "W3_8_u_P3"}, "boundary": ["V335", "V336", "W3_8_u_P2", "W3_8_u_P3"], "start": "V335", "end": "V336", "side": 1, "loop": 3, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_8_d", "boundary_map": {"P0": "V335", "P1": "V336", "P2": "W3_8_d_P2", "P3": "W3_8_d_P3"}, "boundary": ["W3_8_d_P3", "W3_8_d_P2", "V336", "V335"], "start": "V335", "end": "V336", "side": -1, "loop": 3, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_9_u", "boundary_map": {"P0": "V337", "P1": "V336", "P2": "W3_9_u_P2", "P3": "W3_9_u_P3"}, "boundary": ["V337", "V336", "W3_9_u_P2", "W3_9_u_P3"], "start": "V337", "end": "V336", "side": 1, "loop": 3, "segment": 9, "forward": false, "length": "1/2", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_9_d", "boundary_map": {"P0": "V337", "P1": "V336", "P2": "W3_9_d_P2", "P3": "W3_9_d_P3"}, "boundary": ["W3_9_d_P3", "W3_9_d_P2", "V336", "V337"], "start": "V337", "end": "V336", "side": -1, "loop": 3, "segment": 9, "forward": false, "length": "1/2", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_10_u", "boundary_map": {"P0": "V337", "P1": "V338", "P2": "W3_10_u_P2", "P3": "W3_10_u_P3"}, "boundary": ["V337", "V338", "W3_10_u_P2", "W3_10_u_P3"], "start": "V337", "end": "V338", "side": 1, "loop": 3, "segment": 10, "forward": true, "length": "1/2", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_10_d", "boundary_map": {"P0": "V337", "P1": "V338", "P2": "W3_10_d_P2", "P3": "W3_10_d_P3"}, "boundary": ["W3_10_d_P3", "W3_10_d_P2", "V338", "V337"], "start": "V337", "end": "V338", "side": -1, "loop": 3, "segment": 10, "forward": true, "length": "1/2", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_11_u", "boundary_map": {"P0": "V339", "P1": "V338", "P2": "W3_11_u_P2", "P3": "W3_11_u_P3"}, "boundary": ["V339", "V338", "W3_11_u_P2", "W3_11_u_P3"], "start": "V339", "end": "V338", "side": 1, "loop": 3, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_11_d", "boundary_map": {"P0": "V339", "P1": "V338", "P2": "W3_11_d_P2", "P3": "W3_11_d_P3"}, "boundary": ["W3_11_d_P3", "W3_11_d_P2", "V338", "V339"], "start": "V339", "end": "V338", "side": -1, "loop": 3, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_12_u", "boundary_map": {"P0": "V339", "P1": "V340", "P2": "W3_12_u_P2", "P3": "W3_12_u_P3"}, "boundary": ["V339", "V340", "W3_12_u_P2", "W3_12_u_P3"], "start": "V339", "end": "V340", "side": 1, "loop": 3, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_12_d", "boundary_map": {"P0": "V339", "P1": "V340", "P2": "W3_12_d_P2", "P3": "W3_12_d_P3"}, "boundary": ["W3_12_d_P3", "W3_12_d_P2", "V340", "V339"], "start": "V339", "end": "V340", "side": -1, "loop": 3, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_13_u", "boundary_map": {"P0": "V341", "P1": "V340", "P2": "W3_13_u_P2", "P3": "W3_13_u_P3"}, "boundary": ["V341", "V340", "W3_13_u_P2", "W3_13_u_P3"], "start": "V341", "end": "V340", "side": 1, "loop": 3, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_13_d", "boundary_map": {"P0": "V341", "P1": "V340", "P2": "W3_13_d_P2", "P3": "W3_13_d_P3"}, "boundary": ["W3_13_d_P3", "W3_13_d_P2", "V340", "V341"], "start": "V341", "end": "V340", "side": -1, "loop": 3, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_14_u", "boundary_map": {"P0": "V341", "P1": "V342", "P2": "W3_14_u_P2", "P3": "W3_14_u_P3"}, "boundary": ["V341", "V342", "W3_14_u_P2", "W3_14_u_P3"], "start": "V341", "end": "V342", "side": 1, "loop": 3, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_14_d", "boundary_map": {"P0": "V341", "P1": "V342", "P2": "W3_14_d_P2", "P3": "W3_14_d_P3"}, "boundary": ["W3_14_d_P3", "W3_14_d_P2", "V342", "V341"], "start": "V341", "end": "V342", "side": -1, "loop": 3, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W3_15_u", "boundary_map": {"P0": "V343", "P1": "V342", "P2": "W3_15_u_P2", "P3": "W3_15_u_P3"}, "boundary": ["V343", "V342", "W3_15_u_P2", "W3_15_u_P3"], "start": "V343", "end": "V342", "side": 1, "loop": 3, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_15_d", "boundary_map": {"P0": "V343", "P1": "V342", "P2": "W3_15_d_P2", "P3": "W3_15_d_P3"}, "boundary": ["W3_15_d_P3", "W3_15_d_P2", "V342", "V343"], "start": "V343", "end": "V342", "side": -1, "loop": 3, "segment": 15, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W3_16_u", "boundary_map": {"P0": "V343", "P1": "V236", "P2": "W3_16_u_P2", "P3": "W3_16_u_P3"}, "boundary": ["V343", "V236", "W3_16_u_P2", "W3_16_u_P3"], "start": "V343", "end": "V236", "side": 1, "loop": 3, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_16_d", "boundary_map": {"P0": "V343", "P1": "V236", "P2": "W3_16_d_P2", "P3": "W3_16_d_P3"}, "boundary": ["W3_16_d_P3", "W3_16_d_P2", "V236", "V343"], "start": "V343", "end": "V236", "side": -1, "loop": 3, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_17_u", "boundary_map": {"P0": "V127", "P1": "V236", "P2": "W3_17_u_P2", "P3": "W3_17_u_P3"}, "boundary": ["V127", "V236", "W3_17_u_P2", "W3_17_u_P3"], "start": "V127", "end": "V236", "side": 1, "loop": 3, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_17_d", "boundary_map": {"P0": "V127", "P1": "V236", "P2": "W3_17_d_P2", "P3": "W3_17_d_P3"}, "boundary": ["W3_17_d_P3", "W3_17_d_P2", "V236", "V127"], "start": "V127", "end": "V236", "side": -1, "loop": 3, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_18_u", "boundary_map": {"P0": "V127", "P1": "V16", "P2": "W3_18_u_P2", "P3": "W3_18_u_P3"}, "boundary": ["V127", "V16", "W3_18_u_P2", "W3_18_u_P3"], "start": "V127", "end": "V16", "side": 1, "loop": 3, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_18_d", "boundary_map": {"P0": "V127", "P1": "V16", "P2": "W3_18_d_P2", "P3": "W3_18_d_P3"}, "boundary": ["W3_18_d_P3", "W3_18_d_P2", "V16", "V127"], "start": "V127", "end": "V16", "side": -1, "loop": 3, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W3_19_u", "boundary_map": {"P0": "V330", "P1": "V16", "P2": "W3_19_u_P2", "P3": "W3_19_u_P3"}, "boundary": ["V330", "V16", "W3_19_u_P2", "W3_19_u_P3"], "start": "V330", "end": "V16", "side": 1, "loop": 3, "segment": 19, "forward": false, "length": "7/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W3_19_d", "boundary_map": {"P0": "V330", "P1": "V16", "P2": "W3_19_d_P2", "P3": "W3_19_d_P3"}, "boundary": ["W3_19_d_P3", "W3_19_d_P2", "V16", "V330"], "start": "V330", "end": "V16", "side": -1, "loop": 3, "segment": 19, "forward": false, "length": "7/10", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C4_BL", "boundary_map": {"P0": "V436", "P1": "C4_BL_P1", "P2": "C4_BL_P2", "P3": "C4_BL_P3"}, "boundary": ["C4_BL_P3", "C4_BL_P2", "C4_BL_P1", "V436"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V436", "loop": 4, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C4_BR", "boundary_map": {"P0": "V437", "P1": "C4_BR_P1", "P2": "C4_BR_P2", "P3": "C4_BR_P3"}, "boundary": ["V437", "C4_BR_P1", "C4_BR_P2", "C4_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V437", "loop": 4, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C4_TR", "boundary_map": {"P0": "V442", "P1": "C4_TR_P1", "P2": "C4_TR_P2", "P3": "C4_TR_P3"}, "boundary": ["C4_TR_P3", "C4_TR_P2", "C4_TR_P1", "V442"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V442", "loop": 4, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C4_TL", "boundary_map": {"P0": "V447", "P1": "C4_TL_P1", "P2": "C4_TL_P2", "P3": "C4_TL_P3"}, "boundary": ["V447", "C4_TL_P1", "C4_TL_P2", "C4_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V447", "loop": 4, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W4_0_u", "boundary_map": {"P0": "V436", "P1": "V5", "P2": "W4_0_u_P2", "P3": "W4_0_u_P3"}, "boundary": ["V436", "V5", "W4_0_u_P2", "W4_0_u_P3"], "start": "V436", "end": "V5", "side": 1, "loop": 4, "segment": 0, "forward": true, "length": "3/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_0_d", "boundary_map": {"P0": "V436", "P1": "V5", "P2": "W4_0_d_P2", "P3": "W4_0_d_P3"}, "boundary": ["W4_0_d_P3", "W4_0_d_P2", "V5", "V436"], "start": "V436", "end": "V5", "side": -1, "loop": 4, "segment": 0, "forward": true, "length": "3/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_1_u", "boundary_map": {"P0": "V116", "P1": "V5", "P2": "W4_1_u_P2", "P3": "W4_1_u_P3"}, "boundary": ["V116", "V5", "W4_1_u_P2", "W4_1_u_P3"], "start": "V116", "end": "V5", "side": 1, "loop": 4, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_1_d", "boundary_map": {"P0": "V116", "P1": "V5", "P2": "W4_1_d_P2", "P3": "W4_1_d_P3"}, "boundary": ["W4_1_d_P3", "W4_1_d_P2", "V5", "V116"], "start": "V116", "end": "V5", "side": -1, "loop": 4, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_2_u", "boundary_map": {"P0": "V116", "P1": "V225", "P2": "W4_2_u_P2", "P3": "W4_2_u_P3"}, "boundary": ["V116", "V225", "W4_2_u_P2", "W4_2_u_P3"], "start": "V116", "end": "V225", "side": 1, "loop": 4, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_2_d", "boundary_map": {"P0": "V116", "P1": "V225", "P2": "W4_2_d_P2", "P3": "W4_2_d_P3"}, "boundary": ["W4_2_d_P3", "W4_2_d_P2", "V225", "V116"], "start": "V116", "end": "V225", "side": -1, "loop": 4, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_3_u", "boundary_map": {"P0": "V332", "P1": "V225", "P2": "W4_3_u_P2", "P3": "W4_3_u_P3"}, "boundary": ["V332", "V225", "W4_3_u_P2", "W4_3_u_P3"], "start": "V332", "end": "V225", "side": 1, "loop": 4, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_3_d", "boundary_map": {"P0": "V332", "P1": "V225", "P2": "W4_3_d_P2", "P3": "W4_3_d_P3"}, "boundary": ["W4_3_d_P3", "W4_3_d_P2", "V225", "V332"], "start": "V332", "end": "V225", "side": -1, "loop": 4, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_4_u", "boundary_map": {"P0": "V332", "P1": "V437", "P2": "W4_4_u_P2", "P3": "W4_4_u_P3"}, "boundary": ["V332", "V437", "W4_4_u_P2", "W4_4_u_P3"], "start": "V332", "end": "V437", "side": 1, "loop": 4, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_4_d", "boundary_map": {"P0": "V332", "P1": "V437", "P2": "W4_4_d_P2", "P3": "W4_4_d_P3"}, "boundary": ["W4_4_d_P3", "W4_4_d_P2", "V437", "V332"], "start": "V332", "end": "V437", "side": -1, "loop": 4, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_5_u", "boundary_map": {"P0": "V438", "P1": "V437", "P2": "W4_5_u_P2", "P3": "W4_5_u_P3"}, "boundary": ["V438", "V437", "W4_5_u_P2", "W4_5_u_P3"], "start": "V438", "end": "V437", "side": 1, "loop": 4, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_5_d", "boundary_map": {"P0": "V438", "P1": "V437", "P2": "W4_5_d_P2", "P3": "W4_5_d_P3"}, "boundary": ["W4_5_d_P3", "W4_5_d_P2", "V437", "V438"], "start": "V438", "end": "V437", "side": -1, "loop": 4, "segment": 5, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_6_u", "boundary_map": {"P0": "V438", "P1": "V439", "P2": "W4_6_u_P2", "P3": "W4_6_u_P3"}, "boundary": ["V438", "V439", "W4_6_u_P2", "W4_6_u_P3"], "start": "V438", "end": "V439", "side": 1, "loop": 4, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_6_d", "boundary_map": {"P0": "V438", "P1": "V439", "P2": "W4_6_d_P2", "P3": "W4_6_d_P3"}, "boundary": ["W4_6_d_P3", "W4_6_d_P2", "V439", "V438"], "start": "V438", "end": "V439", "side": -1, "loop": 4, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_7_u", "boundary_map": {"P0": "V440", "P1": "V439", "P2": "W4_7_u_P2", "P3": "W4_7_u_P3"}, "boundary": ["V440", "V439", "W4_7_u_P2", "W4_7_u_P3"], "start": "V440", "end": "V439", "side": 1, "loop": 4, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_7_d", "boundary_map": {"P0": "V440", "P1": "V439", "P2": "W4_7_d_P2", "P3": "W4_7_d_P3"}, "boundary": ["W4_7_d_P3", "W4_7_d_P2", "V439", "V440"], "start": "V440", "end": "V439", "side": -1, "loop": 4, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_8_u", "boundary_map": {"P0": "V440", "P1": "V441", "P2": "W4_8_u_P2", "P3": "W4_8_u_P3"}, "boundary": ["V440", "V441", "W4_8_u_P2", "W4_8_u_P3"], "start": "V440", "end": "V441", "side": 1, "loop": 4, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_8_d", "boundary_map": {"P0": "V440", "P1": "V441", "P2": "W4_8_d_P2", "P3": "W4_8_d_P3"}, "boundary": ["W4_8_d_P3", "W4_8_d_P2", "V441", "V440"], "start": "V440", "end": "V441", "side": -1, "loop": 4, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_9_u", "boundary_map": {"P0": "V442", "P1": "V441", "P2": "W4_9_u_P2", "P3": "W4_9_u_P3"}, "boundary": ["V442", "V441", "W4_9_u_P2", "W4_9_u_P3"], "start": "V442", "end": "V441", "side": 1, "loop": 4, "segment": 9, "forward": false, "length": "3/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_9_d", "boundary_map": {"P0": "V442", "P1": "V441", "P2": "W4_9_d_P2", "P3": "W4_9_d_P3"}, "boundary": ["W4_9_d_P3", "W4_9_d_P2", "V441", "V442"], "start": "V442", "end": "V441", "side": -1, "loop": 4, "segment": 9, "forward": false, "length": "3/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_10_u", "boundary_map": {"P0": "V442", "P1": "V443", "P2": "W4_10_u_P2", "P3": "W4_10_u_P3"}, "boundary": ["V442", "V443", "W4_10_u_P2", "W4_10_u_P3"], "start": "V442", "end": "V443", "side": 1, "loop": 4, "segment": 10, "forward": true, "length": "3/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_10_d", "boundary_map": {"P0": "V442", "P1": "V443", "P2": "W4_10_d_P2", "P3": "W4_10_d_P3"}, "boundary": ["W4_10_d_P3", "W4_10_d_P2", "V443", "V442"], "start": "V442", "end": "V443", "side": -1, "loop": 4, "segment": 10, "forward": true, "length": "3/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_11_u", "boundary_map": {"P0": "V444", "P1": "V443", "P2": "W4_11_u_P2", "P3": "W4_11_u_P3"}, "boundary": ["V444", "V443", "W4_11_u_P2", "W4_11_u_P3"], "start": "V444", "end": "V443", "side": 1, "loop": 4, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_11_d", "boundary_map": {"P0": "V444", "P1": "V443", "P2": "W4_11_d_P2", "P3": "W4_11_d_P3"}, "boundary": ["W4_11_d_P3", "W4_11_d_P2", "V443", "V444"], "start": "V444", "end": "V443", "side": -1, "loop": 4, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_12_u", "boundary_map": {"P0": "V444", "P1": "V445", "P2": "W4_12_u_P2", "P3": "W4_12_u_P3"}, "boundary": ["V444", "V445", "W4_12_u_P2", "W4_12_u_P3"], "start": "V444", "end": "V445", "side": 1, "loop": 4, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_12_d", "boundary_map": {"P0": "V444", "P1": "V445", "P2": "W4_12_d_P2", "P3": "W4_12_d_P3"}, "boundary": ["W4_12_d_P3", "W4_12_d_P2", "V445", "V444"], "start": "V444", "end": "V445", "side": -1, "loop": 4, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_13_u", "boundary_map": {"P0": "V446", "P1": "V445", "P2": "W4_13_u_P2", "P3": "W4_13_u_P3"}, "boundary": ["V446", "V445", "W4_13_u_P2", "W4_13_u_P3"], "start": "V446", "end": "V445", "side": 1, "loop": 4, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_13_d", "boundary_map": {"P0": "V446", "P1": "V445", "P2": "W4_13_d_P2", "P3": "W4_13_d_P3"}, "boundary": ["W4_13_d_P3", "W4_13_d_P2", "V445", "V446"], "start": "V446", "end": "V445", "side": -1, "loop": 4, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W4_14_u", "boundary_map": {"P0": "V446", "P1": "V447", "P2": "W4_14_u_P2", "P3": "W4_14_u_P3"}, "boundary": ["V446", "V447", "W4_14_u_P2", "W4_14_u_P3"], "start": "V446", "end": "V447", "side": 1, "loop": 4, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_14_d", "boundary_map": {"P0": "V446", "P1": "V447", "P2": "W4_14_d_P2", "P3": "W4_14_d_P3"}, "boundary": ["W4_14_d_P3", "W4_14_d_P2", "V447", "V446"], "start": "V446", "end": "V447", "side": -1, "loop": 4, "segment": 14, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W4_15_u", "boundary_map": {"P0": "V342", "P1": "V447", "P2": "W4_15_u_P2", "P3": "W4_15_u_P3"}, "boundary": ["V342", "V447", "W4_15_u_P2", "W4_15_u_P3"], "start": "V342", "end": "V447", "side": 1, "loop": 4, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_15_d", "boundary_map": {"P0": "V342", "P1": "V447", "P2": "W4_15_d_P2", "P3": "W4_15_d_P3"}, "boundary": ["W4_15_d_P3", "W4_15_d_P2", "V447", "V342"], "start": "V342", "end": "V447", "side": -1, "loop": 4, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_16_u", "boundary_map": {"P0": "V342", "P1": "V235", "P2": "W4_16_u_P2", "P3": "W4_16_u_P3"}, "boundary": ["V342", "V235", "W4_16_u_P2", "W4_16_u_P3"], "start": "V342", "end": "V235", "side": 1, "loop": 4, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_16_d", "boundary_map": {"P0": "V342", "P1": "V235", "P2": "W4_16_d_P2", "P3": "W4_16_d_P3"}, "boundary": ["W4_16_d_P3", "W4_16_d_P2", "V235", "V342"], "start": "V342", "end": "V235", "side": -1, "loop": 4, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_17_u", "boundary_map": {"P0": "V126", "P1": "V235", "P2": "W4_17_u_P2", "P3": "W4_17_u_P3"}, "boundary": ["V126", "V235", "W4_17_u_P2", "W4_17_u_P3"], "start": "V126", "end": "V235", "side": 1, "loop": 4, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_17_d", "boundary_map": {"P0": "V126", "P1": "V235", "P2": "W4_17_d_P2", "P3": "W4_17_d_P3"}, "boundary": ["W4_17_d_P3", "W4_17_d_P2", "V235", "V126"], "start": "V126", "end": "V235", "side": -1, "loop": 4, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_18_u", "boundary_map": {"P0": "V126", "P1": "V15", "P2": "W4_18_u_P2", "P3": "W4_18_u_P3"}, "boundary": ["V126", "V15", "W4_18_u_P2", "W4_18_u_P3"], "start": "V126", "end": "V15", "side": 1, "loop": 4, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_18_d", "boundary_map": {"P0": "V126", "P1": "V15", "P2": "W4_18_d_P2", "P3": "W4_18_d_P3"}, "boundary": ["W4_18_d_P3", "W4_18_d_P2", "V15", "V126"], "start": "V126", "end": "V15", "side": -1, "loop": 4, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W4_19_u", "boundary_map": {"P0": "V436", "P1": "V15", "P2": "W4_19_u_P2", "P3": "W4_19_u_P3"}, "boundary": ["V436", "V15", "W4_19_u_P2", "W4_19_u_P3"], "start": "V436", "end": "V15", "side": 1, "loop": 4, "segment": 19, "forward": false, "length": "3/5", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W4_19_d", "boundary_map": {"P0": "V436", "P1": "V15", "P2": "W4_19_d_P2", "P3": "W4_19_d_P3"}, "boundary": ["W4_19_d_P3", "W4_19_d_P2", "V15", "V436"], "start": "V436", "end": "V15", "side": -1, "loop": 4, "segment": 19, "forward": false, "length": "3/5", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C5_BL", "boundary_map": {"P0": "V540", "P1": "C5_BL_P1", "P2": "C5_BL_P2", "P3": "C5_BL_P3"}, "boundary": ["C5_BL_P3", "C5_BL_P2", "C5_BL_P1", "V540"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V540", "loop": 5, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C5_BR", "boundary_map": {"P0": "V541", "P1": "C5_BR_P1", "P2": "C5_BR_P2", "P3": "C5_BR_P3"}, "boundary": ["V541", "C5_BR_P1", "C5_BR_P2", "C5_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V541", "loop": 5, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C5_TR", "boundary_map": {"P0": "V545", "P1": "C5_TR_P1", "P2": "C5_TR_P2", "P3": "C5_TR_P3"}, "boundary": ["C5_TR_P3", "C5_TR_P2", "C5_TR_P1", "V545"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V545", "loop": 5, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C5_TL", "boundary_map": {"P0": "V549", "P1": "C5_TL_P1", "P2": "C5_TL_P2", "P3": "C5_TL_P3"}, "boundary": ["V549", "C5_TL_P1", "C5_TL_P2", "C5_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V549", "loop": 5, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W5_0_u", "boundary_map": {"P0": "V540", "P1": "V6", "P2": "W5_0_u_P2", "P3": "W5_0_u_P3"}, "boundary": ["V540", "V6", "W5_0_u_P2", "W5_0_u_P3"], "start": "V540", "end": "V6", "side": 1, "loop": 5, "segment": 0, "forward": true, "length": "1/2", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_0_d", "boundary_map": {"P0": "V540", "P1": "V6", "P2": "W5_0_d_P2", "P3": "W5_0_d_P3"}, "boundary": ["W5_0_d_P3", "W5_0_d_P2", "V6", "V540"], "start": "V540", "end": "V6", "side": -1, "loop": 5, "segment": 0, "forward": true, "length": "1/2", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_1_u", "boundary_map": {"P0": "V117", "P1": "V6", "P2": "W5_1_u_P2", "P3": "W5_1_u_P3"}, "boundary": ["V117", "V6", "W5_1_u_P2", "W5_1_u_P3"], "start": "V117", "end": "V6", "side": 1, "loop": 5, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_1_d", "boundary_map": {"P0": "V117", "P1": "V6", "P2": "W5_1_d_P2", "P3": "W5_1_d_P3"}, "boundary": ["W5_1_d_P3", "W5_1_d_P2", "V6", "V117"], "start": "V117", "end": "V6", "side": -1, "loop": 5, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_2_u", "boundary_map": {"P0": "V117", "P1": "V226", "P2": "W5_2_u_P2", "P3": "W5_2_u_P3"}, "boundary": ["V117", "V226", "W5_2_u_P2", "W5_2_u_P3"], "start": "V117", "end": "V226", "side": 1, "loop": 5, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_2_d", "boundary_map": {"P0": "V117", "P1": "V226", "P2": "W5_2_d_P2", "P3": "W5_2_d_P3"}, "boundary": ["W5_2_d_P3", "W5_2_d_P2", "V226", "V117"], "start": "V117", "end": "V226", "side": -1, "loop": 5, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_3_u", "boundary_map": {"P0": "V333", "P1": "V226", "P2": "W5_3_u_P2", "P3": "W5_3_u_P3"}, "boundary": ["V333", "V226", "W5_3_u_P2", "W5_3_u_P3"], "start": "V333", "end": "V226", "side": 1, "loop": 5, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_3_d", "boundary_map": {"P0": "V333", "P1": "V226", "P2": "W5_3_d_P2", "P3": "W5_3_d_P3"}, "boundary": ["W5_3_d_P3", "W5_3_d_P2", "V226", "V333"], "start": "V333", "end": "V226", "side": -1, "loop": 5, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_4_u", "boundary_map": {"P0": "V333", "P1": "V438", "P2": "W5_4_u_P2", "P3": "W5_4_u_P3"}, "boundary": ["V333", "V438", "W5_4_u_P2", "W5_4_u_P3"], "start": "V333", "end": "V438", "side": 1, "loop": 5, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_4_d", "boundary_map": {"P0": "V333", "P1": "V438", "P2": "W5_4_d_P2", "P3": "W5_4_d_P3"}, "boundary": ["W5_4_d_P3", "W5_4_d_P2", "V438", "V333"], "start": "V333", "end": "V438", "side": -1, "loop": 5, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_5_u", "boundary_map": {"P0": "V541", "P1": "V438", "P2": "W5_5_u_P2", "P3": "W5_5_u_P3"}, "boundary": ["V541", "V438", "W5_5_u_P2", "W5_5_u_P3"], "start": "V541", "end": "V438", "side": 1, "loop": 5, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_5_d", "boundary_map": {"P0": "V541", "P1": "V438", "P2": "W5_5_d_P2", "P3": "W5_5_d_P3"}, "boundary": ["W5_5_d_P3", "W5_5_d_P2", "V438", "V541"], "start": "V541", "end": "V438", "side": -1, "loop": 5, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_6_u", "boundary_map": {"P0": "V541", "P1": "V542", "P2": "W5_6_u_P2", "P3": "W5_6_u_P3"}, "boundary": ["V541", "V542", "W5_6_u_P2", "W5_6_u_P3"], "start": "V541", "end": "V542", "side": 1, "loop": 5, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_6_d", "boundary_map": {"P0": "V541", "P1": "V542", "P2": "W5_6_d_P2", "P3": "W5_6_d_P3"}, "boundary": ["W5_6_d_P3", "W5_6_d_P2", "V542", "V541"], "start": "V541", "end": "V542", "side": -1, "loop": 5, "segment": 6, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_7_u", "boundary_map": {"P0": "V543", "P1": "V542", "P2": "W5_7_u_P2", "P3": "W5_7_u_P3"}, "boundary": ["V543", "V542", "W5_7_u_P2", "W5_7_u_P3"], "start": "V543", "end": "V542", "side": 1, "loop": 5, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_7_d", "boundary_map": {"P0": "V543", "P1": "V542", "P2": "W5_7_d_P2", "P3": "W5_7_d_P3"}, "boundary": ["W5_7_d_P3", "W5_7_d_P2", "V542", "V543"], "start": "V543", "end": "V542", "side": -1, "loop": 5, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_8_u", "boundary_map": {"P0": "V543", "P1": "V544", "P2": "W5_8_u_P2", "P3": "W5_8_u_P3"}, "boundary": ["V543", "V544", "W5_8_u_P2", "W5_8_u_P3"], "start": "V543", "end": "V544", "side": 1, "loop": 5, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_8_d", "boundary_map": {"P0": "V543", "P1": "V544", "P2": "W5_8_d_P2", "P3": "W5_8_d_P3"}, "boundary": ["W5_8_d_P3", "W5_8_d_P2", "V544", "V543"], "start": "V543", "end": "V544", "side": -1, "loop": 5, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_9_u", "boundary_map": {"P0": "V545", "P1": "V544", "P2": "W5_9_u_P2", "P3": "W5_9_u_P3"}, "boundary": ["V545", "V544", "W5_9_u_P2", "W5_9_u_P3"], "start": "V545", "end": "V544", "side": 1, "loop": 5, "segment": 9, "forward": false, "length": "7/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_9_d", "boundary_map": {"P0": "V545", "P1": "V544", "P2": "W5_9_d_P2", "P3": "W5_9_d_P3"}, "boundary": ["W5_9_d_P3", "W5_9_d_P2", "V544", "V545"], "start": "V545", "end": "V544", "side": -1, "loop": 5, "segment": 9, "forward": false, "length": "7/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_10_u", "boundary_map": {"P0": "V545", "P1": "V546", "P2": "W5_10_u_P2", "P3": "W5_10_u_P3"}, "boundary": ["V545", "V546", "W5_10_u_P2", "W5_10_u_P3"], "start": "V545", "end": "V546", "side": 1, "loop": 5, "segment": 10, "forward": true, "length": "7/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_10_d", "boundary_map": {"P0": "V545", "P1": "V546", "P2": "W5_10_d_P2", "P3": "W5_10_d_P3"}, "boundary": ["W5_10_d_P3", "W5_10_d_P2", "V546", "V545"], "start": "V545", "end": "V546", "side": -1, "loop": 5, "segment": 10, "forward": true, "length": "7/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_11_u", "boundary_map": {"P0": "V547", "P1": "V546", "P2": "W5_11_u_P2", "P3": "W5_11_u_P3"}, "boundary": ["V547", "V546", "W5_11_u_P2", "W5_11_u_P3"], "start": "V547", "end": "V546", "side": 1, "loop": 5, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_11_d", "boundary_map": {"P0": "V547", "P1": "V546", "P2": "W5_11_d_P2", "P3": "W5_11_d_P3"}, "boundary": ["W5_11_d_P3", "W5_11_d_P2", "V546", "V547"], "start": "V547", "end": "V546", "side": -1, "loop": 5, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_12_u", "boundary_map": {"P0": "V547", "P1": "V548", "P2": "W5_12_u_P2", "P3": "W5_12_u_P3"}, "boundary": ["V547", "V548", "W5_12_u_P2", "W5_12_u_P3"], "start": "V547", "end": "V548", "side": 1, "loop": 5, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_12_d", "boundary_map": {"P0": "V547", "P1": "V548", "P2": "W5_12_d_P2", "P3": "W5_12_d_P3"}, "boundary": ["W5_12_d_P3", "W5_12_d_P2", "V548", "V547"], "start": "V547", "end": "V548", "side": -1, "loop": 5, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W5_13_u", "boundary_map": {"P0": "V549", "P1": "V548", "P2": "W5_13_u_P2", "P3": "W5_13_u_P3"}, "boundary": ["V549", "V548", "W5_13_u_P2", "W5_13_u_P3"], "start": "V549", "end": "V548", "side": 1, "loop": 5, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_13_d", "boundary_map": {"P0": "V549", "P1": "V548", "P2": "W5_13_d_P2", "P3": "W5_13_d_P3"}, "boundary": ["W5_13_d_P3", "W5_13_d_P2", "V548", "V549"], "start": "V549", "end": "V548", "side": -1, "loop": 5, "segment": 13, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W5_14_u", "boundary_map": {"P0": "V549", "P1": "V446", "P2": "W5_14_u_P2", "P3": "W5_14_u_P3"}, "boundary": ["V549", "V446", "W5_14_u_P2", "W5_14_u_P3"], "start": "V549", "end": "V446", "side": 1, "loop": 5, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_14_d", "boundary_map": {"P0": "V549", "P1": "V446", "P2": "W5_14_d_P2", "P3": "W5_14_d_P3"}, "boundary": ["W5_14_d_P3", "W5_14_d_P2", "V446", "V549"], "start": "V549", "end": "V446", "side": -1, "loop": 5, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_15_u", "boundary_map": {"P0": "V341", "P1": "V446", "P2": "W5_15_u_P2", "P3": "W5_15_u_P3"}, "boundary": ["V341", "V446", "W5_15_u_P2", "W5_15_u_P3"], "start": "V341", "end": "V446", "side": 1, "loop": 5, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_15_d", "boundary_map": {"P0": "V341", "P1": "V446", "P2": "W5_15_d_P2", "P3": "W5_15_d_P3"}, "boundary": ["W5_15_d_P3", "W5_15_d_P2", "V446", "V341"], "start": "V341", "end": "V446", "side": -1, "loop": 5, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_16_u", "boundary_map": {"P0": "V341", "P1": "V234", "P2": "W5_16_u_P2", "P3": "W5_16_u_P3"}, "boundary": ["V341", "V234", "W5_16_u_P2", "W5_16_u_P3"], "start": "V341", "end": "V234", "side": 1, "loop": 5, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_16_d", "boundary_map": {"P0": "V341", "P1": "V234", "P2": "W5_16_d_P2", "P3": "W5_16_d_P3"}, "boundary": ["W5_16_d_P3", "W5_16_d_P2", "V234", "V341"], "start": "V341", "end": "V234", "side": -1, "loop": 5, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_17_u", "boundary_map": {"P0": "V125", "P1": "V234", "P2": "W5_17_u_P2", "P3": "W5_17_u_P3"}, "boundary": ["V125", "V234", "W5_17_u_P2", "W5_17_u_P3"], "start": "V125", "end": "V234", "side": 1, "loop": 5, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_17_d", "boundary_map": {"P0": "V125", "P1": "V234", "P2": "W5_17_d_P2", "P3": "W5_17_d_P3"}, "boundary": ["W5_17_d_P3", "W5_17_d_P2", "V234", "V125"], "start": "V125", "end": "V234", "side": -1, "loop": 5, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_18_u", "boundary_map": {"P0": "V125", "P1": "V14", "P2": "W5_18_u_P2", "P3": "W5_18_u_P3"}, "boundary": ["V125", "V14", "W5_18_u_P2", "W5_18_u_P3"], "start": "V125", "end": "V14", "side": 1, "loop": 5, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_18_d", "boundary_map": {"P0": "V125", "P1": "V14", "P2": "W5_18_d_P2", "P3": "W5_18_d_P3"}, "boundary": ["W5_18_d_P3", "W5_18_d_P2", "V14", "V125"], "start": "V125", "end": "V14", "side": -1, "loop": 5, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W5_19_u", "boundary_map": {"P0": "V540", "P1": "V14", "P2": "W5_19_u_P2", "P3": "W5_19_u_P3"}, "boundary": ["V540", "V14", "W5_19_u_P2", "W5_19_u_P3"], "start": "V540", "end": "V14", "side": 1, "loop": 5, "segment": 19, "forward": false, "length": "1/2", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W5_19_d", "boundary_map": {"P0": "V540", "P1": "V14", "P2": "W5_19_d_P2", "P3": "W5_19_d_P3"}, "boundary": ["W5_19_d_P3", "W5_19_d_P2", "V14", "V540"], "start": "V540", "end": "V14", "side": -1, "loop": 5, "segment": 19, "forward": false, "length": "1/2", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C6_BL", "boundary_map": {"P0": "V642", "P1": "C6_BL_P1", "P2": "C6_BL_P2", "P3": "C6_BL_P3"}, "boundary": ["C6_BL_P3", "C6_BL_P2", "C6_BL_P1", "V642"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V642", "loop": 6, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C6_BR", "boundary_map": {"P0": "V643", "P1": "C6_BR_P1", "P2": "C6_BR_P2", "P3": "C6_BR_P3"}, "boundary": ["V643", "C6_BR_P1", "C6_BR_P2", "C6_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V643", "loop": 6, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C6_TR", "boundary_map": {"P0": "V646", "P1": "C6_TR_P1", "P2": "C6_TR_P2", "P3": "C6_TR_P3"}, "boundary": ["C6_TR_P3", "C6_TR_P2", "C6_TR_P1", "V646"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V646", "loop": 6, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C6_TL", "boundary_map": {"P0": "V649", "P1": "C6_TL_P1", "P2": "C6_TL_P2", "P3": "C6_TL_P3"}, "boundary": ["V649", "C6_TL_P1", "C6_TL_P2", "C6_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V649", "loop": 6, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W6_0_u", "boundary_map": {"P0": "V642", "P1": "V7", "P2": "W6_0_u_P2", "P3": "W6_0_u_P3"}, "boundary": ["V642", "V7", "W6_0_u_P2", "W6_0_u_P3"], "start": "V642", "end": "V7", "side": 1, "loop": 6, "segment": 0, "forward": true, "length": "2/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_0_d", "boundary_map": {"P0": "V642", "P1": "V7", "P2": "W6_0_d_P2", "P3": "W6_0_d_P3"}, "boundary": ["W6_0_d_P3", "W6_0_d_P2", "V7", "V642"], "start": "V642", "end": "V7", "side": -1, "loop": 6, "segment": 0, "forward": true, "length": "2/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_1_u", "boundary_map": {"P0": "V118", "P1": "V7", "P2": "W6_1_u_P2", "P3": "W6_1_u_P3"}, "boundary": ["V118", "V7", "W6_1_u_P2", "W6_1_u_P3"], "start": "V118", "end": "V7", "side": 1, "loop": 6, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_1_d", "boundary_map": {"P0": "V118", "P1": "V7", "P2": "W6_1_d_P2", "P3": "W6_1_d_P3"}, "boundary": ["W6_1_d_P3", "W6_1_d_P2", "V7", "V118"], "start": "V118", "end": "V7", "side": -1, "loop": 6, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_2_u", "boundary_map": {"P0": "V118", "P1": "V227", "P2": "W6_2_u_P2", "P3": "W6_2_u_P3"}, "boundary": ["V118", "V227", "W6_2_u_P2", "W6_2_u_P3"], "start": "V118", "end": "V227", "side": 1, "loop": 6, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_2_d", "boundary_map": {"P0": "V118", "P1": "V227", "P2": "W6_2_d_P2", "P3": "W6_2_d_P3"}, "boundary": ["W6_2_d_P3", "W6_2_d_P2", "V227", "V118"], "start": "V118", "end": "V227", "side": -1, "loop": 6, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_3_u", "boundary_map": {"P0": "V334", "P1": "V227", "P2": "W6_3_u_P2", "P3": "W6_3_u_P3"}, "boundary": ["V334", "V227", "W6_3_u_P2", "W6_3_u_P3"], "start": "V334", "end": "V227", "side": 1, "loop": 6, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_3_d", "boundary_map": {"P0": "V334", "P1": "V227", "P2": "W6_3_d_P2", "P3": "W6_3_d_P3"}, "boundary": ["W6_3_d_P3", "W6_3_d_P2", "V227", "V334"], "start": "V334", "end": "V227", "side": -1, "loop": 6, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_4_u", "boundary_map": {"P0": "V334", "P1": "V439", "P2": "W6_4_u_P2", "P3": "W6_4_u_P3"}, "boundary": ["V334", "V439", "W6_4_u_P2", "W6_4_u_P3"], "start": "V334", "end": "V439", "side": 1, "loop": 6, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_4_d", "boundary_map": {"P0": "V334", "P1": "V439", "P2": "W6_4_d_P2", "P3": "W6_4_d_P3"}, "boundary": ["W6_4_d_P3", "W6_4_d_P2", "V439", "V334"], "start": "V334", "end": "V439", "side": -1, "loop": 6, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_5_u", "boundary_map": {"P0": "V542", "P1": "V439", "P2": "W6_5_u_P2", "P3": "W6_5_u_P3"}, "boundary": ["V542", "V439", "W6_5_u_P2", "W6_5_u_P3"], "start": "V542", "end": "V439", "side": 1, "loop": 6, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_5_d", "boundary_map": {"P0": "V542", "P1": "V439", "P2": "W6_5_d_P2", "P3": "W6_5_d_P3"}, "boundary": ["W6_5_d_P3", "W6_5_d_P2", "V439", "V542"], "start": "V542", "end": "V439", "side": -1, "loop": 6, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_6_u", "boundary_map": {"P0": "V542", "P1": "V643", "P2": "W6_6_u_P2", "P3": "W6_6_u_P3"}, "boundary": ["V542", "V643", "W6_6_u_P2", "W6_6_u_P3"], "start": "V542", "end": "V643", "side": 1, "loop": 6, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_6_d", "boundary_map": {"P0": "V542", "P1": "V643", "P2": "W6_6_d_P2", "P3": "W6_6_d_P3"}, "boundary": ["W6_6_d_P3", "W6_6_d_P2", "V643", "V542"], "start": "V542", "end": "V643", "side": -1, "loop": 6, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_7_u", "boundary_map": {"P0": "V644", "P1": "V643", "P2": "W6_7_u_P2", "P3": "W6_7_u_P3"}, "boundary": ["V644", "V643", "W6_7_u_P2", "W6_7_u_P3"], "start": "V644", "end": "V643", "side": 1, "loop": 6, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_7_d", "boundary_map": {"P0": "V644", "P1": "V643", "P2": "W6_7_d_P2", "P3": "W6_7_d_P3"}, "boundary": ["W6_7_d_P3", "W6_7_d_P2", "V643", "V644"], "start": "V644", "end": "V643", "side": -1, "loop": 6, "segment": 7, "forward": false, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_8_u", "boundary_map": {"P0": "V644", "P1": "V645", "P2": "W6_8_u_P2", "P3": "W6_8_u_P3"}, "boundary": ["V644", "V645", "W6_8_u_P2", "W6_8_u_P3"], "start": "V644", "end": "V645", "side": 1, "loop": 6, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_8_d", "boundary_map": {"P0": "V644", "P1": "V645", "P2": "W6_8_d_P2", "P3": "W6_8_d_P3"}, "boundary": ["W6_8_d_P3", "W6_8_d_P2", "V645", "V644"], "start": "V644", "end": "V645", "side": -1, "loop": 6, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_9_u", "boundary_map": {"P0": "V646", "P1": "V645", "P2": "W6_9_u_P2", "P3": "W6_9_u_P3"}, "boundary": ["V646", "V645", "W6_9_u_P2", "W6_9_u_P3"], "start": "V646", "end": "V645", "side": 1, "loop": 6, "segment": 9, "forward": false, "length": "4/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_9_d", "boundary_map": {"P0": "V646", "P1": "V645", "P2": "W6_9_d_P2", "P3": "W6_9_d_P3"}, "boundary": ["W6_9_d_P3", "W6_9_d_P2", "V645", "V646"], "start": "V646", "end": "V645", "side": -1, "loop": 6, "segment": 9, "forward": false, "length": "4/5", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_10_u", "boundary_map": {"P0": "V646", "P1": "V647", "P2": "W6_10_u_P2", "P3": "W6_10_u_P3"}, "boundary": ["V646", "V647", "W6_10_u_P2", "W6_10_u_P3"], "start": "V646", "end": "V647", "side": 1, "loop": 6, "segment": 10, "forward": true, "length": "4/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_10_d", "boundary_map": {"P0": "V646", "P1": "V647", "P2": "W6_10_d_P2", "P3": "W6_10_d_P3"}, "boundary": ["W6_10_d_P3", "W6_10_d_P2", "V647", "V646"], "start": "V646", "end": "V647", "side": -1, "loop": 6, "segment": 10, "forward": true, "length": "4/5", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_11_u", "boundary_map": {"P0": "V648", "P1": "V647", "P2": "W6_11_u_P2", "P3": "W6_11_u_P3"}, "boundary": ["V648", "V647", "W6_11_u_P2", "W6_11_u_P3"], "start": "V648", "end": "V647", "side": 1, "loop": 6, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_11_d", "boundary_map": {"P0": "V648", "P1": "V647", "P2": "W6_11_d_P2", "P3": "W6_11_d_P3"}, "boundary": ["W6_11_d_P3", "W6_11_d_P2", "V647", "V648"], "start": "V648", "end": "V647", "side": -1, "loop": 6, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W6_12_u", "boundary_map": {"P0": "V648", "P1": "V649", "P2": "W6_12_u_P2", "P3": "W6_12_u_P3"}, "boundary": ["V648", "V649", "W6_12_u_P2", "W6_12_u_P3"], "start": "V648", "end": "V649", "side": 1, "loop": 6, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_12_d", "boundary_map": {"P0": "V648", "P1": "V649", "P2": "W6_12_d_P2", "P3": "W6_12_d_P3"}, "boundary": ["W6_12_d_P3", "W6_12_d_P2", "V649", "V648"], "start": "V648", "end": "V649", "side": -1, "loop": 6, "segment": 12, "forward": true, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W6_13_u", "boundary_map": {"P0": "V548", "P1": "V649", "P2": "W6_13_u_P2", "P3": "W6_13_u_P3"}, "boundary": ["V548", "V649", "W6_13_u_P2", "W6_13_u_P3"], "start": "V548", "end": "V649", "side": 1, "loop": 6, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_13_d", "boundary_map": {"P0": "V548", "P1": "V649", "P2": "W6_13_d_P2", "P3": "W6_13_d_P3"}, "boundary": ["W6_13_d_P3", "W6_13_d_P2", "V649", "V548"], "start": "V548", "end": "V649", "side": -1, "loop": 6, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_14_u", "boundary_map": {"P0": "V548", "P1": "V445", "P2": "W6_14_u_P2", "P3": "W6_14_u_P3"}, "boundary": ["V548", "V445", "W6_14_u_P2", "W6_14_u_P3"], "start": "V548", "end": "V445", "side": 1, "loop": 6, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_14_d", "boundary_map": {"P0": "V548", "P1": "V445", "P2": "W6_14_d_P2", "P3": "W6_14_d_P3"}, "boundary": ["W6_14_d_P3", "W6_14_d_P2", "V445", "V548"], "start": "V548", "end": "V445", "side": -1, "loop": 6, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_15_u", "boundary_map": {"P0": "V340", "P1": "V445", "P2": "W6_15_u_P2", "P3": "W6_15_u_P3"}, "boundary": ["V340", "V445", "W6_15_u_P2", "W6_15_u_P3"], "start": "V340", "end": "V445", "side": 1, "loop": 6, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_15_d", "boundary_map": {"P0": "V340", "P1": "V445", "P2": "W6_15_d_P2", "P3": "W6_15_d_P3"}, "boundary": ["W6_15_d_P3", "W6_15_d_P2", "V445", "V340"], "start": "V340", "end": "V445", "side": -1, "loop": 6, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_16_u", "boundary_map": {"P0": "V340", "P1": "V233", "P2": "W6_16_u_P2", "P3": "W6_16_u_P3"}, "boundary": ["V340", "V233", "W6_16_u_P2", "W6_16_u_P3"], "start": "V340", "end": "V233", "side": 1, "loop": 6, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_16_d", "boundary_map": {"P0": "V340", "P1": "V233", "P2": "W6_16_d_P2", "P3": "W6_16_d_P3"}, "boundary": ["W6_16_d_P3", "W6_16_d_P2", "V233", "V340"], "start": "V340", "end": "V233", "side": -1, "loop": 6, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_17_u", "boundary_map": {"P0": "V124", "P1": "V233", "P2": "W6_17_u_P2", "P3": "W6_17_u_P3"}, "boundary": ["V124", "V233", "W6_17_u_P2", "W6_17_u_P3"], "start": "V124", "end": "V233", "side": 1, "loop": 6, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_17_d", "boundary_map": {"P0": "V124", "P1": "V233", "P2": "W6_17_d_P2", "P3": "W6_17_d_P3"}, "boundary": ["W6_17_d_P3", "W6_17_d_P2", "V233", "V124"], "start": "V124", "end": "V233", "side": -1, "loop": 6, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_18_u", "boundary_map": {"P0": "V124", "P1": "V13", "P2": "W6_18_u_P2", "P3": "W6_18_u_P3"}, "boundary": ["V124", "V13", "W6_18_u_P2", "W6_18_u_P3"], "start": "V124", "end": "V13", "side": 1, "loop": 6, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_18_d", "boundary_map": {"P0": "V124", "P1": "V13", "P2": "W6_18_d_P2", "P3": "W6_18_d_P3"}, "boundary": ["W6_18_d_P3", "W6_18_d_P2", "V13", "V124"], "start": "V124", "end": "V13", "side": -1, "loop": 6, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W6_19_u", "boundary_map": {"P0": "V642", "P1": "V13", "P2": "W6_19_u_P2", "P3": "W6_19_u_P3"}, "boundary": ["V642", "V13", "W6_19_u_P2", "W6_19_u_P3"], "start": "V642", "end": "V13", "side": 1, "loop": 6, "segment": 19, "forward": false, "length": "2/5", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W6_19_d", "boundary_map": {"P0": "V642", "P1": "V13", "P2": "W6_19_d_P2", "P3": "W6_19_d_P3"}, "boundary": ["W6_19_d_P3", "W6_19_d_P2", "V13", "V642"], "start": "V642", "end": "V13", "side": -1, "loop": 6, "segment": 19, "forward": false, "length": "2/5", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C7_BL", "boundary_map": {"P0": "V742", "P1": "C7_BL_P1", "P2": "C7_BL_P2", "P3": "C7_BL_P3"}, "boundary": ["C7_BL_P3", "C7_BL_P2", "C7_BL_P1", "V742"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V742", "loop": 7, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C7_BR", "boundary_map": {"P0": "V743", "P1": "C7_BR_P1", "P2": "C7_BR_P2", "P3": "C7_BR_P3"}, "boundary": ["V743", "C7_BR_P1", "C7_BR_P2", "C7_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V743", "loop": 7, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C7_TR", "boundary_map": {"P0": "V745", "P1": "C7_TR_P1", "P2": "C7_TR_P2", "P3": "C7_TR_P3"}, "boundary": ["C7_TR_P3", "C7_TR_P2", "C7_TR_P1", "V745"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V745", "loop": 7, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C7_TL", "boundary_map": {"P0": "V747", "P1": "C7_TL_P1", "P2": "C7_TL_P2", "P3": "C7_TL_P3"}, "boundary": ["V747", "C7_TL_P1", "C7_TL_P2", "C7_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V747", "loop": 7, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W7_0_u", "boundary_map": {"P0": "V742", "P1": "V8", "P2": "W7_0_u_P2", "P3": "W7_0_u_P3"}, "boundary": ["V742", "V8", "W7_0_u_P2", "W7_0_u_P3"], "start": "V742", "end": "V8", "side": 1, "loop": 7, "segment": 0, "forward": true, "length": "3/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_0_d", "boundary_map": {"P0": "V742", "P1": "V8", "P2": "W7_0_d_P2", "P3": "W7_0_d_P3"}, "boundary": ["W7_0_d_P3", "W7_0_d_P2", "V8", "V742"], "start": "V742", "end": "V8", "side": -1, "loop": 7, "segment": 0, "forward": true, "length": "3/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_1_u", "boundary_map": {"P0": "V119", "P1": "V8", "P2": "W7_1_u_P2", "P3": "W7_1_u_P3"}, "boundary": ["V119", "V8", "W7_1_u_P2", "W7_1_u_P3"], "start": "V119", "end": "V8", "side": 1, "loop": 7, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_1_d", "boundary_map": {"P0": "V119", "P1": "V8", "P2": "W7_1_d_P2", "P3": "W7_1_d_P3"}, "boundary": ["W7_1_d_P3", "W7_1_d_P2", "V8", "V119"], "start": "V119", "end": "V8", "side": -1, "loop": 7, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_2_u", "boundary_map": {"P0": "V119", "P1": "V228", "P2": "W7_2_u_P2", "P3": "W7_2_u_P3"}, "boundary": ["V119", "V228", "W7_2_u_P2", "W7_2_u_P3"], "start": "V119", "end": "V228", "side": 1, "loop": 7, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_2_d", "boundary_map": {"P0": "V119", "P1": "V228", "P2": "W7_2_d_P2", "P3": "W7_2_d_P3"}, "boundary": ["W7_2_d_P3", "W7_2_d_P2", "V228", "V119"], "start": "V119", "end": "V228", "side": -1, "loop": 7, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_3_u", "boundary_map": {"P0": "V335", "P1": "V228", "P2": "W7_3_u_P2", "P3": "W7_3_u_P3"}, "boundary": ["V335", "V228", "W7_3_u_P2", "W7_3_u_P3"], "start": "V335", "end": "V228", "side": 1, "loop": 7, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_3_d", "boundary_map": {"P0": "V335", "P1": "V228", "P2": "W7_3_d_P2", "P3": "W7_3_d_P3"}, "boundary": ["W7_3_d_P3", "W7_3_d_P2", "V228", "V335"], "start": "V335", "end": "V228", "side": -1, "loop": 7, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_4_u", "boundary_map": {"P0": "V335", "P1": "V440", "P2": "W7_4_u_P2", "P3": "W7_4_u_P3"}, "boundary": ["V335", "V440", "W7_4_u_P2", "W7_4_u_P3"], "start": "V335", "end": "V440", "side": 1, "loop": 7, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_4_d", "boundary_map": {"P0": "V335", "P1": "V440", "P2": "W7_4_d_P2", "P3": "W7_4_d_P3"}, "boundary": ["W7_4_d_P3", "W7_4_d_P2", "V440", "V335"], "start": "V335", "end": "V440", "side": -1, "loop": 7, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_5_u", "boundary_map": {"P0": "V543", "P1": "V440", "P2": "W7_5_u_P2", "P3": "W7_5_u_P3"}, "boundary": ["V543", "V440", "W7_5_u_P2", "W7_5_u_P3"], "start": "V543", "end": "V440", "side": 1, "loop": 7, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_5_d", "boundary_map": {"P0": "V543", "P1": "V440", "P2": "W7_5_d_P2", "P3": "W7_5_d_P3"}, "boundary": ["W7_5_d_P3", "W7_5_d_P2", "V440", "V543"], "start": "V543", "end": "V440", "side": -1, "loop": 7, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_6_u", "boundary_map": {"P0": "V543", "P1": "V644", "P2": "W7_6_u_P2", "P3": "W7_6_u_P3"}, "boundary": ["V543", "V644", "W7_6_u_P2", "W7_6_u_P3"], "start": "V543", "end": "V644", "side": 1, "loop": 7, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_6_d", "boundary_map": {"P0": "V543", "P1": "V644", "P2": "W7_6_d_P2", "P3": "W7_6_d_P3"}, "boundary": ["W7_6_d_P3", "W7_6_d_P2", "V644", "V543"], "start": "V543", "end": "V644", "side": -1, "loop": 7, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_7_u", "boundary_map": {"P0": "V743", "P1": "V644", "P2": "W7_7_u_P2", "P3": "W7_7_u_P3"}, "boundary": ["V743", "V644", "W7_7_u_P2", "W7_7_u_P3"], "start": "V743", "end": "V644", "side": 1, "loop": 7, "segment": 7, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_7_d", "boundary_map": {"P0": "V743", "P1": "V644", "P2": "W7_7_d_P2", "P3": "W7_7_d_P3"}, "boundary": ["W7_7_d_P3", "W7_7_d_P2", "V644", "V743"], "start": "V743", "end": "V644", "side": -1, "loop": 7, "segment": 7, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_8_u", "boundary_map": {"P0": "V743", "P1": "V744", "P2": "W7_8_u_P2", "P3": "W7_8_u_P3"}, "boundary": ["V743", "V744", "W7_8_u_P2", "W7_8_u_P3"], "start": "V743", "end": "V744", "side": 1, "loop": 7, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_8_d", "boundary_map": {"P0": "V743", "P1": "V744", "P2": "W7_8_d_P2", "P3": "W7_8_d_P3"}, "boundary": ["W7_8_d_P3", "W7_8_d_P2", "V744", "V743"], "start": "V743", "end": "V744", "side": -1, "loop": 7, "segment": 8, "forward": true, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_9_u", "boundary_map": {"P0": "V745", "P1": "V744", "P2": "W7_9_u_P2", "P3": "W7_9_u_P3"}, "boundary": ["V745", "V744", "W7_9_u_P2", "W7_9_u_P3"], "start": "V745", "end": "V744", "side": 1, "loop": 7, "segment": 9, "forward": false, "length": "9/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_9_d", "boundary_map": {"P0": "V745", "P1": "V744", "P2": "W7_9_d_P2", "P3": "W7_9_d_P3"}, "boundary": ["W7_9_d_P3", "W7_9_d_P2", "V744", "V745"], "start": "V745", "end": "V744", "side": -1, "loop": 7, "segment": 9, "forward": false, "length": "9/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_10_u", "boundary_map": {"P0": "V745", "P1": "V746", "P2": "W7_10_u_P2", "P3": "W7_10_u_P3"}, "boundary": ["V745", "V746", "W7_10_u_P2", "W7_10_u_P3"], "start": "V745", "end": "V746", "side": 1, "loop": 7, "segment": 10, "forward": true, "length": "9/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_10_d", "boundary_map": {"P0": "V745", "P1": "V746", "P2": "W7_10_d_P2", "P3": "W7_10_d_P3"}, "boundary": ["W7_10_d_P3", "W7_10_d_P2", "V746", "V745"], "start": "V745", "end": "V746", "side": -1, "loop": 7, "segment": 10, "forward": true, "length": "9/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W7_11_u", "boundary_map": {"P0": "V747", "P1": "V746", "P2": "W7_11_u_P2", "P3": "W7_11_u_P3"}, "boundary": ["V747", "V746", "W7_11_u_P2", "W7_11_u_P3"], "start": "V747", "end": "V746", "side": 1, "loop": 7, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_11_d", "boundary_map": {"P0": "V747", "P1": "V746", "P2": "W7_11_d_P2", "P3": "W7_11_d_P3"}, "boundary": ["W7_11_d_P3", "W7_11_d_P2", "V746", "V747"], "start": "V747", "end": "V746", "side": -1, "loop": 7, "segment": 11, "forward": false, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W7_12_u", "boundary_map": {"P0": "V747", "P1": "V648", "P2": "W7_12_u_P2", "P3": "W7_12_u_P3"}, "boundary": ["V747", "V648", "W7_12_u_P2", "W7_12_u_P3"], "start": "V747", "end": "V648", "side": 1, "loop": 7, "segment": 12, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_12_d", "boundary_map": {"P0": "V747", "P1": "V648", "P2": "W7_12_d_P2", "P3": "W7_12_d_P3"}, "boundary": ["W7_12_d_P3", "W7_12_d_P2", "V648", "V747"], "start": "V747", "end": "V648", "side": -1, "loop": 7, "segment": 12, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_13_u", "boundary_map": {"P0": "V547", "P1": "V648", "P2": "W7_13_u_P2", "P3": "W7_13_u_P3"}, "boundary": ["V547", "V648", "W7_13_u_P2", "W7_13_u_P3"], "start": "V547", "end": "V648", "side": 1, "loop": 7, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_13_d", "boundary_map": {"P0": "V547", "P1": "V648", "P2": "W7_13_d_P2", "P3": "W7_13_d_P3"}, "boundary": ["W7_13_d_P3", "W7_13_d_P2", "V648", "V547"], "start": "V547", "end": "V648", "side": -1, "loop": 7, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_14_u", "boundary_map": {"P0": "V547", "P1": "V444", "P2": "W7_14_u_P2", "P3": "W7_14_u_P3"}, "boundary": ["V547", "V444", "W7_14_u_P2", "W7_14_u_P3"], "start": "V547", "end": "V444", "side": 1, "loop": 7, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_14_d", "boundary_map": {"P0": "V547", "P1": "V444", "P2": "W7_14_d_P2", "P3": "W7_14_d_P3"}, "boundary": ["W7_14_d_P3", "W7_14_d_P2", "V444", "V547"], "start": "V547", "end": "V444", "side": -1, "loop": 7, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_15_u", "boundary_map": {"P0": "V339", "P1": "V444", "P2": "W7_15_u_P2", "P3": "W7_15_u_P3"}, "boundary": ["V339", "V444", "W7_15_u_P2", "W7_15_u_P3"], "start": "V339", "end": "V444", "side": 1, "loop": 7, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_15_d", "boundary_map": {"P0": "V339", "P1": "V444", "P2": "W7_15_d_P2", "P3": "W7_15_d_P3"}, "boundary": ["W7_15_d_P3", "W7_15_d_P2", "V444", "V339"], "start": "V339", "end": "V444", "side": -1, "loop": 7, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_16_u", "boundary_map": {"P0": "V339", "P1": "V232", "P2": "W7_16_u_P2", "P3": "W7_16_u_P3"}, "boundary": ["V339", "V232", "W7_16_u_P2", "W7_16_u_P3"], "start": "V339", "end": "V232", "side": 1, "loop": 7, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_16_d", "boundary_map": {"P0": "V339", "P1": "V232", "P2": "W7_16_d_P2", "P3": "W7_16_d_P3"}, "boundary": ["W7_16_d_P3", "W7_16_d_P2", "V232", "V339"], "start": "V339", "end": "V232", "side": -1, "loop": 7, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_17_u", "boundary_map": {"P0": "V123", "P1": "V232", "P2": "W7_17_u_P2", "P3": "W7_17_u_P3"}, "boundary": ["V123", "V232", "W7_17_u_P2", "W7_17_u_P3"], "start": "V123", "end": "V232", "side": 1, "loop": 7, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_17_d", "boundary_map": {"P0": "V123", "P1": "V232", "P2": "W7_17_d_P2", "P3": "W7_17_d_P3"}, "boundary": ["W7_17_d_P3", "W7_17_d_P2", "V232", "V123"], "start": "V123", "end": "V232", "side": -1, "loop": 7, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_18_u", "boundary_map": {"P0": "V123", "P1": "V12", "P2": "W7_18_u_P2", "P3": "W7_18_u_P3"}, "boundary": ["V123", "V12", "W7_18_u_P2", "W7_18_u_P3"], "start": "V123", "end": "V12", "side": 1, "loop": 7, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_18_d", "boundary_map": {"P0": "V123", "P1": "V12", "P2": "W7_18_d_P2", "P3": "W7_18_d_P3"}, "boundary": ["W7_18_d_P3", "W7_18_d_P2", "V12", "V123"], "start": "V123", "end": "V12", "side": -1, "loop": 7, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W7_19_u", "boundary_map": {"P0": "V742", "P1": "V12", "P2": "W7_19_u_P2", "P3": "W7_19_u_P3"}, "boundary": ["V742", "V12", "W7_19_u_P2", "W7_19_u_P3"], "start": "V742", "end": "V12", "side": 1, "loop": 7, "segment": 19, "forward": false, "length": "3/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W7_19_d", "boundary_map": {"P0": "V742", "P1": "V12", "P2": "W7_19_d_P2", "P3": "W7_19_d_P3"}, "boundary": ["W7_19_d_P3", "W7_19_d_P2", "V12", "V742"], "start": "V742", "end": "V12", "side": -1, "loop": 7, "segment": 19, "forward": false, "length": "3/10", "tangent": ["0", "1"]}, {"kind": "gradient", "name": "C8_BL", "boundary_map": {"P0": "V840", "P1": "C8_BL_P1", "P2": "C8_BL_P2", "P3": "C8_BL_P3"}, "boundary": ["C8_BL_P3", "C8_BL_P2", "C8_BL_P1", "V840"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V840", "loop": 8, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C8_BR", "boundary_map": {"P0": "V841", "P1": "C8_BR_P1", "P2": "C8_BR_P2", "P3": "C8_BR_P3"}, "boundary": ["V841", "C8_BR_P1", "C8_BR_P2", "C8_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V841", "loop": 8, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C8_TR", "boundary_map": {"P0": "V842", "P1": "C8_TR_P1", "P2": "C8_TR_P2", "P3": "C8_TR_P3"}, "boundary": ["C8_TR_P3", "C8_TR_P2", "C8_TR_P1", "V842"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V842", "loop": 8, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C8_TL", "boundary_map": {"P0": "V843", "P1": "C8_TL_P1", "P2": "C8_TL_P2", "P3": "C8_TL_P3"}, "boundary": ["V843", "C8_TL_P1", "C8_TL_P2", "C8_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V843", "loop": 8, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "edge", "name": "W8_0_u", "boundary_map": {"P0": "V840", "P1": "V9", "P2": "W8_0_u_P2", "P3": "W8_0_u_P3"}, "boundary": ["V840", "V9", "W8_0_u_P2", "W8_0_u_P3"], "start": "V840", "end": "V9", "side": 1, "loop": 8, "segment": 0, "forward": true, "length": "1/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_0_d", "boundary_map": {"P0": "V840", "P1": "V9", "P2": "W8_0_d_P2", "P3": "W8_0_d_P3"}, "boundary": ["W8_0_d_P3", "W8_0_d_P2", "V9", "V840"], "start": "V840", "end": "V9", "side": -1, "loop": 8, "segment": 0, "forward": true, "length": "1/5", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_1_u", "boundary_map": {"P0": "V120", "P1": "V9", "P2": "W8_1_u_P2", "P3": "W8_1_u_P3"}, "boundary": ["V120", "V9", "W8_1_u_P2", "W8_1_u_P3"], "start": "V120", "end": "V9", "side": 1, "loop": 8, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_1_d", "boundary_map": {"P0": "V120", "P1": "V9", "P2": "W8_1_d_P2", "P3": "W8_1_d_P3"}, "boundary": ["W8_1_d_P3", "W8_1_d_P2", "V9", "V120"], "start": "V120", "end": "V9", "side": -1, "loop": 8, "segment": 1, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_2_u", "boundary_map": {"P0": "V120", "P1": "V229", "P2": "W8_2_u_P2", "P3": "W8_2_u_P3"}, "boundary": ["V120", "V229", "W8_2_u_P2", "W8_2_u_P3"], "start": "V120", "end": "V229", "side": 1, "loop": 8, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_2_d", "boundary_map": {"P0": "V120", "P1": "V229", "P2": "W8_2_d_P2", "P3": "W8_2_d_P3"}, "boundary": ["W8_2_d_P3", "W8_2_d_P2", "V229", "V120"], "start": "V120", "end": "V229", "side": -1, "loop": 8, "segment": 2, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_3_u", "boundary_map": {"P0": "V336", "P1": "V229", "P2": "W8_3_u_P2", "P3": "W8_3_u_P3"}, "boundary": ["V336", "V229", "W8_3_u_P2", "W8_3_u_P3"], "start": "V336", "end": "V229", "side": 1, "loop": 8, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_3_d", "boundary_map": {"P0": "V336", "P1": "V229", "P2": "W8_3_d_P2", "P3": "W8_3_d_P3"}, "boundary": ["W8_3_d_P3", "W8_3_d_P2", "V229", "V336"], "start": "V336", "end": "V229", "side": -1, "loop": 8, "segment": 3, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_4_u", "boundary_map": {"P0": "V336", "P1": "V441", "P2": "W8_4_u_P2", "P3": "W8_4_u_P3"}, "boundary": ["V336", "V441", "W8_4_u_P2", "W8_4_u_P3"], "start": "V336", "end": "V441", "side": 1, "loop": 8, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_4_d", "boundary_map": {"P0": "V336", "P1": "V441", "P2": "W8_4_d_P2", "P3": "W8_4_d_P3"}, "boundary": ["W8_4_d_P3", "W8_4_d_P2", "V441", "V336"], "start": "V336", "end": "V441", "side": -1, "loop": 8, "segment": 4, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_5_u", "boundary_map": {"P0": "V544", "P1": "V441", "P2": "W8_5_u_P2", "P3": "W8_5_u_P3"}, "boundary": ["V544", "V441", "W8_5_u_P2", "W8_5_u_P3"], "start": "V544", "end": "V441", "side": 1, "loop": 8, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_5_d", "boundary_map": {"P0": "V544", "P1": "V441", "P2": "W8_5_d_P2", "P3": "W8_5_d_P3"}, "boundary": ["W8_5_d_P3", "W8_5_d_P2", "V441", "V544"], "start": "V544", "end": "V441", "side": -1, "loop": 8, "segment": 5, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_6_u", "boundary_map": {"P0": "V544", "P1": "V645", "P2": "W8_6_u_P2", "P3": "W8_6_u_P3"}, "boundary": ["V544", "V645", "W8_6_u_P2", "W8_6_u_P3"], "start": "V544", "end": "V645", "side": 1, "loop": 8, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_6_d", "boundary_map": {"P0": "V544", "P1": "V645", "P2": "W8_6_d_P2", "P3": "W8_6_d_P3"}, "boundary": ["W8_6_d_P3", "W8_6_d_P2", "V645", "V544"], "start": "V544", "end": "V645", "side": -1, "loop": 8, "segment": 6, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_7_u", "boundary_map": {"P0": "V744", "P1": "V645", "P2": "W8_7_u_P2", "P3": "W8_7_u_P3"}, "boundary": ["V744", "V645", "W8_7_u_P2", "W8_7_u_P3"], "start": "V744", "end": "V645", "side": 1, "loop": 8, "segment": 7, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_7_d", "boundary_map": {"P0": "V744", "P1": "V645", "P2": "W8_7_d_P2", "P3": "W8_7_d_P3"}, "boundary": ["W8_7_d_P3", "W8_7_d_P2", "V645", "V744"], "start": "V744", "end": "V645", "side": -1, "loop": 8, "segment": 7, "forward": false, "length": "1/10", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_8_u", "boundary_map": {"P0": "V744", "P1": "V841", "P2": "W8_8_u_P2", "P3": "W8_8_u_P3"}, "boundary": ["V744", "V841", "W8_8_u_P2", "W8_8_u_P3"], "start": "V744", "end": "V841", "side": 1, "loop": 8, "segment": 8, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_8_d", "boundary_map": {"P0": "V744", "P1": "V841", "P2": "W8_8_d_P2", "P3": "W8_8_d_P3"}, "boundary": ["W8_8_d_P3", "W8_8_d_P2", "V841", "V744"], "start": "V744", "end": "V841", "side": -1, "loop": 8, "segment": 8, "forward": true, "length": "1/10", "tangent": ["1", "0"]}, {"kind": "edge", "name": "W8_9_u", "boundary_map": {"P0": "V842", "P1": "V841", "P2": "W8_9_u_P2", "P3": "W8_9_u_P3"}, "boundary": ["V842", "V841", "W8_9_u_P2", "W8_9_u_P3"], "start": "V842", "end": "V841", "side": 1, "loop": 8, "segment": 9, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_9_d", "boundary_map": {"P0": "V842", "P1": "V841", "P2": "W8_9_d_P2", "P3": "W8_9_d_P3"}, "boundary": ["W8_9_d_P3", "W8_9_d_P2", "V841", "V842"], "start": "V842", "end": "V841", "side": -1, "loop": 8, "segment": 9, "forward": false, "length": "1", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_10_u", "boundary_map": {"P0": "V842", "P1": "V843", "P2": "W8_10_u_P2", "P3": "W8_10_u_P3"}, "boundary": ["V842", "V843", "W8_10_u_P2", "W8_10_u_P3"], "start": "V842", "end": "V843", "side": 1, "loop": 8, "segment": 10, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_10_d", "boundary_map": {"P0": "V842", "P1": "V843", "P2": "W8_10_d_P2", "P3": "W8_10_d_P3"}, "boundary": ["W8_10_d_P3", "W8_10_d_P2", "V843", "V842"], "start": "V842", "end": "V843", "side": -1, "loop": 8, "segment": 10, "forward": true, "length": "1", "tangent": ["-1", "0"]}, {"kind": "edge", "name": "W8_11_u", "boundary_map": {"P0": "V746", "P1": "V843", "P2": "W8_11_u_P2", "P3": "W8_11_u_P3"}, "boundary": ["V746", "V843", "W8_11_u_P2", "W8_11_u_P3"], "start": "V746", "end": "V843", "side": 1, "loop": 8, "segment": 11, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_11_d", "boundary_map": {"P0": "V746", "P1": "V843", "P2": "W8_11_d_P2", "P3": "W8_11_d_P3"}, "boundary": ["W8_11_d_P3", "W8_11_d_P2", "V843", "V746"], "start": "V746", "end": "V843", "side": -1, "loop": 8, "segment": 11, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_12_u", "boundary_map": {"P0": "V746", "P1": "V647", "P2": "W8_12_u_P2", "P3": "W8_12_u_P3"}, "boundary": ["V746", "V647", "W8_12_u_P2", "W8_12_u_P3"], "start": "V746", "end": "V647", "side": 1, "loop": 8, "segment": 12, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_12_d", "boundary_map": {"P0": "V746", "P1": "V647", "P2": "W8_12_d_P2", "P3": "W8_12_d_P3"}, "boundary": ["W8_12_d_P3", "W8_12_d_P2", "V647", "V746"], "start": "V746", "end": "V647", "side": -1, "loop": 8, "segment": 12, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_13_u", "boundary_map": {"P0": "V546", "P1": "V647", "P2": "W8_13_u_P2", "P3": "W8_13_u_P3"}, "boundary": ["V546", "V647", "W8_13_u_P2", "W8_13_u_P3"], "start": "V546", "end": "V647", "side": 1, "loop": 8, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_13_d", "boundary_map": {"P0": "V546", "P1": "V647", "P2": "W8_13_d_P2", "P3": "W8_13_d_P3"}, "boundary": ["W8_13_d_P3", "W8_13_d_P2", "V647", "V546"], "start": "V546", "end": "V647", "side": -1, "loop": 8, "segment": 13, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_14_u", "boundary_map": {"P0": "V546", "P1": "V443", "P2": "W8_14_u_P2", "P3": "W8_14_u_P3"}, "boundary": ["V546", "V443", "W8_14_u_P2", "W8_14_u_P3"], "start": "V546", "end": "V443", "side": 1, "loop": 8, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_14_d", "boundary_map": {"P0": "V546", "P1": "V443", "P2": "W8_14_d_P2", "P3": "W8_14_d_P3"}, "boundary": ["W8_14_d_P3", "W8_14_d_P2", "V443", "V546"], "start": "V546", "end": "V443", "side": -1, "loop": 8, "segment": 14, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_15_u", "boundary_map": {"P0": "V338", "P1": "V443", "P2": "W8_15_u_P2", "P3": "W8_15_u_P3"}, "boundary": ["V338", "V443", "W8_15_u_P2", "W8_15_u_P3"], "start": "V338", "end": "V443", "side": 1, "loop": 8, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_15_d", "boundary_map": {"P0": "V338", "P1": "V443", "P2": "W8_15_d_P2", "P3": "W8_15_d_P3"}, "boundary": ["W8_15_d_P3", "W8_15_d_P2", "V443", "V338"], "start": "V338", "end": "V443", "side": -1, "loop": 8, "segment": 15, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_16_u", "boundary_map": {"P0": "V338", "P1": "V231", "P2": "W8_16_u_P2", "P3": "W8_16_u_P3"}, "boundary": ["V338", "V231", "W8_16_u_P2", "W8_16_u_P3"], "start": "V338", "end": "V231", "side": 1, "loop": 8, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_16_d", "boundary_map": {"P0": "V338", "P1": "V231", "P2": "W8_16_d_P2", "P3": "W8_16_d_P3"}, "boundary": ["W8_16_d_P3", "W8_16_d_P2", "V231", "V338"], "start": "V338", "end": "V231", "side": -1, "loop": 8, "segment": 16, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_17_u", "boundary_map": {"P0": "V122", "P1": "V231", "P2": "W8_17_u_P2", "P3": "W8_17_u_P3"}, "boundary": ["V122", "V231", "W8_17_u_P2", "W8_17_u_P3"], "start": "V122", "end": "V231", "side": 1, "loop": 8, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_17_d", "boundary_map": {"P0": "V122", "P1": "V231", "P2": "W8_17_d_P2", "P3": "W8_17_d_P3"}, "boundary": ["W8_17_d_P3", "W8_17_d_P2", "V231", "V122"], "start": "V122", "end": "V231", "side": -1, "loop": 8, "segment": 17, "forward": false, "length": "1/10", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_18_u", "boundary_map": {"P0": "V122", "P1": "V11", "P2": "W8_18_u_P2", "P3": "W8_18_u_P3"}, "boundary": ["V122", "V11", "W8_18_u_P2", "W8_18_u_P3"], "start": "V122", "end": "V11", "side": 1, "loop": 8, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_18_d", "boundary_map": {"P0": "V122", "P1": "V11", "P2": "W8_18_d_P2", "P3": "W8_18_d_P3"}, "boundary": ["W8_18_d_P3", "W8_18_d_P2", "V11", "V122"], "start": "V122", "end": "V11", "side": -1, "loop": 8, "segment": 18, "forward": true, "length": "1/10", "tangent": ["0", "-1"]}, {"kind": "edge", "name": "W8_19_u", "boundary_map": {"P0": "V840", "P1": "V11", "P2": "W8_19_u_P2", "P3": "W8_19_u_P3"}, "boundary": ["V840", "V11", "W8_19_u_P2", "W8_19_u_P3"], "start": "V840", "end": "V11", "side": 1, "loop": 8, "segment": 19, "forward": false, "length": "1/5", "tangent": ["0", "1"]}, {"kind": "edge", "name": "W8_19_d", "boundary_map": {"P0": "V840", "P1": "V11", "P2": "W8_19_d_P2", "P3": "W8_19_d_P3"}, "boundary": ["W8_19_d_P3", "W8_19_d_P2", "V11", "V840"], "start": "V840", "end": "V11", "side": -1, "loop": 8, "segment": 19, "forward": false, "length": "1/5", "tangent": ["0", "1"]}], "triangles": [["V0", "W0_0_u_P3", "W0_19_d_P3"], ["V0", "W0_19_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V10", "C0_TR_P1", "W0_10_d_P3"], ["V10", "W0_10_u_P3", "W0_9_d_P3"], ["V10", "W0_9_u_P3", "C0_TR_P3"], ["V19", "W0_18_d_P2", "C0_TL_P1"], ["V19", "C0_TL_P3", "W0_19_u_P2"], ["V19", "W0_19_d_P2", "W0_18_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V3", "W2_1_d_P2", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W2_0_u_P2"], ["V3", "W2_0_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "W2_1_u_P2"], ["V4", "W3_1_d_P2", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W3_0_u_P2"], ["V4", "W3_0_d_P2", "W0_3_d_P3"], ["V4", "W0_3_u_P3", "W3_1_u_P2"], ["V5", "W4_1_d_P2", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W4_0_u_P2"], ["V5", "W4_0_d_P2", "W0_4_u_P2"], ["V5", "W0_4_d_P2", "W4_1_u_P2"], ["V6", "W5_1_d_P2", "W0_6_d_P3"], ["V6", "W0_6_u_P3", "W5_0_u_P2"], ["V6", "W5_0_d_P2", "W0_5_d_P3"], ["V6", "W0_5_u_P3", "W5_1_u_P2"], ["V7", "W6_1_d_P2", "W0_7_u_P2"], ["V7", "W0_7_d_P2", "W6_0_u_P2"], ["V7", "W6_0_d_P2", "W0_6_u_P2"], ["V7", "W0_6_d_P2", "W6_1_u_P2"], ["V8", "W7_1_d_P2", "W0_8_d_P3"], ["V8", "W0_8_u_P3", "W7_0_u_P2"], ["V8", "W7_0_d_P2", "W0_7_d_P3"], ["V8", "W0_7_u_P3", "W7_1_u_P2"], ["V9", "W8_1_d_P2", "W0_9_u_P2"], ["V9", "W0_9_d_P2", "W8_0_u_P2"], ["V9", "W8_0_d_P2", "W0_8_u_P2"], ["V9", "W0_8_d_P2", "W8_1_u_P2"], ["V11", "W0_10_d_P2", "W8_18_u_P2"], ["V11", "W8_18_d_P2", "W0_11_u_P2"], ["V11", "W0_11_d_P2", "W8_19_u_P2"], ["V11", "W8_19_d_P2", "W0_10_u_P2"], ["V12", "W0_11_u_P3", "W7_18_u_P2"], ["V12", "W7_18_d_P2", "W0_12_d_P3"], ["V12", "W0_12_u_P3", "W7_19_u_P2"], ["V12", "W7_19_d_P2", "W0_11_d_P3"], ["V13", "W0_12_d_P2", "W6_18_u_P2"], ["V13", "W6_18_d_P2", "W0_13_u_P2"], ["V13", "W0_13_d_P2", "W6_19_u_P2"], ["V13", "W6_19_d_P2", "W0_12_u_P2"], ["V14", "W0_13_u_P3", "W5_18_u_P2"], ["V14", "W5_18_d_P2", "W0_14_d_P3"], ["V14", "W0_14_u_P3", "W5_19_u_P2"], ["V14", "W5_19_d_P2", "W0_13_d_P3"], ["V15", "W0_14_d_P2", "W4_18_u_P2"], ["V15", "W4_18_d_P2", "W0_15_u_P2"], ["V15", "W0_15_d_P2", "W4_19_u_P2"], ["V15", "W4_19_d_P2", "W0_14_u_P2"], ["V16", "W0_15_u_P3", "W3_18_u_P2"], ["V16", "W3_18_d_P2", "W0_16_d_P3"], ["V16", "W0_16_u_P3", "W3_19_u_P2"], ["V16", "W3_19_d_P2", "W0_15_d_P3"], ["V17", "W0_16_d_P2", "W2_18_u_P2"], ["V17", "W2_18_d_P2", "W0_17_u_P2"], ["V17", "W0_17_d_P2", "W2_19_u_P2"], ["V17", "W2_19_d_P2", "W0_16_u_P2"], ["V18", "W0_17_u_P3", "W1_18_u_P2"], ["V18", "W1_18_d_P2", "W0_18_d_P3"], ["V18", "W0_18_u_P3", "W1_19_u_P2"], ["V18", "W1_19_d_P2", "W0_17_d_P3"], ["V112", "W1_0_u_P3", "W1_19_d_P3"], ["V112", "W1_19_u_P3", "C1_BL_P3"], ["V112", "C1_BL_P1", "W1_0_d_P3"], ["V113", "W1_2_u_P3", "W1_1_d_P3"], ["V113", "W1_1_u_P3", "C1_BR_P1"], ["V113", "C1_BR_P3", "W1_2_d_P3"], ["V121", "C1_TR_P1", "W1_10_d_P3"], ["V121", "W1_10_u_P3", "W1_9_d_P3"], ["V121", "W1_9_u_P3", "C1_TR_P3"], ["V129", "W1_17_u_P3", "C1_TL_P1"], ["V129", "C1_TL_P3", "W1_18_d_P3"], ["V129", "W1_18_u_P3", "W1_17_d_P3"], ["V114", "W2_2_u_P3", "W1_3_u_P2"], ["V114", "W1_3_d_P2", "W2_1_d_P3"], ["V114", "W2_1_u_P3", "W1_2_u_P2"], ["V114", "W1_2_d_P2", "W2_2_d_P3"], ["V115", "W3_2_u_P3", "W1_4_d_P3"], ["V115", "W1_4_u_P3", "W3_1_d_P3"], ["V115", "W3_1_u_P3", "W1_3_d_P3"], ["V115", "W1_3_u_P3", "W3_2_d_P3"], ["V116", "W4_2_u_P3", "W1_5_u_P2"], ["V116", "W1_5_d_P2", "W4_1_d_P3"], ["V116", "W4_1_u_P3", "W1_4_u_P2"], ["V116", "W1_4_d_P2", "W4_2_d_P3"], ["V117", "W5_2_u_P3", "W1_6_d_P3"], ["V117", "W1_6_u_P3", "W5_1_d_P3"], ["V117", "W5_1_u_P3", "W1_5_d_P3"], ["V117", "W1_5_u_P3", "W5_2_d_P3"], ["V118", "W6_2_u_P3", "W1_7_u_P2"], ["V118", "W1_7_d_P2", "W6_1_d_P3"], ["V118", "W6_1_u_P3", "W1_6_u_P2"], ["V118", "W1_6_d_P2", "W6_2_d_P3"], ["V119", "W7_2_u_P3", "W1_8_d_P3"], ["V119", "W1_8_u_P3", "W7_1_d_P3"], ["V119", "W7_1_u_P3", "W1_7_d_P3"], ["V119", "W1_7_u_P3", "W7_2_d_P3"], ["V120", "W8_2_u_P3", "W1_9_u_P2"], ["V120", "W1_9_d_P2", "W8_1_d_P3"], ["V120", "W8_1_u_P3", "W1_8_u_P2"], ["V120", "W1_8_d_P2", "W8_2_d_P3"], ["V122", "W1_10_d_P2", "W8_17_d_P3"], ["V122", "W8_17_u_P3", "W1_11_u_P2"], ["V122", "W1_11_d_P2", "W8_18_d_P3"], ["V122", "W8_18_u_P3", "W1_10_u_P2"], ["V123", "W1_11_u_P3", "W7_17_d_P3"], ["V123", "W7_17_u_P3", "W1_12_d_P3"], ["V123", "W1_12_u_P3", "W7_18_d_P3"], ["V123", "W7_18_u_P3", "W1_11_d_P3"], ["V124", "W1_12_d_P2", "W6_17_d_P3"], ["V124", "W6_17_u_P3", "W1_13_u_P2"], ["V124", "W1_13_d_P2", "W6_18_d_P3"], ["V124", "W6_18_u_P3", "W1_12_u_P2"], ["V125", "W1_13_u_P3", "W5_17_d_P3"], ["V125", "W5_17_u_P3", "W1_14_d_P3"], ["V125", "W1_14_u_P3", "W5_18_d_P3"], ["V125", "W5_18_u_P3", "W1_13_d_P3"], ["V126", "W1_14_d_P2", "W4_17_d_P3"], ["V126", "W4_17_u_P3", "W1_15_u_P2"], ["V126", "W1_15_d_P2", "W4_18_d_P3"], ["V126", "W4_18_u_P3", "W1_14_u_P2"], ["V127", "W1_15_u_P3", "W3_17_d_P3"], ["V127", "W3_17_u_P3", "W1_16_d_P3"], ["V127", "W1_16_u_P3", "W3_18_d_P3"], ["V127", "W3_18_u_P3", "W1_15_d_P3"], ["V128", "W1_16_d_P2", "W2_17_d_P3"], ["V128", "W2_17_u_P3", "W1_17_u_P2"], ["V128", "W1_17_d_P2", "W2_18_d_P3"], ["V128", "W2_18_u_P3", "W1_16_u_P2"], ["V222", "W2_0_u_P3", "W2_19_d_P3"], ["V222", "W2_19_u_P3", "C2_BL_P3"], ["V222", "C2_BL_P1", "W2_0_d_P3"], ["V223", "W2_3_d_P2", "W2_2_u_P2"], ["V223", "W2_2_d_P2", "C2_BR_P1"], ["V223", "C2_BR_P3", "W2_3_u_P2"], ["V230", "C2_TR_P1", "W2_10_d_P3"], ["V230", "W2_10_u_P3", "W2_9_d_P3"], ["V230", "W2_9_u_P3", "C2_TR_P3"], ["V237", "W2_16_d_P2", "C2_TL_P1"], ["V237", "C2_TL_P3", "W2_17_u_P2"], ["V237", "W2_17_d_P2", "W2_16_u_P2"], ["V224", "W3_3_d_P2", "W2_4_d_P3"], ["V224", "W2_4_u_P3", "W3_2_u_P2"], ["V224", "W3_2_d_P2", "W2_3_d_P3"], ["V224", "W2_3_u_P3", "W3_3_u_P2"], ["V225", "W4_3_d_P2", "W2_5_u_P2"], ["V225", "W2_5_d_P2", "W4_2_u_P2"], ["V225", "W4_2_d_P2", "W2_4_u_P2"], ["V225", "W2_4_d_P2", "W4_3_u_P2"], ["V226", "W5_3_d_P2", "W2_6_d_P3"], ["V226", "W2_6_u_P3", "W5_2_u_P2"], ["V226", "W5_2_d_P2", "W2_5_d_P3"], ["V226", "W2_5_u_P3", "W5_3_u_P2"], ["V227", "W6_3_d_P2", "W2_7_u_P2"], ["V227", "W2_7_d_P2", "W6_2_u_P2"], ["V227", "W6_2_d_P2", "W2_6_u_P2"], ["V227", "W2_6_d_P2", "W6_3_u_P2"], ["V228", "W7_3_d_P2", "W2_8_d_P3"], ["V228", "W2_8_u_P3", "W7_2_u_P2"], ["V228", "W7_2_d_P2", "W2_7_d_P3"], ["V228", "W2_7_u_P3", "W7_3_u_P2"], ["V229", "W8_3_d_P2", "W2_9_u_P2"], ["V229", "W2_9_d_P2", "W8_2_u_P2"], ["V229", "W8_2_d_P2", "W2_8_u_P2"], ["V229", "W2_8_d_P2", "W8_3_u_P2"], ["V231", "W2_10_d_P2", "W8_16_u_P2"], ["V231", "W8_16_d_P2", "W2_11_u_P2"], ["V231", "W2_11_d_P2", "W8_17_u_P2"], ["V231", "W8_17_d_P2", "W2_10_u_P2"], ["V232", "W2_11_u_P3", "W7_16_u_P2"], ["V232", "W7_16_d_P2", "W2_12_d_P3"], ["V232", "W2_12_u_P3", "W7_17_u_P2"], ["V232", "W7_17_d_P2", "W2_11_d_P3"], ["V233", "W2_12_d_P2", "W6_16_u_P2"], ["V233", "W6_16_d_P2", "W2_13_u_P2"], ["V233", "W2_13_d_P2", "W6_17_u_P2"], ["V233", "W6_17_d_P2", "W2_12_u_P2"], ["V234", "W2_13_u_P3", "W5_16_u_P2"], ["V234", "W5_16_d_P2", "W2_14_d_P3"], ["V234", "W2_14_u_P3", "W5_17_u_P2"], ["V234", "W5_17_d_P2", "W2_13_d_P3"], ["V235", "W2_14_d_P2", "W4_16_u_P2"], ["V235", "W4_16_d_P2", "W2_15_u_P2"], ["V235", "W2_15_d_P2", "W4_17_u_P2"], ["V235", "W4_17_d_P2", "W2_14_u_P2"], ["V236", "W2_15_u_P3", "W3_16_u_P2"], ["V236", "W3_16_d_P2", "W2_16_d_P3"], ["V236", "W2_16_u_P3", "W3_17_u_P2"], ["V236", "W3_17_d_P2", "W2_15_d_P3"], ["V330", "W3_0_u_P3", "W3_19_d_P3"], ["V330", "W3_19_u_P3", "C3_BL_P3"], ["V330", "C3_BL_P1", "W3_0_d_P3"], ["V331", "W3_4_u_P3", "W3_3_d_P3"], ["V331", "W3_3_u_P3", "C3_BR_P1"], ["V331", "C3_BR_P3", "W3_4_d_P3"], ["V337", "C3_TR_P1", "W3_10_d_P3"], ["V337", "W3_10_u_P3", "W3_9_d_P3"], ["V337", "W3_9_u_P3", "C3_TR_P3"], ["V343", "W3_15_u_P3", "C3_TL_P1"], ["V343", "C3_TL_P3", "W3_16_d_P3"], ["V343", "W3_16_u_P3", "W3_15_d_P3"], ["V332", "W4_4_u_P3", "W3_5_u_P2"], ["V332", "W3_5_d_P2", "W4_3_d_P3"], ["V332", "W4_3_u_P3", "W3_4_u_P2"], ["V332", "W3_4_d_P2", "W4_4_d_P3"], ["V333", "W5_4_u_P3", "W3_6_d_P3"], ["V333", "W3_6_u_P3", "W5_3_d_P3"], ["V333", "W5_3_u_P3", "W3_5_d_P3"], ["V333", "W3_5_u_P3", "W5_4_d_P3"], ["V334", "W6_4_u_P3", "W3_7_u_P2"], ["V334", "W3_7_d_P2", "W6_3_d_P3"], ["V334", "W6_3_u_P3", "W3_6_u_P2"], ["V334", "W3_6_d_P2", "W6_4_d_P3"], ["V335", "W7_4_u_P3", "W3_8_d_P3"], ["V335", "W3_8_u_P3", "W7_3_d_P3"], ["V335", "W7_3_u_P3", "W3_7_d_P3"], ["V335", "W3_7_u_P3", "W7_4_d_P3"], ["V336", "W8_4_u_P3", "W3_9_u_P2"], ["V336", "W3_9_d_P2", "W8_3_d_P3"], ["V336", "W8_3_u_P3", "W3_8_u_P2"], ["V336", "W3_8_d_P2", "W8_4_d_P3"], ["V338", "W3_10_d_P2", "W8_15_d_P3"], ["V338", "W8_15_u_P3", "W3_11_u_P2"], ["V338", "W3_11_d_P2", "W8_16_d_P3"], ["V338", "W8_16_u_P3", "W3_10_u_P2"], ["V339", "W3_11_u_P3", "W7_15_d_P3"], ["V339", "W7_15_u_P3", "W3_12_d_P3"], ["V339", "W3_12_u_P3", "W7_16_d_P3"], ["V339", "W7_16_u_P3", "W3_11_d_P3"], ["V340", "W3_12_d_P2", "W6_15_d_P3"], ["V340", "W6_15_u_P3", "W3_13_u_P2"], ["V340", "W3_13_d_P2", "W6_16_d_P3"], ["V340", "W6_16_u_P3", "W3_12_u_P2"], ["V341", "W3_13_u_P3", "W5_15_d_P3"], ["V341", "W5_15_u_P3", "W3_14_d_P3"], ["V341", "W3_14_u_P3", "W5_16_d_P3"], ["V341", "W5_16_u_P3", "W3_13_d_P3"], ["V342", "W3_14_d_P2", "W4_15_d_P3"], ["V342", "W4_15_u_P3", "W3_15_u_P2"], ["V342", "W3_15_d_P2", "W4_16_d_P3"], ["V342", "W4_16_u_P3", "W3_14_u_P2"], ["V436", "W4_0_u_P3", "W4_19_d_P3"], ["V436", "W4_19_u_P3", "C4_BL_P3"], ["V436", "C4_BL_P1", "W4_0_d_P3"], ["V437", "W4_5_d_P2", "W4_4_u_P2"], ["V437", "W4_4_d_P2", "C4_BR_P1"], ["V437", "C4_BR_P3", "W4_5_u_P2"], ["V442", "C4_TR_P1", "W4_10_d_P3"], ["V442", "W4_10_u_P3", "W4_9_d_P3"], ["V442", "W4_9_u_P3", "C4_TR_P3"], ["V447", "W4_14_d_P2", "C4_TL_P1"], ["V447", "C4_TL_P3", "W4_15_u_P2"], ["V447", "W4_15_d_P2", "W4_14_u_P2"], ["V438", "W5_5_d_P2", "W4_6_d_P3"], ["V438", "W4_6_u_P3", "W5_4_u_P2"], ["V438", "W5_4_d_P2", "W4_5_d_P3"], ["V438", "W4_5_u_P3", "W5_5_u_P2"], ["V439", "W6_5_d_P2", "W4_7_u_P2"], ["V439", "W4_7_d_P2", "W6_4_u_P2"], ["V439", "W6_4_d_P2", "W4_6_u_P2"], ["V439", "W4_6_d_P2", "W6_5_u_P2"], ["V440", "W7_5_d_P2", "W4_8_d_P3"], ["V440", "W4_8_u_P3", "W7_4_u_P2"], ["V440", "W7_4_d_P2", "W4_7_d_P3"], ["V440", "W4_7_u_P3", "W7_5_u_P2"], ["V441", "W8_5_d_P2", "W4_9_u_P2"], ["V441", "W4_9_d_P2", "W8_4_u_P2"], ["V441", "W8_4_d_P2", "W4_8_u_P2"], ["V441", "W4_8_d_P2", "W8_5_u_P2"], ["V443", "W4_10_d_P2", "W8_14_u_P2"], ["V443", "W8_14_d_P2", "W4_11_u_P2"], ["V443", "W4_11_d_P2", "W8_15_u_P2"], ["V443", "W8_15_d_P2", "W4_10_u_P2"], ["V444", "W4_11_u_P3", "W7_14_u_P2"], ["V444", "W7_14_d_P2", "W4_12_d_P3"], ["V444", "W4_12_u_P3", "W7_15_u_P2"], ["V444", "W7_15_d_P2", "W4_11_d_P3"], ["V445", "W4_12_d_P2", "W6_14_u_P2"], ["V445", "W6_14_d_P2", "W4_13_u_P2"], ["V445", "W4_13_d_P2", "W6_15_u_P2"], ["V445", "W6_15_d_P2", "W4_12_u_P2"], ["V446", "W4_13_u_P3", "W5_14_u_P2"], ["V446", "W5_14_d_P2", "W4_14_d_P3"], ["V446", "W4_14_u_P3", "W5_15_u_P2"], ["V446", "W5_15_d_P2", "W4_13_d_P3"], ["V540", "W5_0_u_P3", "W5_19_d_P3"], ["V540", "W5_19_u_P3", "C5_BL_P3"], ["V540", "C5_BL_P1", "W5_0_d_P3"], ["V541", "W5_6_u_P3", "W5_5_d_P3"], ["V541", "W5_5_u_P3", "C5_BR_P1"], ["V541", "C5_BR_P3", "W5_6_d_P3"], ["V545", "C5_TR_P1", "W5_10_d_P3"], ["V545", "W5_10_u_P3", "W5_9_d_P3"], ["V545", "W5_9_u_P3", "C5_TR_P3"], ["V549", "W5_13_u_P3", "C5_TL_P1"], ["V549", "C5_TL_P3", "W5_14_d_P3"], ["V549", "W5_14_u_P3", "W5_13_d_P3"], ["V542", "W6_6_u_P3", "W5_7_u_P2"], ["V542", "W5_7_d_P2", "W6_5_d_P3"], ["V542", "W6_5_u_P3", "W5_6_u_P2"], ["V542", "W5_6_d_P2", "W6_6_d_P3"], ["V543", "W7_6_u_P3", "W5_8_d_P3"], ["V543", "W5_8_u_P3", "W7_5_d_P3"], ["V543", "W7_5_u_P3", "W5_7_d_P3"], ["V543", "W5_7_u_P3", "W7_6_d_P3"], ["V544", "W8_6_u_P3", "W5_9_u_P2"], ["V544", "W5_9_d_P2", "W8_5_d_P3"], ["V544", "W8_5_u_P3", "W5_8_u_P2"], ["V544", "W5_8_d_P2", "W8_6_d_P3"], ["V546", "W5_10_d_P2", "W8_13_d_P3"], ["V546", "W8_13_u_P3", "W5_11_u_P2"], ["V546", "W5_11_d_P2", "W8_14_d_P3"], ["V546", "W8_14_u_P3", "W5_10_u_P2"], ["V547", "W5_11_u_P3", "W7_13_d_P3"], ["V547", "W7_13_u_P3", "W5_12_d_P3"], ["V547", "W5_12_u_P3", "W7_14_d_P3"], ["V547", "W7_14_u_P3", "W5_11_d_P3"], ["V548", "W5_12_d_P2", "W6_13_d_P3"], ["V548", "W6_13_u_P3", "W5_13_u_P2"], ["V548", "W5_13_d_P2", "W6_14_d_P3"], ["V548", "W6_14_u_P3", "W5_12_u_P2"], ["V642", "W6_0_u_P3", "W6_19_d_P3"], ["V642", "W6_19_u_P3", "C6_BL_P3"], ["V642", "C6_BL_P1", "W6_0_d_P3"], ["V643", "W6_7_d_P2", "W6_6_u_P2"], ["V643", "W6_6_d_P2", "C6_BR_P1"], ["V643", "C6_BR_P3", "W6_7_u_P2"], ["V646", "C6_TR_P1", "W6_10_d_P3"], ["V646", "W6_10_u_P3", "W6_9_d_P3"], ["V646", "W6_9_u_P3", "C6_TR_P3"], ["V649", "W6_12_d_P2", "C6_TL_P1"], ["V649", "C6_TL_P3", "W6_13_u_P2"], ["V649", "W6_13_d_P2", "W6_12_u_P2"], ["V644", "W7_7_d_P2", "W6_8_d_P3"], ["V644", "W6_8_u_P3", "W7_6_u_P2"], ["V644", "W7_6_d_P2", "W6_7_d_P3"], ["V644", "W6_7_u_P3", "W7_7_u_P2"], ["V645", "W8_7_d_P2", "W6_9_u_P2"], ["V645", "W6_9_d_P2", "W8_6_u_P2"], ["V645", "W8_6_d_P2", "W6_8_u_P2"], ["V645", "W6_8_d_P2", "W8_7_u_P2"], ["V647", "W6_10_d_P2", "W8_12_u_P2"], ["V647", "W8_12_d_P2", "W6_11_u_P2"], ["V647", "W6_11_d_P2", "W8_13_u_P2"], ["V647", "W8_13_d_P2", "W6_10_u_P2"], ["V648", "W6_11_u_P3", "W7_12_u_P2"], ["V648", "W7_12_d_P2", "W6_12_d_P3"], ["V648", "W6_12_u_P3", "W7_13_u_P2"], ["V648", "W7_13_d_P2", "W6_11_d_P3"], ["V742", "W7_0_u_P3", "W7_19_d_P3"], ["V742", "W7_19_u_P3", "C7_BL_P3"], ["V742", "C7_BL_P1", "W7_0_d_P3"], ["V743", "W7_8_u_P3", "W7_7_d_P3"], ["V743", "W7_7_u_P3", "C7_BR_P1"], ["V743", "C7_BR_P3", "W7_8_d_P3"], ["V745", "C7_TR_P1", "W7_10_d_P3"], ["V745", "W7_10_u_P3", "W7_9_d_P3"], ["V745", "W7_9_u_P3", "C7_TR_P3"], ["V747", "W7_11_u_P3", "C7_TL_P1"], ["V747", "C7_TL_P3", "W7_12_d_P3"], ["V747", "W7_12_u_P3", "W7_11_d_P3"], ["V744", "W8_8_u_P3", "W7_9_u_P2"], ["V744", "W7_9_d_P2", "W8_7_d_P3"], ["V744", "W8_7_u_P3", "W7_8_u_P2"], ["V744", "W7_8_d_P2", "W8_8_d_P3"], ["V746", "W7_10_d_P2", "W8_11_d_P3"], ["V746", "W8_11_u_P3", "W7_11_u_P2"], ["V746", "W7_11_d_P2", "W8_12_d_P3"], ["V746", "W8_12_u_P3", "W7_10_u_P2"], ["V840", "W8_0_u_P3", "W8_19_d_P3"], ["V840", "W8_19_u_P3", "C8_BL_P3"], ["V840", "C8_BL_P1", "W8_0_d_P3"], ["V841", "W8_9_d_P2", "W8_8_u_P2"], ["V841", "W8_8_d_P2", "C8_BR_P1"], ["V841", "C8_BR_P3", "W8_9_u_P2"], ["V842", "C8_TR_P1", "W8_10_d_P3"], ["V842", "W8_10_u_P3", "W8_9_d_P3"], ["V842", "W8_9_u_P3", "C8_TR_P3"], ["V843", "W8_10_d_P2", "C8_TL_P1"], ["V843", "C8_TL_P3", "W8_11_u_P2"], ["V843", "W8_11_d_P2", "W8_10_u_P2"], ["C0_BL_P2", "BOX0", "BOX1"], ["BOX3", "C0_TL_P2", "C0_TL_P1"], ["BOX3", "C0_TL_P1", "W0_18_d_P2"], ["BOX3", "W0_18_d_P2", "W0_18_d_P3"], ["BOX3", "W0_18_d_P3", "W1_18_d_P2"], ["W1_18_d_P2", "W1_18_d_P3", "C1_TL_P3"], ["W1_18_d_P2", "C1_TL_P3", "C1_TL_P2"], ["BOX3", "W1_18_d_P2", "C1_TL_P2"], ["BOX3", "C1_TL_P2", "C1_TL_P1"], ["BOX3", "C1_TL_P1", "W1_17_u_P3"], ["BOX3", "W1_17_u_P3", "W1_17_u_P2"], ["BOX3", "W1_17_u_P2", "W2_17_u_P3"], ["W2_17_u_P3", "W2_17_u_P2", "C2_TL_P3"], ["W2_17_u_P3", "C2_TL_P3", "C2_TL_P2"], ["BOX3", "W2_17_u_P3", "C2_TL_P2"], ["BOX3", "C2_TL_P2", "C2_TL_P1"], ["BOX3", "C2_TL_P1", "W2_16_d_P2"], ["BOX3", "W2_16_d_P2", "W2_16_d_P3"], ["BOX3", "W2_16_d_P3", "W3_16_d_P2"], ["BOX3", "W3_16_d_P2", "W3_16_d_P3"], ["W3_16_d_P3", "C3_TL_P3", "C3_TL_P2"], ["BOX3", "W3_16_d_P3", "C3_TL_P2"], ["BOX3", "C3_TL_P2", "C3_TL_P1"], ["BOX3", "C3_TL_P1", "W3_15_u_P3"], ["BOX3", "W3_15_u_P3", "W3_15_u_P2"], ["BOX3", "W3_15_u_P2", "W4_15_u_P3"], ["BOX3", "W4_15_u_P3", "W4_15_u_P2"], ["BOX3", "W4_15_u_P2", "C4_TL_P3"], ["BOX3", "C4_TL_P3", "C4_TL_P2"], ["BOX3", "C4_TL_P2", "C4_TL_P1"], ["BOX3", "C4_TL_P1", "W4_14_d_P2"], ["BOX3", "W4_14_d_P2", "W4_14_d_P3"], ["BOX3", "W4_14_d_P3", "W5_14_d_P2"], ["BOX3", "W5_14_d_P2", "W5_14_d_P3"], ["BOX3", "W5_14_d_P3", "C5_TL_P3"], ["BOX3", "C5_TL_P3", "C5_TL_P2"], ["C5_TL_P2", "C5_TL_P1", "W5_13_u_P3"], ["BOX3", "C5_TL_P2", "W5_13_u_P3"], ["BOX3", "W5_13_u_P3", "W5_13_u_P2"], ["BOX3", "W5_13_u_P2", "W6_13_u_P3"], ["BOX3", "W6_13_u_P3", "W6_13_u_P2"], ["BOX3", "W6_13_u_P2", "C6_TL_P3"], ["BOX3", "C6_TL_P3", "C6_TL_P2"], ["C6_TL_P2", "C6_TL_P1", "W6_12_d_P2"], ["C6_TL_P2", "W6_12_d_P2", "W6_12_d_P3"], ["BOX3", "C6_TL_P2", "W6_12_d_P3"], ["BOX3", "W6_12_d_P3", "W7_12_d_P2"], ["BOX3", "W7_12_d_P2", "W7_12_d_P3"], ["BOX3", "W7_12_d_P3", "C7_TL_P3"], ["BOX3", "C7_TL_P3", "C7_TL_P2"], ["C7_TL_P2", "C7_TL_P1", "W7_11_u_P3"], ["C7_TL_P2", "W7_11_u_P3", "W7_11_u_P2"], ["BOX3", "C7_TL_P2", "W7_11_u_P2"], ["BOX3", "W7_11_u_P2", "W8_11_u_P3"], ["BOX3", "W8_11_u_P3", "W8_11_u_P2"], ["BOX3", "W8_11_u_P2", "C8_TL_P3"], ["BOX3", "C8_TL_P3", "C8_TL_P2"], ["BOX2", "BOX3", "C8_TL_P2"], ["BOX2", "C8_TL_P2", "C8_TL_P1"], ["BOX2", "C8_TL_P1", "W8_10_d_P2"], ["BOX2", "W8_10_d_P2", "W8_10_d_P3"], ["BOX2", "W8_10_d_P3", "C8_TR_P1"], ["BOX2", "C8_TR_P1", "C8_TR_P2"], ["BOX1", "BOX2", "C8_TR_P2"], ["BOX1", "C8_TR_P2", "C8_TR_P3"], ["BOX1", "C8_TR_P3", "W8_9_u_P3"], ["BOX1", "W8_9_u_P3", "W8_9_u_P2"], ["W8_9_u_P2", "C8_BR_P3", "C8_BR_P2"], ["BOX1", "W8_9_u_P2", "C8_BR_P2"], ["BOX1", "C8_BR_P2", "C8_BR_P1"], ["BOX1", "C8_BR_P1", "W8_8_d_P2"], ["BOX1", "W8_8_d_P2", "W8_8_d_P3"], ["BOX1", "W8_8_d_P3", "W7_8_d_P2"], ["W7_8_d_P2", "W7_8_d_P3", "C7_BR_P3"], ["W7_8_d_P2", "C7_BR_P3", "C7_BR_P2"], ["BOX1", "W7_8_d_P2", "C7_BR_P2"], ["BOX1", "C7_BR_P2", "C7_BR_P1"], ["BOX1", "C7_BR_P1", "W7_7_u_P3"], ["BOX1", "W7_7_u_P3", "W7_7_u_P2"], ["BOX1", "W7_7_u_P2", "W6_7_u_P3"], ["W6_7_u_P3", "W6_7_u_P2", "C6_BR_P3"], ["W6_7_u_P3", "C6_BR_P3", "C6_BR_P2"], ["BOX1", "W6_7_u_P3", "C6_BR_P2"], ["BOX1", "C6_BR_P2", "C6_BR_P1"], ["BOX1", "C6_BR_P1", "W6_6_d_P2"], ["BOX1", "W6_6_d_P2", "W6_6_d_P3"], ["BOX1", "W6_6_d_P3", "W5_6_d_P2"], ["BOX1", "W5_6_d_P2", "W5_6_d_P3"], ["W5_6_d_P3", "C5_BR_P3", "C5_BR_P2"], ["BOX1", "W5_6_d_P3", "C5_BR_P2"], ["BOX1", "C5_BR_P2", "C5_BR_P1"], ["BOX1", "C5_BR_P1", "W5_5_u_P3"], ["BOX1", "W5_5_u_P3", "W5_5_u_P2"], ["BOX1", "W5_5_u_P2", "W4_5_u_P3"], ["BOX1", "W4_5_u_P3", "W4_5_u_P2"], ["BOX1", "W4_5_u_P2", "C4_BR_P3"], ["BOX1", "C4_BR_P3", "C4_BR_P2"], ["BOX1", "C4_BR_P2", "C4_BR_P1"], ["BOX1", "C4_BR_P1", "W4_4_d_P2"], ["BOX1", "W4_4_d_P2", "W4_4_d_P3"], ["BOX1", "W4_4_d_P3", "W3_4_d_P2"], ["BOX1", "W3_4_d_P2", "W3_4_d_P3"], ["BOX1", "W3_4_d_P3", "C3_BR_P3"], ["BOX1", "C3_BR_P3", "C3_BR_P2"], ["C3_BR_P2", "C3_BR_P1", "W3_3_u_P3"], ["BOX1", "C3_BR_P2", "W3_3_u_P3"], ["BOX1", "W3_3_u_P3", "W3_3_u_P2"], ["BOX1", "W3_3_u_P2", "W2_3_u_P3"], ["BOX1", "W2_3_u_P3", "W2_3_u_P2"], ["BOX1", "W2_3_u_P2", "C2_BR_P3"], ["BOX1", "C2_BR_P3", "C2_BR_P2"], ["C2_BR_P2", "C2_BR_P1", "W2_2_d_P2"], ["C2_BR_P2", "W2_2_d_P2", "W2_2_d_P3"], ["BOX1", "C2_BR_P2", "W2_2_d_P3"], ["BOX1", "W2_2_d_P3", "W1_2_d_P2"], ["BOX1", "W1_2_d_P2", "W1_2_d_P3"], ["BOX1", "W1_2_d_P3", "C1_BR_P3"], ["BOX1", "C1_BR_P3", "C1_BR_P2"], ["C1_BR_P2", "C1_BR_P1", "W1_1_u_P3"], ["C1_BR_P2", "W1_1_u_P3", "W1_1_u_P2"], ["BOX1", "C1_BR_P2", "W1_1_u_P2"], ["BOX1", "W1_1_u_P2", "W0_1_u_P3"], ["BOX1", "W0_1_u_P3", "W0_1_u_P2"], ["BOX1", "W0_1_u_P2", "C0_BR_P3"], ["BOX1", "C0_BR_P3", "C0_BR_P2"], ["C0_BL_P2", "BOX1", "C0_BR_P2"], ["C0_BL_P2", "C0_BR_P2", "C0_BR_P1"], ["C0_BL_P2", "C0_BR_P1", "W0_0_d_P2"], ["C0_BL_P2", "W0_0_d_P2", "W0_0_d_P3"], ["W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["C0_TL_P2", "BOX3", "BOX0"], ["C0_TL_P2", "BOX0", "C0_BL_P2"], ["C0_TL_P2", "C0_BL_P2", "C0_BL_P3"], ["C0_TL_P2", "C0_BL_P3", "W0_19_u_P3"], ["C0_TL_P2", "W0_19_u_P3", "W0_19_u_P2"], ["W0_19_u_P2", "C0_TL_P3", "C0_TL_P2"], ["W0_10_d_P3", "C0_TR_P1", "C0_TR_P2"], ["C0_TR_P2", "C0_TR_P3", "W0_9_u_P3"], ["C0_TR_P2", "W0_9_u_P3", "W0_9_u_P2"], ["C0_TR_P2", "W0_9_u_P2", "W8_1_d_P2"], ["C0_TR_P2", "W8_1_d_P2", "W8_1_d_P3"], ["C0_TR_P2", "W8_1_d_P3", "W1_9_d_P2"], ["C0_TR_P2", "W1_9_d_P2", "W1_9_d_P3"], ["W0_10_d_P3", "C0_TR_P2", "W1_9_d_P3"], ["W0_10_d_P3", "W1_9_d_P3", "W1_10_u_P3"], ["W0_10_d_P3", "W1_10_u_P3", "W1_10_u_P2"], ["W0_10_d_P3", "W1_10_u_P2", "W8_18_u_P3"], ["W0_10_d_P3", "W8_18_u_P3", "W8_18_u_P2"], ["W8_18_u_P2", "W0_10_d_P2", "W0_10_d_P3"], ["W1_0_d_P3", "C1_BL_P1", "C1_BL_P2"], ["C1_BL_P2", "C1_BL_P3", "W1_19_u_P3"], ["C1_BL_P2", "W1_19_u_P3", "W1_19_u_P2"], ["C1_BL_P2", "W1_19_u_P2", "W0_18_u_P3"], ["C1_BL_P2", "W0_18_u_P3", "W0_18_u_P2"], ["C1_BL_P2", "W0_18_u_P2", "W0_19_d_P2"], ["C1_BL_P2", "W0_19_d_P2", "W0_19_d_P3"], ["W1_0_d_P3", "C1_BL_P2", "W0_19_d_P3"], ["W1_0_d_P3", "W0_19_d_P3", "W0_0_u_P3"], ["W1_0_d_P3", "W0_0_u_P3", "W0_0_u_P2"], ["W1_0_d_P3", "W0_0_u_P2", "W0_1_d_P2"], ["W1_0_d_P3", "W0_1_d_P2", "W0_1_d_P3"], ["W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["W1_10_d_P3", "C1_TR_P1", "C1_TR_P2"], ["C1_TR_P2", "C1_TR_P3", "W1_9_u_P3"], ["C1_TR_P2", "W1_9_u_P3", "W1_9_u_P2"], ["C1_TR_P2", "W1_9_u_P2", "W8_2_u_P3"], ["C1_TR_P2", "W8_2_u_P3", "W8_2_u_P2"], ["C1_TR_P2", "W8_2_u_P2", "W2_9_d_P2"], ["C1_TR_P2", "W2_9_d_P2", "W2_9_d_P3"], ["W1_10_d_P3", "C1_TR_P2", "W2_9_d_P3"], ["W1_10_d_P3", "W2_9_d_P3", "W2_10_u_P3"], ["W1_10_d_P3", "W2_10_u_P3", "W2_10_u_P2"], ["W1_10_d_P3", "W2_10_u_P2", "W8_17_d_P2"], ["W1_10_d_P3", "W8_17_d_P2", "W8_17_d_P3"], ["W8_17_d_P3", "W1_10_d_P2", "W1_10_d_P3"], ["W2_0_d_P3", "C2_BL_P1", "C2_BL_P2"], ["C2_BL_P2", "C2_BL_P3", "W2_19_u_P3"], ["C2_BL_P2", "W2_19_u_P3", "W2_19_u_P2"], ["C2_BL_P2", "W2_19_u_P2", "W0_17_d_P2"], ["C2_BL_P2", "W0_17_d_P2", "W0_17_d_P3"], ["C2_BL_P2", "W0_17_d_P3", "W1_19_d_P2"], ["C2_BL_P2", "W1_19_d_P2", "W1_19_d_P3"], ["W2_0_d_P3", "C2_BL_P2", "W1_19_d_P3"], ["W2_0_d_P3", "W1_19_d_P3", "W1_0_u_P3"], ["W2_0_d_P3", "W1_0_u_P3", "W1_0_u_P2"], ["W2_0_d_P3", "W1_0_u_P2", "W0_2_u_P3"], ["W2_0_d_P3", "W0_2_u_P3", "W0_2_u_P2"], ["W0_2_u_P2", "W2_0_d_P2", "W2_0_d_P3"], ["W2_10_d_P3", "C2_TR_P1", "C2_TR_P2"], ["C2_TR_P2", "C2_TR_P3", "W2_9_u_P3"], ["C2_TR_P2", "W2_9_u_P3", "W2_9_u_P2"], ["C2_TR_P2", "W2_9_u_P2", "W8_3_d_P2"], ["C2_TR_P2", "W8_3_d_P2", "W8_3_d_P3"], ["C2_TR_P2", "W8_3_d_P3", "W3_9_d_P2"], ["C2_TR_P2", "W3_9_d_P2", "W3_9_d_P3"], ["W2_10_d_P3", "C2_TR_P2", "W3_9_d_P3"], ["W2_10_d_P3", "W3_9_d_P3", "W3_10_u_P3"], ["W2_10_d_P3", "W3_10_u_P3", "W3_10_u_P2"], ["W2_10_d_P3", "W3_10_u_P2", "W8_16_u_P3"], ["W2_10_d_P3", "W8_16_u_P3", "W8_16_u_P2"], ["W8_16_u_P2", "W2_10_d_P2", "W2_10_d_P3"], ["W3_0_d_P3", "C3_BL_P1", "C3_BL_P2"], ["C3_BL_P2", "C3_BL_P3", "W3_19_u_P3"], ["C3_BL_P2", "W3_19_u_P3", "W3_19_u_P2"], ["C3_BL_P2", "W3_19_u_P2", "W0_16_u_P3"], ["C3_BL_P2", "W0_16_u_P3", "W0_16_u_P2"], ["C3_BL_P2", "W0_16_u_P2", "W2_19_d_P2"], ["C3_BL_P2", "W2_19_d_P2", "W2_19_d_P3"], ["W3_0_d_P3", "C3_BL_P2", "W2_19_d_P3"], ["W3_0_d_P3", "W2_19_d_P3", "W2_0_u_P3"], ["W3_0_d_P3", "W2_0_u_P3", "W2_0_u_P2"], ["W3_0_d_P3", "W2_0_u_P2", "W0_3_d_P2"], ["W3_0_d_P3", "W0_3_d_P2", "W0_3_d_P3"], ["W0_3_d_P3", "W3_0_d_P2", "W3_0_d_P3"], ["W3_10_d_P3", "C3_TR_P1", "C3_TR_P2"], ["C3_TR_P2", "C3_TR_P3", "W3_9_u_P3"], ["C3_TR_P2", "W3_9_u_P3", "W3_9_u_P2"], ["C3_TR_P2", "W3_9_u_P2", "W8_4_u_P3"], ["C3_TR_P2", "W8_4_u_P3", "W8_4_u_P2"], ["C3_TR_P2", "W8_4_u_P2", "W4_9_d_P2"], ["C3_TR_P2", "W4_9_d_P2", "W4_9_d_P3"], ["W3_10_d_P3", "C3_TR_P2", "W4_9_d_P3"], ["W3_10_d_P3", "W4_9_d_P3", "W4_10_u_P3"], ["W3_10_d_P3", "W4_10_u_P3", "W4_10_u_P2"], ["W3_10_d_P3", "W4_10_u_P2", "W8_15_d_P2"], ["W3_10_d_P3", "W8_15_d_P2", "W8_15_d_P3"], ["W8_15_d_P3", "W3_10_d_P2", "W3_10_d_P3"], ["W4_0_d_P3", "C4_BL_P1", "C4_BL_P2"], ["C4_BL_P2", "C4_BL_P3", "W4_19_u_P3"], ["C4_BL_P2", "W4_19_u_P3", "W4_19_u_P2"], ["C4_BL_P2", "W4_19_u_P2", "W0_15_d_P2"], ["C4_BL_P2", "W0_15_d_P2", "W0_15_d_P3"], ["C4_BL_P2", "W0_15_d_P3", "W3_19_d_P2"], ["C4_BL_P2", "W3_19_d_P2", "W3_19_d_P3"], ["W4_0_d_P3", "C4_BL_P2", "W3_19_d_P3"], ["W4_0_d_P3", "W3_19_d_P3", "W3_0_u_P3"], ["W4_0_d_P3", "W3_0_u_P3", "W3_0_u_P2"], ["W4_0_d_P3", "W3_0_u_P2", "W0_4_u_P3"], ["W4_0_d_P3", "W0_4_u_P3", "W0_4_u_P2"], ["W0_4_u_P2", "W4_0_d_P2", "W4_0_d_P3"], ["W4_10_d_P3", "C4_TR_P1", "C4_TR_P2"], ["C4_TR_P2", "C4_TR_P3", "W4_9_u_P3"], ["C4_TR_P2", "W4_9_u_P3", "W4_9_u_P2"], ["C4_TR_P2", "W4_9_u_P2", "W8_5_d_P2"], ["C4_TR_P2", "W8_5_d_P2", "W8_5_d_P3"], ["C4_TR_P2", "W8_5_d_P3", "W5_9_d_P2"], ["C4_TR_P2", "W5_9_d_P2", "W5_9_d_P3"], ["W4_10_d_P3", "C4_TR_P2", "W5_9_d_P3"], ["W4_10_d_P3", "W5_9_d_P3", "W5_10_u_P3"], ["W4_10_d_P3", "W5_10_u_P3", "W5_10_u_P2"], ["W4_10_d_P3", "W5_10_u_P2", "W8_14_u_P3"], ["W4_10_d_P3", "W8_14_u_P3", "W8_14_u_P2"], ["W8_14_u_P2", "W4_10_d_P2", "W4_10_d_P3"], ["W5_0_d_P3", "C5_BL_P1", "C5_BL_P2"], ["C5_BL_P2", "C5_BL_P3", "W5_19_u_P3"], ["C5_BL_P2", "W5_19_u_P3", "W5_19_u_P2"], ["C5_BL_P2", "W5_19_u_P2", "W0_14_u_P3"], ["C5_BL_P2", "W0_14_u_P3", "W0_14_u_P2"], ["C5_BL_P2", "W0_14_u_P2", "W4_19_d_P2"], ["C5_BL_P2", "W4_19_d_P2", "W4_19_d_P3"], ["W5_0_d_P3", "C5_BL_P2", "W4_19_d_P3"], ["W5_0_d_P3", "W4_19_d_P3", "W4_0_u_P3"], ["W5_0_d_P3", "W4_0_u_P3", "W4_0_u_P2"], ["W5_0_d_P3", "W4_0_u_P2", "W0_5_d_P2"], ["W5_0_d_P3", "W0_5_d_P2", "W0_5_d_P3"], ["W0_5_d_P3", "W5_0_d_P2", "W5_0_d_P3"], ["W5_10_d_P3", "C5_TR_P1", "C5_TR_P2"], ["C5_TR_P2", "C5_TR_P3", "W5_9_u_P3"], ["C5_TR_P2", "W5_9_u_P3", "W5_9_u_P2"], ["C5_TR_P2", "W5_9_u_P2", "W8_6_u_P3"], ["C5_TR_P2", "W8_6_u_P3", "W8_6_u_P2"], ["C5_TR_P2", "W8_6_u_P2", "W6_9_d_P2"], ["C5_TR_P2", "W6_9_d_P2", "W6_9_d_P3"], ["W5_10_d_P3", "C5_TR_P2", "W6_9_d_P3"], ["W5_10_d_P3", "W6_9_d_P3", "W6_10_u_P3"], ["W5_10_d_P3", "W6_10_u_P3", "W6_10_u_P2"], ["W5_10_d_P3", "W6_10_u_P2", "W8_13_d_P2"], ["W5_10_d_P3", "W8_13_d_P2", "W8_13_d_P3"], ["W8_13_d_P3", "W5_10_d_P2", "W5_10_d_P3"], ["W6_0_d_P3", "C6_BL_P1", "C6_BL_P2"], ["C6_BL_P2", "C6_BL_P3", "W6_19_u_P3"], ["C6_BL_P2", "W6_19_u_P3", "W6_19_u_P2"], ["C6_BL_P2", "W6_19_u_P2", "W0_13_d_P2"], ["C6_BL_P2", "W0_13_d_P2", "W0_13_d_P3"], ["C6_BL_P2", "W0_13_d_P3", "W5_19_d_P2"], ["C6_BL_P2", "W5_19_d_P2", "W5_19_d_P3"], ["W6_0_d_P3", "C6_BL_P2", "W5_19_d_P3"], ["W6_0_d_P3", "W5_19_d_P3", "W5_0_u_P3"], ["W6_0_d_P3", "W5_0_u_P3", "W5_0_u_P2"], ["W6_0_d_P3", "W5_0_u_P2", "W0_6_u_P3"], ["W6_0_d_P3", "W0_6_u_P3", "W0_6_u_P2"], ["W0_6_u_P2", "W6_0_d_P2", "W6_0_d_P3"], ["W6_10_d_P3", "C6_TR_P1", "C6_TR_P2"], ["C6_TR_P2", "C6_TR_P3", "W6_9_u_P3"], ["C6_TR_P2", "W6_9_u_P3", "W6_9_u_P2"], ["C6_TR_P2", "W6_9_u_P2", "W8_7_d_P2"], ["C6_TR_P2", "W8_7_d_P2", "W8_7_d_P3"], ["C6_TR_P2", "W8_7_d_P3", "W7_9_d_P2"], ["C6_TR_P2", "W7_9_d_P2", "W7_9_d_P3"], ["W6_10_d_P3", "C6_TR_P2", "W7_9_d_P3"], ["W6_10_d_P3", "W7_9_d_P3", "W7_10_u_P3"], ["W6_10_d_P3", "W7_10_u_P3", "W7_10_u_P2"], ["W6_10_d_P3", "W7_10_u_P2", "W8_12_u_P3"], ["W6_10_d_P3", "W8_12_u_P3", "W8_12_u_P2"], ["W8_12_u_P2", "W6_10_d_P2", "W6_10_d_P3"], ["W7_0_d_P3", "C7_BL_P1", "C7_BL_P2"], ["C7_BL_P2", "C7_BL_P3", "W7_19_u_P3"], ["C7_BL_P2", "W7_19_u_P3", "W7_19_u_P2"], ["C7_BL_P2", "W7_19_u_P2", "W0_12_u_P3"], ["C7_BL_P2", "W0_12_u_P3", "W0_12_u_P2"], ["C7_BL_P2", "W0_12_u_P2", "W6_19_d_P2"], ["C7_BL_P2", "W6_19_d_P2", "W6_19_d_P3"], ["W7_0_d_P3", "C7_BL_P2", "W6_19_d_P3"], ["W7_0_d_P3", "W6_19_d_P3", "W6_0_u_P3"], ["W7_0_d_P3", "W6_0_u_P3", "W6_0_u_P2"], ["W7_0_d_P3", "W6_0_u_P2", "W0_7_d_P2"], ["W7_0_d_P3", "W0_7_d_P2", "W0_7_d_P3"], ["W0_7_d_P3", "W7_0_d_P2", "W7_0_d_P3"], ["W7_10_d_P3", "C7_TR_P1", "C7_TR_P2"], ["C7_TR_P2", "C7_TR_P3", "W7_9_u_P3"], ["C7_TR_P2", "W7_9_u_P3", "W7_9_u_P2"], ["C7_TR_P2", "W7_9_u_P2", "W8_8_u_P3"], ["C7_TR_P2", "W8_8_u_P3", "W8_8_u_P2"], ["C7_TR_P2", "W8_8_u_P2", "W8_9_d_P2"], ["C7_TR_P2", "W8_9_d_P2", "W8_9_d_P3"], ["W7_10_d_P3", "C7_TR_P2", "W8_9_d_P3"], ["W7_10_d_P3", "W8_9_d_P3", "W8_10_u_P3"], ["W7_10_d_P3", "W8_10_u_P3", "W8_10_u_P2"], ["W7_10_d_P3", "W8_10_u_P2", "W8_11_d_P2"], ["W7_10_d_P3", "W8_11_d_P2", "W8_11_d_P3"], ["W8_11_d_P3", "W7_10_d_P2", "W7_10_d_P3"], ["W8_0_d_P3", "C8_BL_P1", "C8_BL_P2"], ["C8_BL_P2", "C8_BL_P3", "W8_19_u_P3"], ["C8_BL_P2", "W8_19_u_P3", "W8_19_u_P2"], ["C8_BL_P2", "W8_19_u_P2", "W0_11_d_P2"], ["C8_BL_P2", "W0_11_d_P2", "W0_11_d_P3"], ["C8_BL_P2", "W0_11_d_P3", "W7_19_d_P2"], ["C8_BL_P2", "W7_19_d_P2", "W7_19_d_P3"], ["W8_0_d_P3", "C8_BL_P2", "W7_19_d_P3"], ["W8_0_d_P3", "W7_19_d_P3", "W7_0_u_P3"], ["W8_0_d_P3", "W7_0_u_P3", "W7_0_u_P2"], ["W8_0_d_P3", "W7_0_u_P2", "W0_8_u_P3"], ["W8_0_d_P3", "W0_8_u_P3", "W0_8_u_P2"], ["W0_8_u_P2", "W8_0_d_P2", "W8_0_d_P3"], ["W0_9_d_P3", "W0_10_u_P3", "W0_10_u_P2"], ["W0_9_d_P3", "W0_10_u_P2", "W8_19_d_P2"], ["W0_9_d_P3", "W8_19_d_P2", "W8_19_d_P3"], ["W0_9_d_P3", "W8_19_d_P3", "W8_0_u_P3"], ["W0_9_d_P3", "W8_0_u_P3", "W8_0_u_P2"], ["W8_0_u_P2", "W0_9_d_P2", "W0_9_d_P3"], ["W7_18_u_P2", "W0_11_u_P3", "W0_11_u_P2"], ["W7_18_u_P2", "W0_11_u_P2", "W8_18_d_P2"], ["W7_18_u_P2", "W8_18_d_P2", "W8_18_d_P3"], ["W7_18_u_P2", "W8_18_d_P3", "W1_11_d_P2"], ["W7_18_u_P2", "W1_11_d_P2", "W1_11_d_P3"], ["W1_11_d_P3", "W7_18_u_P3", "W7_18_u_P2"], ["W6_18_u_P2", "W0_12_d_P2", "W0_12_d_P3"], ["W6_18_u_P2", "W0_12_d_P3", "W7_18_d_P2"], ["W6_18_u_P2", "W7_18_d_P2", "W7_18_d_P3"], ["W6_18_u_P2", "W7_18_d_P3", "W1_12_u_P3"], ["W6_18_u_P2", "W1_12_u_P3", "W1_12_u_P2"], ["W1_12_u_P2", "W6_18_u_P3", "W6_18_u_P2"], ["W5_18_u_P2", "W0_13_u_P3", "W0_13_u_P2"], ["W5_18_u_P2", "W0_13_u_P2", "W6_18_d_P2"], ["W5_18_u_P2", "W6_18_d_P2", "W6_18_d_P3"], ["W5_18_u_P2", "W6_18_d_P3", "W1_13_d_P2"], ["W5_18_u_P2", "W1_13_d_P2", "W1_13_d_P3"], ["W1_13_d_P3", "W5_18_u_P3", "W5_18_u_P2"], ["W4_18_u_P2", "W0_14_d_P2", "W0_14_d_P3"], ["W4_18_u_P2", "W0_14_d_P3", "W5_18_d_P2"], ["W4_18_u_P2", "W5_18_d_P2", "W5_18_d_P3"], ["W4_18_u_P2", "W5_18_d_P3", "W1_14_u_P3"], ["W4_18_u_P2", "W1_14_u_P3", "W1_14_u_P2"], ["W1_14_u_P2", "W4_18_u_P3", "W4_18_u_P2"], ["W3_18_u_P2", "W0_15_u_P3", "W0_15_u_P2"], ["W3_18_u_P2", "W0_15_u_P2", "W4_18_d_P2"], ["W3_18_u_P2", "W4_18_d_P2", "W4_18_d_P3"], ["W3_18_u_P2", "W4_18_d_P3", "W1_15_d_P2"], ["W3_18_u_P2", "W1_15_d_P2", "W1_15_d_P3"], ["W1_15_d_P3", "W3_18_u_P3", "W3_18_u_P2"], ["W2_18_u_P2", "W0_16_d_P2", "W0_16_d_P3"], ["W2_18_u_P2", "W0_16_d_P3", "W3_18_d_P2"], ["W2_18_u_P2", "W3_18_d_P2", "W3_18_d_P3"], ["W2_18_u_P2", "W3_18_d_P3", "W1_16_u_P3"], ["W2_18_u_P2", "W1_16_u_P3", "W1_16_u_P2"], ["W1_16_u_P2", "W2_18_u_P3", "W2_18_u_P2"], ["W1_18_u_P2", "W0_17_u_P3", "W0_17_u_P2"], ["W1_18_u_P2", "W0_17_u_P2", "W2_18_d_P2"], ["W1_18_u_P2", "W2_18_d_P2", "W2_18_d_P3"], ["W1_18_u_P2", "W2_18_d_P3", "W1_17_d_P2"], ["W1_18_u_P2", "W1_17_d_P2", "W1_17_d_P3"], ["W1_17_d_P3", "W1_18_u_P3", "W1_18_u_P2"], ["W2_1_u_P2", "W0_2_d_P2", "W0_2_d_P3"], ["W2_1_u_P2", "W0_2_d_P3", "W1_1_d_P2"], ["W2_1_u_P2", "W1_1_d_P2", "W1_1_d_P3"], ["W2_1_u_P2", "W1_1_d_P3", "W1_2_u_P3"], ["W2_1_u_P2", "W1_2_u_P3", "W1_2_u_P2"], ["W1_2_u_P2", "W2_1_u_P3", "W2_1_u_P2"], ["W3_1_u_P2", "W0_3_u_P3", "W0_3_u_P2"], ["W3_1_u_P2", "W0_3_u_P2", "W2_1_d_P2"], ["W3_1_u_P2", "W2_1_d_P2", "W2_1_d_P3"], ["W3_1_u_P2", "W2_1_d_P3", "W1_3_d_P2"], ["W3_1_u_P2", "W1_3_d_P2", "W1_3_d_P3"], ["W1_3_d_P3", "W3_1_u_P3", "W3_1_u_P2"], ["W4_1_u_P2", "W0_4_d_P2", "W0_4_d_P3"], ["W4_1_u_P2", "W0_4_d_P3", "W3_1_d_P2"], ["W4_1_u_P2", "W3_1_d_P2", "W3_1_d_P3"], ["W4_1_u_P2", "W3_1_d_P3", "W1_4_u_P3"], ["W4_1_u_P2", "W1_4_u_P3", "W1_4_u_P2"], ["W1_4_u_P2", "W4_1_u_P3", "W4_1_u_P2"], ["W5_1_u_P2", "W0_5_u_P3", "W0_5_u_P2"], ["W5_1_u_P2", "W0_5_u_P2", "W4_1_d_P2"], ["W5_1_u_P2", "W4_1_d_P2", "W4_1_d_P3"], ["W5_1_u_P2", "W4_1_d_P3", "W1_5_d_P2"], ["W5_1_u_P2", "W1_5_d_P2", "W1_5_d_P3"], ["W1_5_d_P3", "W5_1_u_P3", "W5_1_u_P2"], ["W6_1_u_P2", "W0_6_d_P2", "W0_6_d_P3"], ["W6_1_u_P2", "W0_6_d_P3", "W5_1_d_P2"], ["W6_1_u_P2", "W5_1_d_P2", "W5_1_d_P3"], ["W6_1_u_P2", "W5_1_d_P3", "W1_6_u_P3"], ["W6_1_u_P2", "W1_6_u_P3", "W1_6_u_P2"], ["W1_6_u_P2", "W6_1_u_P3", "W6_1_u_P2"], ["W7_1_u_P2", "W0_7_u_P3", "W0_7_u_P2"], ["W7_1_u_P2", "W0_7_u_P2", "W6_1_d_P2"], ["W7_1_u_P2", "W6_1_d_P2", "W6_1_d_P3"], ["W7_1_u_P2", "W6_1_d_P3", "W1_7_d_P2"], ["W7_1_u_P2", "W1_7_d_P2", "W1_7_d_P3"], ["W1_7_d_P3", "W7_1_u_P3", "W7_1_u_P2"], ["W8_1_u_P2", "W0_8_d_P2", "W0_8_d_P3"], ["W8_1_u_P2", "W0_8_d_P3", "W7_1_d_P2"], ["W8_1_u_P2", "W7_1_d_P2", "W7_1_d_P3"], ["W8_1_u_P2", "W7_1_d_P3", "W1_8_u_P3"], ["W8_1_u_P2", "W1_8_u_P3", "W1_8_u_P2"], ["W1_8_u_P2", "W8_1_u_P3", "W8_1_u_P2"], ["W7_17_d_P3", "W1_11_u_P3", "W1_11_u_P2"], ["W7_17_d_P3", "W1_11_u_P2", "W8_17_u_P3"], ["W7_17_d_P3", "W8_17_u_P3", "W8_17_u_P2"], ["W7_17_d_P3", "W8_17_u_P2", "W2_11_d_P2"], ["W7_17_d_P3", "W2_11_d_P2", "W2_11_d_P3"], ["W2_11_d_P3", "W7_17_d_P2", "W7_17_d_P3"], ["W6_17_d_P3", "W1_12_d_P2", "W1_12_d_P3"], ["W6_17_d_P3", "W1_12_d_P3", "W7_17_u_P3"], ["W6_17_d_P3", "W7_17_u_P3", "W7_17_u_P2"], ["W6_17_d_P3", "W7_17_u_P2", "W2_12_u_P3"], ["W6_17_d_P3", "W2_12_u_P3", "W2_12_u_P2"], ["W2_12_u_P2", "W6_17_d_P2", "W6_17_d_P3"], ["W5_17_d_P3", "W1_13_u_P3", "W1_13_u_P2"], ["W5_17_d_P3", "W1_13_u_P2", "W6_17_u_P3"], ["W5_17_d_P3", "W6_17_u_P3", "W6_17_u_P2"], ["W5_17_d_P3", "W6_17_u_P2", "W2_13_d_P2"], ["W5_17_d_P3", "W2_13_d_P2", "W2_13_d_P3"], ["W2_13_d_P3", "W5_17_d_P2", "W5_17_d_P3"], ["W4_17_d_P3", "W1_14_d_P2", "W1_14_d_P3"], ["W4_17_d_P3", "W1_14_d_P3", "W5_17_u_P3"], ["W4_17_d_P3", "W5_17_u_P3", "W5_17_u_P2"], ["W4_17_d_P3", "W5_17_u_P2", "W2_14_u_P3"], ["W4_17_d_P3", "W2_14_u_P3", "W2_14_u_P2"], ["W2_14_u_P2", "W4_17_d_P2", "W4_17_d_P3"], ["W3_17_d_P3", "W1_15_u_P3", "W1_15_u_P2"], ["W3_17_d_P3", "W1_15_u_P2", "W4_17_u_P3"], ["W3_17_d_P3", "W4_17_u_P3", "W4_17_u_P2"], ["W3_17_d_P3", "W4_17_u_P2", "W2_15_d_P2"], ["W3_17_d_P3", "W2_15_d_P2", "W2_15_d_P3"], ["W2_15_d_P3", "W3_17_d_P2", "W3_17_d_P3"], ["W2_17_d_P3", "W1_16_d_P2", "W1_16_d_P3"], ["W2_17_d_P3", "W1_16_d_P3", "W3_17_u_P3"], ["W2_17_d_P3", "W3_17_u_P3", "W3_17_u_P2"], ["W2_17_d_P3", "W3_17_u_P2", "W2_16_u_P3"], ["W2_17_d_P3", "W2_16_u_P3", "W2_16_u_P2"], ["W2_16_u_P2", "W2_17_d_P2", "W2_17_d_P3"], ["W3_2_d_P3", "W1_3_u_P3", "W1_3_u_P2"], ["W3_2_d_P3", "W1_3_u_P2", "W2_2_u_P3"], ["W3_2_d_P3", "W2_2_u_P3", "W2_2_u_P2"], ["W3_2_d_P3", "W2_2_u_P2", "W2_3_d_P2"], ["W3_2_d_P3", "W2_3_d_P2", "W2_3_d_P3"], ["W2_3_d_P3", "W3_2_d_P2", "W3_2_d_P3"], ["W4_2_d_P3", "W1_4_d_P2", "W1_4_d_P3"], ["W4_2_d_P3", "W1_4_d_P3", "W3_2_u_P3"], ["W4_2_d_P3", "W3_2_u_P3", "W3_2_u_P2"], ["W4_2_d_P3", "W3_2_u_P2", "W2_4_u_P3"], ["W4_2_d_P3", "W2_4_u_P3", "W2_4_u_P2"], ["W2_4_u_P2", "W4_2_d_P2", "W4_2_d_P3"], ["W5_2_d_P3", "W1_5_u_P3", "W1_5_u_P2"], ["W5_2_d_P3", "W1_5_u_P2", "W4_2_u_P3"], ["W5_2_d_P3", "W4_2_u_P3", "W4_2_u_P2"], ["W5_2_d_P3", "W4_2_u_P2", "W2_5_d_P2"], ["W5_2_d_P3", "W2_5_d_P2", "W2_5_d_P3"], ["W2_5_d_P3", "W5_2_d_P2", "W5_2_d_P3"], ["W6_2_d_P3", "W1_6_d_P2", "W1_6_d_P3"], ["W6_2_d_P3", "W1_6_d_P3", "W5_2_u_P3"], ["W6_2_d_P3", "W5_2_u_P3", "W5_2_u_P2"], ["W6_2_d_P3", "W5_2_u_P2", "W2_6_u_P3"], ["W6_2_d_P3", "W2_6_u_P3", "W2_6_u_P2"], ["W2_6_u_P2", "W6_2_d_P2", "W6_2_d_P3"], ["W7_2_d_P3", "W1_7_u_P3", "W1_7_u_P2"], ["W7_2_d_P3", "W1_7_u_P2", "W6_2_u_P3"], ["W7_2_d_P3", "W6_2_u_P3", "W6_2_u_P2"], ["W7_2_d_P3", "W6_2_u_P2", "W2_7_d_P2"], ["W7_2_d_P3", "W2_7_d_P2", "W2_7_d_P3"], ["W2_7_d_P3", "W7_2_d_P2", "W7_2_d_P3"], ["W8_2_d_P3", "W1_8_d_P2", "W1_8_d_P3"], ["W8_2_d_P3", "W1_8_d_P3", "W7_2_u_P3"], ["W8_2_d_P3", "W7_2_u_P3", "W7_2_u_P2"], ["W8_2_d_P3", "W7_2_u_P2", "W2_8_u_P3"], ["W8_2_d_P3", "W2_8_u_P3", "W2_8_u_P2"], ["W2_8_u_P2", "W8_2_d_P2", "W8_2_d_P3"], ["W7_16_u_P2", "W2_11_u_P3", "W2_11_u_P2"], ["W7_16_u_P2", "W2_11_u_P2", "W8_16_d_P2"], ["W7_16_u_P2", "W8_16_d_P2", "W8_16_d_P3"], ["W7_16_u_P2", "W8_16_d_P3", "W3_11_d_P2"], ["W7_16_u_P2", "W3_11_d_P2", "W3_11_d_P3"], ["W3_11_d_P3", "W7_16_u_P3", "W7_16_u_P2"], ["W6_16_u_P2", "W2_12_d_P2", "W2_12_d_P3"], ["W6_16_u_P2", "W2_12_d_P3", "W7_16_d_P2"], ["W6_16_u_P2", "W7_16_d_P2", "W7_16_d_P3"], ["W6_16_u_P2", "W7_16_d_P3", "W3_12_u_P3"], ["W6_16_u_P2", "W3_12_u_P3", "W3_12_u_P2"], ["W3_12_u_P2", "W6_16_u_P3", "W6_16_u_P2"], ["W5_16_u_P2", "W2_13_u_P3", "W2_13_u_P2"], ["W5_16_u_P2", "W2_13_u_P2", "W6_16_d_P2"], ["W5_16_u_P2", "W6_16_d_P2", "W6_16_d_P3"], ["W5_16_u_P2", "W6_16_d_P3", "W3_13_d_P2"], ["W5_16_u_P2", "W3_13_d_P2", "W3_13_d_P3"], ["W3_13_d_P3", "W5_16_u_P3", "W5_16_u_P2"], ["W4_16_u_P2", "W2_14_d_P2", "W2_14_d_P3"], ["W4_16_u_P2", "W2_14_d_P3", "W5_16_d_P2"], ["W4_16_u_P2", "W5_16_d_P2", "W5_16_d_P3"], ["W4_16_u_P2", "W5_16_d_P3", "W3_14_u_P3"], ["W4_16_u_P2", "W3_14_u_P3", "W3_14_u_P2"], ["W3_14_u_P2", "W4_16_u_P3", "W4_16_u_P2"], ["W3_16_u_P2", "W2_15_u_P3", "W2_15_u_P2"], ["W3_16_u_P2", "W2_15_u_P2", "W4_16_d_P2"], ["W3_16_u_P2", "W4_16_d_P2", "W4_16_d_P3"], ["W3_16_u_P2", "W4_16_d_P3", "W3_15_d_P2"], ["W3_16_u_P2", "W3_15_d_P2", "W3_15_d_P3"], ["W3_15_d_P3", "W3_16_u_P3", "W3_16_u_P2"], ["W4_3_u_P2", "W2_4_d_P2", "W2_4_d_P3"], ["W4_3_u_P2", "W2_4_d_P3", "W3_3_d_P2"], ["W4_3_u_P2", "W3_3_d_P2", "W3_3_d_P3"], ["W4_3_u_P2", "W3_3_d_P3", "W3_4_u_P3"], ["W4_3_u_P2", "W3_4_u_P3", "W3_4_u_P2"], ["W3_4_u_P2", "W4_3_u_P3", "W4_3_u_P2"], ["W5_3_u_P2", "W2_5_u_P3", "W2_5_u_P2"], ["W5_3_u_P2", "W2_5_u_P2", "W4_3_d_P2"], ["W5_3_u_P2", "W4_3_d_P2", "W4_3_d_P3"], ["W5_3_u_P2", "W4_3_d_P3", "W3_5_d_P2"], ["W5_3_u_P2", "W3_5_d_P2", "W3_5_d_P3"], ["W3_5_d_P3", "W5_3_u_P3", "W5_3_u_P2"], ["W6_3_u_P2", "W2_6_d_P2", "W2_6_d_P3"], ["W6_3_u_P2", "W2_6_d_P3", "W5_3_d_P2"], ["W6_3_u_P2", "W5_3_d_P2", "W5_3_d_P3"], ["W6_3_u_P2", "W5_3_d_P3", "W3_6_u_P3"], ["W6_3_u_P2", "W3_6_u_P3", "W3_6_u_P2"], ["W3_6_u_P2", "W6_3_u_P3", "W6_3_u_P2"], ["W7_3_u_P2", "W2_7_u_P3", "W2_7_u_P2"], ["W7_3_u_P2", "W2_7_u_P2", "W6_3_d_P2"], ["W7_3_u_P2", "W6_3_d_P2", "W6_3_d_P3"], ["W7_3_u_P2", "W6_3_d_P3", "W3_7_d_P2"], ["W7_3_u_P2", "W3_7_d_P2", "W3_7_d_P3"], ["W3_7_d_P3", "W7_3_u_P3", "W7_3_u_P2"], ["W8_3_u_P2", "W2_8_d_P2", "W2_8_d_P3"], ["W8_3_u_P2", "W2_8_d_P3", "W7_3_d_P2"], ["W8_3_u_P2", "W7_3_d_P2", "W7_3_d_P3"], ["W8_3_u_P2", "W7_3_d_P3", "W3_8_u_P3"], ["W8_3_u_P2", "W3_8_u_P3", "W3_8_u_P2"], ["W3_8_u_P2", "W8_3_u_P3", "W8_3_u_P2"], ["W7_15_d_P3", "W3_11_u_P3", "W3_11_u_P2"], ["W7_15_d_P3", "W3_11_u_P2", "W8_15_u_P3"], ["W7_15_d_P3", "W8_15_u_P3", "W8_15_u_P2"], ["W7_15_d_P3", "W8_15_u_P2", "W4_11_d_P2"], ["W7_15_d_P3", "W4_11_d_P2", "W4_11_d_P3"], ["W4_11_d_P3", "W7_15_d_P2", "W7_15_d_P3"], ["W6_15_d_P3", "W3_12_d_P2", "W3_12_d_P3"], ["W6_15_d_P3", "W3_12_d_P3", "W7_15_u_P3"], ["W6_15_d_P3", "W7_15_u_P3", "W7_15_u_P2"], ["W6_15_d_P3", "W7_15_u_P2", "W4_12_u_P3"], ["W6_15_d_P3", "W4_12_u_P3", "W4_12_u_P2"], ["W4_12_u_P2", "W6_15_d_P2", "W6_15_d_P3"], ["W5_15_d_P3", "W3_13_u_P3", "W3_13_u_P2"], ["W5_15_d_P3", "W3_13_u_P2", "W6_15_u_P3"], ["W5_15_d_P3", "W6_15_u_P3", "W6_15_u_P2"], ["W5_15_d_P3", "W6_15_u_P2", "W4_13_d_P2"], ["W5_15_d_P3", "W4_13_d_P2", "W4_13_d_P3"], ["W4_13_d_P3", "W5_15_d_P2", "W5_15_d_P3"], ["W4_15_d_P3", "W3_14_d_P2", "W3_14_d_P3"], ["W4_15_d_P3", "W3_14_d_P3", "W5_15_u_P3"], ["W4_15_d_P3", "W5_15_u_P3", "W5_15_u_P2"], ["W4_15_d_P3", "W5_15_u_P2", "W4_14_u_P3"], ["W4_15_d_P3", "W4_14_u_P3", "W4_14_u_P2"], ["W4_14_u_P2", "W4_15_d_P2", "W4_15_d_P3"], ["W5_4_d_P3", "W3_5_u_P3", "W3_5_u_P2"], ["W5_4_d_P3", "W3_5_u_P2", "W4_4_u_P3"], ["W5_4_d_P3", "W4_4_u_P3", "W4_4_u_P2"], ["W5_4_d_P3", "W4_4_u_P2", "W4_5_d_P2"], ["W5_4_d_P3", "W4_5_d_P2", "W4_5_d_P3"], ["W4_5_d_P3", "W5_4_d_P2", "W5_4_d_P3"], ["W6_4_d_P3", "W3_6_d_P2", "W3_6_d_P3"], ["W6_4_d_P3", "W3_6_d_P3", "W5_4_u_P3"], ["W6_4_d_P3", "W5_4_u_P3", "W5_4_u_P2"], ["W6_4_d_P3", "W5_4_u_P2", "W4_6_u_P3"], ["W6_4_d_P3", "W4_6_u_P3", "W4_6_u_P2"], ["W4_6_u_P2", "W6_4_d_P2", "W6_4_d_P3"], ["W7_4_d_P3", "W3_7_u_P3", "W3_7_u_P2"], ["W7_4_d_P3", "W3_7_u_P2", "W6_4_u_P3"], ["W7_4_d_P3", "W6_4_u_P3", "W6_4_u_P2"], ["W7_4_d_P3", "W6_4_u_P2", "W4_7_d_P2"], ["W7_4_d_P3", "W4_7_d_P2", "W4_7_d_P3"], ["W4_7_d_P3", "W7_4_d_P2", "W7_4_d_P3"], ["W8_4_d_P3", "W3_8_d_P2", "W3_8_d_P3"], ["W8_4_d_P3", "W3_8_d_P3", "W7_4_u_P3"], ["W8_4_d_P3", "W7_4_u_P3", "W7_4_u_P2"], ["W8_4_d_P3", "W7_4_u_P2", "W4_8_u_P3"], ["W8_4_d_P3", "W4_8_u_P3", "W4_8_u_P2"], ["W4_8_u_P2", "W8_4_d_P2", "W8_4_d_P3"], ["W7_14_u_P2", "W4_11_u_P3", "W4_11_u_P2"], ["W7_14_u_P2", "W4_11_u_P2", "W8_14_d_P2"], ["W7_14_u_P2", "W8_14_d_P2", "W8_14_d_P3"], ["W7_14_u_P2", "W8_14_d_P3", "W5_11_d_P2"], ["W7_14_u_P2", "W5_11_d_P2", "W5_11_d_P3"], ["W5_11_d_P3", "W7_14_u_P3", "W7_14_u_P2"], ["W6_14_u_P2", "W4_12_d_P2", "W4_12_d_P3"], ["W6_14_u_P2", "W4_12_d_P3", "W7_14_d_P2"], ["W6_14_u_P2", "W7_14_d_P2", "W7_14_d_P3"], ["W6_14_u_P2", "W7_14_d_P3", "W5_12_u_P3"], ["W6_14_u_P2", "W5_12_u_P3", "W5_12_u_P2"], ["W5_12_u_P2", "W6_14_u_P3", "W6_14_u_P2"], ["W5_14_u_P2", "W4_13_u_P3", "W4_13_u_P2"], ["W5_14_u_P2", "W4_13_u_P2", "W6_14_d_P2"], ["W5_14_u_P2", "W6_14_d_P2", "W6_14_d_P3"], ["W5_14_u_P2", "W6_14_d_P3", "W5_13_d_P2"], ["W5_14_u_P2", "W5_13_d_P2", "W5_13_d_P3"], ["W5_13_d_P3", "W5_14_u_P3", "W5_14_u_P2"], ["W6_5_u_P2", "W4_6_d_P2", "W4_6_d_P3"], ["W6_5_u_P2", "W4_6_d_P3", "W5_5_d_P2"], ["W6_5_u_P2", "W5_5_d_P2", "W5_5_d_P3"], ["W6_5_u_P2", "W5_5_d_P3", "W5_6_u_P3"], ["W6_5_u_P2", "W5_6_u_P3", "W5_6_u_P2"], ["W5_6_u_P2", "W6_5_u_P3", "W6_5_u_P2"], ["W7_5_u_P2", "W4_7_u_P3", "W4_7_u_P2"], ["W7_5_u_P2", "W4_7_u_P2", "W6_5_d_P2"], ["W7_5_u_P2", "W6_5_d_P2", "W6_5_d_P3"], ["W7_5_u_P2", "W6_5_d_P3", "W5_7_d_P2"], ["W7_5_u_P2", "W5_7_d_P2", "W5_7_d_P3"], ["W5_7_d_P3", "W7_5_u_P3", "W7_5_u_P2"], ["W8_5_u_P2", "W4_8_d_P2", "W4_8_d_P3"], ["W8_5_u_P2", "W4_8_d_P3", "W7_5_d_P2"], ["W8_5_u_P2", "W7_5_d_P2", "W7_5_d_P3"], ["W8_5_u_P2", "W7_5_d_P3", "W5_8_u_P3"], ["W8_5_u_P2", "W5_8_u_P3", "W5_8_u_P2"], ["W5_8_u_P2", "W8_5_u_P3", "W8_5_u_P2"], ["W7_13_d_P3", "W5_11_u_P3", "W5_11_u_P2"], ["W7_13_d_P3", "W5_11_u_P2", "W8_13_u_P3"], ["W7_13_d_P3", "W8_13_u_P3", "W8_13_u_P2"], ["W7_13_d_P3", "W8_13_u_P2", "W6_11_d_P2"], ["W7_13_d_P3", "W6_11_d_P2", "W6_11_d_P3"], ["W6_11_d_P3", "W7_13_d_P2", "W7_13_d_P3"], ["W6_13_d_P3", "W5_12_d_P2", "W5_12_d_P3"], ["W6_13_d_P3", "W5_12_d_P3", "W7_13_u_P3"], ["W6_13_d_P3", "W7_13_u_P3", "W7_13_u_P2"], ["W6_13_d_P3", "W7_13_u_P2", "W6_12_u_P3"], ["W6_13_d_P3", "W6_12_u_P3", "W6_12_u_P2"], ["W6_12_u_P2", "W6_13_d_P2", "W6_13_d_P3"], ["W7_6_d_P3", "W5_7_u_P3", "W5_7_u_P2"], ["W7_6_d_P3", "W5_7_u_P2", "W6_6_u_P3"], ["W7_6_d_P3", "W6_6_u_P3", "W6_6_u_P2"], ["W7_6_d_P3", "W6_6_u_P2", "W6_7_d_P2"], ["W7_6_d_P3", "W6_7_d_P2", "W6_7_d_P3"], ["W6_7_d_P3", "W7_6_d_P2", "W7_6_d_P3"], ["W8_6_d_P3", "W5_8_d_P2", "W5_8_d_P3"], ["W8_6_d_P3", "W5_8_d_P3", "W7_6_u_P3"], ["W8_6_d_P3", "W7_6_u_P3", "W7_6_u_P2"], ["W8_6_d_P3", "W7_6_u_P2", "W6_8_u_P3"], ["W8_6_d_P3", "W6_8_u_P3", "W6_8_u_P2"], ["W6_8_u_P2", "W8_6_d_P2", "W8_6_d_P3"], ["W7_12_u_P2", "W6_11_u_P3", "W6_11_u_P2"], ["W7_12_u_P2", "W6_11_u_P2", "W8_12_d_P2"], ["W7_12_u_P2", "W8_12_d_P2", "W8_12_d_P3"], ["W7_12_u_P2", "W8_12_d_P3", "W7_11_d_P2"], ["W7_12_u_P2", "W7_11_d_P2", "W7_11_d_P3"], ["W7_11_d_P3", "W7_12_u_P3", "W7_12_u_P2"], ["W8_7_u_P2", "W6_8_d_P2", "W6_8_d_P3"], ["W8_7_u_P2", "W6_8_d_P3", "W7_7_d_P2"], ["W8_7_u_P2", "W7_7_d_P2", "W7_7_d_P3"], ["W8_7_u_P2", "W7_7_d_P3", "W7_8_u_P3"], ["W8_7_u_P2", "W7_8_u_P3", "W7_8_u_P2"], ["W7_8_u_P2", "W8_7_u_P3", "W8_7_u_P2"]], "junction_triangles": [["V0", "W0_0_u_P3", "W0_19_d_P3"], ["V0", "W0_19_u_P3", "C0_BL_P3"], ["V0", "C0_BL_P1", "W0_0_d_P3"], ["V1", "W0_1_d_P2", "W0_0_u_P2"], ["V1", "W0_0_d_P2", "C0_BR_P1"], ["V1", "C0_BR_P3", "W0_1_u_P2"], ["V10", "C0_TR_P1", "W0_10_d_P3"], ["V10", "W0_10_u_P3", "W0_9_d_P3"], ["V10", "W0_9_u_P3", "C0_TR_P3"], ["V19", "W0_18_d_P2", "C0_TL_P1"], ["V19", "C0_TL_P3", "W0_19_u_P2"], ["V19", "W0_19_d_P2", "W0_18_u_P2"], ["V2", "W1_1_d_P2", "W0_2_d_P3"], ["V2", "W0_2_u_P3", "W1_0_u_P2"], ["V2", "W1_0_d_P2", "W0_1_d_P3"], ["V2", "W0_1_u_P3", "W1_1_u_P2"], ["V3", "W2_1_d_P2", "W0_3_u_P2"], ["V3", "W0_3_d_P2", "W2_0_u_P2"], ["V3", "W2_0_d_P2", "W0_2_u_P2"], ["V3", "W0_2_d_P2", "W2_1_u_P2"], ["V4", "W3_1_d_P2", "W0_4_d_P3"], ["V4", "W0_4_u_P3", "W3_0_u_P2"], ["V4", "W3_0_d_P2", "W0_3_d_P3"], ["V4", "W0_3_u_P3", "W3_1_u_P2"], ["V5", "W4_1_d_P2", "W0_5_u_P2"], ["V5", "W0_5_d_P2", "W4_0_u_P2"], ["V5", "W4_0_d_P2", "W0_4_u_P2"], ["V5", "W0_4_d_P2", "W4_1_u_P2"], ["V6", "W5_1_d_P2", "W0_6_d_P3"], ["V6", "W0_6_u_P3", "W5_0_u_P2"], ["V6", "W5_0_d_P2", "W0_5_d_P3"], ["V6", "W0_5_u_P3", "W5_1_u_P2"], ["V7", "W6_1_d_P2", "W0_7_u_P2"], ["V7", "W0_7_d_P2", "W6_0_u_P2"], ["V7", "W6_0_d_P2", "W0_6_u_P2"], ["V7", "W0_6_d_P2", "W6_1_u_P2"], ["V8", "W7_1_d_P2", "W0_8_d_P3"], ["V8", "W0_8_u_P3", "W7_0_u_P2"], ["V8", "W7_0_d_P2", "W0_7_d_P3"], ["V8", "W0_7_u_P3", "W7_1_u_P2"], ["V9", "W8_1_d_P2", "W0_9_u_P2"], ["V9", "W0_9_d_P2", "W8_0_u_P2"], ["V9", "W8_0_d_P2", "W0_8_u_P2"], ["V9", "W0_8_d_P2", "W8_1_u_P2"], ["V11", "W0_10_d_P2", "W8_18_u_P2"], ["V11", "W8_18_d_P2", "W0_11_u_P2"], ["V11", "W0_11_d_P2", "W8_19_u_P2"], ["V11", "W8_19_d_P2", "W0_10_u_P2"], ["V12", "W0_11_u_P3", "W7_18_u_P2"], ["V12", "W7_18_d_P2", "W0_12_d_P3"], ["V12", "W0_12_u_P3", "W7_19_u_P2"], ["V12", "W7_19_d_P2", "W0_11_d_P3"], ["V13", "W0_12_d_P2", "W6_18_u_P2"], ["V13", "W6_18_d_P2", "W0_13_u_P2"], ["V13", "W0_13_d_P2", "W6_19_u_P2"], ["V13", "W6_19_d_P2", "W0_12_u_P2"], ["V14", "W0_13_u_P3", "W5_18_u_P2"], ["V14", "W5_18_d_P2", "W0_14_d_P3"], ["V14", "W0_14_u_P3", "W5_19_u_P2"], ["V14", "W5_19_d_P2", "W0_13_d_P3"], ["V15", "W0_14_d_P2", "W4_18_u_P2"], ["V15", "W4_18_d_P2", "W0_15_u_P2"], ["V15", "W0_15_d_P2", "W4_19_u_P2"], ["V15", "W4_19_d_P2", "W0_14_u_P2"], ["V16", "W0_15_u_P3", "W3_18_u_P2"], ["V16", "W3_18_d_P2", "W0_16_d_P3"], ["V16", "W0_16_u_P3", "W3_19_u_P2"], ["V16", "W3_19_d_P2", "W0_15_d_P3"], ["V17", "W0_16_d_P2", "W2_18_u_P2"], ["V17", "W2_18_d_P2", "W0_17_u_P2"], ["V17", "W0_17_d_P2", "W2_19_u_P2"], ["V17", "W2_19_d_P2", "W0_16_u_P2"], ["V18", "W0_17_u_P3", "W1_18_u_P2"], ["V18", "W1_18_d_P2", "W0_18_d_P3"], ["V18", "W0_18_u_P3", "W1_19_u_P2"], ["V18", "W1_19_d_P2", "W0_17_d_P3"], ["V112", "W1_0_u_P3", "W1_19_d_P3"], ["V112", "W1_19_u_P3", "C1_BL_P3"], ["V112", "C1_BL_P1", "W1_0_d_P3"], ["V113", "W1_2_u_P3", "W1_1_d_P3"], ["V113", "W1_1_u_P3", "C1_BR_P1"], ["V113", "C1_BR_P3", "W1_2_d_P3"], ["V121", "C1_TR_P1", "W1_10_d_P3"], ["V121", "W1_10_u_P3", "W1_9_d_P3"], ["V121", "W1_9_u_P3", "C1_TR_P3"], ["V129", "W1_17_u_P3", "C1_TL_P1"], ["V129", "C1_TL_P3", "W1_18_d_P3"], ["V129", "W1_18_u_P3", "W1_17_d_P3"], ["V114", "W2_2_u_P3", "W1_3_u_P2"], ["V114", "W1_3_d_P2", "W2_1_d_P3"], ["V114", "W2_1_u_P3", "W1_2_u_P2"], ["V114", "W1_2_d_P2", "W2_2_d_P3"], ["V115", "W3_2_u_P3", "W1_4_d_P3"], ["V115", "W1_4_u_P3", "W3_1_d_P3"], ["V115", "W3_1_u_P3", "W1_3_d_P3"], ["V115", "W1_3_u_P3", "W3_2_d_P3"], ["V116", "W4_2_u_P3", "W1_5_u_P2"], ["V116", "W1_5_d_P2", "W4_1_d_P3"], ["V116", "W4_1_u_P3", "W1_4_u_P2"], ["V116", "W1_4_d_P2", "W4_2_d_P3"], ["V117", "W5_2_u_P3", "W1_6_d_P3"], ["V117", "W1_6_u_P3", "W5_1_d_P3"], ["V117", "W5_1_u_P3", "W1_5_d_P3"], ["V117", "W1_5_u_P3", "W5_2_d_P3"], ["V118", "W6_2_u_P3", "W1_7_u_P2"], ["V118", "W1_7_d_P2", "W6_1_d_P3"], ["V118", "W6_1_u_P3", "W1_6_u_P2"], ["V118", "W1_6_d_P2", "W6_2_d_P3"], ["V119", "W7_2_u_P3", "W1_8_d_P3"], ["V119", "W1_8_u_P3", "W7_1_d_P3"], ["V119", "W7_1_u_P3", "W1_7_d_P3"], ["V119", "W1_7_u_P3", "W7_2_d_P3"], ["V120", "W8_2_u_P3", "W1_9_u_P2"], ["V120", "W1_9_d_P2", "W8_1_d_P3"], ["V120", "W8_1_u_P3", "W1_8_u_P2"], ["V120", "W1_8_d_P2", "W8_2_d_P3"], ["V122", "W1_10_d_P2", "W8_17_d_P3"], ["V122", "W8_17_u_P3", "W1_11_u_P2"], ["V122", "W1_11_d_P2", "W8_18_d_P3"], ["V122", "W8_18_u_P3", "W1_10_u_P2"], ["V123", "W1_11_u_P3", "W7_17_d_P3"], ["V123", "W7_17_u_P3", "W1_12_d_P3"], ["V123", "W1_12_u_P3", "W7_18_d_P3"], ["V123", "W7_18_u_P3", "W1_11_d_P3"], ["V124", "W1_12_d_P2", "W6_17_d_P3"], ["V124", "W6_17_u_P3", "W1_13_u_P2"], ["V124", "W1_13_d_P2", "W6_18_d_P3"], ["V124", "W6_18_u_P3", "W1_12_u_P2"], ["V125", "W1_13_u_P3", "W5_17_d_P3"], ["V125", "W5_17_u_P3", "W1_14_d_P3"], ["V125", "W1_14_u_P3", "W5_18_d_P3"], ["V125", "W5_18_u_P3", "W1_13_d_P3"], ["V126", "W1_14_d_P2", "W4_17_d_P3"], ["V126", "W4_17_u_P3", "W1_15_u_P2"], ["V126", "W1_15_d_P2", "W4_18_d_P3"], ["V126", "W4_18_u_P3", "W1_14_u_P2"], ["V127", "W1_15_u_P3", "W3_17_d_P3"], ["V127", "W3_17_u_P3", "W1_16_d_P3"], ["V127", "W1_16_u_P3", "W3_18_d_P3"], ["V127", "W3_18_u_P3", "W1_15_d_P3"], ["V128", "W1_16_d_P2", "W2_17_d_P3"], ["V128", "W2_17_u_P3", "W1_17_u_P2"], ["V128", "W1_17_d_P2", "W2_18_d_P3"], ["V128", "W2_18_u_P3", "W1_16_u_P2"], ["V222", "W2_0_u_P3", "W2_19_d_P3"], ["V222", "W2_19_u_P3", "C2_BL_P3"], ["V222", "C2_BL_P1", "W2_0_d_P3"], ["V223", "W2_3_d_P2", "W2_2_u_P2"], ["V223", "W2_2_d_P2", "C2_BR_P1"], ["V223", "C2_BR_P3", "W2_3_u_P2"], ["V230", "C2_TR_P1", "W2_10_d_P3"], ["V230", "W2_10_u_P3", "W2_9_d_P3"], ["V230", "W2_9_u_P3", "C2_TR_P3"], ["V237", "W2_16_d_P2", "C2_TL_P1"], ["V237", "C2_TL_P3", "W2_17_u_P2"], ["V237", "W2_17_d_P2", "W2_16_u_P2"], ["V224", "W3_3_d_P2", "W2_4_d_P3"], ["V224", "W2_4_u_P3", "W3_2_u_P2"], ["V224", "W3_2_d_P2", "W2_3_d_P3"], ["V224", "W2_3_u_P3", "W3_3_u_P2"], ["V225", "W4_3_d_P2", "W2_5_u_P2"], ["V225", "W2_5_d_P2", "W4_2_u_P2"], ["V225", "W4_2_d_P2", "W2_4_u_P2"], ["V225", "W2_4_d_P2", "W4_3_u_P2"], ["V226", "W5_3_d_P2", "W2_6_d_P3"], ["V226", "W2_6_u_P3", "W5_2_u_P2"], ["V226", "W5_2_d_P2", "W2_5_d_P3"], ["V226", "W2_5_u_P3", "W5_3_u_P2"], ["V227", "W6_3_d_P2", "W2_7_u_P2"], ["V227", "W2_7_d_P2", "W6_2_u_P2"], ["V227", "W6_2_d_P2", "W2_6_u_P2"], ["V227", "W2_6_d_P2", "W6_3_u_P2"], ["V228", "W7_3_d_P2", "W2_8_d_P3"], ["V228", "W2_8_u_P3", "W7_2_u_P2"], ["V228", "W7_2_d_P2", "W2_7_d_P3"], ["V228", "W2_7_u_P3", "W7_3_u_P2"], ["V229", "W8_3_d_P2", "W2_9_u_P2"], ["V229", "W2_9_d_P2", "W8_2_u_P2"], ["V229", "W8_2_d_P2", "W2_8_u_P2"], ["V229", "W2_8_d_P2", "W8_3_u_P2"], ["V231", "W2_10_d_P2", "W8_16_u_P2"], ["V231", "W8_16_d_P2", "W2_11_u_P2"], ["V231", "W2_11_d_P2", "W8_17_u_P2"], ["V231", "W8_17_d_P2", "W2_10_u_P2"], ["V232", "W2_11_u_P3", "W7_16_u_P2"], ["V232", "W7_16_d_P2", "W2_12_d_P3"], ["V232", "W2_12_u_P3", "W7_17_u_P2"], ["V232", "W7_17_d_P2", "W2_11_d_P3"], ["V233", "W2_12_d_P2", "W6_16_u_P2"], ["V233", "W6_16_d_P2", "W2_13_u_P2"], ["V233", "W2_13_d_P2", "W6_17_u_P2"], ["V233", "W6_17_d_P2", "W2_12_u_P2"], ["V234", "W2_13_u_P3", "W5_16_u_P2"], ["V234", "W5_16_d_P2", "W2_14_d_P3"], ["V234", "W2_14_u_P3", "W5_17_u_P2"], ["V234", "W5_17_d_P2", "W2_13_d_P3"], ["V235", "W2_14_d_P2", "W4_16_u_P2"], ["V235", "W4_16_d_P2", "W2_15_u_P2"], ["V235", "W2_15_d_P2", "W4_17_u_P2"], ["V235", "W4_17_d_P2", "W2_14_u_P2"], ["V236", "W2_15_u_P3", "W3_16_u_P2"], ["V236", "W3_16_d_P2", "W2_16_d_P3"], ["V236", "W2_16_u_P3", "W3_17_u_P2"], ["V236", "W3_17_d_P2", "W2_15_d_P3"], ["V330", "W3_0_u_P3", "W3_19_d_P3"], ["V330", "W3_19_u_P3", "C3_BL_P3"], ["V330", "C3_BL_P1", "W3_0_d_P3"], ["V331", "W3_4_u_P3", "W3_3_d_P3"], ["V331", "W3_3_u_P3", "C3_BR_P1"], ["V331", "C3_BR_P3", "W3_4_d_P3"], ["V337", "C3_TR_P1", "W3_10_d_P3"], ["V337", "W3_10_u_P3", "W3_9_d_P3"], ["V337", "W3_9_u_P3", "C3_TR_P3"], ["V343", "W3_15_u_P3", "C3_TL_P1"], ["V343", "C3_TL_P3", "W3_16_d_P3"], ["V343", "W3_16_u_P3", "W3_15_d_P3"], ["V332", "W4_4_u_P3", "W3_5_u_P2"], ["V332", "W3_5_d_P2", "W4_3_d_P3"], ["V332", "W4_3_u_P3", "W3_4_u_P2"], ["V332", "W3_4_d_P2", "W4_4_d_P3"], ["V333", "W5_4_u_P3", "W3_6_d_P3"], ["V333", "W3_6_u_P3", "W5_3_d_P3"], ["V333", "W5_3_u_P3", "W3_5_d_P3"], ["V333", "W3_5_u_P3", "W5_4_d_P3"], ["V334", "W6_4_u_P3", "W3_7_u_P2"], ["V334", "W3_7_d_P2", "W6_3_d_P3"], ["V334", "W6_3_u_P3", "W3_6_u_P2"], ["V334", "W3_6_d_P2", "W6_4_d_P3"], ["V335", "W7_4_u_P3", "W3_8_d_P3"], ["V335", "W3_8_u_P3", "W7_3_d_P3"], ["V335", "W7_3_u_P3", "W3_7_d_P3"], ["V335", "W3_7_u_P3", "W7_4_d_P3"], ["V336", "W8_4_u_P3", "W3_9_u_P2"], ["V336", "W3_9_d_P2", "W8_3_d_P3"], ["V336", "W8_3_u_P3", "W3_8_u_P2"], ["V336", "W3_8_d_P2", "W8_4_d_P3"], ["V338", "W3_10_d_P2", "W8_15_d_P3"], ["V338", "W8_15_u_P3", "W3_11_u_P2"], ["V338", "W3_11_d_P2", "W8_16_d_P3"], ["V338", "W8_16_u_P3", "W3_10_u_P2"], ["V339", "W3_11_u_P3", "W7_15_d_P3"], ["V339", "W7_15_u_P3", "W3_12_d_P3"], ["V339", "W3_12_u_P3", "W7_16_d_P3"], ["V339", "W7_16_u_P3", "W3_11_d_P3"], ["V340", "W3_12_d_P2", "W6_15_d_P3"], ["V340", "W6_15_u_P3", "W3_13_u_P2"], ["V340", "W3_13_d_P2", "W6_16_d_P3"], ["V340", "W6_16_u_P3", "W3_12_u_P2"], ["V341", "W3_13_u_P3", "W5_15_d_P3"], ["V341", "W5_15_u_P3", "W3_14_d_P3"], ["V341", "W3_14_u_P3", "W5_16_d_P3"], ["V341", "W5_16_u_P3", "W3_13_d_P3"], ["V342", "W3_14_d_P2", "W4_15_d_P3"], ["V342", "W4_15_u_P3", "W3_15_u_P2"], ["V342", "W3_15_d_P2", "W4_16_d_P3"], ["V342", "W4_16_u_P3", "W3_14_u_P2"], ["V436", "W4_0_u_P3", "W4_19_d_P3"], ["V436", "W4_19_u_P3", "C4_BL_P3"], ["V436", "C4_BL_P1", "W4_0_d_P3"], ["V437", "W4_5_d_P2", "W4_4_u_P2"], ["V437", "W4_4_d_P2", "C4_BR_P1"], ["V437", "C4_BR_P3", "W4_5_u_P2"], ["V442", "C4_TR_P1", "W4_10_d_P3"], ["V442", "W4_10_u_P3", "W4_9_d_P3"], ["V442", "W4_9_u_P3", "C4_TR_P3"], ["V447", "W4_14_d_P2", "C4_TL_P1"], ["V447", "C4_TL_P3", "W4_15_u_P2"], ["V447", "W4_15_d_P2", "W4_14_u_P2"], ["V438", "W5_5_d_P2", "W4_6_d_P3"], ["V438", "W4_6_u_P3", "W5_4_u_P2"], ["V438", "W5_4_d_P2", "W4_5_d_P3"], ["V438", "W4_5_u_P3", "W5_5_u_P2"], ["V439", "W6_5_d_P2", "W4_7_u_P2"], ["V439", "W4_7_d_P2", "W6_4_u_P2"], ["V439", "W6_4_d_P2", "W4_6_u_P2"], ["V439", "W4_6_d_P2", "W6_5_u_P2"], ["V440", "W7_5_d_P2", "W4_8_d_P3"], ["V440", "W4_8_u_P3", "W7_4_u_P2"], ["V440", "W7_4_d_P2", "W4_7_d_P3"], ["V440", "W4_7_u_P3", "W7_5_u_P2"], ["V441", "W8_5_d_P2", "W4_9_u_P2"], ["V441", "W4_9_d_P2", "W8_4_u_P2"], ["V441", "W8_4_d_P2", "W4_8_u_P2"], ["V441", "W4_8_d_P2", "W8_5_u_P2"], ["V443", "W4_10_d_P2", "W8_14_u_P2"], ["V443", "W8_14_d_P2", "W4_11_u_P2"], ["V443", "W4_11_d_P2", "W8_15_u_P2"], ["V443", "W8_15_d_P2", "W4_10_u_P2"], ["V444", "W4_11_u_P3", "W7_14_u_P2"], ["V444", "W7_14_d_P2", "W4_12_d_P3"], ["V444", "W4_12_u_P3", "W7_15_u_P2"], ["V444", "W7_15_d_P2", "W4_11_d_P3"], ["V445", "W4_12_d_P2", "W6_14_u_P2"], ["V445", "W6_14_d_P2", "W4_13_u_P2"], ["V445", "W4_13_d_P2", "W6_15_u_P2"], ["V445", "W6_15_d_P2", "W4_12_u_P2"], ["V446", "W4_13_u_P3", "W5_14_u_P2"], ["V446", "W5_14_d_P2", "W4_14_d_P3"], ["V446", "W4_14_u_P3", "W5_15_u_P2"], ["V446", "W5_15_d_P2", "W4_13_d_P3"], ["V540", "W5_0_u_P3", "W5_19_d_P3"], ["V540", "W5_19_u_P3", "C5_BL_P3"], ["V540", "C5_BL_P1", "W5_0_d_P3"], ["V541", "W5_6_u_P3", "W5_5_d_P3"], ["V541", "W5_5_u_P3", "C5_BR_P1"], ["V541", "C5_BR_P3", "W5_6_d_P3"], ["V545", "C5_TR_P1", "W5_10_d_P3"], ["V545", "W5_10_u_P3", "W5_9_d_P3"], ["V545", "W5_9_u_P3", "C5_TR_P3"], ["V549", "W5_13_u_P3", "C5_TL_P1"], ["V549", "C5_TL_P3", "W5_14_d_P3"], ["V549", "W5_14_u_P3", "W5_13_d_P3"], ["V542", "W6_6_u_P3", "W5_7_u_P2"], ["V542", "W5_7_d_P2", "W6_5_d_P3"], ["V542", "W6_5_u_P3", "W5_6_u_P2"], ["V542", "W5_6_d_P2", "W6_6_d_P3"], ["V543", "W7_6_u_P3", "W5_8_d_P3"], ["V543", "W5_8_u_P3", "W7_5_d_P3"], ["V543", "W7_5_u_P3", "W5_7_d_P3"], ["V543", "W5_7_u_P3", "W7_6_d_P3"], ["V544", "W8_6_u_P3", "W5_9_u_P2"], ["V544", "W5_9_d_P2", "W8_5_d_P3"], ["V544", "W8_5_u_P3", "W5_8_u_P2"], ["V544", "W5_8_d_P2", "W8_6_d_P3"], ["V546", "W5_10_d_P2", "W8_13_d_P3"], ["V546", "W8_13_u_P3", "W5_11_u_P2"], ["V546", "W5_11_d_P2", "W8_14_d_P3"], ["V546", "W8_14_u_P3", "W5_10_u_P2"], ["V547", "W5_11_u_P3", "W7_13_d_P3"], ["V547", "W7_13_u_P3", "W5_12_d_P3"], ["V547", "W5_12_u_P3", "W7_14_d_P3"], ["V547", "W7_14_u_P3", "W5_11_d_P3"], ["V548", "W5_12_d_P2", "W6_13_d_P3"], ["V548", "W6_13_u_P3", "W5_13_u_P2"], ["V548", "W5_13_d_P2", "W6_14_d_P3"], ["V548", "W6_14_u_P3", "W5_12_u_P2"], ["V642", "W6_0_u_P3", "W6_19_d_P3"], ["V642", "W6_19_u_P3", "C6_BL_P3"], ["V642", "C6_BL_P1", "W6_0_d_P3"], ["V643", "W6_7_d_P2", "W6_6_u_P2"], ["V643", "W6_6_d_P2", "C6_BR_P1"], ["V643", "C6_BR_P3", "W6_7_u_P2"], ["V646", "C6_TR_P1", "W6_10_d_P3"], ["V646", "W6_10_u_P3", "W6_9_d_P3"], ["V646", "W6_9_u_P3", "C6_TR_P3"], ["V649", "W6_12_d_P2", "C6_TL_P1"], ["V649", "C6_TL_P3", "W6_13_u_P2"], ["V649", "W6_13_d_P2", "W6_12_u_P2"], ["V644", "W7_7_d_P2", "W6_8_d_P3"], ["V644", "W6_8_u_P3", "W7_6_u_P2"], ["V644", "W7_6_d_P2", "W6_7_d_P3"], ["V644", "W6_7_u_P3", "W7_7_u_P2"], ["V645", "W8_7_d_P2", "W6_9_u_P2"], ["V645", "W6_9_d_P2", "W8_6_u_P2"], ["V645", "W8_6_d_P2", "W6_8_u_P2"], ["V645", "W6_8_d_P2", "W8_7_u_P2"], ["V647", "W6_10_d_P2", "W8_12_u_P2"], ["V647", "W8_12_d_P2", "W6_11_u_P2"], ["V647", "W6_11_d_P2", "W8_13_u_P2"], ["V647", "W8_13_d_P2", "W6_10_u_P2"], ["V648", "W6_11_u_P3", "W7_12_u_P2"], ["V648", "W7_12_d_P2", "W6_12_d_P3"], ["V648", "W6_12_u_P3", "W7_13_u_P2"], ["V648", "W7_13_d_P2", "W6_11_d_P3"], ["V742", "W7_0_u_P3", "W7_19_d_P3"], ["V742", "W7_19_u_P3", "C7_BL_P3"], ["V742", "C7_BL_P1", "W7_0_d_P3"], ["V743", "W7_8_u_P3", "W7_7_d_P3"], ["V743", "W7_7_u_P3", "C7_BR_P1"], ["V743", "C7_BR_P3", "W7_8_d_P3"], ["V745", "C7_TR_P1", "W7_10_d_P3"], ["V745", "W7_10_u_P3", "W7_9_d_P3"], ["V745", "W7_9_u_P3", "C7_TR_P3"], ["V747", "W7_11_u_P3", "C7_TL_P1"], ["V747", "C7_TL_P3", "W7_12_d_P3"], ["V747", "W7_12_u_P3", "W7_11_d_P3"], ["V744", "W8_8_u_P3", "W7_9_u_P2"], ["V744", "W7_9_d_P2", "W8_7_d_P3"], ["V744", "W8_7_u_P3", "W7_8_u_P2"], ["V744", "W7_8_d_P2", "W8_8_d_P3"], ["V746", "W7_10_d_P2", "W8_11_d_P3"], ["V746", "W8_11_u_P3", "W7_11_u_P2"], ["V746", "W7_11_d_P2", "W8_12_d_P3"], ["V746", "W8_12_u_P3", "W7_10_u_P2"], ["V840", "W8_0_u_P3", "W8_19_d_P3"], ["V840", "W8_19_u_P3", "C8_BL_P3"], ["V840", "C8_BL_P1", "W8_0_d_P3"], ["V841", "W8_9_d_P2", "W8_8_u_P2"], ["V841", "W8_8_d_P2", "C8_BR_P1"], ["V841", "C8_BR_P3", "W8_9_u_P2"], ["V842", "C8_TR_P1", "W8_10_d_P3"], ["V842", "W8_10_u_P3", "W8_9_d_P3"], ["V842", "W8_9_u_P3", "C8_TR_P3"], ["V843", "W8_10_d_P2", "C8_TL_P1"], ["V843", "C8_TL_P3", "W8_11_u_P2"], ["V843", "W8_11_d_P2", "W8_10_u_P2"]], "void_polygons": [["BOX0", "BOX1", "BOX2", "BOX3", "C0_TL_P2", "C0_TL_P1", "W0_18_d_P2", "W0_18_d_P3", "W1_18_d_P2", "W1_18_d_P3", "C1_TL_P3", "C1_TL_P2", "C1_TL_P1", "W1_17_u_P3", "W1_17_u_P2", "W2_17_u_P3", "W2_17_u_P2", "C2_TL_P3", "C2_TL_P2", "C2_TL_P1", "W2_16_d_P2", "W2_16_d_P3", "W3_16_d_P2", "W3_16_d_P3", "C3_TL_P3", "C3_TL_P2", "C3_TL_P1", "W3_15_u_P3", "W3_15_u_P2", "W4_15_u_P3", "W4_15_u_P2", "C4_TL_P3", "C4_TL_P2", "C4_TL_P1", "W4_14_d_P2", "W4_14_d_P3", "W5_14_d_P2", "W5_14_d_P3", "C5_TL_P3", "C5_TL_P2", "C5_TL_P1", "W5_13_u_P3", "W5_13_u_P2", "W6_13_u_P3", "W6_13_u_P2", "C6_TL_P3", "C6_TL_P2", "C6_TL_P1", "W6_12_d_P2", "W6_12_d_P3", "W7_12_d_P2", "W7_12_d_P3", "C7_TL_P3", "C7_TL_P2", "C7_TL_P1", "W7_11_u_P3", "W7_11_u_P2", "W8_11_u_P3", "W8_11_u_P2", "C8_TL_P3", "C8_TL_P2", "C8_TL_P1", "W8_10_d_P2", "W8_10_d_P3", "C8_TR_P1", "C8_TR_P2", "C8_TR_P3", "W8_9_u_P3", "W8_9_u_P2", "C8_BR_P3", "C8_BR_P2", "C8_BR_P1", "W8_8_d_P2", "W8_8_d_P3", "W7_8_d_P2", "W7_8_d_P3", "C7_BR_P3", "C7_BR_P2", "C7_BR_P1", "W7_7_u_P3", "W7_7_u_P2", "W6_7_u_P3", "W6_7_u_P2", "C6_BR_P3", "C6_BR_P2", "C6_BR_P1", "W6_6_d_P2", "W6_6_d_P3", "W5_6_d_P2", "W5_6_d_P3", "C5_BR_P3", "C5_BR_P2", "C5_BR_P1", "W5_5_u_P3", "W5_5_u_P2", "W4_5_u_P3", "W4_5_u_P2", "C4_BR_P3", "C4_BR_P2", "C4_BR_P1", "W4_4_d_P2", "W4_4_d_P3", "W3_4_d_P2", "W3_4_d_P3", "C3_BR_P3", "C3_BR_P2", "C3_BR_P1", "W3_3_u_P3", "W3_3_u_P2", "W2_3_u_P3", "W2_3_u_P2", "C2_BR_P3", "C2_BR_P2", "C2_BR_P1", "W2_2_d_P2", "W2_2_d_P3", "W1_2_d_P2", "W1_2_d_P3", "C1_BR_P3", "C1_BR_P2", "C1_BR_P1", "W1_1_u_P3", "W1_1_u_P2", "W0_1_u_P3", "W0_1_u_P2", "C0_BR_P3", "C0_BR_P2", "C0_BR_P1", "W0_0_d_P2", "W0_0_d_P3", "C0_BL_P1", "C0_BL_P2"], ["BOX3", "BOX0", "C0_BL_P2", "C0_BL_P3", "W0_19_u_P3", "W0_19_u_P2", "C0_TL_P3", "C0_TL_P2"], ["C0_TR_P1", "C0_TR_P2", "C0_TR_P3", "W0_9_u_P3", "W0_9_u_P2", "W8_1_d_P2", "W8_1_d_P3", "W1_9_d_P2", "W1_9_d_P3", "W1_10_u_P3", "W1_10_u_P2", "W8_18_u_P3", "W8_18_u_P2", "W0_10_d_P2", "W0_10_d_P3"], ["C1_BL_P1", "C1_BL_P2", "C1_BL_P3", "W1_19_u_P3", "W1_19_u_P2", "W0_18_u_P3", "W0_18_u_P2", "W0_19_d_P2", "W0_19_d_P3", "W0_0_u_P3", "W0_0_u_P2", "W0_1_d_P2", "W0_1_d_P3", "W1_0_d_P2", "W1_0_d_P3"], ["C1_TR_P1", "C1_TR_P2", "C1_TR_P3", "W1_9_u_P3", "W1_9_u_P2", "W8_2_u_P3", "W8_2_u_P2", "W2_9_d_P2", "W2_9_d_P3", "W2_10_u_P3", "W2_10_u_P2", "W8_17_d_P2", "W8_17_d_P3", "W1_10_d_P2", "W1_10_d_P3"], ["C2_BL_P1", "C2_BL_P2", "C2_BL_P3", "W2_19_u_P3", "W2_19_u_P2", "W0_17_d_P2", "W0_17_d_P3", "W1_19_d_P2", "W1_19_d_P3", "W1_0_u_P3", "W1_0_u_P2", "W0_2_u_P3", "W0_2_u_P2", "W2_0_d_P2", "W2_0_d_P3"], ["C2_TR_P1", "C2_TR_P2", "C2_TR_P3", "W2_9_u_P3", "W2_9_u_P2", "W8_3_d_P2", "W8_3_d_P3", "W3_9_d_P2", "W3_9_d_P3", "W3_10_u_P3", "W3_10_u_P2", "W8_16_u_P3", "W8_16_u_P2", "W2_10_d_P2", "W2_10_d_P3"], ["C3_BL_P1", "C3_BL_P2", "C3_BL_P3", "W3_19_u_P3", "W3_19_u_P2", "W0_16_u_P3", "W0_16_u_P2", "W2_19_d_P2", "W2_19_d_P3", "W2_0_u_P3", "W2_0_u_P2", "W0_3_d_P2", "W0_3_d_P3", "W3_0_d_P2", "W3_0_d_P3"], ["C3_TR_P1", "C3_TR_P2", "C3_TR_P3", "W3_9_u_P3", "W3_9_u_P2", "W8_4_u_P3", "W8_4_u_P2", "W4_9_d_P2", "W4_9_d_P3", "W4_10_u_P3", "W4_10_u_P2", "W8_15_d_P2", "W8_15_d_P3", "W3_10_d_P2", "W3_10_d_P3"], ["C4_BL_P1", "C4_BL_P2", "C4_BL_P3", "W4_19_u_P3", "W4_19_u_P2", "W0_15_d_P2", "W0_15_d_P3", "W3_19_d_P2", "W3_19_d_P3", "W3_0_u_P3", "W3_0_u_P2", "W0_4_u_P3", "W0_4_u_P2", "W4_0_d_P2", "W4_0_d_P3"], ["C4_TR_P1", "C4_TR_P2", "C4_TR_P3", "W4_9_u_P3", "W4_9_u_P2", "W8_5_d_P2", "W8_5_d_P3", "W5_9_d_P2", "W5_9_d_P3", "W5_10_u_P3", "W5_10_u_P2", "W8_14_u_P3", "W8_14_u_P2", "W4_10_d_P2", "W4_10_d_P3"], ["C5_BL_P1", "C5_BL_P2", "C5_BL_P3", "W5_19_u_P3", "W5_19_u_P2", "W0_14_u_P3", "W0_14_u_P2", "W4_19_d_P2", "W4_19_d_P3", "W4_0_u_P3", "W4_0_u_P2", "W0_5_d_P2", "W0_5_d_P3", "W5_0_d_P2", "W5_0_d_P3"], ["C5_TR_P1", "C5_TR_P2", "C5_TR_P3", "W5_9_u_P3", "W5_9_u_P2", "W8_6_u_P3", "W8_6_u_P2", "W6_9_d_P2", "W6_9_d_P3", "W6_10_u_P3", "W6_10_u_P2", "W8_13_d_P2", "W8_13_d_P3", "W5_10_d_P2", "W5_10_d_P3"], ["C6_BL_P1", "C6_BL_P2", "C6_BL_P3", "W6_19_u_P3", "W6_19_u_P2", "W0_13_d_P2", "W0_13_d_P3", "W5_19_d_P2", "W5_19_d_P3", "W5_0_u_P3", "W5_0_u_P2", "W0_6_u_P3", "W0_6_u_P2", "W6_0_d_P2", "W6_0_d_P3"], ["C6_TR_P1", "C6_TR_P2", "C6_TR_P3", "W6_9_u_P3", "W6_9_u_P2", "W8_7_d_P2", "W8_7_d_P3", "W7_9_d_P2", "W7_9_d_P3", "W7_10_u_P3", "W7_10_u_P2", "W8_12_u_P3", "W8_12_u_P2", "W6_10_d_P2", "W6_10_d_P3"], ["C7_BL_P1", "C7_BL_P2", "C7_BL_P3", "W7_19_u_P3", "W7_19_u_P2", "W0_12_u_P3", "W0_12_u_P2", "W6_19_d_P2", "W6_19_d_P3", "W6_0_u_P3", "W6_0_u_P2", "W0_7_d_P2", "W0_7_d_P3", "W7_0_d_P2", "W7_0_d_P3"], ["C7_TR_P1", "C7_TR_P2", "C7_TR_P3", "W7_9_u_P3", "W7_9_u_P2", "W8_8_u_P3", "W8_8_u_P2", "W8_9_d_P2", "W8_9_d_P3", "W8_10_u_P3", "W8_10_u_P2", "W8_11_d_P2", "W8_11_d_P3", "W7_10_d_P2", "W7_10_d_P3"], ["C8_BL_P1", "C8_BL_P2", "C8_BL_P3", "W8_19_u_P3", "W8_19_u_P2", "W0_11_d_P2", "W0_11_d_P3", "W7_19_d_P2", "W7_19_d_P3", "W7_0_u_P3", "W7_0_u_P2", "W0_8_u_P3", "W0_8_u_P2", "W8_0_d_P2", "W8_0_d_P3"], ["W0_10_u_P3", "W0_10_u_P2", "W8_19_d_P2", "W8_19_d_P3", "W8_0_u_P3", "W8_0_u_P2", "W0_9_d_P2", "W0_9_d_P3"], ["W0_11_u_P3", "W0_11_u_P2", "W8_18_d_P2", "W8_18_d_P3", "W1_11_d_P2", "W1_11_d_P3", "W7_18_u_P3", "W7_18_u_P2"], ["W0_12_d_P2", "W0_12_d_P3", "W7_18_d_P2", "W7_18_d_P3", "W1_12_u_P3", "W1_12_u_P2", "W6_18_u_P3", "W6_18_u_P2"], ["W0_13_u_P3", "W0_13_u_P2", "W6_18_d_P2", "W6_18_d_P3", "W1_13_d_P2", "W1_13_d_P3", "W5_18_u_P3", "W5_18_u_P2"], ["W0_14_d_P2", "W0_14_d_P3", "W5_18_d_P2", "W5_18_d_P3", "W1_14_u_P3", "W1_14_u_P2", "W4_18_u_P3", "W4_18_u_P2"], ["W0_15_u_P3", "W0_15_u_P2", "W4_18_d_P2", "W4_18_d_P3", "W1_15_d_P2", "W1_15_d_P3", "W3_18_u_P3", "W3_18_u_P2"], ["W0_16_d_P2", "W0_16_d_P3", "W3_18_d_P2", "W3_18_d_P3", "W1_16_u_P3", "W1_16_u_P2", "W2_18_u_P3", "W2_18_u_P2"], ["W0_17_u_P3", "W0_17_u_P2", "W2_18_d_P2", "W2_18_d_P3", "W1_17_d_P2", "W1_17_d_P3", "W1_18_u_P3", "W1_18_u_P2"], ["W0_2_d_P2", "W0_2_d_P3", "W1_1_d_P2", "W1_1_d_P3", "W1_2_u_P3", "W1_2_u_P2", "W2_1_u_P3", "W2_1_u_P2"], ["W0_3_u_P3", "W0_3_u_P2", "W2_1_d_P2", "W2_1_d_P3", "W1_3_d_P2", "W1_3_d_P3", "W3_1_u_P3", "W3_1_u_P2"], ["W0_4_d_P2", "W0_4_d_P3", "W3_1_d_P2", "W3_1_d_P3", "W1_4_u_P3", "W1_4_u_P2", "W4_1_u_P3", "W4_1_u_P2"], ["W0_5_u_P3", "W0_5_u_P2", "W4_1_d_P2", "W4_1_d_P3", "W1_5_d_P2", "W1_5_d_P3", "W5_1_u_P3", "W5_1_u_P2"], ["W0_6_d_P2", "W0_6_d_P3", "W5_1_d_P2", "W5_1_d_P3", "W1_6_u_P3", "W1_6_u_P2", "W6_1_u_P3", "W6_1_u_P2"], ["W0_7_u_P3", "W0_7_u_P2", "W6_1_d_P2", "W6_1_d_P3", "W1_7_d_P2", "W1_7_d_P3", "W7_1_u_P3", "W7_1_u_P2"], ["W0_8_d_P2", "W0_8_d_P3", "W7_1_d_P2", "W7_1_d_P3", "W1_8_u_P3", "W1_8_u_P2", "W8_1_u_P3", "W8_1_u_P2"], ["W1_11_u_P3", "W1_11_u_P2", "W8_17_u_P3", "W8_17_u_P2", "W2_11_d_P2", "W2_11_d_P3", "W7_17_d_P2", "W7_17_d_P3"], ["W1_12_d_P2", "W1_12_d_P3", "W7_17_u_P3", "W7_17_u_P2", "W2_12_u_P3", "W2_12_u_P2", "W6_17_d_P2", "W6_17_d_P3"], ["W1_13_u_P3", "W1_13_u_P2", "W6_17_u_P3", "W6_17_u_P2", "W2_13_d_P2", "W2_13_d_P3", "W5_17_d_P2", "W5_17_d_P3"], ["W1_14_d_P2", "W1_14_d_P3", "W5_17_u_P3", "W5_17_u_P2", "W2_14_u_P3", "W2_14_u_P2", "W4_17_d_P2", "W4_17_d_P3"], ["W1_15_u_P3", "W1_15_u_P2", "W4_17_u_P3", "W4_17_u_P2", "W2_15_d_P2", "W2_15_d_P3", "W3_17_d_P2", "W3_17_d_P3"], ["W1_16_d_P2", "W1_16_d_P3", "W3_17_u_P3", "W3_17_u_P2", "W2_16_u_P3", "W2_16_u_P2", "W2_17_d_P2", "W2_17_d_P3"], ["W1_3_u_P3", "W1_3_u_P2", "W2_2_u_P3", "W2_2_u_P2", "W2_3_d_P2", "W2_3_d_P3", "W3_2_d_P2", "W3_2_d_P3"], ["W1_4_d_P2", "W1_4_d_P3", "W3_2_u_P3", "W3_2_u_P2", "W2_4_u_P3", "W2_4_u_P2", "W4_2_d_P2", "W4_2_d_P3"], ["W1_5_u_P3", "W1_5_u_P2", "W4_2_u_P3", "W4_2_u_P2", "W2_5_d_P2", "W2_5_d_P3", "W5_2_d_P2", "W5_2_d_P3"], ["W1_6_d_P2", "W1_6_d_P3", "W5_2_u_P3", "W5_2_u_P2", "W2_6_u_P3", "W2_6_u_P2", "W6_2_d_P2", "W6_2_d_P3"], ["W1_7_u_P3", "W1_7_u_P2", "W6_2_u_P3", "W6_2_u_P2", "W2_7_d_P2", "W2_7_d_P3", "W7_2_d_P2", "W7_2_d_P3"], ["W1_8_d_P2", "W1_8_d_P3", "W7_2_u_P3", "W7_2_u_P2", "W2_8_u_P3", "W2_8_u_P2", "W8_2_d_P2", "W8_2_d_P3"], ["W2_11_u_P3", "W2_11_u_P2", "W8_16_d_P2", "W8_16_d_P3", "W3_11_d_P2", "W3_11_d_P3", "W7_16_u_P3", "W7_16_u_P2"], ["W2_12_d_P2", "W2_12_d_P3", "W7_16_d_P2", "W7_16_d_P3", "W3_12_u_P3", "W3_12_u_P2", "W6_16_u_P3", "W6_16_u_P2"], ["W2_13_u_P3", "W2_13_u_P2", "W6_16_d_P2", "W6_16_d_P3", "W3_13_d_P2", "W3_13_d_P3", "W5_16_u_P3", "W5_16_u_P2"], ["W2_14_d_P2", "W2_14_d_P3", "W5_16_d_P2", "W5_16_d_P3", "W3_14_u_P3", "W3_14_u_P2", "W4_16_u_P3", "W4_16_u_P2"], ["W2_15_u_P3", "W2_15_u_P2", "W4_16_d_P2", "W4_16_d_P3", "W3_15_d_P2", "W3_15_d_P3", "W3_16_u_P3", "W3_16_u_P2"], ["W2_4_d_P2", "W2_4_d_P3", "W3_3_d_P2", "W3_3_d_P3", "W3_4_u_P3", "W3_4_u_P2", "W4_3_u_P3", "W4_3_u_P2"], ["W2_5_u_P3", "W2_5_u_P2", "W4_3_d_P2", "W4_3_d_P3", "W3_5_d_P2", "W3_5_d_P3", "W5_3_u_P3", "W5_3_u_P2"], ["W2_6_d_P2", "W2_6_d_P3", "W5_3_d_P2", "W5_3_d_P3", "W3_6_u_P3", "W3_6_u_P2", "W6_3_u_P3", "W6_3_u_P2"], ["W2_7_u_P3", "W2_7_u_P2", "W6_3_d_P2", "W6_3_d_P3", "W3_7_d_P2", "W3_7_d_P3", "W7_3_u_P3", "W7_3_u_P2"], ["W2_8_d_P2", "W2_8_d_P3", "W7_3_d_P2", "W7_3_d_P3", "W3_8_u_P3", "W3_8_u_P2", "W8_3_u_P3", "W8_3_u_P2"], ["W3_11_u_P3", "W3_11_u_P2", "W8_15_u_P3", "W8_15_u_P2", "W4_11_d_P2", "W4_11_d_P3", "W7_15_d_P2", "W7_15_d_P3"], ["W3_12_d_P2", "W3_12_d_P3", "W7_15_u_P3", "W7_15_u_P2", "W4_12_u_P3", "W4_12_u_P2", "W6_15_d_P2", "W6_15_d_P3"], ["W3_13_u_P3", "W3_13_u_P2", "W6_15_u_P3", "W6_15_u_P2", "W4_13_d_P2", "W4_13_d_P3", "W5_15_d_P2", "W5_15_d_P3"], ["W3_14_d_P2", "W3_14_d_P3", "W5_15_u_P3", "W5_15_u_P2", "W4_14_u_P3", "W4_14_u_P2", "W4_15_d_P2", "W4_15_d_P3"], ["W3_5_u_P3", "W3_5_u_P2", "W4_4_u_P3", "W4_4_u_P2", "W4_5_d_P2", "W4_5_d_P3", "W5_4_d_P2", "W5_4_d_P3"], ["W3_6_d_P2", "W3_6_d_P3", "W5_4_u_P3", "W5_4_u_P2", "W4_6_u_P3", "W4_6_u_P2", "W6_4_d_P2", "W6_4_d_P3"], ["W3_7_u_P3", "W3_7_u_P2", "W6_4_u_P3", "W6_4_u_P2", "W4_7_d_P2", "W4_7_d_P3", "W7_4_d_P2", "W7_4_d_P3"], ["W3_8_d_P2", "W3_8_d_P3", "W7_4_u_P3", "W7_4_u_P2", "W4_8_u_P3", "W4_8_u_P2", "W8_4_d_P2", "W8_4_d_P3"], ["W4_11_u_P3", "W4_11_u_P2", "W8_14_d_P2", "W8_14_d_P3", "W5_11_d_P2", "W5_11_d_P3", "W7_14_u_P3", "W7_14_u_P2"], ["W4_12_d_P2", "W4_12_d_P3", "W7_14_d_P2", "W7_14_d_P3", "W5_12_u_P3", "W5_12_u_P2", "W6_14_u_P3", "W6_14_u_P2"], ["W4_13_u_P3", "W4_13_u_P2", "W6_14_d_P2", "W6_14_d_P3", "W5_13_d_P2", "W5_13_d_P3", "W5_14_u_P3", "W5_14_u_P2"], ["W4_6_d_P2", "W4_6_d_P3", "W5_5_d_P2", "W5_5_d_P3", "W5_6_u_P3", "W5_6_u_P2", "W6_5_u_P3", "W6_5_u_P2"], ["W4_7_u_P3", "W4_7_u_P2", "W6_5_d_P2", "W6_5_d_P3", "W5_7_d_P2", "W5_7_d_P3", "W7_5_u_P3", "W7_5_u_P2"], ["W4_8_d_P2", "W4_8_d_P3", "W7_5_d_P2", "W7_5_d_P3", "W5_8_u_P3", "W5_8_u_P2", "W8_5_u_P3", "W8_5_u_P2"], ["W5_11_u_P3", "W5_11_u_P2", "W8_13_u_P3", "W8_13_u_P2", "W6_11_d_P2", "W6_11_d_P3", "W7_13_d_P2", "W7_13_d_P3"], ["W5_12_d_P2", "W5_12_d_P3", "W7_13_u_P3", "W7_13_u_P2", "W6_12_u_P3", "W6_12_u_P2", "W6_13_d_P2", "W6_13_d_P3"], ["W5_7_u_P3", "W5_7_u_P2", "W6_6_u_P3", "W6_6_u_P2", "W6_7_d_P2", "W6_7_d_P3", "W7_6_d_P2", "W7_6_d_P3"], ["W5_8_d_P2", "W5_8_d_P3", "W7_6_u_P3", "W7_6_u_P2", "W6_8_u_P3", "W6_8_u_P2", "W8_6_d_P2", "W8_6_d_P3"], ["W6_11_u_P3", "W6_11_u_P2", "W8_12_d_P2", "W8_12_d_P3", "W7_11_d_P2", "W7_11_d_P3", "W7_12_u_P3", "W7_12_u_P2"], ["W6_8_d_P2", "W6_8_d_P3", "W7_7_d_P2", "W7_7_d_P3", "W7_8_u_P3", "W7_8_u_P2", "W8_7_u_P3", "W8_7_u_P2"]], "outer_boundary": ["BOX0", "BOX1", "BOX2", "BOX3"], "outer_bridges": [["BOX0", "C0_BL_P2"], ["BOX3", "C0_TL_P2"]], "loops": [{"index": 0, "ports": ["V0", "V1", "V2", "V3", "V4", "V5", "V6", "V7", "V8", "V9", "V10", "V11", "V12", "V13", "V14", "V15", "V16", "V17", "V18", "V19"], "corner_names": ["C0_BL", "C0_BR", "C0_TR", "C0_TL"]}, {"index": 1, "ports": ["V112", "V2", "V113", "V114", "V115", "V116", "V117", "V118", "V119", "V120", "V121", "V122", "V123", "V124", "V125", "V126", "V127", "V128", "V129", "V18"], "corner_names": ["C1_BL", "C1_BR", "C1_TR", "C1_TL"]}, {"index": 2, "ports": ["V222", "V3", "V114", "V223", "V224", "V225", "V226", "V227", "V228", "V229", "V230", "V231", "V232", "V233", "V234", "V235", "V236", "V237", "V128", "V17"], "corner_names": ["C2_BL", "C2_BR", "C2_TR", "C2_TL"]}, {"index": 3, "ports": ["V330", "V4", "V115", "V224", "V331", "V332", "V333", "V334", "V335", "V336", "V337", "V338", "V339", "V340", "V341", "V342", "V343", "V236", "V127", "V16"], "corner_names": ["C3_BL", "C3_BR", "C3_TR", "C3_TL"]}, {"index": 4, "ports": ["V436", "V5", "V116", "V225", "V332", "V437", "V438", "V439", "V440", "V441", "V442", "V443", "V444", "V445", "V446", "V447", "V342", "V235", "V126", "V15"], "corner_names": ["C4_BL", "C4_BR", "C4_TR", "C4_TL"]}, {"index": 5, "ports": ["V540", "V6", "V117", "V226", "V333", "V438", "V541", "V542", "V543", "V544", "V545", "V546", "V547", "V548", "V549", "V446", "V341", "V234", "V125", "V14"], "corner_names": ["C5_BL", "C5_BR", "C5_TR", "C5_TL"]}, {"index": 6, "ports": ["V642", "V7", "V118", "V227", "V334", "V439", "V542", "V643", "V644", "V645", "V646", "V647", "V648", "V649", "V548", "V445", "V340", "V233", "V124", "V13"], "corner_names": ["C6_BL", "C6_BR", "C6_TR", "C6_TL"]}, {"index": 7, "ports": ["V742", "V8", "V119", "V228", "V335", "V440", "V543", "V644", "V743", "V744", "V745", "V746", "V747", "V648", "V547", "V444", "V339", "V232", "V123", "V12"], "corner_names": ["C7_BL", "C7_BR", "C7_TR", "C7_TL"]}, {"index": 8, "ports": ["V840", "V9", "V120", "V229", "V336", "V441", "V544", "V645", "V744", "V841", "V842", "V843", "V746", "V647", "V546", "V443", "V338", "V231", "V122", "V11"], "corner_names": ["C8_BL", "C8_BR", "C8_TR", "C8_TL"]}], "segments": [{"loop": 0, "index": 0, "start": "V0", "end": "V1", "forward": true, "quad_names": ["W0_0_u", "W0_0_d"]}, {"loop": 0, "index": 1, "start": "V1", "end": "V2", "forward": false, "quad_names": ["W0_1_u", "W0_1_d"]}, {"loop": 0, "index": 2, "start": "V2", "end": "V3", "forward": true, "quad_names": ["W0_2_u", "W0_2_d"]}, {"loop": 0, "index": 3, "start": "V3", "end": "V4", "forward": false, "quad_names": ["W0_3_u", "W0_3_d"]}, {"loop": 0, "index": 4, "start": "V4", "end": "V5", "forward": true, "quad_names": ["W0_4_u", "W0_4_d"]}, {"loop": 0, "index": 5, "start": "V5", "end": "V6", "forward": false, "quad_names": ["W0_5_u", "W0_5_d"]}, {"loop": 0, "index": 6, "start": "V6", "end": "V7", "forward": true, "quad_names": ["W0_6_u", "W0_6_d"]}, {"loop": 0, "index": 7, "start": "V7", "end": "V8", "forward": false, "quad_names": ["W0_7_u", "W0_7_d"]}, {"loop": 0, "index": 8, "start": "V8", "end": "V9", "forward": true, "quad_names": ["W0_8_u", "W0_8_d"]}, {"loop": 0, "index": 9, "start": "V9", "end": "V10", "forward": false, "quad_names": ["W0_9_u", "W0_9_d"]}, {"loop": 0, "index": 10, "start": "V10", "end": "V11", "forward": true, "quad_names": ["W0_10_u", "W0_10_d"]}, {"loop": 0, "index": 11, "start": "V11", "end": "V12", "forward": false, "quad_names": ["W0_11_u", "W0_11_d"]}, {"loop": 0, "index": 12, "start": "V12", "end": "V13", "forward": true, "quad_names": ["W0_12_u", "W0_12_d"]}, {"loop": 0, "index": 13, "start": "V13", "end": "V14", "forward": false, "quad_names": ["W0_13_u", "W0_13_d"]}, {"loop": 0, "index": 14, "start": "V14", "end": "V15", "forward": true, "quad_names": ["W0_14_u", "W0_14_d"]}, {"loop": 0, "index": 15, "start": "V15", "end": "V16", "forward": false, "quad_names": ["W0_15_u", "W0_15_d"]}, {"loop": 0, "index": 16, "start": "V16", "end": "V17", "forward": true, "quad_names": ["W0_16_u", "W0_16_d"]}, {"loop": 0, "index": 17, "start": "V17", "end": "V18", "forward": false, "quad_names": ["W0_17_u", "W0_17_d"]}, {"loop": 0, "index": 18, "start": "V18", "end": "V19", "forward": true, "quad_names": ["W0_18_u", "W0_18_d"]}, {"loop": 0, "index": 19, "start": "V19", "end": "V0", "forward": false, "quad_names": ["W0_19_u", "W0_19_d"]}, {"loop": 1, "index": 0, "start": "V112", "end": "V2", "forward": true, "quad_names": ["W1_0_u", "W1_0_d"]}, {"loop": 1, "index": 1, "start": "V2", "end": "V113", "forward": false, "quad_names": ["W1_1_u", "W1_1_d"]}, {"loop": 1, "index": 2, "start": "V113", "end": "V114", "forward": true, "quad_names": ["W1_2_u", "W1_2_d"]}, {"loop": 1, "index": 3, "start": "V114", "end": "V115", "forward": false, "quad_names": ["W1_3_u", "W1_3_d"]}, {"loop": 1, "index": 4, "start": "V115", "end": "V116", "forward": true, "quad_names": ["W1_4_u", "W1_4_d"]}, {"loop": 1, "index": 5, "start": "V116", "end": "V117", "forward": false, "quad_names": ["W1_5_u", "W1_5_d"]}, {"loop": 1, "index": 6, "start": "V117", "end": "V118", "forward": true, "quad_names": ["W1_6_u", "W1_6_d"]}, {"loop": 1, "index": 7, "start": "V118", "end": "V119", "forward": false, "quad_names": ["W1_7_u", "W1_7_d"]}, {"loop": 1, "index": 8, "start": "V119", "end": "V120", "forward": true, "quad_names": ["W1_8_u", "W1_8_d"]}, {"loop": 1, "index": 9, "start": "V120", "end": "V121", "forward": false, "quad_names": ["W1_9_u", "W1_9_d"]}, {"loop": 1, "index": 10, "start": "V121", "end": "V122", "forward": true, "quad_names": ["W1_10_u", "W1_10_d"]}, {"loop": 1, "index": 11, "start": "V122", "end": "V123", "forward": false, "quad_names": ["W1_11_u", "W1_11_d"]}, {"loop": 1, "index": 12, "start": "V123", "end": "V124", "forward": true, "quad_names": ["W1_12_u", "W1_12_d"]}, {"loop": 1, "index": 13, "start": "V124", "end": "V125", "forward": false, "quad_names": ["W1_13_u", "W1_13_d"]}, {"loop": 1, "index": 14, "start": "V125", "end": "V126", "forward": true, "quad_names": ["W1_14_u", "W1_14_d"]}, {"loop": 1, "index": 15, "start": "V126", "end": "V127", "forward": false, "quad_names": ["W1_15_u", "W1_15_d"]}, {"loop": 1, "index": 16, "start": "V127", "end": "V128", "forward": true, "quad_names": ["W1_16_u", "W1_16_d"]}, {"loop": 1, "index": 17, "start": "V128", "end": "V129", "forward": false, "quad_names": ["W1_17_u", "W1_17_d"]}, {"loop": 1, "index": 18, "start": "V129", "end": "V18", "forward": true, "quad_names": ["W1_18_u", "W1_18_d"]}, {"loop": 1, "index": 19, "start": "V18", "end": "V112", "forward": false, "quad_names": ["W1_19_u", "W1_19_d"]}, {"loop": 2, "index": 0, "start": "V222", "end": "V3", "forward": true, "quad_names": ["W2_0_u", "W2_0_d"]}, {"loop": 2, "index": 1, "start": "V3", "end": "V114", "forward": false, "quad_names": ["W2_1_u", "W2_1_d"]}, {"loop": 2, "index": 2, "start": "V114", "end": "V223", "forward": true, "quad_names": ["W2_2_u", "W2_2_d"]}, {"loop": 2, "index": 3, "start": "V223", "end": "V224", "forward": false, "quad_names": ["W2_3_u", "W2_3_d"]}, {"loop": 2, "index": 4, "start": "V224", "end": "V225", "forward": true, "quad_names": ["W2_4_u", "W2_4_d"]}, {"loop": 2, "index": 5, "start": "V225", "end": "V226", "forward": false, "quad_names": ["W2_5_u", "W2_5_d"]}, {"loop": 2, "index": 6, "start": "V226", "end": "V227", "forward": true, "quad_names": ["W2_6_u", "W2_6_d"]}, {"loop": 2, "index": 7, "start": "V227", "end": "V228", "forward": false, "quad_names": ["W2_7_u", "W2_7_d"]}, {"loop": 2, "index": 8, "start": "V228", "end": "V229", "forward": true, "quad_names": ["W2_8_u", "W2_8_d"]}, {"loop": 2, "index": 9, "start": "V229", "end": "V230", "forward": false, "quad_names": ["W2_9_u", "W2_9_d"]}, {"loop": 2, "index": 10, "start": "V230", "end": "V231", "forward": true, "quad_names": ["W2_10_u", "W2_10_d"]}, {"loop": 2, "index": 11, "start": "V231", "end": "V232", "forward": false, "quad_names": ["W2_11_u", "W2_11_d"]}, {"loop": 2, "index": 12, "start": "V232", "end": "V233", "forward": true, "quad_names": ["W2_12_u", "W2_12_d"]}, {"loop": 2, "index": 13, "start": "V233", "end": "V234", "forward": false, "quad_names": ["W2_13_u", "W2_13_d"]}, {"loop": 2, "index": 14, "start": "V234", "end": "V235", "forward": true, "quad_names": ["W2_14_u", "W2_14_d"]}, {"loop": 2, "index": 15, "start": "V235", "end": "V236", "forward": false, "quad_names": ["W2_15_u", "W2_15_d"]}, {"loop": 2, "index": 16, "start": "V236", "end": "V237", "forward": true, "quad_names": ["W2_16_u", "W2_16_d"]}, {"loop": 2, "index": 17, "start": "V237", "end": "V128", "forward": false, "quad_names": ["W2_17_u", "W2_17_d"]}, {"loop": 2, "index": 18, "start": "V128", "end": "V17", "forward": true, "quad_names": ["W2_18_u", "W2_18_d"]}, {"loop": 2, "index": 19, "start": "V17", "end": "V222", "forward": false, "quad_names": ["W2_19_u", "W2_19_d"]}, {"loop": 3, "index": 0, "start": "V330", "end": "V4", "forward": true, "quad_names": ["W3_0_u", "W3_0_d"]}, {"loop": 3, "index": 1, "start": "V4", "end": "V115", "forward": false, "quad_names": ["W3_1_u", "W3_1_d"]}, {"loop": 3, "index": 2, "start": "V115", "end": "V224", "forward": true, "quad_names": ["W3_2_u", "W3_2_d"]}, {"loop": 3, "index": 3, "start": "V224", "end": "V331", "forward": false, "quad_names": ["W3_3_u", "W3_3_d"]}, {"loop": 3, "index": 4, "start": "V331", "end": "V332", "forward": true, "quad_names": ["W3_4_u", "W3_4_d"]}, {"loop": 3, "index": 5, "start": "V332", "end": "V333", "forward": false, "quad_names": ["W3_5_u", "W3_5_d"]}, {"loop": 3, "index": 6, "start": "V333", "end": "V334", "forward": true, "quad_names": ["W3_6_u", "W3_6_d"]}, {"loop": 3, "index": 7, "start": "V334", "end": "V335", "forward": false, "quad_names": ["W3_7_u", "W3_7_d"]}, {"loop": 3, "index": 8, "start": "V335", "end": "V336", "forward": true, "quad_names": ["W3_8_u", "W3_8_d"]}, {"loop": 3, "index": 9, "start": "V336", "end": "V337", "forward": false, "quad_names": ["W3_9_u", "W3_9_d"]}, {"loop": 3, "index": 10, "start": "V337", "end": "V338", "forward": true, "quad_names": ["W3_10_u", "W3_10_d"]}, {"loop": 3, "index": 11, "start": "V338", "end": "V339", "forward": false, "quad_names": ["W3_11_u", "W3_11_d"]}, {"loop": 3, "index": 12, "start": "V339", "end": "V340", "forward": true, "quad_names": ["W3_12_u", "W3_12_d"]}, {"loop": 3, "index": 13, "start": "V340", "end": "V341", "forward": false, "quad_names": ["W3_13_u", "W3_13_d"]}, {"loop": 3, "index": 14, "start": "V341", "end": "V342", "forward": true, "quad_names": ["W3_14_u", "W3_14_d"]}, {"loop": 3, "index": 15, "start": "V342", "end": "V343", "forward": false, "quad_names": ["W3_15_u", "W3_15_d"]}, {"loop": 3, "index": 16, "start": "V343", "end": "V236", "forward": true, "quad_names": ["W3_16_u", "W3_16_d"]}, {"loop": 3, "index": 17, "start": "V236", "end": "V127", "forward": false, "quad_names": ["W3_17_u", "W3_17_d"]}, {"loop": 3, "index": 18, "start": "V127", "end": "V16", "forward": true, "quad_names": ["W3_18_u", "W3_18_d"]}, {"loop": 3, "index": 19, "start": "V16", "end": "V330", "forward": false, "quad_names": ["W3_19_u", "W3_19_d"]}, {"loop": 4, "index": 0, "start": "V436", "end": "V5", "forward": true, "quad_names": ["W4_0_u", "W4_0_d"]}, {"loop": 4, "index": 1, "start": "V5", "end": "V116", "forward": false, "quad_names": ["W4_1_u", "W4_1_d"]}, {"loop": 4, "index": 2, "start": "V116", "end": "V225", "forward": true, "quad_names": ["W4_2_u", "W4_2_d"]}, {"loop": 4, "index": 3, "start": "V225", "end": "V332", "forward": false, "quad_names": ["W4_3_u", "W4_3_d"]}, {"loop": 4, "index": 4, "start": "V332", "end": "V437", "forward": true, "quad_names": ["W4_4_u", "W4_4_d"]}, {"loop": 4, "index": 5, "start": "V437", "end": "V438", "forward": false, "quad_names": ["W4_5_u", "W4_5_d"]}, {"loop": 4, "index": 6, "start": "V438", "end": "V439", "forward": true, "quad_names": ["W4_6_u", "W4_6_d"]}, {"loop": 4, "index": 7, "start": "V439", "end": "V440", "forward": false, "quad_names": ["W4_7_u", "W4_7_d"]}, {"loop": 4, "index": 8, "start": "V440", "end": "V441", "forward": true, "quad_names": ["W4_8_u", "W4_8_d"]}, {"loop": 4, "index": 9, "start": "V441", "end": "V442", "forward": false, "quad_names": ["W4_9_u", "W4_9_d"]}, {"loop": 4, "index": 10, "start": "V442", "end": "V443", "forward": true, "quad_names": ["W4_10_u", "W4_10_d"]}, {"loop": 4, "index": 11, "start": "V443", "end": "V444", "forward": false, "quad_names": ["W4_11_u", "W4_11_d"]}, {"loop": 4, "index": 12, "start": "V444", "end": "V445", "forward": true, "quad_names": ["W4_12_u", "W4_12_d"]}, {"loop": 4, "index": 13, "start": "V445", "end": "V446", "forward": false, "quad_names": ["W4_13_u", "W4_13_d"]}, {"loop": 4, "index": 14, "start": "V446", "end": "V447", "forward": true, "quad_names": ["W4_14_u", "W4_14_d"]}, {"loop": 4, "index": 15, "start": "V447", "end": "V342", "forward": false, "quad_names": ["W4_15_u", "W4_15_d"]}, {"loop": 4, "index": 16, "start": "V342", "end": "V235", "forward": true, "quad_names": ["W4_16_u", "W4_16_d"]}, {"loop": 4, "index": 17, "start": "V235", "end": "V126", "forward": false, "quad_names": ["W4_17_u", "W4_17_d"]}, {"loop": 4, "index": 18, "start": "V126", "end": "V15", "forward": true, "quad_names": ["W4_18_u", "W4_18_d"]}, {"loop": 4, "index": 19, "start": "V15", "end": "V436", "forward": false, "quad_names": ["W4_19_u", "W4_19_d"]}, {"loop": 5, "index": 0, "start": "V540", "end": "V6", "forward": true, "quad_names": ["W5_0_u", "W5_0_d"]}, {"loop": 5, "index": 1, "start": "V6", "end": "V117", "forward": false, "quad_names": ["W5_1_u", "W5_1_d"]}, {"loop": 5, "index": 2, "start": "V117", "end": "V226", "forward": true, "quad_names": ["W5_2_u", "W5_2_d"]}, {"loop": 5, "index": 3, "start": "V226", "end": "V333", "forward": false, "quad_names": ["W5_3_u", "W5_3_d"]}, {"loop": 5, "index": 4, "start": "V333", "end": "V438", "forward": true, "quad_names": ["W5_4_u", "W5_4_d"]}, {"loop": 5, "index": 5, "start": "V438", "end": "V541", "forward": false, "quad_names": ["W5_5_u", "W5_5_d"]}, {"loop": 5, "index": 6, "start": "V541", "end": "V542", "forward": true, "quad_names": ["W5_6_u", "W5_6_d"]}, {"loop": 5, "index": 7, "start": "V542", "end": "V543", "forward": false, "quad_names": ["W5_7_u", "W5_7_d"]}, {"loop": 5, "index": 8, "start": "V543", "end": "V544", "forward": true, "quad_names": ["W5_8_u", "W5_8_d"]}, {"loop": 5, "index": 9, "start": "V544", "end": "V545", "forward": false, "quad_names": ["W5_9_u", "W5_9_d"]}, {"loop": 5, "index": 10, "start": "V545", "end": "V546", "forward": true, "quad_names": ["W5_10_u", "W5_10_d"]}, {"loop": 5, "index": 11, "start": "V546", "end": "V547", "forward": false, "quad_names": ["W5_11_u", "W5_11_d"]}, {"loop": 5, "index": 12, "start": "V547", "end": "V548", "forward": true, "quad_names": ["W5_12_u", "W5_12_d"]}, {"loop": 5, "index": 13, "start": "V548", "end": "V549", "forward": false, "quad_names": ["W5_13_u", "W5_13_d"]}, {"loop": 5, "index": 14, "start": "V549", "end": "V446", "forward": true, "quad_names": ["W5_14_u", "W5_14_d"]}, {"loop": 5, "index": 15, "start": "V446", "end": "V341", "forward": false, "quad_names": ["W5_15_u", "W5_15_d"]}, {"loop": 5, "index": 16, "start": "V341", "end": "V234", "forward": true, "quad_names": ["W5_16_u", "W5_16_d"]}, {"loop": 5, "index": 17, "start": "V234", "end": "V125", "forward": false, "quad_names": ["W5_17_u", "W5_17_d"]}, {"loop": 5, "index": 18, "start": "V125", "end": "V14", "forward": true, "quad_names": ["W5_18_u", "W5_18_d"]}, {"loop": 5, "index": 19, "start": "V14", "end": "V540", "forward": false, "quad_names": ["W5_19_u", "W5_19_d"]}, {"loop": 6, "index": 0, "start": "V642", "end": "V7", "forward": true, "quad_names": ["W6_0_u", "W6_0_d"]}, {"loop": 6, "index": 1, "start": "V7", "end": "V118", "forward": false, "quad_names": ["W6_1_u", "W6_1_d"]}, {"loop": 6, "index": 2, "start": "V118", "end": "V227", "forward": true, "quad_names": ["W6_2_u", "W6_2_d"]}, {"loop": 6, "index": 3, "start": "V227", "end": "V334", "forward": false, "quad_names": ["W6_3_u", "W6_3_d"]}, {"loop": 6, "index": 4, "start": "V334", "end": "V439", "forward": true, "quad_names": ["W6_4_u", "W6_4_d"]}, {"loop": 6, "index": 5, "start": "V439", "end": "V542", "forward": false, "quad_names": ["W6_5_u", "W6_5_d"]}, {"loop": 6, "index": 6, "start": "V542", "end": "V643", "forward": true, "quad_names": ["W6_6_u", "W6_6_d"]}, {"loop": 6, "index": 7, "start": "V643", "end": "V644", "forward": false, "quad_names": ["W6_7_u", "W6_7_d"]}, {"loop": 6, "index": 8, "start": "V644", "end": "V645", "forward": true, "quad_names": ["W6_8_u", "W6_8_d"]}, {"loop": 6, "index": 9, "start": "V645", "end": "V646", "forward": false, "quad_names": ["W6_9_u", "W6_9_d"]}, {"loop": 6, "index": 10, "start": "V646", "end": "V647", "forward": true, "quad_names": ["W6_10_u", "W6_10_d"]}, {"loop": 6, "index": 11, "start": "V647", "end": "V648", "forward": false, "quad_names": ["W6_11_u", "W6_11_d"]}, {"loop": 6, "index": 12, "start": "V648", "end": "V649", "forward": true, "quad_names": ["W6_12_u", "W6_12_d"]}, {"loop": 6, "index": 13, "start": "V649", "end": "V548", "forward": false, "quad_names": ["W6_13_u", "W6_13_d"]}, {"loop": 6, "index": 14, "start": "V548", "end": "V445", "forward": true, "quad_names": ["W6_14_u", "W6_14_d"]}, {"loop": 6, "index": 15, "start": "V445", "end": "V340", "forward": false, "quad_names": ["W6_15_u", "W6_15_d"]}, {"loop": 6, "index": 16, "start": "V340", "end": "V233", "forward": true, "quad_names": ["W6_16_u", "W6_16_d"]}, {"loop": 6, "index": 17, "start": "V233", "end": "V124", "forward": false, "quad_names": ["W6_17_u", "W6_17_d"]}, {"loop": 6, "index": 18, "start": "V124", "end": "V13", "forward": true, "quad_names": ["W6_18_u", "W6_18_d"]}, {"loop": 6, "index": 19, "start": "V13", "end": "V642", "forward": false, "quad_names": ["W6_19_u", "W6_19_d"]}, {"loop": 7, "index": 0, "start": "V742", "end": "V8", "forward": true, "quad_names": ["W7_0_u", "W7_0_d"]}, {"loop": 7, "index": 1, "start": "V8", "end": "V119", "forward": false, "quad_names": ["W7_1_u", "W7_1_d"]}, {"loop": 7, "index": 2, "start": "V119", "end": "V228", "forward": true, "quad_names": ["W7_2_u", "W7_2_d"]}, {"loop": 7, "index": 3, "start": "V228", "end": "V335", "forward": false, "quad_names": ["W7_3_u", "W7_3_d"]}, {"loop": 7, "index": 4, "start": "V335", "end": "V440", "forward": true, "quad_names": ["W7_4_u", "W7_4_d"]}, {"loop": 7, "index": 5, "start": "V440", "end": "V543", "forward": false, "quad_names": ["W7_5_u", "W7_5_d"]}, {"loop": 7, "index": 6, "start": "V543", "end": "V644", "forward": true, "quad_names": ["W7_6_u", "W7_6_d"]}, {"loop": 7, "index": 7, "start": "V644", "end": "V743", "forward": false, "quad_names": ["W7_7_u", "W7_7_d"]}, {"loop": 7, "index": 8, "start": "V743", "end": "V744", "forward": true, "quad_names": ["W7_8_u", "W7_8_d"]}, {"loop": 7, "index": 9, "start": "V744", "end": "V745", "forward": false, "quad_names": ["W7_9_u", "W7_9_d"]}, {"loop": 7, "index": 10, "start": "V745", "end": "V746", "forward": true, "quad_names": ["W7_10_u", "W7_10_d"]}, {"loop": 7, "index": 11, "start": "V746", "end": "V747", "forward": false, "quad_names": ["W7_11_u", "W7_11_d"]}, {"loop": 7, "index": 12, "start": "V747", "end": "V648", "forward": true, "quad_names": ["W7_12_u", "W7_12_d"]}, {"loop": 7, "index": 13, "start": "V648", "end": "V547", "forward": false, "quad_names": ["W7_13_u", "W7_13_d"]}, {"loop": 7, "index": 14, "start": "V547", "end": "V444", "forward": true, "quad_names": ["W7_14_u", "W7_14_d"]}, {"loop": 7, "index": 15, "start": "V444", "end": "V339", "forward": false, "quad_names": ["W7_15_u", "W7_15_d"]}, {"loop": 7, "index": 16, "start": "V339", "end": "V232", "forward": true, "quad_names": ["W7_16_u", "W7_16_d"]}, {"loop": 7, "index": 17, "start": "V232", "end": "V123", "forward": false, "quad_names": ["W7_17_u", "W7_17_d"]}, {"loop": 7, "index": 18, "start": "V123", "end": "V12", "forward": true, "quad_names": ["W7_18_u", "W7_18_d"]}, {"loop": 7, "index": 19, "start": "V12", "end": "V742", "forward": false, "quad_names": ["W7_19_u", "W7_19_d"]}, {"loop": 8, "index": 0, "start": "V840", "end": "V9", "forward": true, "quad_names": ["W8_0_u", "W8_0_d"]}, {"loop": 8, "index": 1, "start": "V9", "end": "V120", "forward": false, "quad_names": ["W8_1_u", "W8_1_d"]}, {"loop": 8, "index": 2, "start": "V120", "end": "V229", "forward": true, "quad_names": ["W8_2_u", "W8_2_d"]}, {"loop": 8, "index": 3, "start": "V229", "end": "V336", "forward": false, "quad_names": ["W8_3_u", "W8_3_d"]}, {"loop": 8, "index": 4, "start": "V336", "end": "V441", "forward": true, "quad_names": ["W8_4_u", "W8_4_d"]}, {"loop": 8, "index": 5, "start": "V441", "end": "V544", "forward": false, "quad_names": ["W8_5_u", "W8_5_d"]}, {"loop": 8, "index": 6, "start": "V544", "end": "V645", "forward": true, "quad_names": ["W8_6_u", "W8_6_d"]}, {"loop": 8, "index": 7, "start": "V645", "end": "V744", "forward": false, "quad_names": ["W8_7_u", "W8_7_d"]}, {"loop": 8, "index": 8, "start": "V744", "end": "V841", "forward": true, "quad_names": ["W8_8_u", "W8_8_d"]}, {"loop": 8, "index": 9, "start": "V841", "end": "V842", "forward": false, "quad_names": ["W8_9_u", "W8_9_d"]}, {"loop": 8, "index": 10, "start": "V842", "end": "V843", "forward": true, "quad_names": ["W8_10_u", "W8_10_d"]}, {"loop": 8, "index": 11, "start": "V843", "end": "V746", "forward": false, "quad_names": ["W8_11_u", "W8_11_d"]}, {"loop": 8, "index": 12, "start": "V746", "end": "V647", "forward": true, "quad_names": ["W8_12_u", "W8_12_d"]}, {"loop": 8, "index": 13, "start": "V647", "end": "V546", "forward": false, "quad_names": ["W8_13_u", "W8_13_d"]}, {"loop": 8, "index": 14, "start": "V546", "end": "V443", "forward": true, "quad_names": ["W8_14_u", "W8_14_d"]}, {"loop": 8, "index": 15, "start": "V443", "end": "V338", "forward": false, "quad_names": ["W8_15_u", "W8_15_d"]}, {"loop": 8, "index": 16, "start": "V338", "end": "V231", "forward": true, "quad_names": ["W8_16_u", "W8_16_d"]}, {"loop": 8, "index": 17, "start": "V231", "end": "V122", "forward": false, "quad_names": ["W8_17_u", "W8_17_d"]}, {"loop": 8, "index": 18, "start": "V122", "end": "V11", "forward": true, "quad_names": ["W8_18_u", "W8_18_d"]}, {"loop": 8, "index": 19, "start": "V11", "end": "V840", "forward": false, "quad_names": ["W8_19_u", "W8_19_d"]}], "corners": [{"kind": "gradient", "name": "C0_BL", "boundary_map": {"P0": "V0", "P1": "C0_BL_P1", "P2": "C0_BL_P2", "P3": "C0_BL_P3"}, "boundary": ["C0_BL_P3", "C0_BL_P2", "C0_BL_P1", "V0"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V0", "loop": 0, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C0_BR", "boundary_map": {"P0": "V1", "P1": "C0_BR_P1", "P2": "C0_BR_P2", "P3": "C0_BR_P3"}, "boundary": ["V1", "C0_BR_P1", "C0_BR_P2", "C0_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V1", "loop": 0, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C0_TR", "boundary_map": {"P0": "V10", "P1": "C0_TR_P1", "P2": "C0_TR_P2", "P3": "C0_TR_P3"}, "boundary": ["C0_TR_P3", "C0_TR_P2", "C0_TR_P1", "V10"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V10", "loop": 0, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C0_TL", "boundary_map": {"P0": "V19", "P1": "C0_TL_P1", "P2": "C0_TL_P2", "P3": "C0_TL_P3"}, "boundary": ["V19", "C0_TL_P1", "C0_TL_P2", "C0_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V19", "loop": 0, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C1_BL", "boundary_map": {"P0": "V112", "P1": "C1_BL_P1", "P2": "C1_BL_P2", "P3": "C1_BL_P3"}, "boundary": ["C1_BL_P3", "C1_BL_P2", "C1_BL_P1", "V112"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V112", "loop": 1, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C1_BR", "boundary_map": {"P0": "V113", "P1": "C1_BR_P1", "P2": "C1_BR_P2", "P3": "C1_BR_P3"}, "boundary": ["V113", "C1_BR_P1", "C1_BR_P2", "C1_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V113", "loop": 1, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C1_TR", "boundary_map": {"P0": "V121", "P1": "C1_TR_P1", "P2": "C1_TR_P2", "P3": "C1_TR_P3"}, "boundary": ["C1_TR_P3", "C1_TR_P2", "C1_TR_P1", "V121"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V121", "loop": 1, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C1_TL", "boundary_map": {"P0": "V129", "P1": "C1_TL_P1", "P2": "C1_TL_P2", "P3": "C1_TL_P3"}, "boundary": ["V129", "C1_TL_P1", "C1_TL_P2", "C1_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V129", "loop": 1, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C2_BL", "boundary_map": {"P0": "V222", "P1": "C2_BL_P1", "P2": "C2_BL_P2", "P3": "C2_BL_P3"}, "boundary": ["C2_BL_P3", "C2_BL_P2", "C2_BL_P1", "V222"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V222", "loop": 2, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C2_BR", "boundary_map": {"P0": "V223", "P1": "C2_BR_P1", "P2": "C2_BR_P2", "P3": "C2_BR_P3"}, "boundary": ["V223", "C2_BR_P1", "C2_BR_P2", "C2_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V223", "loop": 2, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C2_TR", "boundary_map": {"P0": "V230", "P1": "C2_TR_P1", "P2": "C2_TR_P2", "P3": "C2_TR_P3"}, "boundary": ["C2_TR_P3", "C2_TR_P2", "C2_TR_P1", "V230"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V230", "loop": 2, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C2_TL", "boundary_map": {"P0": "V237", "P1": "C2_TL_P1", "P2": "C2_TL_P2", "P3": "C2_TL_P3"}, "boundary": ["V237", "C2_TL_P1", "C2_TL_P2", "C2_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V237", "loop": 2, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C3_BL", "boundary_map": {"P0": "V330", "P1": "C3_BL_P1", "P2": "C3_BL_P2", "P3": "C3_BL_P3"}, "boundary": ["C3_BL_P3", "C3_BL_P2", "C3_BL_P1", "V330"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V330", "loop": 3, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C3_BR", "boundary_map": {"P0": "V331", "P1": "C3_BR_P1", "P2": "C3_BR_P2", "P3": "C3_BR_P3"}, "boundary": ["V331", "C3_BR_P1", "C3_BR_P2", "C3_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V331", "loop": 3, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C3_TR", "boundary_map": {"P0": "V337", "P1": "C3_TR_P1", "P2": "C3_TR_P2", "P3": "C3_TR_P3"}, "boundary": ["C3_TR_P3", "C3_TR_P2", "C3_TR_P1", "V337"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V337", "loop": 3, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C3_TL", "boundary_map": {"P0": "V343", "P1": "C3_TL_P1", "P2": "C3_TL_P2", "P3": "C3_TL_P3"}, "boundary": ["V343", "C3_TL_P1", "C3_TL_P2", "C3_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V343", "loop": 3, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C4_BL", "boundary_map": {"P0": "V436", "P1": "C4_BL_P1", "P2": "C4_BL_P2", "P3": "C4_BL_P3"}, "boundary": ["C4_BL_P3", "C4_BL_P2", "C4_BL_P1", "V436"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V436", "loop": 4, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C4_BR", "boundary_map": {"P0": "V437", "P1": "C4_BR_P1", "P2": "C4_BR_P2", "P3": "C4_BR_P3"}, "boundary": ["V437", "C4_BR_P1", "C4_BR_P2", "C4_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V437", "loop": 4, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C4_TR", "boundary_map": {"P0": "V442", "P1": "C4_TR_P1", "P2": "C4_TR_P2", "P3": "C4_TR_P3"}, "boundary": ["C4_TR_P3", "C4_TR_P2", "C4_TR_P1", "V442"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V442", "loop": 4, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C4_TL", "boundary_map": {"P0": "V447", "P1": "C4_TL_P1", "P2": "C4_TL_P2", "P3": "C4_TL_P3"}, "boundary": ["V447", "C4_TL_P1", "C4_TL_P2", "C4_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V447", "loop": 4, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C5_BL", "boundary_map": {"P0": "V540", "P1": "C5_BL_P1", "P2": "C5_BL_P2", "P3": "C5_BL_P3"}, "boundary": ["C5_BL_P3", "C5_BL_P2", "C5_BL_P1", "V540"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V540", "loop": 5, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C5_BR", "boundary_map": {"P0": "V541", "P1": "C5_BR_P1", "P2": "C5_BR_P2", "P3": "C5_BR_P3"}, "boundary": ["V541", "C5_BR_P1", "C5_BR_P2", "C5_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V541", "loop": 5, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C5_TR", "boundary_map": {"P0": "V545", "P1": "C5_TR_P1", "P2": "C5_TR_P2", "P3": "C5_TR_P3"}, "boundary": ["C5_TR_P3", "C5_TR_P2", "C5_TR_P1", "V545"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V545", "loop": 5, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C5_TL", "boundary_map": {"P0": "V549", "P1": "C5_TL_P1", "P2": "C5_TL_P2", "P3": "C5_TL_P3"}, "boundary": ["V549", "C5_TL_P1", "C5_TL_P2", "C5_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V549", "loop": 5, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C6_BL", "boundary_map": {"P0": "V642", "P1": "C6_BL_P1", "P2": "C6_BL_P2", "P3": "C6_BL_P3"}, "boundary": ["C6_BL_P3", "C6_BL_P2", "C6_BL_P1", "V642"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V642", "loop": 6, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C6_BR", "boundary_map": {"P0": "V643", "P1": "C6_BR_P1", "P2": "C6_BR_P2", "P3": "C6_BR_P3"}, "boundary": ["V643", "C6_BR_P1", "C6_BR_P2", "C6_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V643", "loop": 6, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C6_TR", "boundary_map": {"P0": "V646", "P1": "C6_TR_P1", "P2": "C6_TR_P2", "P3": "C6_TR_P3"}, "boundary": ["C6_TR_P3", "C6_TR_P2", "C6_TR_P1", "V646"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V646", "loop": 6, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C6_TL", "boundary_map": {"P0": "V649", "P1": "C6_TL_P1", "P2": "C6_TL_P2", "P3": "C6_TL_P3"}, "boundary": ["V649", "C6_TL_P1", "C6_TL_P2", "C6_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V649", "loop": 6, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C7_BL", "boundary_map": {"P0": "V742", "P1": "C7_BL_P1", "P2": "C7_BL_P2", "P3": "C7_BL_P3"}, "boundary": ["C7_BL_P3", "C7_BL_P2", "C7_BL_P1", "V742"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V742", "loop": 7, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C7_BR", "boundary_map": {"P0": "V743", "P1": "C7_BR_P1", "P2": "C7_BR_P2", "P3": "C7_BR_P3"}, "boundary": ["V743", "C7_BR_P1", "C7_BR_P2", "C7_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V743", "loop": 7, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C7_TR", "boundary_map": {"P0": "V745", "P1": "C7_TR_P1", "P2": "C7_TR_P2", "P3": "C7_TR_P3"}, "boundary": ["C7_TR_P3", "C7_TR_P2", "C7_TR_P1", "V745"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V745", "loop": 7, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C7_TL", "boundary_map": {"P0": "V747", "P1": "C7_TL_P1", "P2": "C7_TL_P2", "P3": "C7_TL_P3"}, "boundary": ["V747", "C7_TL_P1", "C7_TL_P2", "C7_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V747", "loop": 7, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}, {"kind": "gradient", "name": "C8_BL", "boundary_map": {"P0": "V840", "P1": "C8_BL_P1", "P2": "C8_BL_P2", "P3": "C8_BL_P3"}, "boundary": ["C8_BL_P3", "C8_BL_P2", "C8_BL_P1", "V840"], "A": [["1/10000", "1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V840", "loop": 8, "sign": 1, "tangent_in": ["0", "-1"], "tangent_out": ["1", "0"]}, {"kind": "gradient", "name": "C8_BR", "boundary_map": {"P0": "V841", "P1": "C8_BR_P1", "P2": "C8_BR_P2", "P3": "C8_BR_P3"}, "boundary": ["V841", "C8_BR_P1", "C8_BR_P2", "C8_BR_P3"], "A": [["-1/10000", "-1/1000000"], ["1/10000", "-1/1000000"]], "origin": "V841", "loop": 8, "sign": -1, "tangent_in": ["1", "0"], "tangent_out": ["0", "1"]}, {"kind": "gradient", "name": "C8_TR", "boundary_map": {"P0": "V842", "P1": "C8_TR_P1", "P2": "C8_TR_P2", "P3": "C8_TR_P3"}, "boundary": ["C8_TR_P3", "C8_TR_P2", "C8_TR_P1", "V842"], "A": [["-1/10000", "-1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V842", "loop": 8, "sign": 1, "tangent_in": ["0", "1"], "tangent_out": ["-1", "0"]}, {"kind": "gradient", "name": "C8_TL", "boundary_map": {"P0": "V843", "P1": "C8_TL_P1", "P2": "C8_TL_P2", "P3": "C8_TL_P3"}, "boundary": ["V843", "C8_TL_P1", "C8_TL_P2", "C8_TL_P3"], "A": [["1/10000", "1/1000000"], ["-1/10000", "1/1000000"]], "origin": "V843", "loop": 8, "sign": -1, "tangent_in": ["-1", "0"], "tangent_out": ["0", "-1"]}], "port_loop_membership": {"V0": [0], "V1": [0], "V2": [0, 1], "V3": [0, 2], "V4": [0, 3], "V5": [0, 4], "V6": [0, 5], "V7": [0, 6], "V8": [0, 7], "V9": [0, 8], "V10": [0], "V11": [0, 8], "V12": [0, 7], "V13": [0, 6], "V14": [0, 5], "V15": [0, 4], "V16": [0, 3], "V17": [0, 2], "V18": [0, 1], "V19": [0], "V112": [1], "V113": [1], "V114": [1, 2], "V115": [1, 3], "V116": [1, 4], "V117": [1, 5], "V118": [1, 6], "V119": [1, 7], "V120": [8, 1], "V121": [1], "V122": [8, 1], "V123": [1, 7], "V124": [1, 6], "V125": [1, 5], "V126": [1, 4], "V127": [1, 3], "V128": [1, 2], "V129": [1], "V222": [2], "V223": [2], "V224": [2, 3], "V225": [2, 4], "V226": [2, 5], "V227": [2, 6], "V228": [2, 7], "V229": [8, 2], "V230": [2], "V231": [8, 2], "V232": [2, 7], "V233": [2, 6], "V234": [2, 5], "V235": [2, 4], "V236": [2, 3], "V237": [2], "V330": [3], "V331": [3], "V332": [3, 4], "V333": [3, 5], "V334": [3, 6], "V335": [3, 7], "V336": [8, 3], "V337": [3], "V338": [8, 3], "V339": [3, 7], "V340": [3, 6], "V341": [3, 5], "V342": [3, 4], "V343": [3], "V436": [4], "V437": [4], "V438": [4, 5], "V439": [4, 6], "V440": [4, 7], "V441": [8, 4], "V442": [4], "V443": [8, 4], "V444": [4, 7], "V445": [4, 6], "V446": [4, 5], "V447": [4], "V540": [5], "V541": [5], "V542": [5, 6], "V543": [5, 7], "V544": [8, 5], "V545": [5], "V546": [8, 5], "V547": [5, 7], "V548": [5, 6], "V549": [5], "V642": [6], "V643": [6], "V644": [6, 7], "V645": [8, 6], "V646": [6], "V647": [8, 6], "V648": [6, 7], "V649": [6], "V742": [7], "V743": [7], "V744": [8, 7], "V745": [7], "V746": [8, 7], "V747": [7], "V840": [8], "V841": [8], "V842": [8], "V843": [8]}}, "coarse_minimum_doubled_area": "1/2500000000", "fine_vertices": 10416, "fine_faces": 20826, "fine_boundary_vertices": 4, "fine_native_H_rows": 31237, "full_space_dimension": 20837, "vertex_defect": 9, "vertex_evaluation_rank": 10407, "zero_value_space_dimension": 10430, "normal_coarse_and_fine_disk_topology_verified": true, "fine_minimum_doubled_area_interval_lower": null, "scalar_state_cycles": [{"loop": 0, "events": [{"kind": "corner", "name": "C0_BL", "from": "L0_V0_in", "to": "L0_V0_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_0", "from": "L0_V0_out", "to": "L0_V1_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_0_u", "W0_0_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_BR", "from": "L0_V1_in", "to": "L0_V1_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_1", "from": "L0_V1_out", "to": "L0_V2_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_1_u", "W0_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_2", "from": "L0_V2_in", "to": "L0_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_2_u", "W0_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_3", "from": "L0_V3_in", "to": "L0_V4_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_3_u", "W0_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_4", "from": "L0_V4_in", "to": "L0_V5_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_4_u", "W0_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_5", "from": "L0_V5_in", "to": "L0_V6_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_5_u", "W0_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_6", "from": "L0_V6_in", "to": "L0_V7_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_6_u", "W0_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_7", "from": "L0_V7_in", "to": "L0_V8_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_7_u", "W0_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W0_8", "from": "L0_V8_in", "to": "L0_V9_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_8_u", "W0_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_9", "from": "L0_V9_in", "to": "L0_V10_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_9_u", "W0_9_d"], "length": "1/5", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C0_TR", "from": "L0_V10_in", "to": "L0_V10_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_10", "from": "L0_V10_out", "to": "L0_V11_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_10_u", "W0_10_d"], "length": "1/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_11", "from": "L0_V11_in", "to": "L0_V12_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_11_u", "W0_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_12", "from": "L0_V12_in", "to": "L0_V13_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_12_u", "W0_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_13", "from": "L0_V13_in", "to": "L0_V14_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_13_u", "W0_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_14", "from": "L0_V14_in", "to": "L0_V15_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_14_u", "W0_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_15", "from": "L0_V15_in", "to": "L0_V16_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_15_u", "W0_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_16", "from": "L0_V16_in", "to": "L0_V17_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_16_u", "W0_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W0_17", "from": "L0_V17_in", "to": "L0_V18_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_17_u", "W0_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W0_18", "from": "L0_V18_in", "to": "L0_V19_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W0_18_u", "W0_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C0_TL", "from": "L0_V19_in", "to": "L0_V19_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W0_19", "from": "L0_V19_out", "to": "L0_V0_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W0_19_u", "W0_19_d"], "length": "1", "next_state_scale_exponents": [0, 0]}], "states": {"L0_V0_in": {"port": "V0", "direction": ["0", "-1"]}, "L0_V0_out": {"port": "V0", "direction": ["1", "0"]}, "L0_V1_in": {"port": "V1", "direction": ["1", "0"]}, "L0_V1_out": {"port": "V1", "direction": ["0", "1"]}, "L0_V2_in": {"port": "V2", "direction": ["0", "1"]}, "L0_V3_in": {"port": "V3", "direction": ["0", "1"]}, "L0_V4_in": {"port": "V4", "direction": ["0", "1"]}, "L0_V5_in": {"port": "V5", "direction": ["0", "1"]}, "L0_V6_in": {"port": "V6", "direction": ["0", "1"]}, "L0_V7_in": {"port": "V7", "direction": ["0", "1"]}, "L0_V8_in": {"port": "V8", "direction": ["0", "1"]}, "L0_V9_in": {"port": "V9", "direction": ["0", "1"]}, "L0_V10_in": {"port": "V10", "direction": ["0", "1"]}, "L0_V10_out": {"port": "V10", "direction": ["-1", "0"]}, "L0_V11_in": {"port": "V11", "direction": ["-1", "0"]}, "L0_V12_in": {"port": "V12", "direction": ["-1", "0"]}, "L0_V13_in": {"port": "V13", "direction": ["-1", "0"]}, "L0_V14_in": {"port": "V14", "direction": ["-1", "0"]}, "L0_V15_in": {"port": "V15", "direction": ["-1", "0"]}, "L0_V16_in": {"port": "V16", "direction": ["-1", "0"]}, "L0_V17_in": {"port": "V17", "direction": ["-1", "0"]}, "L0_V18_in": {"port": "V18", "direction": ["-1", "0"]}, "L0_V19_in": {"port": "V19", "direction": ["-1", "0"]}, "L0_V19_out": {"port": "V19", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 1, "events": [{"kind": "corner", "name": "C1_BL", "from": "L1_V112_in", "to": "L1_V112_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_0", "from": "L1_V112_out", "to": "L1_V2_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_0_u", "W1_0_d"], "length": "9/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_1", "from": "L1_V2_in", "to": "L1_V113_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_1_u", "W1_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_BR", "from": "L1_V113_in", "to": "L1_V113_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_2", "from": "L1_V113_out", "to": "L1_V114_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_2_u", "W1_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_3", "from": "L1_V114_in", "to": "L1_V115_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_3_u", "W1_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_4", "from": "L1_V115_in", "to": "L1_V116_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_4_u", "W1_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_5", "from": "L1_V116_in", "to": "L1_V117_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_5_u", "W1_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_6", "from": "L1_V117_in", "to": "L1_V118_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_6_u", "W1_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_7", "from": "L1_V118_in", "to": "L1_V119_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_7_u", "W1_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_8", "from": "L1_V119_in", "to": "L1_V120_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_8_u", "W1_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_9", "from": "L1_V120_in", "to": "L1_V121_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_9_u", "W1_9_d"], "length": "3/10", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C1_TR", "from": "L1_V121_in", "to": "L1_V121_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_10", "from": "L1_V121_out", "to": "L1_V122_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_10_u", "W1_10_d"], "length": "3/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_11", "from": "L1_V122_in", "to": "L1_V123_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_11_u", "W1_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_12", "from": "L1_V123_in", "to": "L1_V124_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_12_u", "W1_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_13", "from": "L1_V124_in", "to": "L1_V125_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_13_u", "W1_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_14", "from": "L1_V125_in", "to": "L1_V126_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_14_u", "W1_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_15", "from": "L1_V126_in", "to": "L1_V127_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_15_u", "W1_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W1_16", "from": "L1_V127_in", "to": "L1_V128_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_16_u", "W1_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W1_17", "from": "L1_V128_in", "to": "L1_V129_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_17_u", "W1_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C1_TL", "from": "L1_V129_in", "to": "L1_V129_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W1_18", "from": "L1_V129_out", "to": "L1_V18_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W1_18_u", "W1_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W1_19", "from": "L1_V18_in", "to": "L1_V112_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W1_19_u", "W1_19_d"], "length": "9/10", "next_state_scale_exponents": [0, 0]}], "states": {"L1_V112_in": {"port": "V112", "direction": ["0", "-1"]}, "L1_V112_out": {"port": "V112", "direction": ["1", "0"]}, "L1_V2_in": {"port": "V2", "direction": ["1", "0"]}, "L1_V113_in": {"port": "V113", "direction": ["1", "0"]}, "L1_V113_out": {"port": "V113", "direction": ["0", "1"]}, "L1_V114_in": {"port": "V114", "direction": ["0", "1"]}, "L1_V115_in": {"port": "V115", "direction": ["0", "1"]}, "L1_V116_in": {"port": "V116", "direction": ["0", "1"]}, "L1_V117_in": {"port": "V117", "direction": ["0", "1"]}, "L1_V118_in": {"port": "V118", "direction": ["0", "1"]}, "L1_V119_in": {"port": "V119", "direction": ["0", "1"]}, "L1_V120_in": {"port": "V120", "direction": ["0", "1"]}, "L1_V121_in": {"port": "V121", "direction": ["0", "1"]}, "L1_V121_out": {"port": "V121", "direction": ["-1", "0"]}, "L1_V122_in": {"port": "V122", "direction": ["-1", "0"]}, "L1_V123_in": {"port": "V123", "direction": ["-1", "0"]}, "L1_V124_in": {"port": "V124", "direction": ["-1", "0"]}, "L1_V125_in": {"port": "V125", "direction": ["-1", "0"]}, "L1_V126_in": {"port": "V126", "direction": ["-1", "0"]}, "L1_V127_in": {"port": "V127", "direction": ["-1", "0"]}, "L1_V128_in": {"port": "V128", "direction": ["-1", "0"]}, "L1_V129_in": {"port": "V129", "direction": ["-1", "0"]}, "L1_V129_out": {"port": "V129", "direction": ["0", "-1"]}, "L1_V18_in": {"port": "V18", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 2, "events": [{"kind": "corner", "name": "C2_BL", "from": "L2_V222_in", "to": "L2_V222_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_0", "from": "L2_V222_out", "to": "L2_V3_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_0_u", "W2_0_d"], "length": "4/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W2_1", "from": "L2_V3_in", "to": "L2_V114_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_1_u", "W2_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_2", "from": "L2_V114_in", "to": "L2_V223_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_2_u", "W2_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C2_BR", "from": "L2_V223_in", "to": "L2_V223_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_3", "from": "L2_V223_out", "to": "L2_V224_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_3_u", "W2_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W2_4", "from": "L2_V224_in", "to": "L2_V225_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_4_u", "W2_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_5", "from": "L2_V225_in", "to": "L2_V226_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_5_u", "W2_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W2_6", "from": "L2_V226_in", "to": "L2_V227_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_6_u", "W2_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_7", "from": "L2_V227_in", "to": "L2_V228_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_7_u", "W2_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W2_8", "from": "L2_V228_in", "to": "L2_V229_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_8_u", "W2_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_9", "from": "L2_V229_in", "to": "L2_V230_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_9_u", "W2_9_d"], "length": "2/5", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C2_TR", "from": "L2_V230_in", "to": "L2_V230_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_10", "from": "L2_V230_out", "to": "L2_V231_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_10_u", "W2_10_d"], "length": "2/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W2_11", "from": "L2_V231_in", "to": "L2_V232_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_11_u", "W2_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_12", "from": "L2_V232_in", "to": "L2_V233_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_12_u", "W2_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W2_13", "from": "L2_V233_in", "to": "L2_V234_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_13_u", "W2_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_14", "from": "L2_V234_in", "to": "L2_V235_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_14_u", "W2_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W2_15", "from": "L2_V235_in", "to": "L2_V236_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_15_u", "W2_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W2_16", "from": "L2_V236_in", "to": "L2_V237_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_16_u", "W2_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C2_TL", "from": "L2_V237_in", "to": "L2_V237_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_17", "from": "L2_V237_out", "to": "L2_V128_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_17_u", "W2_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W2_18", "from": "L2_V128_in", "to": "L2_V17_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W2_18_u", "W2_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W2_19", "from": "L2_V17_in", "to": "L2_V222_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W2_19_u", "W2_19_d"], "length": "4/5", "next_state_scale_exponents": [0, 0]}], "states": {"L2_V222_in": {"port": "V222", "direction": ["0", "-1"]}, "L2_V222_out": {"port": "V222", "direction": ["1", "0"]}, "L2_V3_in": {"port": "V3", "direction": ["1", "0"]}, "L2_V114_in": {"port": "V114", "direction": ["1", "0"]}, "L2_V223_in": {"port": "V223", "direction": ["1", "0"]}, "L2_V223_out": {"port": "V223", "direction": ["0", "1"]}, "L2_V224_in": {"port": "V224", "direction": ["0", "1"]}, "L2_V225_in": {"port": "V225", "direction": ["0", "1"]}, "L2_V226_in": {"port": "V226", "direction": ["0", "1"]}, "L2_V227_in": {"port": "V227", "direction": ["0", "1"]}, "L2_V228_in": {"port": "V228", "direction": ["0", "1"]}, "L2_V229_in": {"port": "V229", "direction": ["0", "1"]}, "L2_V230_in": {"port": "V230", "direction": ["0", "1"]}, "L2_V230_out": {"port": "V230", "direction": ["-1", "0"]}, "L2_V231_in": {"port": "V231", "direction": ["-1", "0"]}, "L2_V232_in": {"port": "V232", "direction": ["-1", "0"]}, "L2_V233_in": {"port": "V233", "direction": ["-1", "0"]}, "L2_V234_in": {"port": "V234", "direction": ["-1", "0"]}, "L2_V235_in": {"port": "V235", "direction": ["-1", "0"]}, "L2_V236_in": {"port": "V236", "direction": ["-1", "0"]}, "L2_V237_in": {"port": "V237", "direction": ["-1", "0"]}, "L2_V237_out": {"port": "V237", "direction": ["0", "-1"]}, "L2_V128_in": {"port": "V128", "direction": ["0", "-1"]}, "L2_V17_in": {"port": "V17", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 3, "events": [{"kind": "corner", "name": "C3_BL", "from": "L3_V330_in", "to": "L3_V330_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W3_0", "from": "L3_V330_out", "to": "L3_V4_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_0_u", "W3_0_d"], "length": "7/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W3_1", "from": "L3_V4_in", "to": "L3_V115_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_1_u", "W3_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W3_2", "from": "L3_V115_in", "to": "L3_V224_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_2_u", "W3_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W3_3", "from": "L3_V224_in", "to": "L3_V331_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_3_u", "W3_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C3_BR", "from": "L3_V331_in", "to": "L3_V331_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W3_4", "from": "L3_V331_out", "to": "L3_V332_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_4_u", "W3_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W3_5", "from": "L3_V332_in", "to": "L3_V333_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_5_u", "W3_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W3_6", "from": "L3_V333_in", "to": "L3_V334_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_6_u", "W3_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W3_7", "from": "L3_V334_in", "to": "L3_V335_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_7_u", "W3_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W3_8", "from": "L3_V335_in", "to": "L3_V336_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_8_u", "W3_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W3_9", "from": "L3_V336_in", "to": "L3_V337_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_9_u", "W3_9_d"], "length": "1/2", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C3_TR", "from": "L3_V337_in", "to": "L3_V337_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W3_10", "from": "L3_V337_out", "to": "L3_V338_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_10_u", "W3_10_d"], "length": "1/2", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W3_11", "from": "L3_V338_in", "to": "L3_V339_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_11_u", "W3_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W3_12", "from": "L3_V339_in", "to": "L3_V340_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_12_u", "W3_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W3_13", "from": "L3_V340_in", "to": "L3_V341_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_13_u", "W3_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W3_14", "from": "L3_V341_in", "to": "L3_V342_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_14_u", "W3_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W3_15", "from": "L3_V342_in", "to": "L3_V343_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_15_u", "W3_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C3_TL", "from": "L3_V343_in", "to": "L3_V343_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W3_16", "from": "L3_V343_out", "to": "L3_V236_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_16_u", "W3_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W3_17", "from": "L3_V236_in", "to": "L3_V127_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_17_u", "W3_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W3_18", "from": "L3_V127_in", "to": "L3_V16_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W3_18_u", "W3_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W3_19", "from": "L3_V16_in", "to": "L3_V330_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W3_19_u", "W3_19_d"], "length": "7/10", "next_state_scale_exponents": [0, 0]}], "states": {"L3_V330_in": {"port": "V330", "direction": ["0", "-1"]}, "L3_V330_out": {"port": "V330", "direction": ["1", "0"]}, "L3_V4_in": {"port": "V4", "direction": ["1", "0"]}, "L3_V115_in": {"port": "V115", "direction": ["1", "0"]}, "L3_V224_in": {"port": "V224", "direction": ["1", "0"]}, "L3_V331_in": {"port": "V331", "direction": ["1", "0"]}, "L3_V331_out": {"port": "V331", "direction": ["0", "1"]}, "L3_V332_in": {"port": "V332", "direction": ["0", "1"]}, "L3_V333_in": {"port": "V333", "direction": ["0", "1"]}, "L3_V334_in": {"port": "V334", "direction": ["0", "1"]}, "L3_V335_in": {"port": "V335", "direction": ["0", "1"]}, "L3_V336_in": {"port": "V336", "direction": ["0", "1"]}, "L3_V337_in": {"port": "V337", "direction": ["0", "1"]}, "L3_V337_out": {"port": "V337", "direction": ["-1", "0"]}, "L3_V338_in": {"port": "V338", "direction": ["-1", "0"]}, "L3_V339_in": {"port": "V339", "direction": ["-1", "0"]}, "L3_V340_in": {"port": "V340", "direction": ["-1", "0"]}, "L3_V341_in": {"port": "V341", "direction": ["-1", "0"]}, "L3_V342_in": {"port": "V342", "direction": ["-1", "0"]}, "L3_V343_in": {"port": "V343", "direction": ["-1", "0"]}, "L3_V343_out": {"port": "V343", "direction": ["0", "-1"]}, "L3_V236_in": {"port": "V236", "direction": ["0", "-1"]}, "L3_V127_in": {"port": "V127", "direction": ["0", "-1"]}, "L3_V16_in": {"port": "V16", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 4, "events": [{"kind": "corner", "name": "C4_BL", "from": "L4_V436_in", "to": "L4_V436_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_0", "from": "L4_V436_out", "to": "L4_V5_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_0_u", "W4_0_d"], "length": "3/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W4_1", "from": "L4_V5_in", "to": "L4_V116_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_1_u", "W4_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_2", "from": "L4_V116_in", "to": "L4_V225_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_2_u", "W4_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W4_3", "from": "L4_V225_in", "to": "L4_V332_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_3_u", "W4_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_4", "from": "L4_V332_in", "to": "L4_V437_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_4_u", "W4_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C4_BR", "from": "L4_V437_in", "to": "L4_V437_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_5", "from": "L4_V437_out", "to": "L4_V438_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_5_u", "W4_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W4_6", "from": "L4_V438_in", "to": "L4_V439_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_6_u", "W4_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_7", "from": "L4_V439_in", "to": "L4_V440_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_7_u", "W4_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W4_8", "from": "L4_V440_in", "to": "L4_V441_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_8_u", "W4_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_9", "from": "L4_V441_in", "to": "L4_V442_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_9_u", "W4_9_d"], "length": "3/5", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C4_TR", "from": "L4_V442_in", "to": "L4_V442_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_10", "from": "L4_V442_out", "to": "L4_V443_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_10_u", "W4_10_d"], "length": "3/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W4_11", "from": "L4_V443_in", "to": "L4_V444_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_11_u", "W4_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_12", "from": "L4_V444_in", "to": "L4_V445_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_12_u", "W4_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W4_13", "from": "L4_V445_in", "to": "L4_V446_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_13_u", "W4_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W4_14", "from": "L4_V446_in", "to": "L4_V447_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_14_u", "W4_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C4_TL", "from": "L4_V447_in", "to": "L4_V447_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_15", "from": "L4_V447_out", "to": "L4_V342_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_15_u", "W4_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W4_16", "from": "L4_V342_in", "to": "L4_V235_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_16_u", "W4_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_17", "from": "L4_V235_in", "to": "L4_V126_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_17_u", "W4_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W4_18", "from": "L4_V126_in", "to": "L4_V15_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W4_18_u", "W4_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W4_19", "from": "L4_V15_in", "to": "L4_V436_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W4_19_u", "W4_19_d"], "length": "3/5", "next_state_scale_exponents": [0, 0]}], "states": {"L4_V436_in": {"port": "V436", "direction": ["0", "-1"]}, "L4_V436_out": {"port": "V436", "direction": ["1", "0"]}, "L4_V5_in": {"port": "V5", "direction": ["1", "0"]}, "L4_V116_in": {"port": "V116", "direction": ["1", "0"]}, "L4_V225_in": {"port": "V225", "direction": ["1", "0"]}, "L4_V332_in": {"port": "V332", "direction": ["1", "0"]}, "L4_V437_in": {"port": "V437", "direction": ["1", "0"]}, "L4_V437_out": {"port": "V437", "direction": ["0", "1"]}, "L4_V438_in": {"port": "V438", "direction": ["0", "1"]}, "L4_V439_in": {"port": "V439", "direction": ["0", "1"]}, "L4_V440_in": {"port": "V440", "direction": ["0", "1"]}, "L4_V441_in": {"port": "V441", "direction": ["0", "1"]}, "L4_V442_in": {"port": "V442", "direction": ["0", "1"]}, "L4_V442_out": {"port": "V442", "direction": ["-1", "0"]}, "L4_V443_in": {"port": "V443", "direction": ["-1", "0"]}, "L4_V444_in": {"port": "V444", "direction": ["-1", "0"]}, "L4_V445_in": {"port": "V445", "direction": ["-1", "0"]}, "L4_V446_in": {"port": "V446", "direction": ["-1", "0"]}, "L4_V447_in": {"port": "V447", "direction": ["-1", "0"]}, "L4_V447_out": {"port": "V447", "direction": ["0", "-1"]}, "L4_V342_in": {"port": "V342", "direction": ["0", "-1"]}, "L4_V235_in": {"port": "V235", "direction": ["0", "-1"]}, "L4_V126_in": {"port": "V126", "direction": ["0", "-1"]}, "L4_V15_in": {"port": "V15", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 5, "events": [{"kind": "corner", "name": "C5_BL", "from": "L5_V540_in", "to": "L5_V540_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W5_0", "from": "L5_V540_out", "to": "L5_V6_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_0_u", "W5_0_d"], "length": "1/2", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W5_1", "from": "L5_V6_in", "to": "L5_V117_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_1_u", "W5_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W5_2", "from": "L5_V117_in", "to": "L5_V226_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_2_u", "W5_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W5_3", "from": "L5_V226_in", "to": "L5_V333_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_3_u", "W5_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W5_4", "from": "L5_V333_in", "to": "L5_V438_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_4_u", "W5_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W5_5", "from": "L5_V438_in", "to": "L5_V541_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_5_u", "W5_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C5_BR", "from": "L5_V541_in", "to": "L5_V541_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W5_6", "from": "L5_V541_out", "to": "L5_V542_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_6_u", "W5_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W5_7", "from": "L5_V542_in", "to": "L5_V543_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_7_u", "W5_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W5_8", "from": "L5_V543_in", "to": "L5_V544_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_8_u", "W5_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W5_9", "from": "L5_V544_in", "to": "L5_V545_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_9_u", "W5_9_d"], "length": "7/10", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C5_TR", "from": "L5_V545_in", "to": "L5_V545_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W5_10", "from": "L5_V545_out", "to": "L5_V546_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_10_u", "W5_10_d"], "length": "7/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W5_11", "from": "L5_V546_in", "to": "L5_V547_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_11_u", "W5_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W5_12", "from": "L5_V547_in", "to": "L5_V548_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_12_u", "W5_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W5_13", "from": "L5_V548_in", "to": "L5_V549_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_13_u", "W5_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C5_TL", "from": "L5_V549_in", "to": "L5_V549_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W5_14", "from": "L5_V549_out", "to": "L5_V446_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_14_u", "W5_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W5_15", "from": "L5_V446_in", "to": "L5_V341_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_15_u", "W5_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W5_16", "from": "L5_V341_in", "to": "L5_V234_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_16_u", "W5_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W5_17", "from": "L5_V234_in", "to": "L5_V125_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_17_u", "W5_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W5_18", "from": "L5_V125_in", "to": "L5_V14_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W5_18_u", "W5_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W5_19", "from": "L5_V14_in", "to": "L5_V540_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W5_19_u", "W5_19_d"], "length": "1/2", "next_state_scale_exponents": [0, 0]}], "states": {"L5_V540_in": {"port": "V540", "direction": ["0", "-1"]}, "L5_V540_out": {"port": "V540", "direction": ["1", "0"]}, "L5_V6_in": {"port": "V6", "direction": ["1", "0"]}, "L5_V117_in": {"port": "V117", "direction": ["1", "0"]}, "L5_V226_in": {"port": "V226", "direction": ["1", "0"]}, "L5_V333_in": {"port": "V333", "direction": ["1", "0"]}, "L5_V438_in": {"port": "V438", "direction": ["1", "0"]}, "L5_V541_in": {"port": "V541", "direction": ["1", "0"]}, "L5_V541_out": {"port": "V541", "direction": ["0", "1"]}, "L5_V542_in": {"port": "V542", "direction": ["0", "1"]}, "L5_V543_in": {"port": "V543", "direction": ["0", "1"]}, "L5_V544_in": {"port": "V544", "direction": ["0", "1"]}, "L5_V545_in": {"port": "V545", "direction": ["0", "1"]}, "L5_V545_out": {"port": "V545", "direction": ["-1", "0"]}, "L5_V546_in": {"port": "V546", "direction": ["-1", "0"]}, "L5_V547_in": {"port": "V547", "direction": ["-1", "0"]}, "L5_V548_in": {"port": "V548", "direction": ["-1", "0"]}, "L5_V549_in": {"port": "V549", "direction": ["-1", "0"]}, "L5_V549_out": {"port": "V549", "direction": ["0", "-1"]}, "L5_V446_in": {"port": "V446", "direction": ["0", "-1"]}, "L5_V341_in": {"port": "V341", "direction": ["0", "-1"]}, "L5_V234_in": {"port": "V234", "direction": ["0", "-1"]}, "L5_V125_in": {"port": "V125", "direction": ["0", "-1"]}, "L5_V14_in": {"port": "V14", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 6, "events": [{"kind": "corner", "name": "C6_BL", "from": "L6_V642_in", "to": "L6_V642_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_0", "from": "L6_V642_out", "to": "L6_V7_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_0_u", "W6_0_d"], "length": "2/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W6_1", "from": "L6_V7_in", "to": "L6_V118_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_1_u", "W6_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_2", "from": "L6_V118_in", "to": "L6_V227_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_2_u", "W6_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W6_3", "from": "L6_V227_in", "to": "L6_V334_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_3_u", "W6_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_4", "from": "L6_V334_in", "to": "L6_V439_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_4_u", "W6_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W6_5", "from": "L6_V439_in", "to": "L6_V542_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_5_u", "W6_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_6", "from": "L6_V542_in", "to": "L6_V643_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_6_u", "W6_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C6_BR", "from": "L6_V643_in", "to": "L6_V643_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_7", "from": "L6_V643_out", "to": "L6_V644_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_7_u", "W6_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W6_8", "from": "L6_V644_in", "to": "L6_V645_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_8_u", "W6_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_9", "from": "L6_V645_in", "to": "L6_V646_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_9_u", "W6_9_d"], "length": "4/5", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C6_TR", "from": "L6_V646_in", "to": "L6_V646_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_10", "from": "L6_V646_out", "to": "L6_V647_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_10_u", "W6_10_d"], "length": "4/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W6_11", "from": "L6_V647_in", "to": "L6_V648_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_11_u", "W6_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W6_12", "from": "L6_V648_in", "to": "L6_V649_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_12_u", "W6_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C6_TL", "from": "L6_V649_in", "to": "L6_V649_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_13", "from": "L6_V649_out", "to": "L6_V548_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_13_u", "W6_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W6_14", "from": "L6_V548_in", "to": "L6_V445_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_14_u", "W6_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_15", "from": "L6_V445_in", "to": "L6_V340_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_15_u", "W6_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W6_16", "from": "L6_V340_in", "to": "L6_V233_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_16_u", "W6_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_17", "from": "L6_V233_in", "to": "L6_V124_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_17_u", "W6_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W6_18", "from": "L6_V124_in", "to": "L6_V13_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W6_18_u", "W6_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W6_19", "from": "L6_V13_in", "to": "L6_V642_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W6_19_u", "W6_19_d"], "length": "2/5", "next_state_scale_exponents": [0, 0]}], "states": {"L6_V642_in": {"port": "V642", "direction": ["0", "-1"]}, "L6_V642_out": {"port": "V642", "direction": ["1", "0"]}, "L6_V7_in": {"port": "V7", "direction": ["1", "0"]}, "L6_V118_in": {"port": "V118", "direction": ["1", "0"]}, "L6_V227_in": {"port": "V227", "direction": ["1", "0"]}, "L6_V334_in": {"port": "V334", "direction": ["1", "0"]}, "L6_V439_in": {"port": "V439", "direction": ["1", "0"]}, "L6_V542_in": {"port": "V542", "direction": ["1", "0"]}, "L6_V643_in": {"port": "V643", "direction": ["1", "0"]}, "L6_V643_out": {"port": "V643", "direction": ["0", "1"]}, "L6_V644_in": {"port": "V644", "direction": ["0", "1"]}, "L6_V645_in": {"port": "V645", "direction": ["0", "1"]}, "L6_V646_in": {"port": "V646", "direction": ["0", "1"]}, "L6_V646_out": {"port": "V646", "direction": ["-1", "0"]}, "L6_V647_in": {"port": "V647", "direction": ["-1", "0"]}, "L6_V648_in": {"port": "V648", "direction": ["-1", "0"]}, "L6_V649_in": {"port": "V649", "direction": ["-1", "0"]}, "L6_V649_out": {"port": "V649", "direction": ["0", "-1"]}, "L6_V548_in": {"port": "V548", "direction": ["0", "-1"]}, "L6_V445_in": {"port": "V445", "direction": ["0", "-1"]}, "L6_V340_in": {"port": "V340", "direction": ["0", "-1"]}, "L6_V233_in": {"port": "V233", "direction": ["0", "-1"]}, "L6_V124_in": {"port": "V124", "direction": ["0", "-1"]}, "L6_V13_in": {"port": "V13", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 7, "events": [{"kind": "corner", "name": "C7_BL", "from": "L7_V742_in", "to": "L7_V742_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W7_0", "from": "L7_V742_out", "to": "L7_V8_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_0_u", "W7_0_d"], "length": "3/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W7_1", "from": "L7_V8_in", "to": "L7_V119_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_1_u", "W7_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W7_2", "from": "L7_V119_in", "to": "L7_V228_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_2_u", "W7_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W7_3", "from": "L7_V228_in", "to": "L7_V335_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_3_u", "W7_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W7_4", "from": "L7_V335_in", "to": "L7_V440_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_4_u", "W7_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W7_5", "from": "L7_V440_in", "to": "L7_V543_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_5_u", "W7_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W7_6", "from": "L7_V543_in", "to": "L7_V644_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_6_u", "W7_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W7_7", "from": "L7_V644_in", "to": "L7_V743_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_7_u", "W7_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C7_BR", "from": "L7_V743_in", "to": "L7_V743_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W7_8", "from": "L7_V743_out", "to": "L7_V744_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_8_u", "W7_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W7_9", "from": "L7_V744_in", "to": "L7_V745_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_9_u", "W7_9_d"], "length": "9/10", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C7_TR", "from": "L7_V745_in", "to": "L7_V745_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W7_10", "from": "L7_V745_out", "to": "L7_V746_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_10_u", "W7_10_d"], "length": "9/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W7_11", "from": "L7_V746_in", "to": "L7_V747_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_11_u", "W7_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "corner", "name": "C7_TL", "from": "L7_V747_in", "to": "L7_V747_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W7_12", "from": "L7_V747_out", "to": "L7_V648_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_12_u", "W7_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W7_13", "from": "L7_V648_in", "to": "L7_V547_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_13_u", "W7_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W7_14", "from": "L7_V547_in", "to": "L7_V444_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_14_u", "W7_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W7_15", "from": "L7_V444_in", "to": "L7_V339_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_15_u", "W7_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W7_16", "from": "L7_V339_in", "to": "L7_V232_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_16_u", "W7_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W7_17", "from": "L7_V232_in", "to": "L7_V123_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_17_u", "W7_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W7_18", "from": "L7_V123_in", "to": "L7_V12_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W7_18_u", "W7_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W7_19", "from": "L7_V12_in", "to": "L7_V742_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W7_19_u", "W7_19_d"], "length": "3/10", "next_state_scale_exponents": [0, 0]}], "states": {"L7_V742_in": {"port": "V742", "direction": ["0", "-1"]}, "L7_V742_out": {"port": "V742", "direction": ["1", "0"]}, "L7_V8_in": {"port": "V8", "direction": ["1", "0"]}, "L7_V119_in": {"port": "V119", "direction": ["1", "0"]}, "L7_V228_in": {"port": "V228", "direction": ["1", "0"]}, "L7_V335_in": {"port": "V335", "direction": ["1", "0"]}, "L7_V440_in": {"port": "V440", "direction": ["1", "0"]}, "L7_V543_in": {"port": "V543", "direction": ["1", "0"]}, "L7_V644_in": {"port": "V644", "direction": ["1", "0"]}, "L7_V743_in": {"port": "V743", "direction": ["1", "0"]}, "L7_V743_out": {"port": "V743", "direction": ["0", "1"]}, "L7_V744_in": {"port": "V744", "direction": ["0", "1"]}, "L7_V745_in": {"port": "V745", "direction": ["0", "1"]}, "L7_V745_out": {"port": "V745", "direction": ["-1", "0"]}, "L7_V746_in": {"port": "V746", "direction": ["-1", "0"]}, "L7_V747_in": {"port": "V747", "direction": ["-1", "0"]}, "L7_V747_out": {"port": "V747", "direction": ["0", "-1"]}, "L7_V648_in": {"port": "V648", "direction": ["0", "-1"]}, "L7_V547_in": {"port": "V547", "direction": ["0", "-1"]}, "L7_V444_in": {"port": "V444", "direction": ["0", "-1"]}, "L7_V339_in": {"port": "V339", "direction": ["0", "-1"]}, "L7_V232_in": {"port": "V232", "direction": ["0", "-1"]}, "L7_V123_in": {"port": "V123", "direction": ["0", "-1"]}, "L7_V12_in": {"port": "V12", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}, {"loop": 8, "events": [{"kind": "corner", "name": "C8_BL", "from": "L8_V840_in", "to": "L8_V840_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_0", "from": "L8_V840_out", "to": "L8_V9_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_0_u", "W8_0_d"], "length": "1/5", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W8_1", "from": "L8_V9_in", "to": "L8_V120_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_1_u", "W8_1_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_2", "from": "L8_V120_in", "to": "L8_V229_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_2_u", "W8_2_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W8_3", "from": "L8_V229_in", "to": "L8_V336_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_3_u", "W8_3_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_4", "from": "L8_V336_in", "to": "L8_V441_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_4_u", "W8_4_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W8_5", "from": "L8_V441_in", "to": "L8_V544_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_5_u", "W8_5_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_6", "from": "L8_V544_in", "to": "L8_V645_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_6_u", "W8_6_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "wire", "name": "W8_7", "from": "L8_V645_in", "to": "L8_V744_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_7_u", "W8_7_d"], "length": "1/10", "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_8", "from": "L8_V744_in", "to": "L8_V841_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_8_u", "W8_8_d"], "length": "1/10", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C8_BR", "from": "L8_V841_in", "to": "L8_V841_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_9", "from": "L8_V841_out", "to": "L8_V842_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_9_u", "W8_9_d"], "length": "1", "next_state_scale_exponents": [0, 0]}, {"kind": "corner", "name": "C8_TR", "from": "L8_V842_in", "to": "L8_V842_out", "gain_exponents": [0, 1], "sign": 1, "next_state_scale_exponents": [0, 1]}, {"kind": "wire", "name": "W8_10", "from": "L8_V842_out", "to": "L8_V843_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_10_u", "W8_10_d"], "length": "1", "next_state_scale_exponents": [1, 1]}, {"kind": "corner", "name": "C8_TL", "from": "L8_V843_in", "to": "L8_V843_out", "gain_exponents": [0, -1], "sign": -1, "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_11", "from": "L8_V843_out", "to": "L8_V746_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_11_u", "W8_11_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W8_12", "from": "L8_V746_in", "to": "L8_V647_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_12_u", "W8_12_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_13", "from": "L8_V647_in", "to": "L8_V546_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_13_u", "W8_13_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W8_14", "from": "L8_V546_in", "to": "L8_V443_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_14_u", "W8_14_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_15", "from": "L8_V443_in", "to": "L8_V338_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_15_u", "W8_15_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W8_16", "from": "L8_V338_in", "to": "L8_V231_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_16_u", "W8_16_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_17", "from": "L8_V231_in", "to": "L8_V122_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_17_u", "W8_17_d"], "length": "1/10", "next_state_scale_exponents": [0, 0]}, {"kind": "wire", "name": "W8_18", "from": "L8_V122_in", "to": "L8_V11_in", "gain_exponents": [1, 0], "forward": true, "quad_names": ["W8_18_u", "W8_18_d"], "length": "1/10", "next_state_scale_exponents": [1, 0]}, {"kind": "wire", "name": "W8_19", "from": "L8_V11_in", "to": "L8_V840_in", "gain_exponents": [-1, 0], "forward": false, "quad_names": ["W8_19_u", "W8_19_d"], "length": "1/5", "next_state_scale_exponents": [0, 0]}], "states": {"L8_V840_in": {"port": "V840", "direction": ["0", "-1"]}, "L8_V840_out": {"port": "V840", "direction": ["1", "0"]}, "L8_V9_in": {"port": "V9", "direction": ["1", "0"]}, "L8_V120_in": {"port": "V120", "direction": ["1", "0"]}, "L8_V229_in": {"port": "V229", "direction": ["1", "0"]}, "L8_V336_in": {"port": "V336", "direction": ["1", "0"]}, "L8_V441_in": {"port": "V441", "direction": ["1", "0"]}, "L8_V544_in": {"port": "V544", "direction": ["1", "0"]}, "L8_V645_in": {"port": "V645", "direction": ["1", "0"]}, "L8_V744_in": {"port": "V744", "direction": ["1", "0"]}, "L8_V841_in": {"port": "V841", "direction": ["1", "0"]}, "L8_V841_out": {"port": "V841", "direction": ["0", "1"]}, "L8_V842_in": {"port": "V842", "direction": ["0", "1"]}, "L8_V842_out": {"port": "V842", "direction": ["-1", "0"]}, "L8_V843_in": {"port": "V843", "direction": ["-1", "0"]}, "L8_V843_out": {"port": "V843", "direction": ["0", "-1"]}, "L8_V746_in": {"port": "V746", "direction": ["0", "-1"]}, "L8_V647_in": {"port": "V647", "direction": ["0", "-1"]}, "L8_V546_in": {"port": "V546", "direction": ["0", "-1"]}, "L8_V443_in": {"port": "V443", "direction": ["0", "-1"]}, "L8_V338_in": {"port": "V338", "direction": ["0", "-1"]}, "L8_V231_in": {"port": "V231", "direction": ["0", "-1"]}, "L8_V122_in": {"port": "V122", "direction": ["0", "-1"]}, "L8_V11_in": {"port": "V11", "direction": ["0", "-1"]}}, "cycle_rank": 23, "one_nonzero_relation": true}], "actual_crossing_star_certificates": [{"vertex": "V2", "loops": [0, 1], "fine_star_faces": [11204, 11203, 276, 277, 254, 255, 227, 226, 249, 248, 11206, 11205, 11213, 11212, 1354, 1353, 1348, 1347, 1375, 1376, 1381, 1382, 11215, 11214, 11222, 11221, 220, 221, 198, 199, 171, 170, 193, 192, 11224, 11223, 11231, 11230, 1410, 1409, 1404, 1403, 1431, 1432, 1437, 1438, 11197, 11196], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V3", "loops": [0, 2], "fine_star_faces": [11240, 11239, 290, 289, 284, 283, 311, 312, 317, 318, 11242, 11241, 11249, 11248, 2586, 2585, 2580, 2579, 2607, 2608, 2613, 2614, 11251, 11250, 11258, 11257, 234, 233, 228, 227, 255, 256, 261, 262, 11260, 11259, 11267, 11266, 2642, 2641, 2636, 2635, 2663, 2664, 2669, 2670, 11233, 11232], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V4", "loops": [0, 3], "fine_star_faces": [11276, 11275, 388, 389, 366, 367, 339, 338, 361, 360, 11278, 11277, 11285, 11284, 3818, 3817, 3812, 3811, 3839, 3840, 3845, 3846, 11287, 11286, 11294, 11293, 332, 333, 310, 311, 283, 282, 305, 304, 11296, 11295, 11303, 11302, 3874, 3873, 3868, 3867, 3895, 3896, 3901, 3902, 11269, 11268], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V5", "loops": [0, 4], "fine_star_faces": [11312, 11311, 402, 401, 396, 395, 423, 424, 429, 430, 11314, 11313, 11321, 11320, 5050, 5049, 5044, 5043, 5071, 5072, 5077, 5078, 11323, 11322, 11330, 11329, 346, 345, 340, 339, 367, 368, 373, 374, 11332, 11331, 11339, 11338, 5106, 5105, 5100, 5099, 5127, 5128, 5133, 5134, 11305, 11304], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V6", "loops": [0, 5], "fine_star_faces": [11348, 11347, 500, 501, 478, 479, 451, 450, 473, 472, 11350, 11349, 11357, 11356, 6282, 6281, 6276, 6275, 6303, 6304, 6309, 6310, 11359, 11358, 11366, 11365, 444, 445, 422, 423, 395, 394, 417, 416, 11368, 11367, 11375, 11374, 6338, 6337, 6332, 6331, 6359, 6360, 6365, 6366, 11341, 11340], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V7", "loops": [0, 6], "fine_star_faces": [11384, 11383, 514, 513, 508, 507, 535, 536, 541, 542, 11386, 11385, 11393, 11392, 7514, 7513, 7508, 7507, 7535, 7536, 7541, 7542, 11395, 11394, 11402, 11401, 458, 457, 452, 451, 479, 480, 485, 486, 11404, 11403, 11411, 11410, 7570, 7569, 7564, 7563, 7591, 7592, 7597, 7598, 11377, 11376], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V8", "loops": [0, 7], "fine_star_faces": [11420, 11419, 612, 613, 590, 591, 563, 562, 585, 584, 11422, 11421, 11429, 11428, 8746, 8745, 8740, 8739, 8767, 8768, 8773, 8774, 11431, 11430, 11438, 11437, 556, 557, 534, 535, 507, 506, 529, 528, 11440, 11439, 11447, 11446, 8802, 8801, 8796, 8795, 8823, 8824, 8829, 8830, 11413, 11412], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V9", "loops": [0, 8], "fine_star_faces": [11456, 11455, 626, 625, 620, 619, 647, 648, 653, 654, 11458, 11457, 11465, 11464, 9978, 9977, 9972, 9971, 9999, 10000, 10005, 10006, 11467, 11466, 11474, 11473, 570, 569, 564, 563, 591, 592, 597, 598, 11476, 11475, 11483, 11482, 10034, 10033, 10028, 10027, 10055, 10056, 10061, 10062, 11449, 11448], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V11", "loops": [0, 8], "fine_star_faces": [11492, 11491, 10986, 10985, 10980, 10979, 11007, 11008, 11013, 11014, 11494, 11493, 11501, 11500, 738, 737, 732, 731, 759, 760, 765, 766, 11503, 11502, 11510, 11509, 11042, 11041, 11036, 11035, 11063, 11064, 11069, 11070, 11512, 11511, 11519, 11518, 682, 681, 676, 675, 703, 704, 709, 710, 11485, 11484], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V12", "loops": [0, 7], "fine_star_faces": [11528, 11527, 9754, 9753, 9748, 9747, 9775, 9776, 9781, 9782, 11530, 11529, 11537, 11536, 836, 837, 814, 815, 787, 786, 809, 808, 11539, 11538, 11546, 11545, 9810, 9809, 9804, 9803, 9831, 9832, 9837, 9838, 11548, 11547, 11555, 11554, 780, 781, 758, 759, 731, 730, 753, 752, 11521, 11520], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V13", "loops": [0, 6], "fine_star_faces": [11564, 11563, 8522, 8521, 8516, 8515, 8543, 8544, 8549, 8550, 11566, 11565, 11573, 11572, 850, 849, 844, 843, 871, 872, 877, 878, 11575, 11574, 11582, 11581, 8578, 8577, 8572, 8571, 8599, 8600, 8605, 8606, 11584, 11583, 11591, 11590, 794, 793, 788, 787, 815, 816, 821, 822, 11557, 11556], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V14", "loops": [0, 5], "fine_star_faces": [11600, 11599, 7290, 7289, 7284, 7283, 7311, 7312, 7317, 7318, 11602, 11601, 11609, 11608, 948, 949, 926, 927, 899, 898, 921, 920, 11611, 11610, 11618, 11617, 7346, 7345, 7340, 7339, 7367, 7368, 7373, 7374, 11620, 11619, 11627, 11626, 892, 893, 870, 871, 843, 842, 865, 864, 11593, 11592], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V15", "loops": [0, 4], "fine_star_faces": [11636, 11635, 6058, 6057, 6052, 6051, 6079, 6080, 6085, 6086, 11638, 11637, 11645, 11644, 962, 961, 956, 955, 983, 984, 989, 990, 11647, 11646, 11654, 11653, 6114, 6113, 6108, 6107, 6135, 6136, 6141, 6142, 11656, 11655, 11663, 11662, 906, 905, 900, 899, 927, 928, 933, 934, 11629, 11628], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V16", "loops": [0, 3], "fine_star_faces": [11672, 11671, 4826, 4825, 4820, 4819, 4847, 4848, 4853, 4854, 11674, 11673, 11681, 11680, 1060, 1061, 1038, 1039, 1011, 1010, 1033, 1032, 11683, 11682, 11690, 11689, 4882, 4881, 4876, 4875, 4903, 4904, 4909, 4910, 11692, 11691, 11699, 11698, 1004, 1005, 982, 983, 955, 954, 977, 976, 11665, 11664], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V17", "loops": [0, 2], "fine_star_faces": [11708, 11707, 3594, 3593, 3588, 3587, 3615, 3616, 3621, 3622, 11710, 11709, 11717, 11716, 1074, 1073, 1068, 1067, 1095, 1096, 1101, 1102, 11719, 11718, 11726, 11725, 3650, 3649, 3644, 3643, 3671, 3672, 3677, 3678, 11728, 11727, 11735, 11734, 1018, 1017, 1012, 1011, 1039, 1040, 1045, 1046, 11701, 11700], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V18", "loops": [0, 1], "fine_star_faces": [11744, 11743, 2362, 2361, 2356, 2355, 2383, 2384, 2389, 2390, 11746, 11745, 11753, 11752, 1172, 1173, 1150, 1151, 1123, 1122, 1145, 1144, 11755, 11754, 11762, 11761, 2418, 2417, 2412, 2411, 2439, 2440, 2445, 2446, 11764, 11763, 11771, 11770, 1116, 1117, 1094, 1095, 1067, 1066, 1089, 1088, 11737, 11736], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V114", "loops": [1, 2], "fine_star_faces": [11888, 11887, 1522, 1521, 1516, 1515, 1543, 1544, 1549, 1550, 11890, 11889, 11897, 11896, 2684, 2685, 2662, 2663, 2635, 2634, 2657, 2656, 11899, 11898, 11906, 11905, 1466, 1465, 1460, 1459, 1487, 1488, 1493, 1494, 11908, 11907, 11915, 11914, 2740, 2741, 2718, 2719, 2691, 2690, 2713, 2712, 11881, 11880], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V115", "loops": [1, 3], "fine_star_faces": [11924, 11923, 1620, 1621, 1598, 1599, 1571, 1570, 1593, 1592, 11926, 11925, 11933, 11932, 3916, 3917, 3894, 3895, 3867, 3866, 3889, 3888, 11935, 11934, 11942, 11941, 1564, 1565, 1542, 1543, 1515, 1514, 1537, 1536, 11944, 11943, 11951, 11950, 3972, 3973, 3950, 3951, 3923, 3922, 3945, 3944, 11917, 11916], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V116", "loops": [1, 4], "fine_star_faces": [11960, 11959, 1634, 1633, 1628, 1627, 1655, 1656, 1661, 1662, 11962, 11961, 11969, 11968, 5148, 5149, 5126, 5127, 5099, 5098, 5121, 5120, 11971, 11970, 11978, 11977, 1578, 1577, 1572, 1571, 1599, 1600, 1605, 1606, 11980, 11979, 11987, 11986, 5204, 5205, 5182, 5183, 5155, 5154, 5177, 5176, 11953, 11952], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V117", "loops": [1, 5], "fine_star_faces": [11996, 11995, 1732, 1733, 1710, 1711, 1683, 1682, 1705, 1704, 11998, 11997, 12005, 12004, 6380, 6381, 6358, 6359, 6331, 6330, 6353, 6352, 12007, 12006, 12014, 12013, 1676, 1677, 1654, 1655, 1627, 1626, 1649, 1648, 12016, 12015, 12023, 12022, 6436, 6437, 6414, 6415, 6387, 6386, 6409, 6408, 11989, 11988], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V118", "loops": [1, 6], "fine_star_faces": [12032, 12031, 1746, 1745, 1740, 1739, 1767, 1768, 1773, 1774, 12034, 12033, 12041, 12040, 7612, 7613, 7590, 7591, 7563, 7562, 7585, 7584, 12043, 12042, 12050, 12049, 1690, 1689, 1684, 1683, 1711, 1712, 1717, 1718, 12052, 12051, 12059, 12058, 7668, 7669, 7646, 7647, 7619, 7618, 7641, 7640, 12025, 12024], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V119", "loops": [1, 7], "fine_star_faces": [12068, 12067, 1844, 1845, 1822, 1823, 1795, 1794, 1817, 1816, 12070, 12069, 12077, 12076, 8844, 8845, 8822, 8823, 8795, 8794, 8817, 8816, 12079, 12078, 12086, 12085, 1788, 1789, 1766, 1767, 1739, 1738, 1761, 1760, 12088, 12087, 12095, 12094, 8900, 8901, 8878, 8879, 8851, 8850, 8873, 8872, 12061, 12060], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V120", "loops": [1, 8], "fine_star_faces": [12104, 12103, 1858, 1857, 1852, 1851, 1879, 1880, 1885, 1886, 12106, 12105, 12113, 12112, 10076, 10077, 10054, 10055, 10027, 10026, 10049, 10048, 12115, 12114, 12122, 12121, 1802, 1801, 1796, 1795, 1823, 1824, 1829, 1830, 12124, 12123, 12131, 12130, 10132, 10133, 10110, 10111, 10083, 10082, 10105, 10104, 12097, 12096], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V122", "loops": [1, 8], "fine_star_faces": [12140, 12139, 10972, 10973, 10950, 10951, 10923, 10922, 10945, 10944, 12142, 12141, 12149, 12148, 1970, 1969, 1964, 1963, 1991, 1992, 1997, 1998, 12151, 12150, 12158, 12157, 11028, 11029, 11006, 11007, 10979, 10978, 11001, 11000, 12160, 12159, 12167, 12166, 1914, 1913, 1908, 1907, 1935, 1936, 1941, 1942, 12133, 12132], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V123", "loops": [1, 7], "fine_star_faces": [12176, 12175, 9740, 9741, 9718, 9719, 9691, 9690, 9713, 9712, 12178, 12177, 12185, 12184, 2068, 2069, 2046, 2047, 2019, 2018, 2041, 2040, 12187, 12186, 12194, 12193, 9796, 9797, 9774, 9775, 9747, 9746, 9769, 9768, 12196, 12195, 12203, 12202, 2012, 2013, 1990, 1991, 1963, 1962, 1985, 1984, 12169, 12168], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V124", "loops": [1, 6], "fine_star_faces": [12212, 12211, 8508, 8509, 8486, 8487, 8459, 8458, 8481, 8480, 12214, 12213, 12221, 12220, 2082, 2081, 2076, 2075, 2103, 2104, 2109, 2110, 12223, 12222, 12230, 12229, 8564, 8565, 8542, 8543, 8515, 8514, 8537, 8536, 12232, 12231, 12239, 12238, 2026, 2025, 2020, 2019, 2047, 2048, 2053, 2054, 12205, 12204], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V125", "loops": [1, 5], "fine_star_faces": [12248, 12247, 7276, 7277, 7254, 7255, 7227, 7226, 7249, 7248, 12250, 12249, 12257, 12256, 2180, 2181, 2158, 2159, 2131, 2130, 2153, 2152, 12259, 12258, 12266, 12265, 7332, 7333, 7310, 7311, 7283, 7282, 7305, 7304, 12268, 12267, 12275, 12274, 2124, 2125, 2102, 2103, 2075, 2074, 2097, 2096, 12241, 12240], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V126", "loops": [1, 4], "fine_star_faces": [12284, 12283, 6044, 6045, 6022, 6023, 5995, 5994, 6017, 6016, 12286, 12285, 12293, 12292, 2194, 2193, 2188, 2187, 2215, 2216, 2221, 2222, 12295, 12294, 12302, 12301, 6100, 6101, 6078, 6079, 6051, 6050, 6073, 6072, 12304, 12303, 12311, 12310, 2138, 2137, 2132, 2131, 2159, 2160, 2165, 2166, 12277, 12276], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V127", "loops": [1, 3], "fine_star_faces": [12320, 12319, 4812, 4813, 4790, 4791, 4763, 4762, 4785, 4784, 12322, 12321, 12329, 12328, 2292, 2293, 2270, 2271, 2243, 2242, 2265, 2264, 12331, 12330, 12338, 12337, 4868, 4869, 4846, 4847, 4819, 4818, 4841, 4840, 12340, 12339, 12347, 12346, 2236, 2237, 2214, 2215, 2187, 2186, 2209, 2208, 12313, 12312], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V128", "loops": [1, 2], "fine_star_faces": [12356, 12355, 3580, 3581, 3558, 3559, 3531, 3530, 3553, 3552, 12358, 12357, 12365, 12364, 2306, 2305, 2300, 2299, 2327, 2328, 2333, 2334, 12367, 12366, 12374, 12373, 3636, 3637, 3614, 3615, 3587, 3586, 3609, 3608, 12376, 12375, 12383, 12382, 2250, 2249, 2244, 2243, 2271, 2272, 2277, 2278, 12349, 12348], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V224", "loops": [2, 3], "fine_star_faces": [12500, 12499, 2852, 2853, 2830, 2831, 2803, 2802, 2825, 2824, 12502, 12501, 12509, 12508, 3930, 3929, 3924, 3923, 3951, 3952, 3957, 3958, 12511, 12510, 12518, 12517, 2796, 2797, 2774, 2775, 2747, 2746, 2769, 2768, 12520, 12519, 12527, 12526, 3986, 3985, 3980, 3979, 4007, 4008, 4013, 4014, 12493, 12492], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V225", "loops": [2, 4], "fine_star_faces": [12536, 12535, 2866, 2865, 2860, 2859, 2887, 2888, 2893, 2894, 12538, 12537, 12545, 12544, 5162, 5161, 5156, 5155, 5183, 5184, 5189, 5190, 12547, 12546, 12554, 12553, 2810, 2809, 2804, 2803, 2831, 2832, 2837, 2838, 12556, 12555, 12563, 12562, 5218, 5217, 5212, 5211, 5239, 5240, 5245, 5246, 12529, 12528], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V226", "loops": [2, 5], "fine_star_faces": [12572, 12571, 2964, 2965, 2942, 2943, 2915, 2914, 2937, 2936, 12574, 12573, 12581, 12580, 6394, 6393, 6388, 6387, 6415, 6416, 6421, 6422, 12583, 12582, 12590, 12589, 2908, 2909, 2886, 2887, 2859, 2858, 2881, 2880, 12592, 12591, 12599, 12598, 6450, 6449, 6444, 6443, 6471, 6472, 6477, 6478, 12565, 12564], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V227", "loops": [2, 6], "fine_star_faces": [12608, 12607, 2978, 2977, 2972, 2971, 2999, 3000, 3005, 3006, 12610, 12609, 12617, 12616, 7626, 7625, 7620, 7619, 7647, 7648, 7653, 7654, 12619, 12618, 12626, 12625, 2922, 2921, 2916, 2915, 2943, 2944, 2949, 2950, 12628, 12627, 12635, 12634, 7682, 7681, 7676, 7675, 7703, 7704, 7709, 7710, 12601, 12600], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V228", "loops": [2, 7], "fine_star_faces": [12644, 12643, 3076, 3077, 3054, 3055, 3027, 3026, 3049, 3048, 12646, 12645, 12653, 12652, 8858, 8857, 8852, 8851, 8879, 8880, 8885, 8886, 12655, 12654, 12662, 12661, 3020, 3021, 2998, 2999, 2971, 2970, 2993, 2992, 12664, 12663, 12671, 12670, 8914, 8913, 8908, 8907, 8935, 8936, 8941, 8942, 12637, 12636], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V229", "loops": [2, 8], "fine_star_faces": [12680, 12679, 3090, 3089, 3084, 3083, 3111, 3112, 3117, 3118, 12682, 12681, 12689, 12688, 10090, 10089, 10084, 10083, 10111, 10112, 10117, 10118, 12691, 12690, 12698, 12697, 3034, 3033, 3028, 3027, 3055, 3056, 3061, 3062, 12700, 12699, 12707, 12706, 10146, 10145, 10140, 10139, 10167, 10168, 10173, 10174, 12673, 12672], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V231", "loops": [2, 8], "fine_star_faces": [12716, 12715, 10874, 10873, 10868, 10867, 10895, 10896, 10901, 10902, 12718, 12717, 12725, 12724, 3202, 3201, 3196, 3195, 3223, 3224, 3229, 3230, 12727, 12726, 12734, 12733, 10930, 10929, 10924, 10923, 10951, 10952, 10957, 10958, 12736, 12735, 12743, 12742, 3146, 3145, 3140, 3139, 3167, 3168, 3173, 3174, 12709, 12708], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V232", "loops": [2, 7], "fine_star_faces": [12752, 12751, 9642, 9641, 9636, 9635, 9663, 9664, 9669, 9670, 12754, 12753, 12761, 12760, 3300, 3301, 3278, 3279, 3251, 3250, 3273, 3272, 12763, 12762, 12770, 12769, 9698, 9697, 9692, 9691, 9719, 9720, 9725, 9726, 12772, 12771, 12779, 12778, 3244, 3245, 3222, 3223, 3195, 3194, 3217, 3216, 12745, 12744], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V233", "loops": [2, 6], "fine_star_faces": [12788, 12787, 8410, 8409, 8404, 8403, 8431, 8432, 8437, 8438, 12790, 12789, 12797, 12796, 3314, 3313, 3308, 3307, 3335, 3336, 3341, 3342, 12799, 12798, 12806, 12805, 8466, 8465, 8460, 8459, 8487, 8488, 8493, 8494, 12808, 12807, 12815, 12814, 3258, 3257, 3252, 3251, 3279, 3280, 3285, 3286, 12781, 12780], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V234", "loops": [2, 5], "fine_star_faces": [12824, 12823, 7178, 7177, 7172, 7171, 7199, 7200, 7205, 7206, 12826, 12825, 12833, 12832, 3412, 3413, 3390, 3391, 3363, 3362, 3385, 3384, 12835, 12834, 12842, 12841, 7234, 7233, 7228, 7227, 7255, 7256, 7261, 7262, 12844, 12843, 12851, 12850, 3356, 3357, 3334, 3335, 3307, 3306, 3329, 3328, 12817, 12816], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V235", "loops": [2, 4], "fine_star_faces": [12860, 12859, 5946, 5945, 5940, 5939, 5967, 5968, 5973, 5974, 12862, 12861, 12869, 12868, 3426, 3425, 3420, 3419, 3447, 3448, 3453, 3454, 12871, 12870, 12878, 12877, 6002, 6001, 5996, 5995, 6023, 6024, 6029, 6030, 12880, 12879, 12887, 12886, 3370, 3369, 3364, 3363, 3391, 3392, 3397, 3398, 12853, 12852], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V236", "loops": [2, 3], "fine_star_faces": [12896, 12895, 4714, 4713, 4708, 4707, 4735, 4736, 4741, 4742, 12898, 12897, 12905, 12904, 3524, 3525, 3502, 3503, 3475, 3474, 3497, 3496, 12907, 12906, 12914, 12913, 4770, 4769, 4764, 4763, 4791, 4792, 4797, 4798, 12916, 12915, 12923, 12922, 3468, 3469, 3446, 3447, 3419, 3418, 3441, 3440, 12889, 12888], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V332", "loops": [3, 4], "fine_star_faces": [13040, 13039, 4098, 4097, 4092, 4091, 4119, 4120, 4125, 4126, 13042, 13041, 13049, 13048, 5260, 5261, 5238, 5239, 5211, 5210, 5233, 5232, 13051, 13050, 13058, 13057, 4042, 4041, 4036, 4035, 4063, 4064, 4069, 4070, 13060, 13059, 13067, 13066, 5316, 5317, 5294, 5295, 5267, 5266, 5289, 5288, 13033, 13032], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V333", "loops": [3, 5], "fine_star_faces": [13076, 13075, 4196, 4197, 4174, 4175, 4147, 4146, 4169, 4168, 13078, 13077, 13085, 13084, 6492, 6493, 6470, 6471, 6443, 6442, 6465, 6464, 13087, 13086, 13094, 13093, 4140, 4141, 4118, 4119, 4091, 4090, 4113, 4112, 13096, 13095, 13103, 13102, 6548, 6549, 6526, 6527, 6499, 6498, 6521, 6520, 13069, 13068], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V334", "loops": [3, 6], "fine_star_faces": [13112, 13111, 4210, 4209, 4204, 4203, 4231, 4232, 4237, 4238, 13114, 13113, 13121, 13120, 7724, 7725, 7702, 7703, 7675, 7674, 7697, 7696, 13123, 13122, 13130, 13129, 4154, 4153, 4148, 4147, 4175, 4176, 4181, 4182, 13132, 13131, 13139, 13138, 7780, 7781, 7758, 7759, 7731, 7730, 7753, 7752, 13105, 13104], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V335", "loops": [3, 7], "fine_star_faces": [13148, 13147, 4308, 4309, 4286, 4287, 4259, 4258, 4281, 4280, 13150, 13149, 13157, 13156, 8956, 8957, 8934, 8935, 8907, 8906, 8929, 8928, 13159, 13158, 13166, 13165, 4252, 4253, 4230, 4231, 4203, 4202, 4225, 4224, 13168, 13167, 13175, 13174, 9012, 9013, 8990, 8991, 8963, 8962, 8985, 8984, 13141, 13140], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V336", "loops": [3, 8], "fine_star_faces": [13184, 13183, 4322, 4321, 4316, 4315, 4343, 4344, 4349, 4350, 13186, 13185, 13193, 13192, 10188, 10189, 10166, 10167, 10139, 10138, 10161, 10160, 13195, 13194, 13202, 13201, 4266, 4265, 4260, 4259, 4287, 4288, 4293, 4294, 13204, 13203, 13211, 13210, 10244, 10245, 10222, 10223, 10195, 10194, 10217, 10216, 13177, 13176], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V338", "loops": [3, 8], "fine_star_faces": [13220, 13219, 10860, 10861, 10838, 10839, 10811, 10810, 10833, 10832, 13222, 13221, 13229, 13228, 4434, 4433, 4428, 4427, 4455, 4456, 4461, 4462, 13231, 13230, 13238, 13237, 10916, 10917, 10894, 10895, 10867, 10866, 10889, 10888, 13240, 13239, 13247, 13246, 4378, 4377, 4372, 4371, 4399, 4400, 4405, 4406, 13213, 13212], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V339", "loops": [3, 7], "fine_star_faces": [13256, 13255, 9628, 9629, 9606, 9607, 9579, 9578, 9601, 9600, 13258, 13257, 13265, 13264, 4532, 4533, 4510, 4511, 4483, 4482, 4505, 4504, 13267, 13266, 13274, 13273, 9684, 9685, 9662, 9663, 9635, 9634, 9657, 9656, 13276, 13275, 13283, 13282, 4476, 4477, 4454, 4455, 4427, 4426, 4449, 4448, 13249, 13248], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V340", "loops": [3, 6], "fine_star_faces": [13292, 13291, 8396, 8397, 8374, 8375, 8347, 8346, 8369, 8368, 13294, 13293, 13301, 13300, 4546, 4545, 4540, 4539, 4567, 4568, 4573, 4574, 13303, 13302, 13310, 13309, 8452, 8453, 8430, 8431, 8403, 8402, 8425, 8424, 13312, 13311, 13319, 13318, 4490, 4489, 4484, 4483, 4511, 4512, 4517, 4518, 13285, 13284], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V341", "loops": [3, 5], "fine_star_faces": [13328, 13327, 7164, 7165, 7142, 7143, 7115, 7114, 7137, 7136, 13330, 13329, 13337, 13336, 4644, 4645, 4622, 4623, 4595, 4594, 4617, 4616, 13339, 13338, 13346, 13345, 7220, 7221, 7198, 7199, 7171, 7170, 7193, 7192, 13348, 13347, 13355, 13354, 4588, 4589, 4566, 4567, 4539, 4538, 4561, 4560, 13321, 13320], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V342", "loops": [3, 4], "fine_star_faces": [13364, 13363, 5932, 5933, 5910, 5911, 5883, 5882, 5905, 5904, 13366, 13365, 13373, 13372, 4658, 4657, 4652, 4651, 4679, 4680, 4685, 4686, 13375, 13374, 13382, 13381, 5988, 5989, 5966, 5967, 5939, 5938, 5961, 5960, 13384, 13383, 13391, 13390, 4602, 4601, 4596, 4595, 4623, 4624, 4629, 4630, 13357, 13356], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V438", "loops": [4, 5], "fine_star_faces": [13508, 13507, 5428, 5429, 5406, 5407, 5379, 5378, 5401, 5400, 13510, 13509, 13517, 13516, 6506, 6505, 6500, 6499, 6527, 6528, 6533, 6534, 13519, 13518, 13526, 13525, 5372, 5373, 5350, 5351, 5323, 5322, 5345, 5344, 13528, 13527, 13535, 13534, 6562, 6561, 6556, 6555, 6583, 6584, 6589, 6590, 13501, 13500], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V439", "loops": [4, 6], "fine_star_faces": [13544, 13543, 5442, 5441, 5436, 5435, 5463, 5464, 5469, 5470, 13546, 13545, 13553, 13552, 7738, 7737, 7732, 7731, 7759, 7760, 7765, 7766, 13555, 13554, 13562, 13561, 5386, 5385, 5380, 5379, 5407, 5408, 5413, 5414, 13564, 13563, 13571, 13570, 7794, 7793, 7788, 7787, 7815, 7816, 7821, 7822, 13537, 13536], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V440", "loops": [4, 7], "fine_star_faces": [13580, 13579, 5540, 5541, 5518, 5519, 5491, 5490, 5513, 5512, 13582, 13581, 13589, 13588, 8970, 8969, 8964, 8963, 8991, 8992, 8997, 8998, 13591, 13590, 13598, 13597, 5484, 5485, 5462, 5463, 5435, 5434, 5457, 5456, 13600, 13599, 13607, 13606, 9026, 9025, 9020, 9019, 9047, 9048, 9053, 9054, 13573, 13572], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V441", "loops": [4, 8], "fine_star_faces": [13616, 13615, 5554, 5553, 5548, 5547, 5575, 5576, 5581, 5582, 13618, 13617, 13625, 13624, 10202, 10201, 10196, 10195, 10223, 10224, 10229, 10230, 13627, 13626, 13634, 13633, 5498, 5497, 5492, 5491, 5519, 5520, 5525, 5526, 13636, 13635, 13643, 13642, 10258, 10257, 10252, 10251, 10279, 10280, 10285, 10286, 13609, 13608], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V443", "loops": [4, 8], "fine_star_faces": [13652, 13651, 10762, 10761, 10756, 10755, 10783, 10784, 10789, 10790, 13654, 13653, 13661, 13660, 5666, 5665, 5660, 5659, 5687, 5688, 5693, 5694, 13663, 13662, 13670, 13669, 10818, 10817, 10812, 10811, 10839, 10840, 10845, 10846, 13672, 13671, 13679, 13678, 5610, 5609, 5604, 5603, 5631, 5632, 5637, 5638, 13645, 13644], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V444", "loops": [4, 7], "fine_star_faces": [13688, 13687, 9530, 9529, 9524, 9523, 9551, 9552, 9557, 9558, 13690, 13689, 13697, 13696, 5764, 5765, 5742, 5743, 5715, 5714, 5737, 5736, 13699, 13698, 13706, 13705, 9586, 9585, 9580, 9579, 9607, 9608, 9613, 9614, 13708, 13707, 13715, 13714, 5708, 5709, 5686, 5687, 5659, 5658, 5681, 5680, 13681, 13680], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V445", "loops": [4, 6], "fine_star_faces": [13724, 13723, 8298, 8297, 8292, 8291, 8319, 8320, 8325, 8326, 13726, 13725, 13733, 13732, 5778, 5777, 5772, 5771, 5799, 5800, 5805, 5806, 13735, 13734, 13742, 13741, 8354, 8353, 8348, 8347, 8375, 8376, 8381, 8382, 13744, 13743, 13751, 13750, 5722, 5721, 5716, 5715, 5743, 5744, 5749, 5750, 13717, 13716], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V446", "loops": [4, 5], "fine_star_faces": [13760, 13759, 7066, 7065, 7060, 7059, 7087, 7088, 7093, 7094, 13762, 13761, 13769, 13768, 5876, 5877, 5854, 5855, 5827, 5826, 5849, 5848, 13771, 13770, 13778, 13777, 7122, 7121, 7116, 7115, 7143, 7144, 7149, 7150, 13780, 13779, 13787, 13786, 5820, 5821, 5798, 5799, 5771, 5770, 5793, 5792, 13753, 13752], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V542", "loops": [5, 6], "fine_star_faces": [13904, 13903, 6674, 6673, 6668, 6667, 6695, 6696, 6701, 6702, 13906, 13905, 13913, 13912, 7836, 7837, 7814, 7815, 7787, 7786, 7809, 7808, 13915, 13914, 13922, 13921, 6618, 6617, 6612, 6611, 6639, 6640, 6645, 6646, 13924, 13923, 13931, 13930, 7892, 7893, 7870, 7871, 7843, 7842, 7865, 7864, 13897, 13896], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V543", "loops": [5, 7], "fine_star_faces": [13940, 13939, 6772, 6773, 6750, 6751, 6723, 6722, 6745, 6744, 13942, 13941, 13949, 13948, 9068, 9069, 9046, 9047, 9019, 9018, 9041, 9040, 13951, 13950, 13958, 13957, 6716, 6717, 6694, 6695, 6667, 6666, 6689, 6688, 13960, 13959, 13967, 13966, 9124, 9125, 9102, 9103, 9075, 9074, 9097, 9096, 13933, 13932], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V544", "loops": [5, 8], "fine_star_faces": [13976, 13975, 6786, 6785, 6780, 6779, 6807, 6808, 6813, 6814, 13978, 13977, 13985, 13984, 10300, 10301, 10278, 10279, 10251, 10250, 10273, 10272, 13987, 13986, 13994, 13993, 6730, 6729, 6724, 6723, 6751, 6752, 6757, 6758, 13996, 13995, 14003, 14002, 10356, 10357, 10334, 10335, 10307, 10306, 10329, 10328, 13969, 13968], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V546", "loops": [5, 8], "fine_star_faces": [14012, 14011, 10748, 10749, 10726, 10727, 10699, 10698, 10721, 10720, 14014, 14013, 14021, 14020, 6898, 6897, 6892, 6891, 6919, 6920, 6925, 6926, 14023, 14022, 14030, 14029, 10804, 10805, 10782, 10783, 10755, 10754, 10777, 10776, 14032, 14031, 14039, 14038, 6842, 6841, 6836, 6835, 6863, 6864, 6869, 6870, 14005, 14004], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V547", "loops": [5, 7], "fine_star_faces": [14048, 14047, 9516, 9517, 9494, 9495, 9467, 9466, 9489, 9488, 14050, 14049, 14057, 14056, 6996, 6997, 6974, 6975, 6947, 6946, 6969, 6968, 14059, 14058, 14066, 14065, 9572, 9573, 9550, 9551, 9523, 9522, 9545, 9544, 14068, 14067, 14075, 14074, 6940, 6941, 6918, 6919, 6891, 6890, 6913, 6912, 14041, 14040], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V548", "loops": [5, 6], "fine_star_faces": [14084, 14083, 8284, 8285, 8262, 8263, 8235, 8234, 8257, 8256, 14086, 14085, 14093, 14092, 7010, 7009, 7004, 7003, 7031, 7032, 7037, 7038, 14095, 14094, 14102, 14101, 8340, 8341, 8318, 8319, 8291, 8290, 8313, 8312, 14104, 14103, 14111, 14110, 6954, 6953, 6948, 6947, 6975, 6976, 6981, 6982, 14077, 14076], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V644", "loops": [6, 7], "fine_star_faces": [14228, 14227, 8004, 8005, 7982, 7983, 7955, 7954, 7977, 7976, 14230, 14229, 14237, 14236, 9082, 9081, 9076, 9075, 9103, 9104, 9109, 9110, 14239, 14238, 14246, 14245, 7948, 7949, 7926, 7927, 7899, 7898, 7921, 7920, 14248, 14247, 14255, 14254, 9138, 9137, 9132, 9131, 9159, 9160, 9165, 9166, 14221, 14220], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V645", "loops": [6, 8], "fine_star_faces": [14264, 14263, 8018, 8017, 8012, 8011, 8039, 8040, 8045, 8046, 14266, 14265, 14273, 14272, 10314, 10313, 10308, 10307, 10335, 10336, 10341, 10342, 14275, 14274, 14282, 14281, 7962, 7961, 7956, 7955, 7983, 7984, 7989, 7990, 14284, 14283, 14291, 14290, 10370, 10369, 10364, 10363, 10391, 10392, 10397, 10398, 14257, 14256], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V647", "loops": [6, 8], "fine_star_faces": [14300, 14299, 10650, 10649, 10644, 10643, 10671, 10672, 10677, 10678, 14302, 14301, 14309, 14308, 8130, 8129, 8124, 8123, 8151, 8152, 8157, 8158, 14311, 14310, 14318, 14317, 10706, 10705, 10700, 10699, 10727, 10728, 10733, 10734, 14320, 14319, 14327, 14326, 8074, 8073, 8068, 8067, 8095, 8096, 8101, 8102, 14293, 14292], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V648", "loops": [6, 7], "fine_star_faces": [14336, 14335, 9418, 9417, 9412, 9411, 9439, 9440, 9445, 9446, 14338, 14337, 14345, 14344, 8228, 8229, 8206, 8207, 8179, 8178, 8201, 8200, 14347, 14346, 14354, 14353, 9474, 9473, 9468, 9467, 9495, 9496, 9501, 9502, 14356, 14355, 14363, 14362, 8172, 8173, 8150, 8151, 8123, 8122, 8145, 8144, 14329, 14328], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V744", "loops": [7, 8], "fine_star_faces": [14480, 14479, 9250, 9249, 9244, 9243, 9271, 9272, 9277, 9278, 14482, 14481, 14489, 14488, 10412, 10413, 10390, 10391, 10363, 10362, 10385, 10384, 14491, 14490, 14498, 14497, 9194, 9193, 9188, 9187, 9215, 9216, 9221, 9222, 14500, 14499, 14507, 14506, 10468, 10469, 10446, 10447, 10419, 10418, 10441, 10440, 14473, 14472], "forced_face_positions": [[5, 6, 29, 30], [17, 18, 41, 42]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}, {"vertex": "V746", "loops": [7, 8], "fine_star_faces": [14516, 14515, 10636, 10637, 10614, 10615, 10587, 10586, 10609, 10608, 14518, 14517, 14525, 14524, 9362, 9361, 9356, 9355, 9383, 9384, 9389, 9390, 14527, 14526, 14534, 14533, 10692, 10693, 10670, 10671, 10643, 10642, 10665, 10664, 14536, 14535, 14543, 14542, 9306, 9305, 9300, 9299, 9327, 9328, 9333, 9334, 14509, 14508], "forced_face_positions": [[17, 18, 41, 42], [5, 6, 29, 30]], "every_normal_interval_containing_first_wire_hits_second_forced_faces": true, "minimum_overlap_with_second_forced_faces": 2, "tested_normal_intervals": 554}], "global_loading_and_native_interface_pressure_checks": null, "global_relations_complete_from_full_closed_boundary_model": true, "four_private_corner_witnesses_per_loop": [{"loop": 0, "private_vertices": ["C0_BL_I_O", "C0_BR_I_O", "C0_TR_I_O", "C0_TL_I_O"], "point_intervals": [[["99904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["99904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["550047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1100095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["99904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["550047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1100095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["550047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1100095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["99904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "49952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["550047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1100095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 1, "private_vertices": ["C1_BL_I_O", "C1_BR_I_O", "C1_TR_I_O", "C1_TL_I_O"], "point_intervals": [[["199904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["199904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["600047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1200095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["199904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["600047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1200095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["600047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1200095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["199904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "99952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["600047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1200095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 2, "private_vertices": ["C2_BL_I_O", "C2_BR_I_O", "C2_TR_I_O", "C2_TL_I_O"], "point_intervals": [[["299904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["299904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["650047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1300095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["299904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["650047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1300095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["650047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1300095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["299904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "149952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["650047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1300095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 3, "private_vertices": ["C3_BL_I_O", "C3_BR_I_O", "C3_TR_I_O", "C3_TL_I_O"], "point_intervals": [[["399904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "199952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["399904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "199952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["700047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1400095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["399904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "199952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["700047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1400095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["700047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1400095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["399904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "199952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["700047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1400095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 4, "private_vertices": ["C4_BL_I_O", "C4_BR_I_O", "C4_TR_I_O", "C4_TL_I_O"], "point_intervals": [[["499904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "249952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["499904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "249952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["750047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1500095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["499904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "249952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["750047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1500095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["750047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1500095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["499904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "249952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["750047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1500095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 5, "private_vertices": ["C5_BL_I_O", "C5_BR_I_O", "C5_TR_I_O", "C5_TL_I_O"], "point_intervals": [[["599904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "299952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["599904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "299952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["800047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1600095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["599904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "299952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["800047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1600095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["800047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1600095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["599904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "299952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["800047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1600095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 6, "private_vertices": ["C6_BL_I_O", "C6_BR_I_O", "C6_TR_I_O", "C6_TL_I_O"], "point_intervals": [[["699904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "349952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["699904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "349952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["850047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1700095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["699904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "349952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["850047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1700095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["850047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1700095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["699904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "349952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["850047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1700095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 7, "private_vertices": ["C7_BL_I_O", "C7_BR_I_O", "C7_TR_I_O", "C7_TL_I_O"], "point_intervals": [[["799904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "399952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["799904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "399952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["900047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1800095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["799904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "399952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["900047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1800095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["900047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1800095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["799904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "399952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["900047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1800095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}, {"loop": 8, "private_vertices": ["C8_BL_I_O", "C8_BR_I_O", "C8_TR_I_O", "C8_TL_I_O"], "point_intervals": [[["899904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "449952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["899904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "449952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["950047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1900095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["899904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "449952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"]], [["950047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1900095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"], ["950047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1900095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]], [["899904550747593353421545871308130145285771715064704988838177/1000000000000000000000000000000000000000000000000000000000000", "449952275373796676710772935654065072642885857532352494419089/500000000000000000000000000000000000000000000000000000000000"], ["950047724626203323289227064345934927357114142467647505580911/500000000000000000000000000000000000000000000000000000000000", "1900095449252406646578454128691869854714228284935295011161823/1000000000000000000000000000000000000000000000000000000000000"]]], "noncollinear_doubled_area_lower": "100038183345186572626472711066043809838518870272381688136663168158743224598101078086358771071825339014778508767505911509/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"}], "any_collinear_subset_of_original_vertices_interpolable_proved": true, "no_two_triangle_disjoint_connected_normal_bad_submeshes_including_holes_proved": true}}

==> anc/example-data.json <==
{
  "25": {
    "coordinates": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/15",
        "43/45"
      ],
      "W1": [
        "-1/15",
        "52/45"
      ],
      "W2": [
        "-52/135",
        "1/5"
      ],
      "W3": [
        "-43/135",
        "-1/5"
      ],
      "W4": [
        "43/135",
        "-52/45"
      ],
      "W5": [
        "52/135",
        "-43/45"
      ],
      "P0": [
        "3/2",
        "0"
      ],
      "P1": [
        "0",
        "43/42"
      ],
      "P2": [
        "-3/2",
        "9/2"
      ],
      "P3": [
        "-43/126",
        "0"
      ],
      "P4": [
        "0",
        "-9/2"
      ],
      "P5": [
        "43/126",
        "-43/42"
      ]
    },
    "faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P4"
      ],
      [
        "W3",
        "P4",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "P4"
      ],
      [
        "W4",
        "P4",
        "P5"
      ],
      [
        "W4",
        "P5",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "P5"
      ],
      [
        "W5",
        "P5",
        "P0"
      ],
      [
        "W5",
        "P0",
        "A0"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ]
    ],
    "weights": {
      "A0--O": "1",
      "O--U0": "22",
      "A0--U0": "-23",
      "A1--U0": "-21",
      "U0--W0": "22",
      "A0--W0": "1",
      "A1--W0": "-1",
      "A0--P0": "0",
      "P0--W0": "-1",
      "P1--W0": "1",
      "A1--O": "-1",
      "O--U1": "22",
      "A1--U1": "-21",
      "A2--U1": "-23",
      "U1--W1": "22",
      "A1--W1": "-1",
      "A2--W1": "1",
      "A1--P1": "0",
      "P1--W1": "1",
      "P2--W1": "-1",
      "A2--O": "1",
      "O--U2": "22",
      "A2--U2": "-23",
      "A3--U2": "-21",
      "U2--W2": "22",
      "A2--W2": "1",
      "A3--W2": "-1",
      "A2--P2": "0",
      "P2--W2": "-1",
      "P3--W2": "1",
      "A3--O": "-1",
      "O--U3": "22",
      "A3--U3": "-21",
      "A4--U3": "-23",
      "U3--W3": "22",
      "A3--W3": "-1",
      "A4--W3": "1",
      "A3--P3": "0",
      "P3--W3": "1",
      "P4--W3": "-1",
      "A4--O": "1",
      "O--U4": "22",
      "A4--U4": "-23",
      "A5--U4": "-21",
      "U4--W4": "22",
      "A4--W4": "1",
      "A5--W4": "-1",
      "A4--P4": "0",
      "P4--W4": "-1",
      "P5--W4": "1",
      "A5--O": "-1",
      "O--U5": "22",
      "A5--U5": "-21",
      "A0--U5": "-23",
      "U5--W5": "22",
      "A5--W5": "-1",
      "A0--W5": "1",
      "A5--P5": "0",
      "P5--W5": "1",
      "P0--W5": "-1"
    },
    "loading": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "P0": "0",
      "P1": "0",
      "P2": "0",
      "P3": "0",
      "P4": "0",
      "P5": "0"
    }
  },
  "31": {
    "coordinates": {
      "O": [
        "0",
        "0"
      ],
      "A0": [
        "1",
        "0"
      ],
      "A1": [
        "0",
        "1"
      ],
      "A2": [
        "-1",
        "3"
      ],
      "A3": [
        "-1/3",
        "0"
      ],
      "A4": [
        "0",
        "-3"
      ],
      "A5": [
        "1/3",
        "-1"
      ],
      "U0": [
        "1/16",
        "15/16"
      ],
      "U1": [
        "-1/16",
        "9/8"
      ],
      "U2": [
        "-3/8",
        "3/16"
      ],
      "U3": [
        "-5/16",
        "-3/16"
      ],
      "U4": [
        "5/16",
        "-9/8"
      ],
      "U5": [
        "3/8",
        "-15/16"
      ],
      "W0": [
        "1/7",
        "9/7"
      ],
      "W1": [
        "-1/7",
        "12/7"
      ],
      "W2": [
        "-4/7",
        "3/7"
      ],
      "W3": [
        "-3/7",
        "-3/7"
      ],
      "W4": [
        "3/7",
        "-12/7"
      ],
      "W5": [
        "4/7",
        "-9/7"
      ],
      "B0": [
        "8/49",
        "65/49"
      ],
      "B1": [
        "-1/49",
        "75/49"
      ],
      "B2": [
        "-89/147",
        "24/49"
      ],
      "B3": [
        "-24/49",
        "-3/49"
      ],
      "B4": [
        "65/147",
        "-89/49"
      ],
      "B5": [
        "25/49",
        "-72/49"
      ],
      "C0": [
        "1/49",
        "72/49"
      ],
      "C1": [
        "-8/49",
        "89/49"
      ],
      "C2": [
        "-25/49",
        "3/49"
      ],
      "C3": [
        "-65/147",
        "-24/49"
      ],
      "C4": [
        "24/49",
        "-75/49"
      ],
      "C5": [
        "89/147",
        "-65/49"
      ]
    },
    "faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "B0"
      ],
      [
        "W0",
        "B0",
        "C0"
      ],
      [
        "W0",
        "C0",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "B1"
      ],
      [
        "W1",
        "B1",
        "C1"
      ],
      [
        "W1",
        "C1",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "B2"
      ],
      [
        "W2",
        "B2",
        "C2"
      ],
      [
        "W2",
        "C2",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A4"
      ],
      [
        "W3",
        "A3",
        "B3"
      ],
      [
        "W3",
        "B3",
        "C3"
      ],
      [
        "W3",
        "C3",
        "A4"
      ],
      [
        "W3",
        "A4",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ],
      [
        "O",
        "A4",
        "U4"
      ],
      [
        "O",
        "U4",
        "A5"
      ],
      [
        "W4",
        "A4",
        "B4"
      ],
      [
        "W4",
        "B4",
        "C4"
      ],
      [
        "W4",
        "C4",
        "A5"
      ],
      [
        "W4",
        "A5",
        "U4"
      ],
      [
        "W4",
        "U4",
        "A4"
      ],
      [
        "O",
        "A5",
        "U5"
      ],
      [
        "O",
        "U5",
        "A0"
      ],
      [
        "W5",
        "A5",
        "B5"
      ],
      [
        "W5",
        "B5",
        "C5"
      ],
      [
        "W5",
        "C5",
        "A0"
      ],
      [
        "W5",
        "A0",
        "U5"
      ],
      [
        "W5",
        "U5",
        "A5"
      ]
    ],
    "weights": {
      "A0--O": "1",
      "O--U0": "2",
      "A0--U0": "-3",
      "A1--U0": "-1",
      "U0--W0": "2",
      "A0--W0": "1",
      "A1--W0": "-1",
      "B0--W0": "-1",
      "C0--W0": "1",
      "A1--O": "-1",
      "O--U1": "2",
      "A1--U1": "-1",
      "A2--U1": "-3",
      "U1--W1": "2",
      "A1--W1": "-1",
      "A2--W1": "1",
      "B1--W1": "1",
      "C1--W1": "-1",
      "A2--O": "1",
      "O--U2": "2",
      "A2--U2": "-3",
      "A3--U2": "-1",
      "U2--W2": "2",
      "A2--W2": "1",
      "A3--W2": "-1",
      "B2--W2": "-1",
      "C2--W2": "1",
      "A3--O": "-1",
      "O--U3": "2",
      "A3--U3": "-1",
      "A4--U3": "-3",
      "U3--W3": "2",
      "A3--W3": "-1",
      "A4--W3": "1",
      "B3--W3": "1",
      "C3--W3": "-1",
      "A4--O": "1",
      "O--U4": "2",
      "A4--U4": "-3",
      "A5--U4": "-1",
      "U4--W4": "2",
      "A4--W4": "1",
      "A5--W4": "-1",
      "B4--W4": "-1",
      "C4--W4": "1",
      "A5--O": "-1",
      "O--U5": "2",
      "A5--U5": "-1",
      "A0--U5": "-3",
      "U5--W5": "2",
      "A5--W5": "-1",
      "A0--W5": "1",
      "B5--W5": "1",
      "C5--W5": "-1"
    },
    "loading": {
      "O": "-8",
      "A0": "17/225",
      "A1": "39",
      "A2": "17/225",
      "A3": "39",
      "A4": "17/225",
      "A5": "39",
      "U0": "-4096/225",
      "U1": "-4096/225",
      "U2": "-4096/225",
      "U3": "-4096/225",
      "U4": "-4096/225",
      "U5": "-4096/225",
      "W0": "0",
      "W1": "0",
      "W2": "0",
      "W3": "0",
      "W4": "0",
      "W5": "0",
      "B0": "0",
      "B1": "0",
      "B2": "0",
      "B3": "0",
      "B4": "0",
      "B5": "0",
      "C0": "0",
      "C1": "0",
      "C2": "0",
      "C3": "0",
      "C4": "0",
      "C5": "0"
    }
  },
  "17": {
    "coordinates": {
      "O": [
        0.045507538945686,
        0
      ],
      "A0": [
        0.348517075331263,
        0
      ],
      "A1": [
        0.02666666666666667,
        0.410253610752349
      ],
      "A2": [
        -0.4,
        0
      ],
      "A3": [
        0.02666666666666667,
        -0.410253610752349
      ],
      "U0": [
        0.253694782377091,
        0.077777591295941
      ],
      "U3": [
        0.253694782377091,
        -0.077777591295941
      ],
      "U1": [
        -0.20862032377437,
        0.184183987633213
      ],
      "U2": [
        -0.20862032377437,
        -0.184183987633213
      ],
      "W0": [
        0.4,
        0.218157015486098
      ],
      "W3": [
        0.4,
        -0.218157015486098
      ],
      "W1": [
        -0.296234397267233,
        0.274363856649796
      ],
      "W2": [
        -0.296234397267233,
        -0.274363856649796
      ],
      "P0": [
        1,
        0
      ],
      "P1": [
        0,
        1
      ],
      "P2": [
        -1,
        0
      ],
      "P3": [
        0,
        -1
      ]
    },
    "faces": [
      [
        "O",
        "A0",
        "U0"
      ],
      [
        "O",
        "U0",
        "A1"
      ],
      [
        "W0",
        "A0",
        "P0"
      ],
      [
        "W0",
        "P0",
        "P1"
      ],
      [
        "W0",
        "P1",
        "A1"
      ],
      [
        "W0",
        "A1",
        "U0"
      ],
      [
        "W0",
        "U0",
        "A0"
      ],
      [
        "O",
        "A1",
        "U1"
      ],
      [
        "O",
        "U1",
        "A2"
      ],
      [
        "W1",
        "A1",
        "P1"
      ],
      [
        "W1",
        "P1",
        "P2"
      ],
      [
        "W1",
        "P2",
        "A2"
      ],
      [
        "W1",
        "A2",
        "U1"
      ],
      [
        "W1",
        "U1",
        "A1"
      ],
      [
        "O",
        "A2",
        "U2"
      ],
      [
        "O",
        "U2",
        "A3"
      ],
      [
        "W2",
        "A2",
        "P2"
      ],
      [
        "W2",
        "P2",
        "P3"
      ],
      [
        "W2",
        "P3",
        "A3"
      ],
      [
        "W2",
        "A3",
        "U2"
      ],
      [
        "W2",
        "U2",
        "A2"
      ],
      [
        "O",
        "A3",
        "U3"
      ],
      [
        "O",
        "U3",
        "A0"
      ],
      [
        "W3",
        "A3",
        "P3"
      ],
      [
        "W3",
        "P3",
        "P0"
      ],
      [
        "W3",
        "P0",
        "A0"
      ],
      [
        "W3",
        "A0",
        "U3"
      ],
      [
        "W3",
        "U3",
        "A3"
      ]
    ],
    "display_only": "Rational isolating-box centers; exact mesh is its certified unique zero."
  }
}

==> anc/example17-implicit.json <==
{
  "definition": "the unique real zero in the rational box",
  "unknown_order": [
    "o",
    "a0",
    "a1",
    "u0x",
    "u0y",
    "u1x",
    "u1y",
    "w0",
    "w1x",
    "w1y",
    "xi0",
    "xi1",
    "xi2",
    "eta0",
    "beta0",
    "beta1",
    "beta2"
  ],
  "center": [
    "22753769472843/500000000000000",
    "348517075331263/1000000000000000",
    "410253610752349/1000000000000000",
    "253694782377091/1000000000000000",
    "77777591295941/1000000000000000",
    "-20862032377437/100000000000000",
    "184183987633213/1000000000000000",
    "109078507743049/500000000000000",
    "-296234397267233/1000000000000000",
    "68590964162449/250000000000000",
    "-12477683237989/1000000000000000",
    "2817451540833/25000000000000",
    "-9982026553469/100000000000000",
    "105668582223327/1000000000000000",
    "77307726521387/1000000000000000",
    "-8140581597331/1000000000000000",
    "-1013027360767/100000000000000"
  ],
  "radius": "1/100000000000",
  "equations": [
    {
      "number": 1,
      "vertex": "O",
      "component": "x",
      "expression": "eta0*(-o + u0x)*(u0y*(2/75 - u0x) + (a0 - u0x)*(a1 - u0y))/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + eta0*(-o + u0x)*(u0y*(2/75 - u0x) - (a0 - u0x)*(-a1 + u0y))/(u0y*(a0 - o)*(-u0y*(2/75 - u0x) + (-a1 + u0y)*(o - u0x))) + xi1*(2/75 - o)*(-(-a1 + u0y)*(u1x - 2/75) + (-a1 + u1y)*(u0x - 2/75))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + xi1*(2/75 - o)*((a1 - u0y)*(u1x - 2/75) - (a1 - u1y)*(u0x - 2/75))/((a1*(-o + u0x) - u0y*(2/75 - o))*(-a1*(u1x - 2/75) + (a1 - u1y)*(o - 2/75))) + (-o + u1x)*(-u1y*(2/75 - u1x) + (-a1 + u1y)*(-u1x - 2/5))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(u1y*(o - u1x) - u1y*(-u1x - 2/5))) + 2*xi2*(u1x + 2/5)/(u1y*(o + 2/5)) - (-o + u1x)*(-u1y*(2/75 - u1x) - (a1 - u1y)*(-u1x - 2/5))/(u1y*(-o - 2/5)*(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x))) - 2*xi0*(-a0 + u0x)/(u0y*(-a0 + o))"
    },
    {
      "number": 2,
      "vertex": "A0",
      "component": "x",
      "expression": "6*beta0/(5*w0*(a0 - 1)) + (2/5 - a0)*(3*u0y/5 + w0*(u0x - 2/5) - 3*w0/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (-a0 + u0x)*(-eta0 - xi0)*(-u0y*(2/5 - u0x) + (o - u0x)*(u0y - w0))/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + (2/5 - a0)*(3*u0y/5 + w0*(u0x - 2/5) - 3*w0/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/(w0*(1 - a0)*(-w0*(u0x - 2/5) + (a0 - 2/5)*(-u0y + w0))) + 2*xi0*(-o + u0x)/(u0y*(a0 - o)) - (-a0 + u0x)*(-eta0 - xi0)*(-u0y*(2/5 - u0x) - (o - u0x)*(-u0y + w0))/(u0y*(-a0 + o)*(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)))"
    },
    {
      "number": 3,
      "vertex": "A2",
      "component": "x",
      "expression": "10*beta2*(w1x + 1)/(3*w1y) + (u1x + 2/5)*(-xi2 - 1)*(u1y*(-u1x + w1x) + (o - u1x)*(-u1y + w1y))/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (w1x + 2/5)*(-w1y*(u1x - w1x) + (-u1y + w1y)*(-w1x - 1))*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/((-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))) + 5*(w1x + 2/5)*(-w1y*(u1x - w1x) - (u1y - w1y)*(-w1x - 1))*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(3*w1y*(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5))) - 2*xi2*(-o + u1x)/(u1y*(-o - 2/5)) + (u1x + 2/5)*(-xi2 - 1)*(u1y*(-u1x + w1x) - (o - u1x)*(u1y - w1y))/(u1y*(o + 2/5)*(-u1y*(-u1x + w1x) + (-u1x - 2/5)*(u1y - w1y)))"
    },
    {
      "number": 4,
      "vertex": "P0",
      "component": "x",
      "expression": "2*beta0*(2/5 - a0)/(w0*(1 - a0)) - 3*(2*w0/5 + (a0 - 2/5)*(w0 - 1))*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*(3/5 - w0)*(-w0*(a0 - 2/5) + 3*w0/5)) + 3*(2*w0/5 - (1 - w0)*(a0 - 2/5))*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*w0*(3/5 - w0)*(a0 - 1))"
    },
    {
      "number": 5,
      "vertex": "P2",
      "component": "x",
      "expression": "10*beta2*(w1x + 2/5)/(3*w1y) + (w1x + 1)*(-w1x*w1y + (1 - w1y)*(-w1x - 2/5))*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/((-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1)) + 5*(w1x + 1)*(-w1x*w1y - (-w1x - 2/5)*(w1y - 1))*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(3*w1y*(w1x*w1y + (-w1x - 1)*(w1y - 1)))"
    },
    {
      "number": 6,
      "vertex": "A1",
      "component": "x",
      "expression": "-2*beta1*(-w1x*(w0 - 1) + 2*w1y/5 - 2/5)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + xi1*(o - 2/75)*(u0y*(-o + u1x) - u1y*(-o + u0x))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + (-eta0 - xi1)*(u0x - 2/75)*(u0y*(2/5 - u0x) + (o - u0x)*(-u0y + w0))/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (u1x - 2/75)*(-xi1 - 1)*(-u1y*(-u1x + w1x) - (o - u1x)*(-u1y + w1y))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (w1x - 2/75)*(-w1x*(u1y - w1y) - (1 - w1y)*(u1x - w1x))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + 28*(2*u0y/5 - 2*w0/5 + (1 - w0)*(u0x - 2/5))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5)))"
    },
    {
      "number": 7,
      "vertex": "A1",
      "component": "y",
      "expression": "-a1*xi1*(u0y*(-o + u1x) - u1y*(-o + u0x))/((-a1*(-o + u1x) + u1y*(2/75 - o))*(a1*(u0x - 2/75) + (-a1 + u0y)*(o - 2/75))) + beta1*(1 - a1)*(-w1x*(w0 - 1) + 2*w1y/5 - 2/5)/((-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + (-a1 + u0y)*(-eta0 - xi1)*(u0y*(2/5 - u0x) + (o - u0x)*(-u0y + w0))/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (-a1 + u1y)*(-xi1 - 1)*(-u1y*(-u1x + w1x) - (o - u1x)*(-u1y + w1y))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-a1 + w0)*(2*u0y/5 - 2*w0/5 + (1 - w0)*(u0x - 2/5))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/((-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) + (-a1 + w1y)*(-w1x*(u1y - w1y) - (1 - w1y)*(u1x - w1x))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75)))"
    },
    {
      "number": 8,
      "vertex": "U0",
      "component": "x",
      "expression": "-a1*eta0*(a0 - o)*(o - u0x)/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + (2/75 - u0x)*(-28*a1/75 - (-a1 + w0)*(o - 2/75))*(-eta0 - xi1)/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (2/5 - u0x)*(-28*w0/75 + (a0 - 2/5)*(a1 - w0))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) - w0*(a0 - u0x)*(-eta0 - xi0)/(u0y*(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)))"
    },
    {
      "number": 9,
      "vertex": "U0",
      "component": "y",
      "expression": "a1*eta0*u0y*(a0 - o)/((a1*(-o + u0x) - u0y*(2/75 - o))*(u0y*(a0 - u0x) - u0y*(o - u0x))) + w0*(-eta0 - xi0)/(u0y*(2/5 - u0x) + (a0 - u0x)*(-u0y + w0)) + (-28*a1/75 - (-a1 + w0)*(o - 2/75))*(a1 - u0y)*(-eta0 - xi1)/((-u0y*(2/75 - u0x) - (a1 - u0y)*(o - u0x))*(28*a1/75 - 28*u0y/75 + (-a1 + w0)*(u0x - 2/75))) + (-u0y + w0)*(-28*w0/75 + (a0 - 2/5)*(a1 - w0))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y)))"
    },
    {
      "number": 10,
      "vertex": "U1",
      "component": "x",
      "expression": "-a1*(o - u1x)/(u1y*(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x))) - w1y*(o + 2/5)*(-u1x - 2/5)*(-xi2 - 1)/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (2/75 - u1x)*(-xi1 - 1)*(a1*(w1x - 2/75) + (-a1 + w1y)*(o - 2/75))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-u1x + w1x)*(-w1y*(2/75 - w1x) - (a1 - w1y)*(-w1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 11,
      "vertex": "U1",
      "component": "y",
      "expression": "a1/(u1y*(2/75 - u1x) + (a1 - u1y)*(o - u1x)) + u1y*w1y*(o + 2/5)*(-xi2 - 1)/((u1y*(o - u1x) - u1y*(-u1x - 2/5))*(-u1y*(w1x + 2/5) + w1y*(u1x + 2/5))) + (a1 - u1y)*(-xi1 - 1)*(a1*(w1x - 2/75) + (-a1 + w1y)*(o - 2/75))/((-a1*(u1x - 2/75) - (-a1 + u1y)*(o - 2/75))*((2/75 - u1x)*(-u1y + w1y) - (a1 - u1y)*(-u1x + w1x))) + (-u1y + w1y)*(-w1y*(2/75 - w1x) - (a1 - w1y)*(-w1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 12,
      "vertex": "W0",
      "component": "x",
      "expression": "-u0y*(1 - a0)*(a0 - 2/5)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (u0x - 2/5)*(-u0y*(2/75 - u0x) - (a0 - u0x)*(a1 - u0y))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) - 28*(2*a1/75 - 2*u0y/75 - (1 - a1)*(u0x - 2/75))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) - 2*(a1 - 73/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/(5*(3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75)) - 3*(-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(5*w0*(3/5 - w0))"
    },
    {
      "number": 13,
      "vertex": "W0",
      "component": "y",
      "expression": "u0y*w0*(1 - a0)*(-beta0/2 - beta1/2 + xi0/2 - xi1/2)/((u0y*(2/5 - a0) - w0*(-a0 + u0x))*(-w0*(a0 - 2/5) + 3*w0/5)) + (a1 - w0)*(2*a1/75 - 2*u0y/75 - (1 - a1)*(u0x - 2/75))*(-beta0/2 - beta1/2 - xi0/2 + xi1/2)/((-2*a1/5 + 2*w0/75 + 28/75)*(-28*u0y/75 + 28*w0/75 - (a1 - w0)*(u0x - 2/5))) + (u0y - w0)*(-u0y*(2/75 - u0x) - (a0 - u0x)*(a1 - u0y))*(beta0/2 + beta1/2 + eta0 + xi0/2 + xi1/2)/((-w0*(u0x - 2/5) - (a0 - 2/5)*(u0y - w0))*(-(2/75 - u0x)*(-u0y + w0) + (2/5 - u0x)*(a1 - u0y))) + (1 - w0)*(a1 - 73/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/((3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75)) + (-beta0/2 + beta1/2 - xi0/2 + xi1/2)/(3/5 - w0)"
    },
    {
      "number": 14,
      "vertex": "W1",
      "component": "x",
      "expression": "-u1y*(-w1x - 2/5)*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(w1y*(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5))) - w1x*(a1 - 77/75)*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (2/75 - w1x)*(-2*a1/75 + 2*u1y/75 + (1 - a1)*(u1x - 2/75))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + (u1x - w1x)*(u1y*(2/75 - u1x) + (a1 - u1y)*(-u1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x))) - 3*(-w1x - 1)*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(5*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1))"
    },
    {
      "number": 15,
      "vertex": "W1",
      "component": "y",
      "expression": "u1y*(-beta1/2 - beta2/2 - xi1/2 + xi2/2)/(w1y*(u1x - w1x) + (u1y - w1y)*(-w1x - 2/5)) + 3*w1y*(beta1/2 - beta2/2 + xi1/2 - xi2/2)/(5*(-w1y*(-w1x - 1) + w1y*(-w1x - 2/5))*(w1x - w1y + 1)) + (1 - w1y)*(a1 - 77/75)*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (a1 - w1y)*(-2*a1/75 + 2*u1y/75 + (1 - a1)*(u1x - 2/75))*(-beta1/2 - beta2/2 + xi1/2 - xi2/2)/((w1x*(a1 - w1y) + (2/75 - w1x)*(1 - w1y))*((-a1 + u1y)*(w1x - 2/75) - (-a1 + w1y)*(u1x - 2/75))) + (u1y - w1y)*(u1y*(2/75 - u1x) + (a1 - u1y)*(-u1x - 2/5))*(beta1/2 + beta2/2 + xi1/2 + xi2/2 + 1)/((-u1y*(-u1x + w1x) - (-u1x - 2/5)*(-u1y + w1y))*(-(2/75 - w1x)*(u1y - w1y) + (a1 - w1y)*(u1x - w1x)))"
    },
    {
      "number": 16,
      "vertex": "P1",
      "component": "x",
      "expression": "2*beta1*(28*a1/75 - 28*w1y/75 + (-a1 + w0)*(w1x - 2/75))/(75*(-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + w1x*(w1y*(2/75 - w1x) + (a1 - w1y)*(-w1x - 1))*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + 2*(-3*a1/5 + 73*w0/75)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/(5*(3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75))"
    },
    {
      "number": 17,
      "vertex": "P1",
      "component": "y",
      "expression": "beta1*(a1 - 1)*(28*a1/75 - 28*w1y/75 + (-a1 + w0)*(w1x - 2/75))/((-2*a1/5 + 2*w0/75 + 28/75)*(2*a1/75 - 2*w1y/75 - (1 - a1)*(w1x - 2/75))) + (w1y - 1)*(w1y*(2/75 - w1x) + (a1 - w1y)*(-w1x - 1))*(-beta1/2 + beta2/2 - xi1/2 + xi2/2)/((w1x*w1y - (1 - w1y)*(-w1x - 1))*(w1x*(a1 - 1) - 2*w1y/75 + 2/75)) + (-3*a1/5 + 73*w0/75)*(w0 - 1)*(beta0/2 - beta1/2 + xi0/2 - xi1/2)/((3/5 - w0)*(-2*a1/5 + 2*w0/75 + 28/75))"
    }
  ],
  "coordinates": {
    "O": [
      "o",
      "0"
    ],
    "A0": [
      "a0",
      "0"
    ],
    "A1": [
      "2/75",
      "a1"
    ],
    "A2": [
      "-2/5",
      "0"
    ],
    "A3": [
      "2/75",
      "-a1"
    ],
    "U0": [
      "u0x",
      "u0y"
    ],
    "U1": [
      "u1x",
      "u1y"
    ],
    "U2": [
      "u1x",
      "-u1y"
    ],
    "U3": [
      "u0x",
      "-u0y"
    ],
    "W0": [
      "2/5",
      "w0"
    ],
    "W1": [
      "w1x",
      "w1y"
    ],
    "W2": [
      "w1x",
      "-w1y"
    ],
    "W3": [
      "2/5",
      "-w0"
    ],
    "P0": [
      "1",
      "0"
    ],
    "P1": [
      "0",
      "1"
    ],
    "P2": [
      "-1",
      "0"
    ],
    "P3": [
      "0",
      "-1"
    ]
  },
  "faces": [
    [
      "O",
      "A0",
      "U0"
    ],
    [
      "O",
      "U0",
      "A1"
    ],
    [
      "W0",
      "A0",
      "P0"
    ],
    [
      "W0",
      "P0",
      "P1"
    ],
    [
      "W0",
      "P1",
      "A1"
    ],
    [
      "W0",
      "A1",
      "U0"
    ],
    [
      "W0",
      "U0",
      "A0"
    ],
    [
      "O",
      "A1",
      "U1"
    ],
    [
      "O",
      "U1",
      "A2"
    ],
    [
      "W1",
      "A1",
      "P1"
    ],
    [
      "W1",
      "P1",
      "P2"
    ],
    [
      "W1",
      "P2",
      "A2"
    ],
    [
      "W1",
      "A2",
      "U1"
    ],
    [
      "W1",
      "U1",
      "A1"
    ],
    [
      "O",
      "A2",
      "U2"
    ],
    [
      "O",
      "U2",
      "A3"
    ],
    [
      "W2",
      "A2",
      "P2"
    ],
    [
      "W2",
      "P2",
      "P3"
    ],
    [
      "W2",
      "P3",
      "A3"
    ],
    [
      "W2",
      "A3",
      "U2"
    ],
    [
      "W2",
      "U2",
      "A2"
    ],
    [
      "O",
      "A3",
      "U3"
    ],
    [
      "O",
      "U3",
      "A0"
    ],
    [
      "W3",
      "A3",
      "P3"
    ],
    [
      "W3",
      "P3",
      "P0"
    ],
    [
      "W3",
      "P0",
      "A0"
    ],
    [
      "W3",
      "A0",
      "U3"
    ],
    [
      "W3",
      "U3",
      "A3"
    ]
  ],
  "floating_constants": false,
  "paper_notation": {
    "beta0": "b_0",
    "beta1": "b_1",
    "beta2": "b_2"
  },
  "source_sha256": "38cb4f9eac9479f110c82ea41f45f6dbf875f09d5049bbda6aea18e97ea8d533"
}

==> anc/gradient-data.json <==
{"status": "PASS", "cases": {"35": {"vertices": 35, "interior_vertices": 27, "boundary_vertices": 8, "triangles": 60, "interior_edges": 86, "point_intervals": {"V": [["0", "0"], ["0", "0"]], "K0_O": [["238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000", "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A0": [["651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000", "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A1": [["973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-410253610752349/5000000000000000", "-410253610752349/5000000000000000"]], "K0_A2": [["1399999/1000000", "1399999/1000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A3": [["973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["410253610752349/5000000000000000", "410253610752349/5000000000000000"]], "K0_U0": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000", "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U1": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U2": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000", "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U3": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000", "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W0": [["3/5", "3/5"], ["-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W1": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000", "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W2": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000", "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W3": [["599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000", "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"], ["1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_P1": [["1", "1"], ["-1/5", "-1/5"]], "K0_P2": [["2", "2"], ["0", "0"]], "K0_P3": [["1", "1"], ["1/5", "1/5"]], "K2_O": [["-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000", "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000", "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A0": [["-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000", "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000", "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A1": [["-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000", "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A2": [["-1399999/1000000", "-1399999/1000000"], ["-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000", "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A3": [["-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U0": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U1": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000", "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U2": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000", "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U3": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W0": [["-3/5", "-3/5"], ["785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W1": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000", "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W2": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000", "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W3": [["-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000", "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"], ["-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_P1": [["-1", "-1"], ["4/25", "4/25"]], "K2_P2": [["-2", "-2"], ["-2/25", "-2/25"]], "K2_P3": [["-1", "-1"], ["-6/25", "-6/25"]], "B0": [["0", "0"], ["9/25", "9/25"]], "B2": [["0", "0"], ["-11/25", "-11/25"]]}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"], ["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"], ["B0", "K2_P1", "V"], ["B0", "V", "K0_P3"], ["B2", "K0_P1", "V"], ["B2", "V", "K2_P3"]], "boundary": ["B0", "B2", "K0_P1", "K0_P2", "K0_P3", "K2_P1", "K2_P2", "K2_P3"], "interior": ["V", "K0_O", "K0_A0", "K0_A1", "K0_A2", "K0_A3", "K0_U0", "K0_U1", "K0_U2", "K0_U3", "K0_W0", "K0_W1", "K0_W2", "K0_W3", "K2_O", "K2_A0", "K2_A1", "K2_A2", "K2_A3", "K2_U0", "K2_U1", "K2_U2", "K2_U3", "K2_W0", "K2_W1", "K2_W2", "K2_W3"], "blocks": [{"index": 0, "A": [["-1", "0"], ["0", "-1/5"]], "vertex_map": {"O": "K0_O", "A0": "K0_A0", "A1": "K0_A1", "A2": "K0_A2", "A3": "K0_A3", "U0": "K0_U0", "U1": "K0_U1", "U2": "K0_U2", "U3": "K0_U3", "W0": "K0_W0", "W1": "K0_W1", "W2": "K0_W2", "W3": "K0_W3", "P0": "V", "P1": "K0_P1", "P2": "K0_P2", "P3": "K0_P3"}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"]]}, {"index": 2, "A": [["1", "0"], ["1/25", "1/5"]], "vertex_map": {"O": "K2_O", "A0": "K2_A0", "A1": "K2_A1", "A2": "K2_A2", "A3": "K2_A3", "U0": "K2_U0", "U1": "K2_U1", "U2": "K2_U2", "U3": "K2_U3", "W0": "K2_W0", "W1": "K2_W1", "W2": "K2_W2", "W3": "K2_W3", "P0": "V", "P1": "K2_P1", "P2": "K2_P2", "P3": "K2_P3"}, "faces": [["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"]]}], "bridges": [{"b": "B0", "chain": ["K2_P1", "V", "K0_P3"], "faces": [["B0", "K2_P1", "V"], ["B0", "V", "K0_P3"]], "points": {"B0": ["0", "9/25"], "K2_P1": ["-1", "4/25"], "V": ["0", "0"], "K0_P3": ["1", "1/5"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "-8333/1350"}}, {"b": "B2", "chain": ["K0_P1", "V", "K2_P3"], "faces": [["B2", "K0_P1", "V"], ["B2", "V", "K2_P3"]], "points": {"B2": ["0", "-11/25"], "K0_P1": ["1", "-1/5"], "V": ["0", "0"], "K2_P3": ["-1", "-6/25"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "25779/6050"}}], "force_component_used": "x", "force_vectors": [[["-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"], ["-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000", "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000", "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000", "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"]]], "all_pair_force_minors": [{"i": 0, "j": 1, "determinant_interval": ["-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "symbolic_force_variables": ["a", "b"], "symbolic_force_matrix": [["-a", "-b/5"], ["a", "a/25 + b/5"]], "symbolic_pressure_relation_basis": [[], []], "relation_basis_intervals": [[], []], "global_vertex_relation_intervals": [], "low_degree_loaded_stars": [{"vertex": "K0_W0", "full_star_face_indices": [2, 3, 4, 5, 6], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K2_W0", "full_star_face_indices": [30, 31, 32, 33, 34], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "minimum_doubled_area_lower": "2356734516534771235069637095384109037194506861964721788747059010645881049812757536576405555220737632047084547696262557032424500684402292599655224101/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "all_blocks_individually_vertex_interpolatory": true, "all_bridges_allow_every_full_first_jet_and_new_value": true, "global_function_space_dimension": 79, "global_vertex_evaluation_rank": 35, "global_vertex_defect": 0, "global_H_rank": 86, "global_H0_rank": 86, "global_zero_vertex_gradient_at_V_dimension": 0, "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true, "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true, "private_mixed_normal_coordinates_per_block": 21, "common_tangent_coordinates": 12, "fixed_boundary_geometry_dimension": 54, "full_ambient_good_neighborhood_proved": true, "mixed_locus_common_gradient_pinned_dimension": 12}, "52": {"vertices": 52, "interior_vertices": 40, "boundary_vertices": 12, "triangles": 90, "interior_edges": 129, "point_intervals": {"V": [["0", "0"], ["0", "0"]], "K0_O": [["238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000", "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A0": [["651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000", "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A1": [["973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-410253610752349/5000000000000000", "-410253610752349/5000000000000000"]], "K0_A2": [["1399999/1000000", "1399999/1000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A3": [["973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["410253610752349/5000000000000000", "410253610752349/5000000000000000"]], "K0_U0": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000", "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U1": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U2": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000", "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U3": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000", "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W0": [["3/5", "3/5"], ["-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W1": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000", "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W2": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000", "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W3": [["599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000", "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"], ["1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_P1": [["1", "1"], ["-1/5", "-1/5"]], "K0_P2": [["2", "2"], ["0", "0"]], "K0_P3": [["1", "1"], ["1/5", "1/5"]], "K1_O": [["-19089850481329315690825738373970942845656987059002232364459747678525969563/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-9544925240664657845412869186985471422828493529501116182229653839262984781/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000", "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A0": [["-814353734823565100000361930754566865342860957254165012938255373541812971/62500000000000000000000000000000000000000000000000000000000000000000000000", "-2605931951435408320001158178414613969097155063213328041402329195333801507/200000000000000000000000000000000000000000000000000000000000000000000000000"], ["651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000", "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A1": [["62584055483803133333333333333333333333333333333333333333333313333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "31292027741901566666666666666666666666666666666666666666666676666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A2": [["-139999900000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000", "-27999979999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1399999/1000000", "1399999/1000000"]], "K1_A3": [["-101517388817136466666666666666666666666666666666666666666666666666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-50758694408568233333333333333333333333333333333333333333333333333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U0": [["629408619421147876943141516313555909324006384660693505599816257662664839/1000000000000000000000000000000000000000000000000000000000000000000000000000", "15735215485528696923578537907838897733100159616517337640006406441566621/25000000000000000000000000000000000000000000000000000000000000000000000000"], ["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U1": [["12664437817143061158593679545131307986683123243731108931521687132072190783/1000000000000000000000000000000000000000000000000000000000000000000000000000", "197881840892860330603026242892676687291923800683298577055033236438627981/15625000000000000000000000000000000000000000000000000000000000000000000000"], ["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U2": [["-30504611005625224931466474882010108491665424333386589375757539841458522991/500000000000000000000000000000000000000000000000000000000000000000000000000", "-61009222011250449862932949764020216983330848666773178751514639682917045981/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U3": [["-6096323810716509348556502096436494073891309950962661208547858847402773103/200000000000000000000000000000000000000000000000000000000000000000000000000", "-15240809526791273371391255241091235184728274877406653021369427118506932757/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W0": [["1265256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "988481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"], ["3/5", "3/5"]], "K1_W1": [["28948168535489987713943933479754895299569030810682820119977209696848473521/1000000000000000000000000000000000000000000000000000000000000000000000000000", "14474084267744993856971966739877447649784515405341410059988824848424236761/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W2": [["-80797509785101186149808267554716825421455090703198241994049048641370204471/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8079750978510118614980826755471682542145509070319824199404860864137020447/100000000000000000000000000000000000000000000000000000000000000000000000000"], ["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W3": [["-1738481307484166781439900478874297512152819234280958558212653037514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-2225256073579733480243072612959100815555608619879626954512178288018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000", "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"]], "K1_P1": [["9/50", "9/50"], ["1", "1"]], "K1_P2": [["-1/25", "-1/25"], ["2", "2"]], "K1_P3": [["-11/50", "-11/50"], ["1", "1"]], "K2_O": [["-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000", "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000", "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A0": [["-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000", "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000", "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A1": [["-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000", "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A2": [["-1399999/1000000", "-1399999/1000000"], ["-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000", "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A3": [["-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U0": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U1": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000", "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U2": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000", "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U3": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W0": [["-3/5", "-3/5"], ["785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W1": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000", "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W2": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000", "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W3": [["-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000", "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"], ["-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_P1": [["-1", "-1"], ["4/25", "4/25"]], "K2_P2": [["-2", "-2"], ["-2/25", "-2/25"]], "K2_P3": [["-1", "-1"], ["-6/25", "-6/25"]], "B0": [["59/50", "59/50"], ["6/5", "6/5"]], "B1": [["-61/50", "-61/50"], ["29/25", "29/25"]], "B2": [["0", "0"], ["-11/25", "-11/25"]]}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"], ["K1_O", "K1_A0", "K1_U0"], ["K1_O", "K1_U0", "K1_A1"], ["K1_W0", "K1_A0", "V"], ["K1_W0", "V", "K1_P1"], ["K1_W0", "K1_P1", "K1_A1"], ["K1_W0", "K1_A1", "K1_U0"], ["K1_W0", "K1_U0", "K1_A0"], ["K1_O", "K1_A1", "K1_U1"], ["K1_O", "K1_U1", "K1_A2"], ["K1_W1", "K1_A1", "K1_P1"], ["K1_W1", "K1_P1", "K1_P2"], ["K1_W1", "K1_P2", "K1_A2"], ["K1_W1", "K1_A2", "K1_U1"], ["K1_W1", "K1_U1", "K1_A1"], ["K1_O", "K1_A2", "K1_U2"], ["K1_O", "K1_U2", "K1_A3"], ["K1_W2", "K1_A2", "K1_P2"], ["K1_W2", "K1_P2", "K1_P3"], ["K1_W2", "K1_P3", "K1_A3"], ["K1_W2", "K1_A3", "K1_U2"], ["K1_W2", "K1_U2", "K1_A2"], ["K1_O", "K1_A3", "K1_U3"], ["K1_O", "K1_U3", "K1_A0"], ["K1_W3", "K1_A3", "K1_P3"], ["K1_W3", "K1_P3", "V"], ["K1_W3", "V", "K1_A0"], ["K1_W3", "K1_A0", "K1_U3"], ["K1_W3", "K1_U3", "K1_A3"], ["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"], ["B0", "K1_P1", "V"], ["B0", "V", "K0_P3"], ["B1", "K2_P1", "V"], ["B1", "V", "K1_P3"], ["B2", "K0_P1", "V"], ["B2", "V", "K2_P3"]], "boundary": ["B0", "B1", "B2", "K0_P1", "K0_P2", "K0_P3", "K1_P1", "K1_P2", "K1_P3", "K2_P1", "K2_P2", "K2_P3"], "interior": ["V", "K0_O", "K0_A0", "K0_A1", "K0_A2", "K0_A3", "K0_U0", "K0_U1", "K0_U2", "K0_U3", "K0_W0", "K0_W1", "K0_W2", "K0_W3", "K1_O", "K1_A0", "K1_A1", "K1_A2", "K1_A3", "K1_U0", "K1_U1", "K1_U2", "K1_U3", "K1_W0", "K1_W1", "K1_W2", "K1_W3", "K2_O", "K2_A0", "K2_A1", "K2_A2", "K2_A3", "K2_U0", "K2_U1", "K2_U2", "K2_U3", "K2_W0", "K2_W1", "K2_W2", "K2_W3"], "blocks": [{"index": 0, "A": [["-1", "0"], ["0", "-1/5"]], "vertex_map": {"O": "K0_O", "A0": "K0_A0", "A1": "K0_A1", "A2": "K0_A2", "A3": "K0_A3", "U0": "K0_U0", "U1": "K0_U1", "U2": "K0_U2", "U3": "K0_U3", "W0": "K0_W0", "W1": "K0_W1", "W2": "K0_W2", "W3": "K0_W3", "P0": "V", "P1": "K0_P1", "P2": "K0_P2", "P3": "K0_P3"}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"]]}, {"index": 1, "A": [["1/50", "1/5"], ["-1", "0"]], "vertex_map": {"O": "K1_O", "A0": "K1_A0", "A1": "K1_A1", "A2": "K1_A2", "A3": "K1_A3", "U0": "K1_U0", "U1": "K1_U1", "U2": "K1_U2", "U3": "K1_U3", "W0": "K1_W0", "W1": "K1_W1", "W2": "K1_W2", "W3": "K1_W3", "P0": "V", "P1": "K1_P1", "P2": "K1_P2", "P3": "K1_P3"}, "faces": [["K1_O", "K1_A0", "K1_U0"], ["K1_O", "K1_U0", "K1_A1"], ["K1_W0", "K1_A0", "V"], ["K1_W0", "V", "K1_P1"], ["K1_W0", "K1_P1", "K1_A1"], ["K1_W0", "K1_A1", "K1_U0"], ["K1_W0", "K1_U0", "K1_A0"], ["K1_O", "K1_A1", "K1_U1"], ["K1_O", "K1_U1", "K1_A2"], ["K1_W1", "K1_A1", "K1_P1"], ["K1_W1", "K1_P1", "K1_P2"], ["K1_W1", "K1_P2", "K1_A2"], ["K1_W1", "K1_A2", "K1_U1"], ["K1_W1", "K1_U1", "K1_A1"], ["K1_O", "K1_A2", "K1_U2"], ["K1_O", "K1_U2", "K1_A3"], ["K1_W2", "K1_A2", "K1_P2"], ["K1_W2", "K1_P2", "K1_P3"], ["K1_W2", "K1_P3", "K1_A3"], ["K1_W2", "K1_A3", "K1_U2"], ["K1_W2", "K1_U2", "K1_A2"], ["K1_O", "K1_A3", "K1_U3"], ["K1_O", "K1_U3", "K1_A0"], ["K1_W3", "K1_A3", "K1_P3"], ["K1_W3", "K1_P3", "V"], ["K1_W3", "V", "K1_A0"], ["K1_W3", "K1_A0", "K1_U3"], ["K1_W3", "K1_U3", "K1_A3"]]}, {"index": 2, "A": [["1", "0"], ["1/25", "1/5"]], "vertex_map": {"O": "K2_O", "A0": "K2_A0", "A1": "K2_A1", "A2": "K2_A2", "A3": "K2_A3", "U0": "K2_U0", "U1": "K2_U1", "U2": "K2_U2", "U3": "K2_U3", "W0": "K2_W0", "W1": "K2_W1", "W2": "K2_W2", "W3": "K2_W3", "P0": "V", "P1": "K2_P1", "P2": "K2_P2", "P3": "K2_P3"}, "faces": [["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"]]}], "bridges": [{"b": "B0", "chain": ["K1_P1", "V", "K0_P3"], "faces": [["B0", "K1_P1", "V"], ["B0", "V", "K0_P3"]], "points": {"B0": ["59/50", "6/5"], "K1_P1": ["9/50", "1"], "V": ["0", "0"], "K0_P3": ["1", "1/5"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "-29694405/27995042"}}, {"b": "B1", "chain": ["K2_P1", "V", "K1_P3"], "faces": [["B1", "K2_P1", "V"], ["B1", "V", "K1_P3"]], "points": {"B1": ["-61/50", "29/25"], "K2_P1": ["-1", "4/25"], "V": ["0", "0"], "K1_P3": ["-11/50", "1"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "2562093025/2338733088"}}, {"b": "B2", "chain": ["K0_P1", "V", "K2_P3"], "faces": [["B2", "K0_P1", "V"], ["B2", "V", "K2_P3"]], "points": {"B2": ["0", "-11/25"], "K0_P1": ["1", "-1/5"], "V": ["0", "0"], "K2_P3": ["-1", "-6/25"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "25779/6050"}}], "force_component_used": "x", "force_vectors": [[["-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"], ["-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000", "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["102974757783881408056965622875696067779881248015676602699940627377/62500000000000000000000000000000000000000000000000000000000000000000000000", "411899031135525632227862491502784271119524992062707019960340113347/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"]], [["8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000", "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000", "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"]]], "all_pair_force_minors": [{"i": 0, "j": 1, "determinant_interval": ["848304059251923570995025299466234952721437550309727422310966935816653782304645533969227554683278388865310592553157704503496770804800013/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "271457298960615542718408095829195184870860016099112994272583881086247404291531214417588249451007437880456584142659160596168985988611189/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 0, "j": 2, "determinant_interval": ["-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 1, "j": 2, "determinant_interval": ["1697965404998650219703642639411615881367229400699950407768043130971702767513305642713336449378821204486539930883069248229540995287804573/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "6791861619994600878814570557646463525468917602799807119618401855813556552907097215571048418603106415334407246908599262057620004270680609/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "symbolic_force_variables": ["a", "b"], "symbolic_force_matrix": [["-a", "-b/5"], ["a/50 + b/5", "-a"], ["a", "a/25 + b/5"]], "symbolic_pressure_relation_basis": [["(1251*a**2 + 15*a*b + 50*b**2)/(1250*a**2 + 5*a*b + 50*b**2)"], ["10*a**2/(250*a**2 + a*b + 10*b**2)"], ["1"]], "relation_basis_intervals": [[["6791861619994600878814570557646463525468917602799801631072172523886811070053222570853345797515284817946159723532276992918163981151218292/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725", "2263953873331533626271523519215487841822972534266602373206133951937852184302365738523682806201035471778135748969533087352540001423560203/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"]], [["271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725", "90485766320205180906136031943065061623620005366371046730080477622887083710522676701223444898062672517397994834765967447259818399060443/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"]], [["1", "1"]]], "global_vertex_relation_intervals": [{"V": ["-276685362114622545276981612166092510413452502545798700431193163270681/10000000000000000000000000000000000000000000000000000000000000000000000", "-276685362114622545276981612166092510413452502545798466662674975583649/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_O": ["1000799999999999999999999999999999999999999999999999191673651354112849/1000000000000000000000000000000000000000000000000000000000000000000000", "10008000000000000000000000000000000000000000000000008083263486458871511/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A0": ["-253967097276026423745016644520918324344248501427351977748493717599609/312500000000000000000000000000000000000000000000000000000000000000000", "-81269471128328455598405326246693863790159520456752501599578483460117/100000000000000000000000000000000000000000000000000000000000000000000"], "K0_A1": ["-2777358255875305416372330445039909489760611665876138755634777297390041/10000000000000000000000000000000000000000000000000000000000000000000000", "-2777358255875305416372330445039909489760611665876134269181222552090483/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A2": ["-623629230788066512181277617865177244120437996470127236967305741296141/2000000000000000000000000000000000000000000000000000000000000000000000", "-3118146153940332560906388089325886220602189982350631147860281030012371/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A3": ["-2777358255875305416372330445039909489760611665876138755632110887255019/10000000000000000000000000000000000000000000000000000000000000000000000", "-1388679127937652708186165222519954744880305832938067134591944481112753/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U0": ["-1715237808029132994270214305740373456307381189216872203418228115889429/10000000000000000000000000000000000000000000000000000000000000000000000", "-1715237808029132994270214305740373456307381189216869432577613885668527/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U1": ["-3049700431744520904749472465198271532827506400560447376873747614780087/10000000000000000000000000000000000000000000000000000000000000000000000", "-76242510793613022618736811629956788320687660014011061253889766995399/250000000000000000000000000000000000000000000000000000000000000000000"], "K0_U2": ["-76242510793613022618736811629956788320687660014011184421430972128173/250000000000000000000000000000000000000000000000000000000000000000000", "-3049700431744520904749472465198271532827506400560442450172099409469127/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U3": ["-857618904014566497135107152870186728153690594608436101703286845914091/5000000000000000000000000000000000000000000000000000000000000000000000", "-68609512321165319770808572229614938252295247568674777303570732389191/400000000000000000000000000000000000000000000000000000000000000000000"], "K0_W0": ["2109705599033985421055427209998948555941935311251366667549685503483981/5000000000000000000000000000000000000000000000000000000000000000000000", "4219411198067970842110854419997897111883870622502740150973682023633453/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W1": ["3892985039075040909655471279887465882287054615210422337001634339164871/10000000000000000000000000000000000000000000000000000000000000000000000", "3892985039075040909655471279887465882287054615210428625613890449064727/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W2": ["973246259768760227413867819971866470571763653802605584252004425882183/2500000000000000000000000000000000000000000000000000000000000000000000", "1946492519537520454827735639943732941143527307605214312803753542350433/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W3": ["4219411198067970842110854419997897111883870622502733335102273071673821/10000000000000000000000000000000000000000000000000000000000000000000000", "4219411198067970842110854419997897111883870622502740150970779958927593/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P1": ["10928215202260277718120378211127026752030845600142368489329289288261/1250000000000000000000000000000000000000000000000000000000000000000000", "21856430404520555436240756422254053504061691200284772284874280980777/2500000000000000000000000000000000000000000000000000000000000000000000"], "K0_P2": ["3607982133125714534554476094272451080630023512710424884647105102397/625000000000000000000000000000000000000000000000000000000000000000000", "57727714130011432552871617508359217290080376203366891405779379425513/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P3": ["3497028864723288869798521027560648560649870592045557916601449180937/400000000000000000000000000000000000000000000000000000000000000000000", "8742572161808222174496302568901621401624676480113908913909520870577/1000000000000000000000000000000000000000000000000000000000000000000000"], "K1_O": ["99999999999999999999999999999999999999999999999999865521500114801323/2500000000000000000000000000000000000000000000000000000000000000000000", "80000000000000000000000000000000000000000000000000107582799908158959/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A0": ["-162409015044621214225430308246790295344043805868810304815628634184327/5000000000000000000000000000000000000000000000000000000000000000000000", "-162409015044621214225430308246790295344043805868809868004308362402423/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A1": ["-111005525814360728072435269585927637480440114543410881189736699050553/10000000000000000000000000000000000000000000000000000000000000000000000", "-22201105162872145614487053917185527496088022908682116526369205749291/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A2": ["-31156536310355041575803238302616768790989108536677036966504571674953/2500000000000000000000000000000000000000000000000000000000000000000000", "-62313072620710083151606476605233537581978217073353906336711275045253/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A3": ["-111005525814360728072435269585927637480440114543410881189630127902071/10000000000000000000000000000000000000000000000000000000000000000000000", "-111005525814360728072435269585927637480440114543410582631952599894937/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U0": ["-68554668586296282744612881924075677710127145851993330322968756694137/10000000000000000000000000000000000000000000000000000000000000000000000", "-34277334293148141372306440962037838855063572925996572967928931036591/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U1": ["-121890504865888125689427356722552819057853972844142646478116342768291/10000000000000000000000000000000000000000000000000000000000000000000000", "-121890504865888125689427356722552819057853972844142318630969920005359/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U2": ["-121890504865888125689427356722552819057853972844142646477456521439227/10000000000000000000000000000000000000000000000000000000000000000000000", "-121890504865888125689427356722552819057853972844142318631629741334423/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U3": ["-68554668586296282744612881924075677710127145851993330322502952375143/10000000000000000000000000000000000000000000000000000000000000000000000", "-68554668586296282744612881924075677710127145851993145936323666392177/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W0": ["8432076734748143169685960071938243628864649525385154014455210047007/500000000000000000000000000000000000000000000000000000000000000000000", "21080191836870357924214900179845609072161623813462941732812079951439/1250000000000000000000000000000000000000000000000000000000000000000000"], "K1_W1": ["77797462811251816739717651476568063195184944348729421384106823391349/5000000000000000000000000000000000000000000000000000000000000000000000", "38898731405625908369858825738284031597592472174364815313297555412943/2500000000000000000000000000000000000000000000000000000000000000000000"], "K1_W2": ["38898731405625908369858825738284031597592472174364710692117194313219/2500000000000000000000000000000000000000000000000000000000000000000000", "77797462811251816739717651476568063195184944348729630626467545590797/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W3": ["168641534694962863393719201438764872577292990507703080289220190736537/10000000000000000000000000000000000000000000000000000000000000000000000", "33728306938992572678743840287752974515458598101540706772476129963023/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P1": ["218389592371308507556362474243146018226036083136338181849170868317/625000000000000000000000000000000000000000000000000000000000000000000", "873558369485234030225449896972584072904144332545355076901192608159/2500000000000000000000000000000000000000000000000000000000000000000000"], "K1_P2": ["576815688749115033501914643368897055256598483247070015472838273447/2500000000000000000000000000000000000000000000000000000000000000000000", "2307262754996460134007658573475588221026393932988286267450495869597/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P3": ["3494233477940936120901799587890336291616577330181410909602797650759/10000000000000000000000000000000000000000000000000000000000000000000000", "3494233477940936120901799587890336291616577330181420307588706674949/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_O": ["9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000", "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A0": ["-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000", "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A1": ["-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A2": ["-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000", "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A3": ["-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U0": ["-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000", "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U1": ["-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U2": ["-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U3": ["-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000", "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W0": ["2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000", "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"], "K2_W1": ["1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000", "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W2": ["972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000", "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W3": ["168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000", "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"], "K2_P1": ["43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000", "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_P2": ["5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000", "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_P3": ["87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000", "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"], "B0": ["0", "0"], "B1": ["0", "0"], "B2": ["0", "0"]}], "low_degree_loaded_stars": [{"vertex": "K0_W0", "full_star_face_indices": [2, 3, 4, 5, 6], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K1_W0", "full_star_face_indices": [30, 31, 32, 33, 34], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K2_W0", "full_star_face_indices": [58, 59, 60, 61, 62], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "minimum_doubled_area_lower": "2356734516534771235069637095384109037194506861964721788747059010645881049812757536576405555220737632047084547696262557032424500684402292599655224101/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "all_blocks_individually_vertex_interpolatory": true, "all_bridges_allow_every_full_first_jet_and_new_value": true, "global_function_space_dimension": 117, "global_vertex_evaluation_rank": 51, "global_vertex_defect": 1, "global_H_rank": 129, "global_H0_rank": 128, "global_zero_vertex_gradient_at_V_dimension": 0, "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true, "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true, "private_mixed_normal_coordinates_per_block": 21, "common_tangent_coordinates": 17, "fixed_boundary_geometry_dimension": 80, "bad_set_branch_count": 1, "bad_set_dimension": 17, "bad_set_smooth_manifold_proved": true, "loaded_shared_internal_vertex_V": true, "bad_set_local_form": "x0=x1=x2=0, each xj in R21, tangent coordinates in R17", "some_private_single_interior_vertex_first_order_repair_proved": true, "worst_cost_inverse_Euclidean_bad_set_distance_proved": true}, "69": {"vertices": 69, "interior_vertices": 53, "boundary_vertices": 16, "triangles": 120, "interior_edges": 172, "point_intervals": {"V": [["0", "0"], ["0", "0"]], "K0_O": [["238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000", "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A0": [["651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000", "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A1": [["973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-410253610752349/5000000000000000", "-410253610752349/5000000000000000"]], "K0_A2": [["1399999/1000000", "1399999/1000000"], ["-200000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "1/5000000000000000000000000000000000000000000000000000000000000"]], "K0_A3": [["973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["410253610752349/5000000000000000", "410253610752349/5000000000000000"]], "K0_U0": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000", "-15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U1": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U2": [["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["18418414957098377755381657327287881242503492977626071920759091703747309191/500000000000000000000000000000000000000000000000000000000000000000000000000", "36836829914196755510763314654575762485006985955252143841518583407494618383/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_U3": [["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["15555513836501847309862825999248013139390278069736999774169355247338265177/1000000000000000000000000000000000000000000000000000000000000000000000000000", "7777756918250923654931412999624006569695139034868499887084877623669132589/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W0": [["3/5", "3/5"], ["-1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W1": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["-13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000", "-10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W2": [["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["10974567832059117386375220103447172072102412151388106211402585833821867799/200000000000000000000000000000000000000000000000000000000000000000000000000", "13718209790073896732969025129308965090128015189235132764253332292277334749/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_W3": [["599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000", "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"], ["1745256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "1363481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K0_P1": [["1", "1"], ["-1/5", "-1/5"]], "K0_P2": [["2", "2"], ["0", "0"]], "K0_P3": [["1", "1"], ["1/5", "1/5"]], "K1_O": [["-19089850481329315690825738373970942845656987059002232364459747678525969563/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-9544925240664657845412869186985471422828493529501116182229653839262984781/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000", "305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A0": [["-814353734823565100000361930754566865342860957254165012938255373541812971/62500000000000000000000000000000000000000000000000000000000000000000000000", "-2605931951435408320001158178414613969097155063213328041402329195333801507/200000000000000000000000000000000000000000000000000000000000000000000000000"], ["651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000", "162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A1": [["62584055483803133333333333333333333333333333333333333333333313333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "31292027741901566666666666666666666666666666666666666666666676666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_A2": [["-139999900000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000", "-27999979999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1399999/1000000", "1399999/1000000"]], "K1_A3": [["-101517388817136466666666666666666666666666666666666666666666666666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-50758694408568233333333333333333333333333333333333333333333333333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000", "486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U0": [["629408619421147876943141516313555909324006384660693505599816257662664839/1000000000000000000000000000000000000000000000000000000000000000000000000000", "15735215485528696923578537907838897733100159616517337640006406441566621/25000000000000000000000000000000000000000000000000000000000000000000000000"], ["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U1": [["12664437817143061158593679545131307986683123243731108931521687132072190783/1000000000000000000000000000000000000000000000000000000000000000000000000000", "197881840892860330603026242892676687291923800683298577055033236438627981/15625000000000000000000000000000000000000000000000000000000000000000000000"], ["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U2": [["-30504611005625224931466474882010108491665424333386589375757539841458522991/500000000000000000000000000000000000000000000000000000000000000000000000000", "-61009222011250449862932949764020216983330848666773178751514639682917045981/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000", "151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_U3": [["-6096323810716509348556502096436494073891309950962661208547858847402773103/200000000000000000000000000000000000000000000000000000000000000000000000000", "-15240809526791273371391255241091235184728274877406653021369427118506932757/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000", "746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W0": [["1265256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "988481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"], ["3/5", "3/5"]], "K1_W1": [["28948168535489987713943933479754895299569030810682820119977209696848473521/1000000000000000000000000000000000000000000000000000000000000000000000000000", "14474084267744993856971966739877447649784515405341410059988824848424236761/500000000000000000000000000000000000000000000000000000000000000000000000000"], ["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W2": [["-80797509785101186149808267554716825421455090703198241994049048641370204471/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8079750978510118614980826755471682542145509070319824199404860864137020447/100000000000000000000000000000000000000000000000000000000000000000000000000"], ["51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000", "648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K1_W3": [["-1738481307484166781439900478874297512152819234280958558212653037514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-2225256073579733480243072612959100815555608619879626954512178288018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000", "600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000"]], "K1_P1": [["9/50", "9/50"], ["1", "1"]], "K1_P2": [["-1/25", "-1/25"], ["2", "2"]], "K1_P3": [["-11/50", "-11/50"], ["1", "1"]], "K2_O": [["-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000", "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-305437607701269051053211813983535085530511792944035717831354362856415513/8000000000000000000000000000000000000000000000000000000000000000000000000", "-9544925240664657845412869186985471422828493529501116182229703839262984781/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A0": [["-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000", "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-814353734823565100000361930754566865342860957254165012938249123541812971/31250000000000000000000000000000000000000000000000000000000000000000000000", "-26059319514354083200011581784146139690971550632133280414023491953338015071/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A1": [["-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["21558694408568233333333333333333333333333333333333333333333313333333333333/500000000000000000000000000000000000000000000000000000000000000000000000000", "43117388817136466666666666666666666666666666666666666666666706666666666667/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A2": [["-1399999/1000000", "-1399999/1000000"], ["-279999800000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000", "-55999959999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_A3": [["-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-60492027741901566666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-120984055483803133333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U0": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-14296696597659551555976542966620901320742265300415612762969722732012935499/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-7148348298829775777988271483310450660371132650207806381484621366006467749/500000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U1": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-719247142494414574598497222769571656977546216736870373654675571459389801/62500000000000000000000000000000000000000000000000000000000000000000000000", "-2301590855982126638715191112862629302328147893557985195694865828670047363/200000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U2": [["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-4259080705415207210755129243673233574082735568914710683075578797916973679/50000000000000000000000000000000000000000000000000000000000000000000000000", "-85181614108304144215102584873464671481654711378294213661511095958339473579/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_U3": [["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"], ["-45407724270663246175702194965116927599522821439889612311308833226689465853/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-11351931067665811543925548741279231899880705359972403077827088306672366463/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W0": [["-3/5", "-3/5"], ["785256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "613481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W1": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["1511748955342194248005883221136965119313000432212554591470745112293804023/500000000000000000000000000000000000000000000000000000000000000000000000000", "3023497910684388496011766442273930238626000864425109182941970224587608047/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W2": [["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["-21344436081981357073548086918439558096479624129891190586216953622726213989/200000000000000000000000000000000000000000000000000000000000000000000000000", "-13340272551238348170967554324024723810299765081181994116385536014203883743/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_W3": [["-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000", "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"], ["-2113481307484166781439900478874297512152819234280958558212653662514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-2705256073579733480243072612959100815555608619879626954512177488018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K2_P1": [["-1", "-1"], ["4/25", "4/25"]], "K2_P2": [["-2", "-2"], ["-2/25", "-2/25"]], "K2_P3": [["-1", "-1"], ["-6/25", "-6/25"]], "K3_O": [["57269551443987947072477215121912828536970961177006697093378323035577908687/1000000000000000000000000000000000000000000000000000000000000000000000000000", "3579346965249246692029825945119551783560685073562918568336177689723619293/62500000000000000000000000000000000000000000000000000000000000000000000000"], ["-305437607701269051053211813983535085530511792944035717831352762856415513/320000000000000000000000000000000000000000000000000000000000000000000000", "-238623131016616446135321729674636785570712338237527904555743845981574619531/250000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_A0": [["39088979271531124800017372676219209536457325948199920621035337930007022607/1000000000000000000000000000000000000000000000000000000000000000000000000000", "2443061204470695300001085792263700596028582871762495038814741120625438913/62500000000000000000000000000000000000000000000000000000000000000000000000"], ["-162870746964713020000072386150913373068572191450833002587648574708362594197/250000000000000000000000000000000000000000000000000000000000000000000000000", "-651482987858852080000289544603653492274288765803332010350592298833450376787/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_A1": [["-23650722150469800000000000000000000000000000000000000000000060000000000001/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-1182536107523489999999999999999999999999999999999999999999997/50000000000000000000000000000000000000000000000000000000000000"], ["-486666666666666666666666666666666666666666666666666666666667166666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333332333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_A2": [["83999939999999999999999999999999999999999999999999999999999799999999999999/1000000000000000000000000000000000000000000000000000000000000000000000000000", "419999700000000000000000000000000000000000000000000000000001/5000000000000000000000000000000000000000000000000000000000000"], ["-1399999/1000000", "-1399999/1000000"]], "K3_A3": [["702253610752349/5000000000000000", "702253610752349/5000000000000000"], ["-486666666666666666666666666666666666666666666666666666666666666666666666667/500000000000000000000000000000000000000000000000000000000000000000000000000", "-973333333333333333333333333333333333333333333333333333333333333333333333333/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_U0": [["7305700453685062747224056862388839637702134246372979757884685430422133959/250000000000000000000000000000000000000000000000000000000000000000000000000", "29222801814740250988896227449555358550808536985491919031539261721688535837/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_U1": [["17840173188482163772872795336878800504982301089655480444235392709386332207/500000000000000000000000000000000000000000000000000000000000000000000000000", "7136069275392865509149118134751520201992920435862192177694261083754532883/200000000000000000000000000000000000000000000000000000000000000000000000000"], ["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_U2": [["54677003102678919283636109991454562989989287044907624285753776116880950589/500000000000000000000000000000000000000000000000000000000000000000000000000", "109354006205357838567272219982909125979978574089815248571508072233761901179/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-151077450606585589701060219434027840614524141947006468187478101721390172493/125000000000000000000000000000000000000000000000000000000000000000000000000", "-1208619604852684717608481755472222724916193135576051745499822813771121379943/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_U3": [["6033382948774394560862187944805138482958909312496591857987785221636506619/100000000000000000000000000000000000000000000000000000000000000000000000000", "60333829487743945608621879448051384829589093124965918579878372216365066191/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-746305260854034971645984224146722861503313584253815313428476949483780016889/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-93288157606754371455748028018340357687914198031726914178559368685472502111/125000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_W0": [["-238481307484166781439900478874297512152819234280958558212652412514450693/31250000000000000000000000000000000000000000000000000000000000000000000000", "-305256073579733480243072612959100815555608619879626954512179088018496887/40000000000000000000000000000000000000000000000000000000000000000000000000"], ["-3/5", "-3/5"]], "K3_W1": [["22901172714121210721920400595207034822317029081832601754093709247673257427/1000000000000000000000000000000000000000000000000000000000000000000000000000", "5725293178530302680480100148801758705579257270458150438523557311918314357/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_W2": [["132646851034712384585672601629678755543341150595713663868119967585891935419/1000000000000000000000000000000000000000000000000000000000000000000000000000", "6632342551735619229283630081483937777167057529785683193406024379294596771/50000000000000000000000000000000000000000000000000000000000000000000000000"], ["-648116765620139980448304175937024126523575748656442773425892986806521636863/500000000000000000000000000000000000000000000000000000000000000000000000000", "-51849341249611198435864334074961930121886059892515421874071358944521730949/40000000000000000000000000000000000000000000000000000000000000000000000000"]], "K3_W3": [["3185256073579733480243072612959100815555608619879626954512176688018496887/40000000000000000000000000000000000000000000000000000000000000000000000000", "2488481307484166781439900478874297512152819234280958558212654287514450693/31250000000000000000000000000000000000000000000000000000000000000000000000"], ["-600000000000000000000000000000000000000000000000000000000001/1000000000000000000000000000000000000000000000000000000000000", "-599999999999999999999999999999999999999999999999999999999999/1000000000000000000000000000000000000000000000000000000000000"]], "K3_P1": [["-7/50", "-7/50"], ["-1", "-1"]], "K3_P2": [["3/25", "3/25"], ["-2", "-2"]], "K3_P3": [["13/50", "13/50"], ["-1", "-1"]], "B0": [["59/50", "59/50"], ["6/5", "6/5"]], "B1": [["-61/50", "-61/50"], ["29/25", "29/25"]], "B2": [["-57/50", "-57/50"], ["-31/25", "-31/25"]], "B3": [["63/50", "63/50"], ["-6/5", "-6/5"]]}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"], ["K1_O", "K1_A0", "K1_U0"], ["K1_O", "K1_U0", "K1_A1"], ["K1_W0", "K1_A0", "V"], ["K1_W0", "V", "K1_P1"], ["K1_W0", "K1_P1", "K1_A1"], ["K1_W0", "K1_A1", "K1_U0"], ["K1_W0", "K1_U0", "K1_A0"], ["K1_O", "K1_A1", "K1_U1"], ["K1_O", "K1_U1", "K1_A2"], ["K1_W1", "K1_A1", "K1_P1"], ["K1_W1", "K1_P1", "K1_P2"], ["K1_W1", "K1_P2", "K1_A2"], ["K1_W1", "K1_A2", "K1_U1"], ["K1_W1", "K1_U1", "K1_A1"], ["K1_O", "K1_A2", "K1_U2"], ["K1_O", "K1_U2", "K1_A3"], ["K1_W2", "K1_A2", "K1_P2"], ["K1_W2", "K1_P2", "K1_P3"], ["K1_W2", "K1_P3", "K1_A3"], ["K1_W2", "K1_A3", "K1_U2"], ["K1_W2", "K1_U2", "K1_A2"], ["K1_O", "K1_A3", "K1_U3"], ["K1_O", "K1_U3", "K1_A0"], ["K1_W3", "K1_A3", "K1_P3"], ["K1_W3", "K1_P3", "V"], ["K1_W3", "V", "K1_A0"], ["K1_W3", "K1_A0", "K1_U3"], ["K1_W3", "K1_U3", "K1_A3"], ["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"], ["K3_O", "K3_A0", "K3_U0"], ["K3_O", "K3_U0", "K3_A1"], ["K3_W0", "K3_A0", "V"], ["K3_W0", "V", "K3_P1"], ["K3_W0", "K3_P1", "K3_A1"], ["K3_W0", "K3_A1", "K3_U0"], ["K3_W0", "K3_U0", "K3_A0"], ["K3_O", "K3_A1", "K3_U1"], ["K3_O", "K3_U1", "K3_A2"], ["K3_W1", "K3_A1", "K3_P1"], ["K3_W1", "K3_P1", "K3_P2"], ["K3_W1", "K3_P2", "K3_A2"], ["K3_W1", "K3_A2", "K3_U1"], ["K3_W1", "K3_U1", "K3_A1"], ["K3_O", "K3_A2", "K3_U2"], ["K3_O", "K3_U2", "K3_A3"], ["K3_W2", "K3_A2", "K3_P2"], ["K3_W2", "K3_P2", "K3_P3"], ["K3_W2", "K3_P3", "K3_A3"], ["K3_W2", "K3_A3", "K3_U2"], ["K3_W2", "K3_U2", "K3_A2"], ["K3_O", "K3_A3", "K3_U3"], ["K3_O", "K3_U3", "K3_A0"], ["K3_W3", "K3_A3", "K3_P3"], ["K3_W3", "K3_P3", "V"], ["K3_W3", "V", "K3_A0"], ["K3_W3", "K3_A0", "K3_U3"], ["K3_W3", "K3_U3", "K3_A3"], ["B0", "K1_P1", "V"], ["B0", "V", "K0_P3"], ["B1", "K2_P1", "V"], ["B1", "V", "K1_P3"], ["B2", "K3_P1", "V"], ["B2", "V", "K2_P3"], ["B3", "K0_P1", "V"], ["B3", "V", "K3_P3"]], "boundary": ["B0", "B1", "B2", "B3", "K0_P1", "K0_P2", "K0_P3", "K1_P1", "K1_P2", "K1_P3", "K2_P1", "K2_P2", "K2_P3", "K3_P1", "K3_P2", "K3_P3"], "interior": ["V", "K0_O", "K0_A0", "K0_A1", "K0_A2", "K0_A3", "K0_U0", "K0_U1", "K0_U2", "K0_U3", "K0_W0", "K0_W1", "K0_W2", "K0_W3", "K1_O", "K1_A0", "K1_A1", "K1_A2", "K1_A3", "K1_U0", "K1_U1", "K1_U2", "K1_U3", "K1_W0", "K1_W1", "K1_W2", "K1_W3", "K2_O", "K2_A0", "K2_A1", "K2_A2", "K2_A3", "K2_U0", "K2_U1", "K2_U2", "K2_U3", "K2_W0", "K2_W1", "K2_W2", "K2_W3", "K3_O", "K3_A0", "K3_A1", "K3_A2", "K3_A3", "K3_U0", "K3_U1", "K3_U2", "K3_U3", "K3_W0", "K3_W1", "K3_W2", "K3_W3"], "blocks": [{"index": 0, "A": [["-1", "0"], ["0", "-1/5"]], "vertex_map": {"O": "K0_O", "A0": "K0_A0", "A1": "K0_A1", "A2": "K0_A2", "A3": "K0_A3", "U0": "K0_U0", "U1": "K0_U1", "U2": "K0_U2", "U3": "K0_U3", "W0": "K0_W0", "W1": "K0_W1", "W2": "K0_W2", "W3": "K0_W3", "P0": "V", "P1": "K0_P1", "P2": "K0_P2", "P3": "K0_P3"}, "faces": [["K0_O", "K0_A0", "K0_U0"], ["K0_O", "K0_U0", "K0_A1"], ["K0_W0", "K0_A0", "V"], ["K0_W0", "V", "K0_P1"], ["K0_W0", "K0_P1", "K0_A1"], ["K0_W0", "K0_A1", "K0_U0"], ["K0_W0", "K0_U0", "K0_A0"], ["K0_O", "K0_A1", "K0_U1"], ["K0_O", "K0_U1", "K0_A2"], ["K0_W1", "K0_A1", "K0_P1"], ["K0_W1", "K0_P1", "K0_P2"], ["K0_W1", "K0_P2", "K0_A2"], ["K0_W1", "K0_A2", "K0_U1"], ["K0_W1", "K0_U1", "K0_A1"], ["K0_O", "K0_A2", "K0_U2"], ["K0_O", "K0_U2", "K0_A3"], ["K0_W2", "K0_A2", "K0_P2"], ["K0_W2", "K0_P2", "K0_P3"], ["K0_W2", "K0_P3", "K0_A3"], ["K0_W2", "K0_A3", "K0_U2"], ["K0_W2", "K0_U2", "K0_A2"], ["K0_O", "K0_A3", "K0_U3"], ["K0_O", "K0_U3", "K0_A0"], ["K0_W3", "K0_A3", "K0_P3"], ["K0_W3", "K0_P3", "V"], ["K0_W3", "V", "K0_A0"], ["K0_W3", "K0_A0", "K0_U3"], ["K0_W3", "K0_U3", "K0_A3"]]}, {"index": 1, "A": [["1/50", "1/5"], ["-1", "0"]], "vertex_map": {"O": "K1_O", "A0": "K1_A0", "A1": "K1_A1", "A2": "K1_A2", "A3": "K1_A3", "U0": "K1_U0", "U1": "K1_U1", "U2": "K1_U2", "U3": "K1_U3", "W0": "K1_W0", "W1": "K1_W1", "W2": "K1_W2", "W3": "K1_W3", "P0": "V", "P1": "K1_P1", "P2": "K1_P2", "P3": "K1_P3"}, "faces": [["K1_O", "K1_A0", "K1_U0"], ["K1_O", "K1_U0", "K1_A1"], ["K1_W0", "K1_A0", "V"], ["K1_W0", "V", "K1_P1"], ["K1_W0", "K1_P1", "K1_A1"], ["K1_W0", "K1_A1", "K1_U0"], ["K1_W0", "K1_U0", "K1_A0"], ["K1_O", "K1_A1", "K1_U1"], ["K1_O", "K1_U1", "K1_A2"], ["K1_W1", "K1_A1", "K1_P1"], ["K1_W1", "K1_P1", "K1_P2"], ["K1_W1", "K1_P2", "K1_A2"], ["K1_W1", "K1_A2", "K1_U1"], ["K1_W1", "K1_U1", "K1_A1"], ["K1_O", "K1_A2", "K1_U2"], ["K1_O", "K1_U2", "K1_A3"], ["K1_W2", "K1_A2", "K1_P2"], ["K1_W2", "K1_P2", "K1_P3"], ["K1_W2", "K1_P3", "K1_A3"], ["K1_W2", "K1_A3", "K1_U2"], ["K1_W2", "K1_U2", "K1_A2"], ["K1_O", "K1_A3", "K1_U3"], ["K1_O", "K1_U3", "K1_A0"], ["K1_W3", "K1_A3", "K1_P3"], ["K1_W3", "K1_P3", "V"], ["K1_W3", "V", "K1_A0"], ["K1_W3", "K1_A0", "K1_U3"], ["K1_W3", "K1_U3", "K1_A3"]]}, {"index": 2, "A": [["1", "0"], ["1/25", "1/5"]], "vertex_map": {"O": "K2_O", "A0": "K2_A0", "A1": "K2_A1", "A2": "K2_A2", "A3": "K2_A3", "U0": "K2_U0", "U1": "K2_U1", "U2": "K2_U2", "U3": "K2_U3", "W0": "K2_W0", "W1": "K2_W1", "W2": "K2_W2", "W3": "K2_W3", "P0": "V", "P1": "K2_P1", "P2": "K2_P2", "P3": "K2_P3"}, "faces": [["K2_O", "K2_A0", "K2_U0"], ["K2_O", "K2_U0", "K2_A1"], ["K2_W0", "K2_A0", "V"], ["K2_W0", "V", "K2_P1"], ["K2_W0", "K2_P1", "K2_A1"], ["K2_W0", "K2_A1", "K2_U0"], ["K2_W0", "K2_U0", "K2_A0"], ["K2_O", "K2_A1", "K2_U1"], ["K2_O", "K2_U1", "K2_A2"], ["K2_W1", "K2_A1", "K2_P1"], ["K2_W1", "K2_P1", "K2_P2"], ["K2_W1", "K2_P2", "K2_A2"], ["K2_W1", "K2_A2", "K2_U1"], ["K2_W1", "K2_U1", "K2_A1"], ["K2_O", "K2_A2", "K2_U2"], ["K2_O", "K2_U2", "K2_A3"], ["K2_W2", "K2_A2", "K2_P2"], ["K2_W2", "K2_P2", "K2_P3"], ["K2_W2", "K2_P3", "K2_A3"], ["K2_W2", "K2_A3", "K2_U2"], ["K2_W2", "K2_U2", "K2_A2"], ["K2_O", "K2_A3", "K2_U3"], ["K2_O", "K2_U3", "K2_A0"], ["K2_W3", "K2_A3", "K2_P3"], ["K2_W3", "K2_P3", "V"], ["K2_W3", "V", "K2_A0"], ["K2_W3", "K2_A0", "K2_U3"], ["K2_W3", "K2_U3", "K2_A3"]]}, {"index": 3, "A": [["-3/50", "-1/5"], ["1", "0"]], "vertex_map": {"O": "K3_O", "A0": "K3_A0", "A1": "K3_A1", "A2": "K3_A2", "A3": "K3_A3", "U0": "K3_U0", "U1": "K3_U1", "U2": "K3_U2", "U3": "K3_U3", "W0": "K3_W0", "W1": "K3_W1", "W2": "K3_W2", "W3": "K3_W3", "P0": "V", "P1": "K3_P1", "P2": "K3_P2", "P3": "K3_P3"}, "faces": [["K3_O", "K3_A0", "K3_U0"], ["K3_O", "K3_U0", "K3_A1"], ["K3_W0", "K3_A0", "V"], ["K3_W0", "V", "K3_P1"], ["K3_W0", "K3_P1", "K3_A1"], ["K3_W0", "K3_A1", "K3_U0"], ["K3_W0", "K3_U0", "K3_A0"], ["K3_O", "K3_A1", "K3_U1"], ["K3_O", "K3_U1", "K3_A2"], ["K3_W1", "K3_A1", "K3_P1"], ["K3_W1", "K3_P1", "K3_P2"], ["K3_W1", "K3_P2", "K3_A2"], ["K3_W1", "K3_A2", "K3_U1"], ["K3_W1", "K3_U1", "K3_A1"], ["K3_O", "K3_A2", "K3_U2"], ["K3_O", "K3_U2", "K3_A3"], ["K3_W2", "K3_A2", "K3_P2"], ["K3_W2", "K3_P2", "K3_P3"], ["K3_W2", "K3_P3", "K3_A3"], ["K3_W2", "K3_A3", "K3_U2"], ["K3_W2", "K3_U2", "K3_A2"], ["K3_O", "K3_A3", "K3_U3"], ["K3_O", "K3_U3", "K3_A0"], ["K3_W3", "K3_A3", "K3_P3"], ["K3_W3", "K3_P3", "V"], ["K3_W3", "V", "K3_A0"], ["K3_W3", "K3_A0", "K3_U3"], ["K3_W3", "K3_U3", "K3_A3"]]}], "bridges": [{"b": "B0", "chain": ["K1_P1", "V", "K0_P3"], "faces": [["B0", "K1_P1", "V"], ["B0", "V", "K0_P3"]], "points": {"B0": ["59/50", "6/5"], "K1_P1": ["9/50", "1"], "V": ["0", "0"], "K0_P3": ["1", "1/5"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "-29694405/27995042"}}, {"b": "B1", "chain": ["K2_P1", "V", "K1_P3"], "faces": [["B1", "K2_P1", "V"], ["B1", "V", "K1_P3"]], "points": {"B1": ["-61/50", "29/25"], "K2_P1": ["-1", "4/25"], "V": ["0", "0"], "K1_P3": ["-11/50", "1"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "2562093025/2338733088"}}, {"b": "B2", "chain": ["K3_P1", "V", "K2_P3"], "faces": [["B2", "K3_P1", "V"], ["B2", "V", "K2_P3"]], "points": {"B2": ["-57/50", "-31/25"], "K3_P1": ["-7/50", "-1"], "V": ["0", "0"], "K2_P3": ["-1", "-6/25"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "7202900475/7051163648"}}, {"b": "B3", "chain": ["K0_P1", "V", "K3_P3"], "faces": [["B3", "K0_P1", "V"], ["B3", "V", "K3_P3"]], "points": {"B3": ["63/50", "-6/5"], "K0_P1": ["1", "-1/5"], "V": ["0", "0"], "K3_P3": ["13/50", "-1"]}, "full_first_jet_plus_new_value_minor": {"rank": 13, "rows": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "cols": [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11, 12, 13], "determinant": "-1214395/986078"}}], "force_component_used": "x", "force_vectors": [[["-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"], ["-885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000", "885994120746917/1000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["102974757783881408056965622875696067779881248015676602699940627377/62500000000000000000000000000000000000000000000000000000000000000000000000", "411899031135525632227862491502784271119524992062707019960340113347/250000000000000000000000000000000000000000000000000000000000000000000000000"], ["-82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000"]], [["8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000", "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3295192249084205057822899932022274168956199936501652172392220822981/1000000000000000000000000000000000000000000000000000000000000000000000000000", "164759612454210252891144996601113708447809996825082763684430007993/50000000000000000000000000000000000000000000000000000000000000000000000000"]], [["-4942788373626307586734349898033411253434299904752482467535839866331/1000000000000000000000000000000000000000000000000000000000000000000000000000", "-4942788373626307586734349898033411253434299904752478701585391607929/1000000000000000000000000000000000000000000000000000000000000000000000000000"], ["8237980622710512644557249830055685422390499841254132645965853924743/100000000000000000000000000000000000000000000000000000000000000000000000000", "82379806227105126445572498300556854223904998412541359692361985323577/1000000000000000000000000000000000000000000000000000000000000000000000000000"]]], "all_pair_force_minors": [{"i": 0, "j": 1, "determinant_interval": ["848304059251923570995025299466234952721437550309727422310966935816653782304645533969227554683278388865310592553157704503496770804800013/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "271457298960615542718408095829195184870860016099112994272583881086247404291531214417588249451007437880456584142659160596168985988611189/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 0, "j": 2, "determinant_interval": ["-271457298960615542718408095829195184870860016099113140190241432868661251131568030103670334694188017552193984504297902341779455197181329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 0, "j": 3, "determinant_interval": ["-848304059251923570995025299466234952721437550309728107466764748321950160312857111341718475940568322968813968663499290190796503069053307/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-6786432474015388567960202395729879621771500402477819375568214527113814083222587741459778866216866474183387594683746329405826791601253373/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 1, "j": 2, "determinant_interval": ["1697965404998650219703642639411615881367229400699950407768043130971702767513305642713336449378821204486539930883069248229540995287804573/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "6791861619994600878814570557646463525468917602799807119618401855813556552907097215571048418603106415334407246908599262057620004270680609/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 1, "j": 3, "determinant_interval": ["-271457298960615542718408095829195184870860016099113249698388244492654587586445342452648381096977458096190692774491125723485777304528227/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-135728649480307771359204047914597592435430008049556259856852528027449480348414426699843962776577454150991293792811494369867427337471797/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"i": 2, "j": 3, "determinant_interval": ["6802719911953025500523306881479631332863752003443766139160567558013385573307666615141380265962828846458432383827168939318842754026621249/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "6802719911953025500523306881479631332863752003443771642306490553708886564122403479744749034909518737515464344051260951396651033023748589/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "symbolic_force_variables": ["a", "b"], "symbolic_force_matrix": [["-a", "-b/5"], ["a/50 + b/5", "-a"], ["a", "a/25 + b/5"], ["-3*a/50 - b/5", "a"]], "symbolic_pressure_relation_basis": [["(1251*a**2 + 15*a*b + 50*b**2)/(1250*a**2 + 5*a*b + 50*b**2)", "-10*a**2/(250*a**2 + a*b + 10*b**2)"], ["10*a**2/(250*a**2 + a*b + 10*b**2)", "(250*a**2 + 3*a*b + 10*b**2)/(250*a**2 + a*b + 10*b**2)"], ["1", "0"], ["0", "1"]], "relation_basis_intervals": [[["6791861619994600878814570557646463525468917602799801631072172523886811070053222570853345797515284817946159723532276992918163981151218292/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725", "2263953873331533626271523519215487841822972534266602373206133951937852184302365738523682806201035471778135748969533087352540001423560203/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"], ["-271457298960615542718408095829195184870860016099113249698388244492654587586445342452648381096977458096190692774491125723485777304528227/6786432474015388567960202395729879621771500402477819378487735486533230258437164271753820437466227110922484740425261636027974166438400104", "-271457298960615542718408095829195184870860016099112519713705056054898960696828853399687925553154908301982587585622988739734854674943594/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725"]], [["271457298960615542718408095829195184870860016099112629221851867678974676957933270875111544454244905700232644834098502722374923819026721/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725", "90485766320205180906136031943065061623620005366371046730080477622887083710522676701223444898062672517397994834765967447259818399060443/2262144158005129522653400798576626540590500134159273126162578495511076752812388090584606812488742370307494913475087212009324722146133368"], ["6786432474015388567960202395729879621771500402477819375568214527113814083222587741459778866216866474183387594683746329405826791601253373/6786432474015388567960202395729879621771500402477824856814597027156185107288280360439706236275185947011414603566479014904224649715279725", "282768019750641190331675099822078317573812516769909369155588249440650053437619037113906158646856107656271322887833096730265501023017769/282768019750641190331675099822078317573812516769909140770322311938884594101548511323075851561092796288436864184385901501165590268266671"]], [["1", "1"], ["0", "0"]], [["0", "0"], ["1", "1"]]], "global_vertex_relation_intervals": [{"V": ["-276685362114622545276981612166092510413452502545798700431193163270681/10000000000000000000000000000000000000000000000000000000000000000000000", "-276685362114622545276981612166092510413452502545798466662674975583649/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_O": ["1000799999999999999999999999999999999999999999999999191673651354112849/1000000000000000000000000000000000000000000000000000000000000000000000", "10008000000000000000000000000000000000000000000000008083263486458871511/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A0": ["-253967097276026423745016644520918324344248501427351977748493717599609/312500000000000000000000000000000000000000000000000000000000000000000", "-81269471128328455598405326246693863790159520456752501599578483460117/100000000000000000000000000000000000000000000000000000000000000000000"], "K0_A1": ["-2777358255875305416372330445039909489760611665876138755634777297390041/10000000000000000000000000000000000000000000000000000000000000000000000", "-2777358255875305416372330445039909489760611665876134269181222552090483/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A2": ["-623629230788066512181277617865177244120437996470127236967305741296141/2000000000000000000000000000000000000000000000000000000000000000000000", "-3118146153940332560906388089325886220602189982350631147860281030012371/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A3": ["-2777358255875305416372330445039909489760611665876138755632110887255019/10000000000000000000000000000000000000000000000000000000000000000000000", "-1388679127937652708186165222519954744880305832938067134591944481112753/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U0": ["-1715237808029132994270214305740373456307381189216872203418228115889429/10000000000000000000000000000000000000000000000000000000000000000000000", "-1715237808029132994270214305740373456307381189216869432577613885668527/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U1": ["-3049700431744520904749472465198271532827506400560447376873747614780087/10000000000000000000000000000000000000000000000000000000000000000000000", "-76242510793613022618736811629956788320687660014011061253889766995399/250000000000000000000000000000000000000000000000000000000000000000000"], "K0_U2": ["-76242510793613022618736811629956788320687660014011184421430972128173/250000000000000000000000000000000000000000000000000000000000000000000", "-3049700431744520904749472465198271532827506400560442450172099409469127/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U3": ["-857618904014566497135107152870186728153690594608436101703286845914091/5000000000000000000000000000000000000000000000000000000000000000000000", "-68609512321165319770808572229614938252295247568674777303570732389191/400000000000000000000000000000000000000000000000000000000000000000000"], "K0_W0": ["2109705599033985421055427209998948555941935311251366667549685503483981/5000000000000000000000000000000000000000000000000000000000000000000000", "4219411198067970842110854419997897111883870622502740150973682023633453/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W1": ["3892985039075040909655471279887465882287054615210422337001634339164871/10000000000000000000000000000000000000000000000000000000000000000000000", "3892985039075040909655471279887465882287054615210428625613890449064727/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W2": ["973246259768760227413867819971866470571763653802605584252004425882183/2500000000000000000000000000000000000000000000000000000000000000000000", "1946492519537520454827735639943732941143527307605214312803753542350433/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W3": ["4219411198067970842110854419997897111883870622502733335102273071673821/10000000000000000000000000000000000000000000000000000000000000000000000", "4219411198067970842110854419997897111883870622502740150970779958927593/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P1": ["10928215202260277718120378211127026752030845600142368489329289288261/1250000000000000000000000000000000000000000000000000000000000000000000", "21856430404520555436240756422254053504061691200284772284874280980777/2500000000000000000000000000000000000000000000000000000000000000000000"], "K0_P2": ["3607982133125714534554476094272451080630023512710424884647105102397/625000000000000000000000000000000000000000000000000000000000000000000", "57727714130011432552871617508359217290080376203366891405779379425513/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P3": ["3497028864723288869798521027560648560649870592045557916601449180937/400000000000000000000000000000000000000000000000000000000000000000000", "8742572161808222174496302568901621401624676480113908913909520870577/1000000000000000000000000000000000000000000000000000000000000000000000"], "K1_O": ["99999999999999999999999999999999999999999999999999865521500114801323/2500000000000000000000000000000000000000000000000000000000000000000000", "80000000000000000000000000000000000000000000000000107582799908158959/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A0": ["-162409015044621214225430308246790295344043805868810304815628634184327/5000000000000000000000000000000000000000000000000000000000000000000000", "-162409015044621214225430308246790295344043805868809868004308362402423/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A1": ["-111005525814360728072435269585927637480440114543410881189736699050553/10000000000000000000000000000000000000000000000000000000000000000000000", "-22201105162872145614487053917185527496088022908682116526369205749291/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A2": ["-31156536310355041575803238302616768790989108536677036966504571674953/2500000000000000000000000000000000000000000000000000000000000000000000", "-62313072620710083151606476605233537581978217073353906336711275045253/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A3": ["-111005525814360728072435269585927637480440114543410881189630127902071/10000000000000000000000000000000000000000000000000000000000000000000000", "-111005525814360728072435269585927637480440114543410582631952599894937/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U0": ["-68554668586296282744612881924075677710127145851993330322968756694137/10000000000000000000000000000000000000000000000000000000000000000000000", "-34277334293148141372306440962037838855063572925996572967928931036591/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U1": ["-121890504865888125689427356722552819057853972844142646478116342768291/10000000000000000000000000000000000000000000000000000000000000000000000", "-121890504865888125689427356722552819057853972844142318630969920005359/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U2": ["-121890504865888125689427356722552819057853972844142646477456521439227/10000000000000000000000000000000000000000000000000000000000000000000000", "-121890504865888125689427356722552819057853972844142318631629741334423/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U3": ["-68554668586296282744612881924075677710127145851993330322502952375143/10000000000000000000000000000000000000000000000000000000000000000000000", "-68554668586296282744612881924075677710127145851993145936323666392177/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W0": ["8432076734748143169685960071938243628864649525385154014455210047007/500000000000000000000000000000000000000000000000000000000000000000000", "21080191836870357924214900179845609072161623813462941732812079951439/1250000000000000000000000000000000000000000000000000000000000000000000"], "K1_W1": ["77797462811251816739717651476568063195184944348729421384106823391349/5000000000000000000000000000000000000000000000000000000000000000000000", "38898731405625908369858825738284031597592472174364815313297555412943/2500000000000000000000000000000000000000000000000000000000000000000000"], "K1_W2": ["38898731405625908369858825738284031597592472174364710692117194313219/2500000000000000000000000000000000000000000000000000000000000000000000", "77797462811251816739717651476568063195184944348729630626467545590797/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W3": ["168641534694962863393719201438764872577292990507703080289220190736537/10000000000000000000000000000000000000000000000000000000000000000000000", "33728306938992572678743840287752974515458598101540706772476129963023/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P1": ["218389592371308507556362474243146018226036083136338181849170868317/625000000000000000000000000000000000000000000000000000000000000000000", "873558369485234030225449896972584072904144332545355076901192608159/2500000000000000000000000000000000000000000000000000000000000000000000"], "K1_P2": ["576815688749115033501914643368897055256598483247070015472838273447/2500000000000000000000000000000000000000000000000000000000000000000000", "2307262754996460134007658573475588221026393932988286267450495869597/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P3": ["3494233477940936120901799587890336291616577330181410909602797650759/10000000000000000000000000000000000000000000000000000000000000000000000", "3494233477940936120901799587890336291616577330181420307588706674949/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_O": ["9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000", "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A0": ["-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000", "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A1": ["-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A2": ["-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000", "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_A3": ["-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U0": ["-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000", "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U1": ["-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U2": ["-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_U3": ["-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000", "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W0": ["2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000", "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"], "K2_W1": ["1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000", "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W2": ["972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000", "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_W3": ["168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000", "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"], "K2_P1": ["43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000", "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"], "K2_P2": ["5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000", "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_P3": ["87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000", "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"], "K3_O": ["0", "0"], "K3_A0": ["0", "0"], "K3_A1": ["0", "0"], "K3_A2": ["0", "0"], "K3_A3": ["0", "0"], "K3_U0": ["0", "0"], "K3_U1": ["0", "0"], "K3_U2": ["0", "0"], "K3_U3": ["0", "0"], "K3_W0": ["0", "0"], "K3_W1": ["0", "0"], "K3_W2": ["0", "0"], "K3_W3": ["0", "0"], "K3_P1": ["0", "0"], "K3_P2": ["0", "0"], "K3_P3": ["0", "0"], "B0": ["0", "0"], "B1": ["0", "0"], "B2": ["0", "0"], "B3": ["0", "0"]}, {"V": ["-53146149524172891879937667566203579028848187474496811698886521502099/2000000000000000000000000000000000000000000000000000000000000000000000", "-132865373810432229699844168915508947572120468686241910262775256455083/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_O": ["-400000000000000000000000000000000000000000000000000699277348002479759/10000000000000000000000000000000000000000000000000000000000000000000000", "-399999999999999999999999999999999999999999999999999300722651997520207/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A0": ["20301126880577651778178788530848786918005475733601225310894017811469/625000000000000000000000000000000000000000000000000000000000000000000", "324818030089242428450860616493580590688087611737620740665569708189897/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A1": ["55502762907180364036217634792963818740220057271705268925643835429141/5000000000000000000000000000000000000000000000000000000000000000000000", "27751381453590182018108817396481909370110028635852731492573764234673/2500000000000000000000000000000000000000000000000000000000000000000000"], "K0_A2": ["124626145241420166303212953210467075163956434146707762398192295020859/10000000000000000000000000000000000000000000000000000000000000000000000", "124626145241420166303212953210467075163956434146708198141248541769421/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_A3": ["27751381453590182018108817396481909370110028635852634462848560501691/2500000000000000000000000000000000000000000000000000000000000000000000", "11100552581436072807243526958592763748044011454341092597018848579021/1000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U0": ["17138667146574070686153220481018919427531786462998279570082668164631/2500000000000000000000000000000000000000000000000000000000000000000000", "34277334293148141372306440962037838855063572925996678989247973054387/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U1": ["121890504865888125689427356722552819057853972844142269459319892892791/10000000000000000000000000000000000000000000000000000000000000000000000", "121890504865888125689427356722552819057853972844142695649766369880821/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U2": ["24378100973177625137885471344510563811570794568828453891995942844371/2000000000000000000000000000000000000000000000000000000000000000000000", "60945252432944062844713678361276409528926986422071347824553274275879/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_U3": ["68554668586296282744612881924075677710127145851993118280796476977519/10000000000000000000000000000000000000000000000000000000000000000000000", "3427733429314814137230644096203783885506357292599667898901507089489/500000000000000000000000000000000000000000000000000000000000000000000"], "K0_W0": ["-4216038367374071584842980035969121814432324762692590047347586496327/250000000000000000000000000000000000000000000000000000000000000000000", "-168641534694962863393719201438764872577292990507703012257697380698521/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W1": ["-155594925622503633479435302953136126390369888697459324021485726886793/10000000000000000000000000000000000000000000000000000000000000000000000", "-155594925622503633479435302953136126390369888697458779999918141547631/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W2": ["-77797462811251816739717651476568063195184944348729662010615298208307/5000000000000000000000000000000000000000000000000000000000000000000000", "-155594925622503633479435302953136126390369888697458780000173272017809/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_W3": ["-168641534694962863393719201438764872577292990507703601893787470056683/10000000000000000000000000000000000000000000000000000000000000000000000", "-84320767347481431696859600719382436288646495253851506128906685247459/5000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P1": ["-873558369485234030225449896972584072904144332545355429301951550327/2500000000000000000000000000000000000000000000000000000000000000000000", "-3494233477940936120901799587890336291616577330181409499983698124399/10000000000000000000000000000000000000000000000000000000000000000000000"], "K0_P2": ["-36916204079943362144122537175609411536422302927812595171513691/160000000000000000000000000000000000000000000000000000000000000000", "-576815688749115033501914643368897055256598483247069782780560818971/2500000000000000000000000000000000000000000000000000000000000000000000"], "K0_P3": ["-174711673897046806045089979394516814580828866509071085859587122181/500000000000000000000000000000000000000000000000000000000000000000000", "-3494233477940936120901799587890336291616577330181409499999761882087/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_O": ["4999999999999999999999999999999999999999999999999995961596398453826607/5000000000000000000000000000000000000000000000000000000000000000000000", "5000000000000000000000000000000000000000000000000004038403601546173393/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A0": ["-8120450752231060711271515412339514767202190293440510879252588990202187/10000000000000000000000000000000000000000000000000000000000000000000000", "-2030112688057765177817878853084878691800547573360124440436065209783383/2500000000000000000000000000000000000000000000000000000000000000000000"], "K1_A1": ["-1387569072679509100905440869824095468505501431792635269602423028368323/5000000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585266056334722138187939/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A2": ["-778913407758876039395080957565419219774727713416925505804890370266059/2500000000000000000000000000000000000000000000000000000000000000000000", "-623130726207100831516064766052335375819782170733539398053291887738607/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_A3": ["-2775138145359018201810881739648190937011002863585270539202181778024593/10000000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585266056337386416899991/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U0": ["-1713866714657407068615322048101891942753178646299832337549073622849663/10000000000000000000000000000000000000000000000000000000000000000000000", "-1713866714657407068615322048101891942753178646299829568921591846332947/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U1": ["-609452524329440628447136783612764095289269864220712905051023327818043/2000000000000000000000000000000000000000000000000000000000000000000000", "-76181565541180078555892097951595511911158733027588990061800998256259/250000000000000000000000000000000000000000000000000000000000000000000"], "K1_U2": ["-3047262621647203142235683918063820476446349321103564525238621105863629/10000000000000000000000000000000000000000000000000000000000000000000000", "-1523631310823601571117841959031910238223174660551779801244267731738473/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_U3": ["-342773342931481413723064409620378388550635729259966467507485702974959/2000000000000000000000000000000000000000000000000000000000000000000000", "-342773342931481413723064409620378388550635729259965913786647390861563/2000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W0": ["1054009591843517896210745008992280453608081190673144817919962660129157/2500000000000000000000000000000000000000000000000000000000000000000000", "2108019183687035792421490017984560907216162381346293041055085186636877/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_W1": ["3889873140562590836985882573828403159759247217436473158472847954267101/10000000000000000000000000000000000000000000000000000000000000000000000", "243117071285161927311617660864275197484952951089779965128890547287113/625000000000000000000000000000000000000000000000000000000000000000000"], "K1_W2": ["3889873140562590836985882573828403159759247217436473158479226216021559/10000000000000000000000000000000000000000000000000000000000000000000000", "77797462811251816739717651476568063195184944348729588841117409896787/200000000000000000000000000000000000000000000000000000000000000000000"], "K1_W3": ["4216038367374071584842980035969121814432324762692579271682750385426559/10000000000000000000000000000000000000000000000000000000000000000000000", "2108019183687035792421490017984560907216162381346293041053635314181911/5000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P1": ["87355836948523403022544989697258407290414433254535319658862128061759/10000000000000000000000000000000000000000000000000000000000000000000000", "87355836948523403022544989697258407290414433254535460770925480080923/10000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P2": ["57681568874911503350191464336889705525659848324707032528301263118107/10000000000000000000000000000000000000000000000000000000000000000000000", "5768156887491150335019146433688970552565984832470712570524496096649/1000000000000000000000000000000000000000000000000000000000000000000000"], "K1_P3": ["43677918474261701511272494848629203645207216627267659829631861001971/5000000000000000000000000000000000000000000000000000000000000000000000", "87355836948523403022544989697258407290414433254535460770523886138739/10000000000000000000000000000000000000000000000000000000000000000000000"], "K2_O": ["0", "0"], "K2_A0": ["0", "0"], "K2_A1": ["0", "0"], "K2_A2": ["0", "0"], "K2_A3": ["0", "0"], "K2_U0": ["0", "0"], "K2_U1": ["0", "0"], "K2_U2": ["0", "0"], "K2_U3": ["0", "0"], "K2_W0": ["0", "0"], "K2_W1": ["0", "0"], "K2_W2": ["0", "0"], "K2_W3": ["0", "0"], "K2_P1": ["0", "0"], "K2_P2": ["0", "0"], "K2_P3": ["0", "0"], "K3_O": ["9999999999999999999999999999999999999999999999999999999964213240489441/10000000000000000000000000000000000000000000000000000000000000000000000", "10000000000000000000000000000000000000000000000000000000035786759510559/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_A0": ["-812045075223106071127151541233951476720219029344050432055013665437123/1000000000000000000000000000000000000000000000000000000000000000000000", "-8120450752231060711271515412339514767202190293440504320446713174964489/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_A1": ["-693784536339754550452720434912047734252750715896317074447300293918217/2500000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297750367019251717/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_A2": ["-62313072620710083151606476605233537581978217073353990135546848938939/200000000000000000000000000000000000000000000000000000000000000000000", "-3115653631035504157580323830261676879098910853667699506708678472810321/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_A3": ["-555027629071803640362176347929638187402200572717053659557307379392163/2000000000000000000000000000000000000000000000000000000000000000000000", "-2775138145359018201810881739648190937011002863585268297753031297963769/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_U0": ["-856933357328703534307661024050945971376589323149915476649052193964303/5000000000000000000000000000000000000000000000000000000000000000000000", "-342773342931481413723064409620378388550635729259966190634512216250801/2000000000000000000000000000000000000000000000000000000000000000000000"], "K3_U1": ["-1523631310823601571117841959031910238223174660551781032025376290565479/5000000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063676403988209617/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_U2": ["-761815655411800785558920979515955119111587330275890516008564261976093/2500000000000000000000000000000000000000000000000000000000000000000000", "-3047262621647203142235683918063820476446349321103562063692899521436203/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_U3": ["-856933357328703534307661024050945971376589323149915476643229639976869/5000000000000000000000000000000000000000000000000000000000000000000000", "-1713866714657407068615322048101891942753178646299830953184206189228873/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_W0": ["2108019183687035792421490017984560907216162381346291338438834108731247/5000000000000000000000000000000000000000000000000000000000000000000000", "263502397960879474052686252248070113402020297668286417307022049770493/625000000000000000000000000000000000000000000000000000000000000000000"], "K3_W1": ["1944936570281295418492941286914201579879623608718238150117233719972277/5000000000000000000000000000000000000000000000000000000000000000000000", "777974628112518167397176514765680631951849443487295260060125854183271/2000000000000000000000000000000000000000000000000000000000000000000000"], "K3_W2": ["972468285140647709246470643457100789939811804359119075060211425424753/2500000000000000000000000000000000000000000000000000000000000000000000", "3889873140562590836985882573828403159759247217436476300294251009161897/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_W3": ["168641534694962863393719201438764872577292990507703307075222718494897/400000000000000000000000000000000000000000000000000000000000000000000", "1054009591843517896210745008992280453608081190673145669227363262854489/2500000000000000000000000000000000000000000000000000000000000000000000"], "K3_P1": ["43677918474261701511272494848629203645207216627267695107087409814163/5000000000000000000000000000000000000000000000000000000000000000000000", "17471167389704680604508997939451681458082886650907078043122557702871/2000000000000000000000000000000000000000000000000000000000000000000000"], "K3_P2": ["5768156887491150335019146433688970552565984832470707911638593693001/1000000000000000000000000000000000000000000000000000000000000000000000", "57681568874911503350191464336889705525659848324707079117160287154587/10000000000000000000000000000000000000000000000000000000000000000000000"], "K3_P3": ["87355836948523403022544989697258407290414433254535390214576413570509/10000000000000000000000000000000000000000000000000000000000000000000000", "21838959237130850755636247424314601822603608313633847553802798643043/2500000000000000000000000000000000000000000000000000000000000000000000"], "B0": ["0", "0"], "B1": ["0", "0"], "B2": ["0", "0"], "B3": ["0", "0"]}], "low_degree_loaded_stars": [{"vertex": "K0_W0", "full_star_face_indices": [2, 3, 4, 5, 6], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K1_W0", "full_star_face_indices": [30, 31, 32, 33, 34], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K2_W0", "full_star_face_indices": [58, 59, 60, 61, 62], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}, {"vertex": "K3_W0", "full_star_face_indices": [86, 87, 88, 89, 90], "local_loading_interval": ["421603836737407158484298003596912181443232476269258267687766821746249410893/1000000000000000000000000000000000000000000000000000000000000000000000000000", "421603836737407158484298003596912181443232476269258267691235279632788754591/1000000000000000000000000000000000000000000000000000000000000000000000000000"]}], "minimum_doubled_area_lower": "4713469033069542470139274190768218074389013723929443577494077125547808496084610214861818308576986779175863199703467500806485904748157145679545785403/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "all_blocks_individually_vertex_interpolatory": true, "all_bridges_allow_every_full_first_jet_and_new_value": true, "global_function_space_dimension": 155, "global_vertex_evaluation_rank": 67, "global_vertex_defect": 2, "global_H_rank": 172, "global_H0_rank": 170, "global_zero_vertex_gradient_at_V_dimension": 0, "full_global_value_image_iff_one_common_gradient_solves_all_block_relations_proved": true, "global_pressure_kernel_from_exact_root_equations_and_affine_covariance_proved": true, "private_mixed_normal_coordinates_per_block": 21, "common_tangent_coordinates": 22, "fixed_boundary_geometry_dimension": 106, "bad_set_branch_count": 4, "bad_set_each_branch_dimension": 43, "bad_set_common_intersection_dimension": 22, "bad_set_local_form": "at least three of four R21 normal blocks vanish; R22 tangent coordinates", "bad_set_not_C1_manifold_proved": true, "two_constraints_indecomposable_by_disjoint_data_support_proved": true, "no_two_bad_subtriangulations_with_disjoint_triangle_sets_proved": true, "reason_for_strong_indecomposability": "Every nonzero global relation loads at least three of four selected degree5 interior stars; two triangle-disjoint bad submeshes would each require at least4 of the same5 incident triangles.", "worst_cost_inverse_Euclidean_bad_set_distance_proved": true}}, "shared_vertex_response": {"pressure_plus_shared_vertex_xy_certificate": {"order": 13, "rows": [10, 2, 6, 5, 16, 9, 13, 18, 14, 12, 3, 1, 25], "cols": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12], "inverse": [["7875582984298161499900775606485141753193864690762971973/100000000000000000000000000000000000000000000000000000000", "-1276726804320340476004952828134679038779003047547494309/25000000000000000000000000000000000000000000000000000000", "-8502038051732217530294795539959593253470539270821640803/100000000000000000000000000000000000000000000000000000000", "-1787113952376847485277296760434040579433645367521147657/10000000000000000000000000000000000000000000000000000000", "-1920372072126096888380411231838439072216858482758774273/100000000000000000000000000000000000000000000000000000000", "-174055278307333900162737189764017868187687605890365713/4000000000000000000000000000000000000000000000000000000", "-6589350538913557513610689534464933308386152658572546581/100000000000000000000000000000000000000000000000000000000", "2838238484715286339139821599934673834353543356056566507/10000000000000000000000000000000000000000000000000000000", "1407729715362026669064781715363123565623945962686604803/100000000000000000000000000000000000000000000000000000000", "2385177772870137454736328584180305220378035576180478897/10000000000000000000000000000000000000000000000000000000", "7716768051343746222535771716248152884486922465996637317/100000000000000000000000000000000000000000000000000000000", "-485152627524421940488776305919104889570788876350744257/6250000000000000000000000000000000000000000000000000000", "-239651465032998906831890910093587828682564030338490989/1250000000000000000000000000000000000000000000000000000"], ["243847176836915300363750859014995620682333202761028897/100000000000000000000000000000000000000000000000000000000", "-1795552121968020193653516302405742360392930327561516719/1000000000000000000000000000000000000000000000000000000000", "-1811981771514749932116169807751910576557269270766953413/50000000000000000000000000000000000000000000000000000000", "2674319876485051928331621730360456829367570519405223121/100000000000000000000000000000000000000000000000000000000", "-343455597059100826509979160788923898280341664428824249/200000000000000000000000000000000000000000000000000000000", "-2061217956466270679090056106212698658471674448715682161/1000000000000000000000000000000000000000000000000000000000", "197724899066766057545223479116276577773453660846153513/3125000000000000000000000000000000000000000000000000000", "1625744769271987689300220591808493823913271069338925513/100000000000000000000000000000000000000000000000000000000", "9600782346202256567373622207783484407706875580746243629/1000000000000000000000000000000000000000000000000000000000", "507146384038500366000976560702446501718204659892836819/50000000000000000000000000000000000000000000000000000000", "1974272259500542956273710250989354425184623814819371099/500000000000000000000000000000000000000000000000000000000", "-1543279665589626557641960018614439948133433570608623227/100000000000000000000000000000000000000000000000000000000", "-4976442104862054912127494529268291930637047252264382421/500000000000000000000000000000000000000000000000000000000"], ["-310837549968795467126416537261467328640116789477577153/100000000000000000000000000000000000000000000000000000000000", "71525974494760677025258696713152391502432599175420583/31250000000000000000000000000000000000000000000000000000000", "2309774432297206715355037140538973364093622048624989181/50000000000000000000000000000000000000000000000000000000000", "-3409016454578121587501606957355095220219557956671882659/100000000000000000000000000000000000000000000000000000000000", "2189053359111082851657549847892808880965924067665045889/1000000000000000000000000000000000000000000000000000000000000", "262748147364513028162816227549996386933923243565574919/100000000000000000000000000000000000000000000000000000000000", "-65840722810924944546042176479560253967516711525309411/625000000000000000000000000000000000000000000000000000", "-259046735495456342352723183641139747903509792838552323/12500000000000000000000000000000000000000000000000000000000", "-611916795795642662788301682533544540480325658412735067/50000000000000000000000000000000000000000000000000000000000", "506469842080801019100429157426773947703371109323239257/5000000000000000000000000000000000000000000000000000000", "-1258324906761036301647974896724032350136250472035351389/250000000000000000000000000000000000000000000000000000000000", "1967253738145061603596140566809169655869392874578406511/100000000000000000000000000000000000000000000000000000000000", "1268716818051511165596528571513008733600065977543548617/100000000000000000000000000000000000000000000000000000000000"], ["2532545575408815102691829236793878106095474803941263529/1000000000000000000000000000000000000000000000000000000000", "-323033208773324049193073254202049656080250954601717883/200000000000000000000000000000000000000000000000000000000", "-1629945125874788825532259340847491407237716626255287067/50000000000000000000000000000000000000000000000000000000", "-561463685562174953816388610041298155881221880394378843/20000000000000000000000000000000000000000000000000000000", "-1883804892686927756798059175150509257698160859500082157/1000000000000000000000000000000000000000000000000000000000", "-539838304979812675181119172074737533831496750134788137/10000000000000000000000000000000000000000000000000000000", "4343907473936000990139725084095527278592580883790434537/500000000000000000000000000000000000000000000000000000000", "73120900117447426658658680141629259762455938575877041/5000000000000000000000000000000000000000000000000000000", "-2781207853607401178467699682484067504893461776942962503/1000000000000000000000000000000000000000000000000000000000", "-2509407569116079177247818886206535514768523218635429859/50000000000000000000000000000000000000000000000000000000", "1775931467474214250953135270669326906652548270133701477/500000000000000000000000000000000000000000000000000000000", "-1054356009882244054636368245983649242960634207491658727/10000000000000000000000000000000000000000000000000000000", "-8952990234815894941960724758827312031646328553844373277/1000000000000000000000000000000000000000000000000000000000"], ["-302093131213154946795379413082463634627742413613365063/62500000000000000000000000000000000000000000000000000000", "-1795552121968020193653516302405742360392930327561516719/1000000000000000000000000000000000000000000000000000000000", "-1811981771514749932116169807751910576557269270766953413/50000000000000000000000000000000000000000000000000000000", "-1138234303883726166986738201492464959769369682363546927/50000000000000000000000000000000000000000000000000000000", "2777341941242064009906841697762377434732751161640004367/500000000000000000000000000000000000000000000000000000000", "-5156910279899131330214103743966656614753477329003885191/100000000000000000000000000000000000000000000000000000000", "197724899066766057545223479116276577773453660846153513/3125000000000000000000000000000000000000000000000000000", "1625744769271987689300220591808493823913271069338925513/100000000000000000000000000000000000000000000000000000000", "-1084326443111817668572740417063757317850430260260380777/1000000000000000000000000000000000000000000000000000000000", "1041401823504204077798294691944808587996069951943168039/50000000000000000000000000000000000000000000000000000000", "1974272259500542956273710250989354425184623814819371099/500000000000000000000000000000000000000000000000000000000", "6823206991932314478987202253363109082445628667116866853/100000000000000000000000000000000000000000000000000000000", "-4976442104862054912127494529268291930637047252264382421/500000000000000000000000000000000000000000000000000000000"], ["-3558507751839526873355446245559779402762004442401654911/100000000000000000000000000000000000000000000000000000000", "71525974494760677025258696713152391502432599175420583/31250000000000000000000000000000000000000000000000000000000", "2309774432297206715355037140538973364093622048624989181/50000000000000000000000000000000000000000000000000000000000", "261921776700730860593971742359673257432033973691888291/1250000000000000000000000000000000000000000000000000000", "3558415819625469186173485584007307216321460918018943839/100000000000000000000000000000000000000000000000000000000", "2095741390066041148213340381195876568616987137655130073/10000000000000000000000000000000000000000000000000000000", "-65840722810924944546042176479560253967516711525309411/625000000000000000000000000000000000000000000000000000", "-259046735495456342352723183641139747903509792838552323/12500000000000000000000000000000000000000000000000000000000", "-2699153386992887418014422472446521505164168704229506739/5000000000000000000000000000000000000000000000000000000", "1282224814957643549139429119882016839365396712394761889/2000000000000000000000000000000000000000000000000000000", "-1258324906761036301647974896724032350136250472035351389/250000000000000000000000000000000000000000000000000000000000", "1136878283338590329493444825483817153034081052316131933/1000000000000000000000000000000000000000000000000000000", "1268716818051511165596528571513008733600065977543548617/100000000000000000000000000000000000000000000000000000000000"], ["204982101209934558875157591324687724309957750457507221/40000000000000000000000000000000000000000000000000000000", "-2303084835342556366978671135483367491643658280517091149/50000000000000000000000000000000000000000000000000000000", "-521877678863451527974840323602497310265377957359709951/12500000000000000000000000000000000000000000000000000000", "-115122067823503277843679527212883885555250954224369561/6250000000000000000000000000000000000000000000000000000", "4207166219288566984831442989766666896541867671256432173/50000000000000000000000000000000000000000000000000000000", "1473743182856459409162760883896739227190813547060082131/100000000000000000000000000000000000000000000000000000000", "-3775617567772194115016534664541574355047573954848293567/100000000000000000000000000000000000000000000000000000000", "933649261054219307318344266221068187307380928345686961/10000000000000000000000000000000000000000000000000000000", "1488879123362585613521390478294498568613734412135049661/100000000000000000000000000000000000000000000000000000000", "571731634170499230319393664445751274531195838707091237/5000000000000000000000000000000000000000000000000000000", "1880055907250783070481489761651966449331042824804218737/50000000000000000000000000000000000000000000000000000000", "9882974626774566119174749221776108236623794519146156621/100000000000000000000000000000000000000000000000000000000", "-8971945968374566480031226496981927626491942929055584217/100000000000000000000000000000000000000000000000000000000"], ["9330436741455044245744128434168928014623026366459890759/1000000000000000000000000000000000000000000000000000000000", "3214112175178303848635982391608890234422103807170046127/1000000000000000000000000000000000000000000000000000000000", "3538363133298499278472217049584357824805821572536521737/500000000000000000000000000000000000000000000000000000000", "33379020835245588253196710785089321273321639286792483/312500000000000000000000000000000000000000000000000000", "1055280275688854265341401678424759553260469860085175661/50000000000000000000000000000000000000000000000000000000", "-1199772269151881807322460003752658244857047312302648981/50000000000000000000000000000000000000000000000000000000", "-174198238558764235915680254385678899089197249156042541/12500000000000000000000000000000000000000000000000000000", "-1742221984122264627965337453079669176453158128611257837/10000000000000000000000000000000000000000000000000000000", "-3534756507171599439751968662363391648204807860018037477/500000000000000000000000000000000000000000000000000000000", "4734996748651443768539118298696799286678694467973457933/1000000000000000000000000000000000000000000000000000000000", "-890576278726193976209677333176259678431991638403284941/25000000000000000000000000000000000000000000000000000000", "604298401393688351780138347601930210625880043558067453/5000000000000000000000000000000000000000000000000000000", "575384470631936662203758995826434580669960632096772623/6250000000000000000000000000000000000000000000000000000"], ["542042243247626896154873648827773364130143166337023099/50000000000000000000000000000000000000000000000000000000", "8595878055053847886815864197790640009862816557575029643/1000000000000000000000000000000000000000000000000000000000", "-10068994146918241444323163915781630149840877158862149/8000000000000000000000000000000000000000000000000000000", "162055247620313291964115405672315472710415691194558777/1250000000000000000000000000000000000000000000000000000", "1743358033275300636085519726386168005723957108231795161/100000000000000000000000000000000000000000000000000000000", "1703413651312533067505707790277081280140689326108116743/20000000000000000000000000000000000000000000000000000000", "-21312186924322484339920959973640513928901589115566897/2500000000000000000000000000000000000000000000000000000", "-2229502616168988001201653943096064641520612281494369563/10000000000000000000000000000000000000000000000000000000", "29671755921190694519139937777286778424978119218473397/1562500000000000000000000000000000000000000000000000000", "-7984990326442197075744059178531604329816246672663465901/1000000000000000000000000000000000000000000000000000000000", "-4745793018571886108667219347483370265932751294611347899/100000000000000000000000000000000000000000000000000000000", "337000203364924792038640415045600971785960977901293403/2500000000000000000000000000000000000000000000000000000", "304732648970468842875491276458752386263415928040181363/2500000000000000000000000000000000000000000000000000000"], ["-2509191251284089957630064637356417202474418819740982757/1000000000000000000000000000000000000000000000000000000000", "5168783864634991884515064017178617398696852053522784023/100000000000000000000000000000000000000000000000000000000", "143235939121172819507508733047353471547497284580995979/3125000000000000000000000000000000000000000000000000000", "3129340998256623696454569039821480840115816535953767889/50000000000000000000000000000000000000000000000000000000", "2187537773967930159391450286342578976566150041492337517/250000000000000000000000000000000000000000000000000000000", "-1258661736344426907390519043357925627940798473684737609/50000000000000000000000000000000000000000000000000000000", "165539655555367214707440600840486610221447677241086061/5000000000000000000000000000000000000000000000000000000", "-1668813660845832465905619709411087431138244445841383497/10000000000000000000000000000000000000000000000000000000", "-1824776198299169741296060579256016823458714066054995027/100000000000000000000000000000000000000000000000000000000", "-57802022873945532315517013758863390541720226801371889/500000000000000000000000000000000000000000000000000000", "-2720777977603768024793993508382191130303022988701796361/50000000000000000000000000000000000000000000000000000000", "-5123080474772034835027130456369069837758857810148972979/100000000000000000000000000000000000000000000000000000000", "1324556039462880645419909182719228692082964699582671509/10000000000000000000000000000000000000000000000000000000"], ["-1876306407542423902417696971695563539274202094701863821/200000000000000000000000000000000000000000000000000000000", "-1276726804320340476004952828134679038779003047547494309/25000000000000000000000000000000000000000000000000000000", "-8502038051732217530294795539959593253470539270821640803/100000000000000000000000000000000000000000000000000000000", "-9590148563065878026571658905744852738778888123414602191/100000000000000000000000000000000000000000000000000000000", "6893364115943276562729212860494484450614107255355129611/100000000000000000000000000000000000000000000000000000000", "785921800603849864426575790899021270173075080907546311/20000000000000000000000000000000000000000000000000000000", "-6589350538913557513610689534464933308386152658572546581/100000000000000000000000000000000000000000000000000000000", "2838238484715286339139821599934673834353543356056566507/10000000000000000000000000000000000000000000000000000000", "161396044051325946341581971821149324793231210689470987/5000000000000000000000000000000000000000000000000000000", "2203158656303688228959642812074318927353967751070197403/10000000000000000000000000000000000000000000000000000000", "7716768051343746222535771716248152884486922465996637317/100000000000000000000000000000000000000000000000000000000", "1377750337481890434708393781227787444049858433792874669/10000000000000000000000000000000000000000000000000000000", "-239651465032998906831890910093587828682564030338490989/1250000000000000000000000000000000000000000000000000000"], ["-450616593564430395468885537204903070845867748037831227/2500000000000000000000000000000000000000000000000000000", "8306179747232665429328114046689381153142030797512952899/10000000000000000000000000000000000000000000000000000000", "1936941024518908695636652483138837480729517004911256937/10000000000000000000000000000000000000000000000000000000", "199658865926458555371711911784635587340170799922266987/50000000000000000000000000000000000000000000000000000", "1407296365738775884971363006595596533052214407512192711/1000000000000000000000000000000000000000000000000000000", "2502725937758888269291940921898164700132503408197786999/1000000000000000000000000000000000000000000000000000000", "-2097860525302735683674456377785096162003895307966718563/50000000000000000000000000000000000000000000000000000000", "-1047531985629009009867917840624491170568974118683803177/125000000000000000000000000000000000000000000000000000", "197358036475882653267321581392767064403125201169845487/400000000000000000000000000000000000000000000000000000", "-8840043175162504055126199559911111621152219939573044583/10000000000000000000000000000000000000000000000000000000", "-1036850514863320370745451603532525054928656305171522361/250000000000000000000000000000000000000000000000000000", "670351682766564620929509820688883904586505104702888021/200000000000000000000000000000000000000000000000000000", "9738141237744248212356545491506149893297177777190136809/1000000000000000000000000000000000000000000000000000000"], ["-9153470254340380331433767257841970785907140805925927891/100000000000000000000000000000000000000000000000000000000", "-64567267355621368864003353939908595445366853793370067/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-4212355384258751630210535620956970655086637832146856451/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-670471952100844507122020451876226673176310069398761009/5000000000000000000000000000000000000000000000000000000", "9153470254340380331433767257841970785907140805925927891/100000000000000000000000000000000000000000000000000000000", "-670471952100844507122020451876226673176310069398761009/5000000000000000000000000000000000000000000000000000000", "-127561982224925625541223708886278958063652801278363219/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "19004301571132848188056352135631442738444662514835529/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-293010131416261525606040192071033641755971795371482269/10000000000000000000000000000000000000000000000000000000", "293010131416261525606040192071033641755971795371482269/10000000000000000000000000000000000000000000000000000000", "-2211161357935573888422779311589077287894711099298449627/5000000000000000000000000000000000000000000000000000000", "-404251249770347754914845062065989399065887067466046549/2500000000000000000000000000000000000000000000000000000", "-9659807049404117818546457059809062598370843248698393649/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]], "neumann_bound_exact": "367295184291429715356725609734108129910484636661559096143674644755096465801585100510723756407/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "neumann_bound_float": 2.938361474331438e-53, "matrix": [[["11836462679235277305302494244075732435852847838660374631903652733817945720246505945457914101/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1183646267923527730530249424407573243585284783866037463190927207658880221112911910804142841/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-970760228646071353860951796343599522529268344176817416192787188830877902131450113321157447/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-4853801143230356769304758981717997612646341720884087080963448912523768601018079792247402301/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-936493484783848970164489374023148303076819515755283242860705227258212249502876783142902459/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1170616855979811212705611717528935378846024394694104053575669070144023390962575620001751047/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3711707195273173496961495073772141992854829234599598798109889091745215661718852366685846741/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "9279267988182933742403737684430354982137073086498996995277090884465768818276919893162579587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["134650406035599942774450076296948297882159570502678429961446352370820596615197218623427799/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "10772032482847995421956006103755863830572765640214274396918139072215884348147365395728636871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["145405794548402479119297070235869806336320319770077528056881294947210947594336833332873929/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "2908115890968049582385941404717396126726406395401550561138529310744587703814302669619279027/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-18871567669384302602048909401233304861217301449964866810971475147472116111671855612011052547/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-4717891917346075650512227350308326215304325362491216702741409865718032202917445057016080327/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1204133195811154991257120463019390934479442043699243692149157010637984472826699430871031819/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "120413319581115499125712046301939093447944204369924369215031911072835323979452155470636013/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["4221618650661629631881132122691555644395558956028954129282872758752986407315244646954620607/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1688647460264651852752452849076622257758223582411581651713244875089876639705642037327298833/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3564867270814839607133536763704475885560982675715252345210058458765464834304994837526994763/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "712973454162967921426707352740895177112196535143050469042202323863555499367039940149563577/25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["4355936712070470436886970161190140197588741569073283474420650349639208598895938568875356121/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "2722460445044044023054356350743837623492963480670802171513752258979626073070372791496918857/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-194026952073873812423528093473489382096084348052341028271411331338490112774335194353802311/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-97013476036936906211764046736744691048042174026170514135348012068452319914164533679918631/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-87502602597964804323912980975329/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1093782532474560054048908439137/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["0", "0"], ["0", "0"], ["330323822462258840311560431610136908901269911217234407214516499280754193498493613707973829/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1651619112311294201557802158050684544506349556086172036072822106546750989293518128420770773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-18994575365353688712738246978175959616750644563181789833309361835662638982643625168873584133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-9497287682676844356369123489087979808375322281590894916653671043618782843358766254469710541/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-236757731089895097166454041756948140995869899359531363739160453358956666418373739473868259/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-473515462179790194332908083513896281991739798719062727478098191849972287134215219259156829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["14442045360745226159942369219312231158195634995561490852331492076439601390625260571346169/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "115536362885961809279538953754497849265565079964491926819421717011915737311546966599210587/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-8550256758317263967703307322060187244391842684152769461697935630011511436710183477823891191/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2137564189579315991925826830515046811097960671038192365424394533575704914507117491167206181/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-415959201627267017457211470727559577293035626211189280403013713053989301788923289776364301/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-129987250508520942955378584602362367904073633190996650125923315562307499407610774134772969/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["-848279247279515841333738141133995986909900451121117266983214120322893716158972692212967863/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-848279247279515841333738141133995986909900451121117266983050823060478296044610047255653881/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["3078015071736800178001964086191997634945992141563061492209559493448866089448129619884181829/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "384751883967100022250245510773999704368249017695382686526233393607962941076877560494673697/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-1004593142631839473842474702912850834064865446430156293348866604795356251606573445508496771/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1004593142631839473842474702912850834064865446430156293348725093672755773933240550038730891/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1974228858372115770681526920892801827162031340083478160210394563220635834017699333082624961/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "7896915433488463082726107683571207308648125360333912640841924077508782333805280552101625499/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["7375013768720685439305598991452191843319165149703875809554689239008601427581240708845743827/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "147500275374413708786111979829043836866383302994077516191097769602454544113016353352947037/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["3160076159187057208039057061705710936586930563416951668649376672652874945107604654202822313/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "12640304636748228832156228246822843746347722253667806674599658131842742199029870476117988149/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-485380114323035676930475898171799761264634172088408708096388606564557885309682288497631419/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-4853801143230356769304758981717997612646341720884087080963498791032579258578507473981223413/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["5386016241423997710978003051877931915286382820107137198457852355290565008419235942243176911/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "10772032482847995421956006103755863830572765640214274396918142551300402060524671001116506969/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-16076839150259030537074680054942226209897488300148640853881919303183399152346838521474811/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-401920978756475763426867001373555655247437207503716021345072023444162045233661056782445237/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["-1170490755161902673800081814255629506294764662278566595747278094193662012381359058788146309/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-9144459024702364639063139173872105517927848924051301529272834496028967679031094813748071/7812500000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["92676094491892310491983169483550146629320103864158889538036853422673755537591103055843703/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "185352188983784620983966338967100293258640207728317779076156038716061181375905508563952571/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["680688108382264328015289538705534564878029583252432475240726233933719630639116565066798609/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1361376216764528656030579077411069129756059166504864950481586891089353683939348783924007427/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-11141569531785298038207774530512361033489203903973679373092125481398835098643856814958325509/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1392696191473162254775971816314045129186150487996709921636422522270759187288925550685026151/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["7375013768720685439305598991452191843319165149703875809554713150014093039672410817079472871/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "7375013768720685439305598991452191843319165149703875809554864569117235593559647559418722713/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-468618296562385367681855003422035568150554470472153158495030691302395638043469935151330567/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-58577287070298170960231875427754446018819308809019144811865344041269728939303167126755889/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["0", "0"], ["3691443009905464372401887744013695435793455984355293761553987511186212262572601530282669269/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "7382886019810928744803775488027390871586911968710587523108849383949349646590538811524742011/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["154980670891413536034889114716909934073703310615485883882769845644546400471577019344600059/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "2479690734262616576558225835470558945179252969847774142126180064667644307187313274962915447/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"], ["-4107777381143637259498132893406083440430781064632088933204340758345242925022466675410926249/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1643110952457454903799253157362433376172312425852835573281502686607964223199768785724662051/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["255172430747962059877524101142670750222193679440326905921408627507166344204325904471213033/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1020689722991848239510096404570683000888774717761307623685943150756565244641562186282503169/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["2695764255702996901617006619897043801803167317403168900403671676066066486914899000319264643/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "269576425570299690161700661989704380180316731740316890040385480216997086385952329829273927/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["209137098348699064070066961251056518047696576585987185423826673081791303996675817031257369/15625000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "6692387147158370050242142760033808577526290450751589933562760509956813867541670978608638197/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-397824478976550650990346061583717967012596608380029278944365982896169215338508131846393051/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2486402993603441568689662884898237293828728802375182993402213720876595101861562768598609671/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["23231189506249278878394605018050755560453074206227468534761891176943642544565694227711509/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "14867961283999538482172547211552483558689967491985579862250332906788529755222307255294217/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["10689010038613743198867278900170573353249413584100010966721235401168576968872353289681206973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "2672252509653435799716819725042643338312353396025002741680416554435914217805954664731134281/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["2179770235927820005661740799074158532195948507511448864485510351568354763071135293054807/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "108988511796391000283087039953707926609797425375572443224742815927608481325590969740003851/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-17068193853219405719357536859930396200295074111108459115682134021510280005201285655110867/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2666905289565532143649615134364124406296105329860696736821733215505679954770254015185727/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["0", "0"], ["0", "0"], ["0", "0"], ["-1707299900527250529416871640583008409867625824954019045601095597762214603811941656438446621/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2134124875659063161771089550728760512334532281192523807001093493482306683712721405779079309/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["413519603557004631154563505376380822604781421901304966262623709342264254949836897760462743/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "2067598017785023155772817526881904113023907109506524831314322534390920817515191844928575773/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-13641833250723066204280208241924289063889934746005686254192710858007413041044669148492751/8000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-852614578170191637767513015120268066493120921625355390885433994831913757355358331500591991/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"], ["1404071726670259463386006915228217467455275273409553751451180880524473928342994311422612037/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "175508965833782432923250864403527183431909409176194218931412779252587027370424692893931993/31250000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["0", "0"], ["384194246223303050465842259389738699142250410157236991855910021945854979955666147942363369/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "1920971231116515252329211296948693495711252050786184959279793275091455770594155198323869437/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["12447557252976907225093359833587375786172988375157599452036444335053500931453896850445099867/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "12447557252976907225093359833587375786172988375157599452038383238952725266840964166759687973/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"], ["-8536499502636252647084358202915042049338129124770095228005484748925716289571990414458752133/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-8536499502636252647084358202915042049338129124770095228004367213814583464338603490849798207/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["-1192684892251067156784902401714078238221453368967658271292660897064318601004125111904632349/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2385369784502134313569804803428156476442906737935316542584558722795881708108285370316085977/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["9605925233203618126387806919739403586542369576630166555729623561783692610084721674329560613/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "4802962616601809063193903459869701793271184788315083277865783964687662681341546079717579247/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-9605925233203618126387806919739403586542369576630166555731451316316246800132412483726907987/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-9605925233203618126387806919739403586542369576630166555729740174842771172635401350037811121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "6480013644771135726740297558739/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "123054644538789970484897717778389/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-1805138862175370953204500529077811777524865709673712503286755093273508996092803544126612177/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1805138862175370953204500529077811777524865709673712503286072650285115769570016015783229931/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-479689365697440840914795905533059/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "479689365697440840914795434312927/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-565313786582743351781440161603013900176476403868741442355389754627494971624839545282688031/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-2261255146330973407125760646412055600705905615474965769420942936453487928994998150791997229/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]], [["21073502304362929162771160678380002943130229343092750464804328568983267810694114310192183/40000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "526837557609073229069279016959500073578255733577318761620295174272400639294487034231898157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-6070119526848798620747197820344549878728690079508391584802399152071892778411343356264617879/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1517529881712199655186799455086137469682172519877097896200450313878147281419019889969642793/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-1649239271114467962454119209326012488076736453271427586605673581586073354426457597624129009/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1649239271114467962454119209326012488076736453271427586605477367434292705235858104408343937/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "20940877346345007016410953688099/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-525257078081120358369764689041134292974388294258469167696928405400236253063913847946590143/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-525257078081120358369764689041134292974388294258469167696651674334456394462650091957080393/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["98779970497054418719645494897861287741714957428099620211731859344420702349349827437257/62500000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "395119881988217674878581979591445150966859829712398480858899753194738949421588711009021/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-6595376604929918979116962509385684171703078373766860752499281910658622094413175568266245833/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-6595376604929918979116962509385684171703078373766860752498498576660552457200811287762257213/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["6595376604929918979116962509385684171703078373766860752498555675867609935145036794607488837/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "659537660492991897911696250938568417170307837376686075249922481145156461646895006144385621/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["-10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "10622662647203296563561893269497/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["758567380915105718755960436553273012265602830023692748859799293541224027924358265923292097/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "3034269523660422875023841746213092049062411320094770995439491375246199996828640418339152769/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["0", "0"], ["0", "0"]], [["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["0", "0"], ["69354529300938278722899233168217700410469876778438387653356215052458577278372086721150743/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "693545293009382787228992331682177004104698767784383876533606860843739168666577843270244823/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-7980131144702477180139019785419175979509887248199704617986275357850178654135149865798259937/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-7980131144702477180139019785419175979509887248199704617986036984015483296827079178920240259/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-3150118224950073415183576500429382201297946259468356111792167181893443214470090039494267829/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-3150118224950073415183576500429382201297946259468356111791572330065782461901526094648435739/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-979348595574894192600335079257420295907593303137527460212748381958583790975915558253178041/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-979348595574894192600335079257420295907593303137527460212430701013018725536511904128012157/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["213029760065018806339955942369747949099036445185630490249139232550272132361974088461791559/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "213029760065018806339955942369747949099036445185630490249456953424286608195764297154336023/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"], ["-129561601700323970458543296108447448464707458075084858304220511666047101632383583861104123/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000", "-1036492813602591763668346368867579587717659664600678866433540467176904704878618238206645951/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"]]]}, "pressure_columns": 11, "boundary_geometry_columns": 2, "normal_response_boundary_P0_rank": 2, "all_nonzero_small_shared_V_moves_repair_all_coupled_height_constraints_proved": true, "coupled69_V_is_unique_internal_vertex_that_can_single_point_repair_both_constraints_locally": true}, "general_q_good_blocks_common_gradient_height_defect_q_minus2_proved": true, "all_full_C1_interfaces_and_shared_gradient_retained": true, "Cauchy_Binet_Gram_identity_verified_symbolically": true, "global_69_bad_set_and_Euclidean_distance_stability_proved": true, "first_universal_topology_thinness_or_defect1_single_node_goal_complete": false, "source_sha256": {"D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\\u4e09\u6b21C1\u6837\u6761\u63d2\u503c20261027\\\u66f4\u591a\u4f8b\u5b50_\u6700\u5c0f\u9876\u70b9\u53cd\u4f8b\\\u4f8b\u5b50\u7684\u4ed4\u7ec6\u5206\u6790\\\u4e00\u822c\u5fae\u6270\u7684\u51e0\u4f55\u5f52\u7ea6_\u7b2c\u516d\u8f6e\\\u9a8c\u8bc1\\good17_hermite_root_certificate.json": "3f7181b40aa46c4f7b241b8abca059f4912df8134eeb2e8492ca1f15f4d21840", "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\\u4e09\u6b21C1\u6837\u6761\u63d2\u503c20261027\\\u66f4\u591a\u4f8b\u5b50_\u6700\u5c0f\u9876\u70b9\u53cd\u4f8b\\\u4f8b\u5b50\u7684\u4ed4\u7ec6\u5206\u6790\\\u4e00\u822c\u5fae\u6270\u7684\u51e0\u4f55\u5f52\u7ea6_\u7b2c\u516d\u8f6e\\\u9a8c\u8bc1\\gradient_coupled_meshes.py": "31ed46c536d1960acbe12468fb113dc8bb6d693c3b5853ab040e8bbd0f0db067", "D:\\Obsidian Vault\\Obsidian Vault\\00AI4math\\\u4e09\u6b21C1\u6837\u6761\u63d2\u503c20261027\\\u66f4\u591a\u4f8b\u5b50_\u6700\u5c0f\u9876\u70b9\u53cd\u4f8b\\\u4f8b\u5b50\u7684\u4ed4\u7ec6\u5206\u6790\\\u4e00\u822c\u5fae\u6270\u7684\u51e0\u4f55\u5f52\u7ea6_\u7b2c\u516d\u8f6e\\\u9a8c\u8bc1\\boundary_cap_trace.py": "8c171573758bef77cde636c141608ca2ff89d187a551a79f72355c487fdea7e3"}}

==> anc/reproduce_figures.py <==
"""Regenerate the v3 vector figures from saved geometric data, without rank tests."""
from pathlib import Path
from fractions import Fraction
import json, math
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection, PolyCollection
from matplotlib.patches import Rectangle, ConnectionPatch, FancyArrowPatch

H=Path(__file__).resolve().parent
BLUE="#e8f0f8"; SAND="#fff0dc"; INK="#181818"; LEADER="#6985a0"
plt.rcParams.update({"font.family":"serif","mathtext.fontset":"cm","font.size":10,
                     "pdf.fonttype":42,"svg.fonttype":"none","axes.linewidth":.6,
                     "savefig.facecolor":"white"})
def number(s): return float(Fraction(str(s)))
def save(fig,name):
    fig.savefig(H/(name+".pdf"),bbox_inches="tight",pad_inches=.025)
    fig.savefig(H/(name+".png"),dpi=160,bbox_inches="tight",pad_inches=.025)
    plt.close(fig)
def label(v):
    return "$"+(v[0]+"_{"+v[1:]+"}" if len(v)>1 else v)+"$"
def limits(ax,p,margin=.08):
    p=np.array(list(p.values()));lo=p.min(0);hi=p.max(0);d=np.maximum(hi-lo,.02)
    ax.set_xlim(lo[0]-margin*d[0],hi[0]+margin*d[0])
    ax.set_ylim(lo[1]-margin*d[1],hi[1]+margin*d[1])
def mesh(ax,p,faces,color=True,whole=False):
    polys=[];cols=[]
    for t in faces:
        polys.append([p[v] for v in t])
        cols.append(BLUE if "O" in t else SAND)
    ax.add_collection(PolyCollection(polys,facecolors=cols if color else "white",
                                    edgecolors="none",zorder=0))
    edges={tuple(sorted((t[i],t[(i+1)%3]))) for t in faces for i in range(3)}
    ax.add_collection(LineCollection([[p[a],p[b]] for a,b in edges],colors=INK,
                                     linewidths=.55 if whole else .75,zorder=2))
    # Boundary edges are twice as heavy as internal edges.
    counts={}
    for t in faces:
        for i in range(3):
            e=tuple(sorted((t[i],t[(i+1)%3])));counts[e]=counts.get(e,0)+1
    ax.add_collection(LineCollection([[p[a],p[b]] for (a,b),c in counts.items() if c==1],
                                     colors=INK,linewidths=1.05,zorder=3))
    xy=np.array(list(p.values()));ax.scatter(xy[:,0],xy[:,1],s=4 if whole else 7,
                                            color=INK,zorder=4)
    ax.set_aspect("equal");ax.axis("off")
def annotate(ax,p,v,offset=(5,5),fontsize=11):
    ax.annotate(label(v),p[v],xytext=offset,textcoords="offset points",fontsize=fontsize,
                ha="left" if offset[0]>=0 else "right",
                va="bottom" if offset[1]>=0 else "top",
                arrowprops={"arrowstyle":"-","lw":.35,"color":LEADER,"shrinkA":0,"shrinkB":2},
                zorder=6)

def examples():
    d=json.loads((H/"example-data.json").read_text())
    for n in ("17","25","31"):
        src=d[n];p0={v:np.array([number(z) for z in xy]) for v,xy in src["coordinates"].items()}
        L=np.eye(2) if n=="17" else np.array([[1,1/6],[0,math.sqrt(3)/6]])
        p={v:L@xy for v,xy in p0.items()};faces=src["faces"]
        fig,ax=plt.subplots(1,3,figsize=(8.8,3.2),gridspec_kw={"width_ratios":[1.05,1.2,1.0]})
        mesh(ax[0],p,faces,whole=True);limits(ax[0],p,.14)
        main=["O"]+[f"P{i}" for i in range(4 if n=="17" else 6)] if n!="31" else ["O"]+[f"A{i}" for i in range(6)]
        center=np.mean(list(p.values()),axis=0)
        for v in main:
            diff=p[v]-center
            off=(5 if diff[0]>=0 else -5,5 if diff[1]>=0 else -5)
            if n=="31":
                off={"A0":(7,0),"A1":(11,20),"A2":(-7,7),"A3":(-18,4),
                     "A4":(-7,-7),"A5":(12,-19),"O":(-7,8)}.get(v,off)
            annotate(ax[0],p,v,off,10)
        sec=faces[:7];vs={v for t in sec for v in t};ps={v:p[v] for v in vs}
        mesh(ax[1],ps,sec);limits(ax[1],ps,.20)
        offsets={"O":(-10,-5),"A0":(10,-6),"A1":(-13,10),"U0":(-16,-18),
                 "W0":(12,12),"P0":(10,-5),"P1":(-8,12),"B0":(13,-18),"C0":(-15,16)}
        for v in vs: annotate(ax[1],p,v,offsets.get(v,(6,6)),11)
        # The inset covers the actual U0/W0 neighborhood, with no displacement.
        u,w=p["U0"],p["W0"];mid=(u+w)/2
        size=max(np.linalg.norm(w-u)*1.7,.065 if n=="17" else .045)
        xlim=(mid[0]-size*.95,mid[0]+size*.95)
        ylim=(mid[1]-size*.70,mid[1]+size*.70)
        mesh(ax[2],p,faces);ax[2].set_xlim(*xlim);ax[2].set_ylim(*ylim)
        annotate(ax[2],p,"U0",(-12,-15),12);annotate(ax[2],p,"W0",(9,13),12)
        for v in ("A1","B0","C0"):
            if v in p and xlim[0]<p[v][0]<xlim[1] and ylim[0]<p[v][1]<ylim[1]:
                annotate(ax[2],p,v,(-10,10) if v!="B0" else (10,-14),11)
        rect=Rectangle((xlim[0],ylim[0]),xlim[1]-xlim[0],ylim[1]-ylim[0],
                       fill=False,edgecolor=LEADER,lw=.6,zorder=5)
        ax[1].add_patch(rect)
        con=ConnectionPatch(xyA=(xlim[1],mid[1]),xyB=(0,.5),
                            coordsA=ax[1].transData,coordsB=ax[2].transAxes,
                            arrowstyle="-|>",color=LEADER,lw=.6,mutation_scale=9)
        fig.add_artist(con)
        fig.subplots_adjust(wspace=.38,bottom=.17,top=.95)
        fig.canvas.draw()
        for a,t in zip(ax,("(a) Complete triangulation","(b) Sector zero","(c) Local enlargement")):
            pos=a.get_position();fig.text((pos.x0+pos.x1)/2,.025,t,ha="center",va="bottom",fontsize=9)
        save(fig,"fig-example"+n)

def gradient():
    d=json.loads((H/"gradient-data.json").read_text())["cases"]["69"]
    def interval(x):
        if isinstance(x,dict):
            return (number(x.get("lo",x.get("lower")))+number(x.get("hi",x.get("upper"))))/2
        if isinstance(x,list): return (number(x[0])+number(x[1]))/2
        return number(x)
    p={v:np.array([interval(z) for z in xy]) for v,xy in d["point_intervals"].items()}
    fig,ax=plt.subplots(1,2,figsize=(8.8,3.5),gridspec_kw={"width_ratios":[1.1,1]})
    mesh(ax[0],p,d["faces"],whole=True);limits(ax[0],p,.08)
    for v in ("V",):
        if v in p:annotate(ax[0],p,v,(10,10),12)
    ax[0].text(.5,-.05,"(a) Four good blocks and full-trace bridges",
               transform=ax[0].transAxes,ha="center",fontsize=10)
    a=ax[1];a.axis("off");a.set_xlim(-.25,5.55);a.set_ylim(-1.65,3.1)
    # Matrix form of the four requirements, using the same restrained
    # blue/beige palette as the actual mesh at left.
    a.add_patch(Rectangle((0,.6),1.5,2.1,facecolor=BLUE,edgecolor=INK,lw=.65))
    a.add_patch(Rectangle((2.0,1.125),.9,1.05,facecolor="white",edgecolor=INK,lw=.65))
    a.add_patch(Rectangle((3.65,.6),1.5,2.1,facecolor=SAND,edgecolor=INK,lw=.65))
    for j in range(4):
        y=2.7-(j+.5)*.525
        a.text(.75,y,r"$\gamma_"+str(j)+r"^{\mathsf{T}}$",ha="center",va="center",fontsize=12)
        a.text(4.4,y,r"$\ell_"+str(j)+r"(f)$",ha="center",va="center",fontsize=12)
        if j<3:
            a.plot([0,1.5],[2.7-(j+1)*.525]*2,color=LEADER,lw=.35)
            a.plot([3.65,5.15],[2.7-(j+1)*.525]*2,color="#b49c7c",lw=.35)
    a.plot([2,2.9],[1.65,1.65],color=LEADER,lw=.35)
    a.text(2.45,1.9125,r"$g_x$",ha="center",va="center",fontsize=12)
    a.text(2.45,1.3875,r"$g_y$",ha="center",va="center",fontsize=12)
    a.text(1.75,1.65,r"$\cdot$",ha="center",va="center",fontsize=14)
    a.text(3.275,1.65,r"$=$",ha="center",va="center",fontsize=14)
    a.text(.75,2.86,r"$\Gamma$",ha="center",va="center",fontsize=13)
    a.text(2.45,2.36,r"$g_V$",ha="center",va="center",fontsize=13)
    a.text(4.4,2.86,r"$\ell(f)$",ha="center",va="center",fontsize=13)
    a.annotate("",(2.575,-.25),(2.575,.42),
               arrowprops={"arrowstyle":"-|>","color":LEADER,"lw":.85})
    a.add_patch(Rectangle((.35,-.98),4.45,.58,facecolor=BLUE,edgecolor=INK,lw=.65))
    a.text(2.575,-.69,r"$T^{\mathsf{T}}\ell(f)=0$",ha="center",va="center",fontsize=13)
    a.text(2.575,-1.28,"2 independent compatibility conditions",ha="center",va="center",fontsize=9)
    ax[1].text(.5,-.05,"(b) Shared-gradient system",
               transform=ax[1].transAxes,ha="center",fontsize=10)
    fig.subplots_adjust(wspace=.14,bottom=.13)
    save(fig,"fig-gradient69")

def crossing():
    data=json.loads((H/"crossing-data.json").read_text())
    fig,grid=plt.subplots(2,2,figsize=(7.5,6.0));ax=grid.ravel()
    c=data["2"]["coarse_partition"];p={v:np.array([number(z) for z in xy]) for v,xy in c["points"].items()}
    ax[0].add_collection(PolyCollection([[p[v] for v in t] for t in c["triangles"]],
                         facecolors="#f9f9f9",edgecolors="#b8b8b8",linewidths=.3,zorder=0))
    ax[0].add_collection(PolyCollection([[p[v] for v in q["boundary"]] for q in c["quads"]],
                         facecolors=BLUE,edgecolors=INK,linewidths=.35,zorder=2))
    ax[0].set_xlim(-1.05,3.05);ax[0].set_ylim(-1.05,3.05);ax[0].set_aspect("equal");ax[0].axis("off")
    ax[1].add_collection(PolyCollection([[p[v] for v in t] for t in c["triangles"]],
                         facecolors="#fafafa",edgecolors="#999",linewidths=.45,zorder=0))
    ax[1].add_collection(PolyCollection([[p[v] for v in q["boundary"]] for q in c["quads"]],
                         facecolors=BLUE,edgecolors=INK,linewidths=.65,zorder=2))
    crossname=next(v for v,ls in c["port_loop_membership"].items() if len(ls)>1)
    center=p[crossname];radius=number(c["epsilon"])/80
    ax[1].set_xlim(center[0]-radius,center[0]+radius)
    ax[1].set_ylim(center[1]-radius,center[1]+radius)
    ax[1].plot(*center,"ko",ms=3);ax[1].annotate("$C$",center,xytext=(9,8),textcoords="offset points",fontsize=12)
    ax[1].set_aspect("equal");ax[1].axis("off")
    ax[0].add_patch(Rectangle(center-radius,2*radius,2*radius,fill=False,edgecolor=LEADER,lw=.8))
    c=data["3"]["coarse_partition"];p={v:np.array([number(z) for z in xy]) for v,xy in c["points"].items()}
    for i,loop in enumerate(c["loops"]):
        ids=loop["ports"];pts=np.array([p[v] for v in ids]+[p[ids[0]]])
        ax[2].plot(pts[:,0],pts[:,1],color=(INK,LEADER,"#b38655")[i],lw=1)
    for name,member in c["port_loop_membership"].items():
        if len(member)>1:ax[2].plot(*p[name],"ko",ms=3)
    ax[2].set_xlim(.0,2);ax[2].set_ylim(.0,2);ax[2].set_aspect("equal");ax[2].axis("off")
    # A topological star schematic, explicitly distinguished from actual geometry.
    angles=np.arange(24)*math.pi/12
    for i,t in enumerate(angles):
        horizontal=i in ({23}|set(range(14)))
        vertical=5<=i<=19
        col="#d1dce8" if horizontal and vertical else BLUE if horizontal else SAND if vertical else "white"
        ax[3].fill([0,math.cos(t),math.cos(t+math.pi/12)],
                   [0,math.sin(t),math.sin(t+math.pi/12)],color=col,edgecolor="#777",lw=.25)
    ax[3].plot([-1.1,1.1],[0,0],color=INK,lw=1.2)
    ax[3].plot([0,0],[-1.1,1.1],color=INK,lw=1.2)
    for x,y,t in ((1.17,0,"E"),(-1.17,0,"W"),(0,1.18,"N"),(0,-1.18,"S")):
        ax[3].text(x,y,t,ha="center",va="center",fontsize=11)
    ax[3].plot(0,0,"ko",ms=3);ax[3].set_aspect("equal");ax[3].set_xlim(-1.4,1.4);ax[3].set_ylim(-1.4,1.4);ax[3].axis("off")
    titles=("(a) Actual two-loop coarse partition","(b) Actual crossing: local enlargement",
            "(c) Three pairwise-crossing state loops","(d) Normal intervals must overlap (schematic)")
    for a,t in zip(ax,titles):a.text(.5,-.055,t,transform=a.transAxes,ha="center",fontsize=9)
    fig.subplots_adjust(wspace=.24,hspace=.30,bottom=.08,top=.98)
    save(fig,"fig-crossing")

def badsets():
    fig,ax=plt.subplots(1,4,figsize=(8.8,2.1))
    x=np.linspace(-1,1,100)
    ax[0].fill_between(x,-.10,.10,color=BLUE)
    ax[0].plot(x,0*x,color=LEADER,lw=1.3)
    ax[0].text(0,.72,r"$\dim\Sigma_{17}=4$",ha="center",fontsize=11)
    ax[1].plot(x,0*x,color=LEADER,lw=1.3)
    for slope in (-.65,.65):ax[1].plot(x,slope*x,color="#ae8554",lw=.9)
    ax[1].text(0,.79,r"$\dim\mathcal{B}_0=6$",ha="center",fontsize=10)
    ax[1].text(0,-.84,r"$\dim\mathcal{B}_1=5$",ha="center",fontsize=10)
    for i in (2,3):
        ax[i].plot(0,0,"ko",ms=5)
        for t in (.35,.72):ax[i].add_patch(plt.Circle((0,0),t,fill=False,ec="#bdcbd8",lw=.7))
        ax[i].text(0,.82,"Isolated, transverse",ha="center",fontsize=8)
    for a,n in zip(ax,("17","25","31","41")):
        a.set_xlim(-1.2,1.2);a.set_ylim(-1,1);a.set_aspect("equal");a.axis("off")
        a.text(0,-1.04,n+" vertices",ha="center",fontsize=11)
    fig.subplots_adjust(wspace=.15,bottom=.18)
    save(fig,"fig-badsets")

if __name__=="__main__":
    examples();gradient();crossing();badsets()
    print("Generated six vector PDF figures and preview PNGs.")


==> anc/restore-layout.py <==
from pathlib import Path, PurePosixPath
import argparse, hashlib, json
parser=argparse.ArgumentParser()
parser.add_argument("--output",type=Path,default=Path("restored-certificates"))
args=parser.parse_args()
here=Path(__file__).resolve().parent
index=json.loads((here/"certificate-index.json").read_text(encoding="utf-8"))
out=args.output.resolve()
if out.exists():raise SystemExit("Output must be a new directory.")
payloads=[]
for item in index["records"]:
    rel=PurePosixPath(item["original_path"])
    if rel.is_absolute() or ".." in rel.parts:raise SystemExit("Unsafe original path.")
    src=(here/item["file"]).resolve()
    if not src.is_relative_to(here):raise SystemExit("Unsafe payload path.")
    b=src.read_bytes()
    if hashlib.sha256(b).hexdigest()!=item["sha256"]:raise SystemExit("Hash mismatch.")
    target=out.joinpath(*rel.parts)
    if not target.resolve().is_relative_to(out):raise SystemExit("Unsafe output path.")
    payloads.append((target,b))
out.mkdir()
for target,b in payloads:
    target.parent.mkdir(parents=True,exist_ok=True)
    target.write_bytes(b)
print("Restored",len(payloads),"unchanged certificate files.")

